Contain, Conform, Compare (Extended Version): A Red-Teamed Evaluation Kit for Small Coding Agents and the Full Record of Its Experiments

A hosted score in the Gemma 4 Developer Agent competition is one noisy number, so development needs a local evaluator that is fast, safe for agent-written code, and matching the hosted scorer's prompts. drydock-eval evaluates a small coding agent (Gemma 4 E4B) at about 250 runs per hour on one RTX 5090. Contain runs each job in a fresh container without network and passed 200 scripted escape tests; conform provides eight checks that compare a local stack's requests with the scorer's configuration, down to rendered tokens; compare provides paired statistics that respect repository clusters. AI agents built and attacked the kit; a human owner approved machine use and release. This extended version repeats the short paper and adds the full record of the experiments made with and around the kit: 9,660 rows of agent runs, 2,494 grading controls and 72 serving measurements, all released. On four L4 GPUs the 31B model decodes 38.1 tokens per second in one stream and E4B 105.8. Six configurations of a 31B agent solved between 37 and 44 of 70 development tasks, and no pairwise difference was detected. A pre-registered five-arm experiment (231 tasks, 4,620 jobs) measured four prompt divergences: no E4B solve-rate change was detected (largest estimate -2.1 points, 95% interval -4.4 to +0.4). Three changes of the E4B agent led their screens by +1.0 to +6.2 points; each was then tested once on new tasks under a frozen pass rule, and none was confirmed (gains -0.35, -0.39 and +4.10 points). The unchanged baseline, run again on the same 128 tasks, moved by 1.17 points, and 65% of these tasks were solved in none of eight runs. Prompts and agent bundles are withheld; every run-level result is public.

==> anc/README.md <==
# Ancillary files of "Contain, Conform, Compare (Extended Version)"

Nguyen Minh Thang. *Contain, Conform, Compare (Extended Version): A Red-Teamed Evaluation Kit for Small Coding Agents
and the Full Record of Its Experiments.* November 2026.

These files hold the data behind every table and figure of the paper and the scripts that compute them. The kit that
the paper describes, `drydock-eval`, is at <https://github.com/MinhThanghus/drydock-eval> (tag `v0.4.0`); the short
paper and its supplement are in the directory `latex/` of the branch `paper` of that repository.

| Path | Content |
|---|---|
| `data/` | the released data files, with `README.md` (files and coded values) and `SHA256SUMS` |
| `scripts/analyze_long.py` | computes every number and table of Sections 3, 7, 8, 10 and 11 and stops if a check against the rows fails |
| `scripts/recheck_gates.py` | applies the pass rule of the released kit to the rows of the three confirmation blocks and compares the result with the registered decisions |
| `figsrc/figs_long.py` | draws the figures of the added sections |
| `scripts/reuse_short.py` | copies the passages, tables and numbers of the short paper into `gen/` without changing a sentence |

The files of `data/` were written from the raw result rows by an export script that keeps a fixed list of fields and
replaces every arm name by its label. The raw rows and that script are not released: they hold error texts, test
output, paths, machine details and the names of the withheld bundles.

To re-run, from the directory of the paper's source (the one with `main.tex`, `gen/` and `fig/`), with these files
in `anc/`:

```
git clone https://github.com/MinhThanghus/drydock-eval kit            # the kit
git clone -b paper https://github.com/MinhThanghus/drydock-eval paper # the short paper
pip install "./kit[compare]" matplotlib

python anc/scripts/analyze_long.py anc/data gen          # numbers and tables
python anc/scripts/recheck_gates.py kit anc/data gen     # the three decisions, recomputed
python anc/figsrc/figs_long.py anc/data gen fig          # figures
python anc/scripts/reuse_short.py paper/latex gen        # passages of the short paper
```

Not released: the agent bundles under test, their prompts, the fine-tuned adapter and its training data, and the
request dumps of the jobs. Arms are therefore named by neutral labels, and the tasks of the competition's development
set by opaque codes; the table that maps these codes to the tasks is not released.

Licences. Scripts (`*.py`): Apache-2.0, as the kit. Data: CC BY 4.0 (<https://creativecommons.org/licenses/by/4.0/>).


==> anc/data/README.md <==
# Data of the extended version

Run-level results of the paper "Contain, Conform, Compare (Extended Version)". Appendix D of the paper describes
every column. The files hold no prompt, no model output, no patch, no test output, no error text and no machine
detail. The agent bundles under test and their prompts are withheld while the competition runs, so arms carry neutral
labels (`arms.csv`), and the tasks of the competition's development set carry opaque codes (`dev-001` ...), because
the competition data may not be redistributed.

| File | Records | Content |
|---|---|---|
| `runs.csv` | 5024 | one line per agent run of Sections 7, 8 and 10 (31B and E4B; development tasks and Berth tasks) |
| `experiments.csv` | 31 | one line per block: model, machine, task source, tasks, repositories, arms, repeats, runs, solved |
| `arms.csv` | 37 | one line per arm: model, family, runs, one-sentence description of the change |
| `controls.csv` | 2494 | grading controls: each task graded with its reference patch (must pass) and with no patch (must fail) |
| `serving_bench.csv` | 72 | serving measurements on four L4 GPUs: prefill, time to first token, tokens per second by concurrency |
| `serving_servers.csv` | 7 | start-up time and cache size of each measured server |
| `submissions.csv` | 5 | our hosted submissions: date, arm, model, public score as displayed |
| `pass_rule_applications.json` | 3 | the three applications of the pass rule: inputs, every criterion, decision, per-repository totals |
| `e8_runs.csv` | 4636 | case study (Section 9): one line per written result row |
| `e8_compare_table.csv` | 4636 | the same rows in the input format of `drydock-eval compare` |
| `e8_tasks.csv` | 231 | case study, per task: repository, stage, solved repeats in each arm |
| `e8_repositories.csv` | 15 | case study, per repository: tasks, solved runs per arm, summed change against arm F |
| `e8_summary.json` | 1 | case study: the registered analysis results |

## Coded values in `runs.csv`

| Column | Values |
|---|---|
| `experiment` | `pub31` (31B, development tasks), `l4check` (31B on four L4 GPUs), `pubE4` (E4B, development tasks), `berth31`, `berthE4` (Berth tasks on hosted notebooks), `parity` (workstation against hosted notebook), `cand1`, `cand2`, `cand3` (the three programmes of Section 10) |
| `machine` | `colab_emulated_l4` (one GPU with the latency of four L4 GPUs emulated), `kaggle_4xl4` (hosted notebook, four L4 GPUs), `workstation` (one RTX 5090) |
| `task_source` | `competition_dev` (development set of the competition, opaque task codes), `berth` (Berth task set) |
| `condition` | `standard`, `masked_test_runners` (Section 7.4) |
| `resolved` | 1 if the hidden tests of the task pass after the agent's patch, else 0 |
| `end_reason` | `none` (the session ended by itself), `session_timeout`, `tool_budget`, `no_submit` |
| `outcome_id` | workstation runs only: `A00` solved; `A01` unsolved, run completed; `A02` tool-call limit reached; `A05` unsolved at the time limit; `A06` no submission. Empty for runs on other machines |
| `test_exit` | exit code of the test command; 0 = tests passed; -1 = no test was run |

Times are in seconds. `wall_s` is the whole job, `t_agent_s` the agent phase, `t_setup_s` and `t_verify_s` the
set-up and the grading. `emulation_pad_s` is the waiting time added by the latency emulation. Empty cells mean that
the quantity was not recorded for that block. Blocks on hosted notebooks have no start and end times.

In `controls.csv`, `block` is `pool` (the whole task pool on the workstation, without a container),
`runner-final-D`, `runner-final-S`, `runner-final-E` (the final runner on the panels C and H, on the screen set S, and
on the case-study panel with two tasks of S), or `kaggle-cpu-1`, `kaggle-cpu-2` (hosted notebooks).

`SHA256SUMS` lists the sha256 of every file in this directory.


==> anc/data/SHA256SUMS <==
a2cf1ae5f41951f976048090b64d15f94deee156bce797a8f974b8b238e3dbf4  arms.csv
86561145e59fb9fbfe57abc2c0e47f971c0408a01ca5b9588d7d836743baf3de  controls.csv
2b04e53a22d39d35c941a26910edc6b0b84675f7c49bcd38987c00714cab822d  e8_compare_table.csv
fd3cfb40e2d1d0494ea9255ab61aea076001b358bdc446397933b0aee1b5bcbb  e8_repositories.csv
b2b796726d8b8eacca9b22e7cc815a909aa6de02df7c3c447580fa745a2057dd  e8_runs.csv
9af29d5b05ac8ba6846976543ccd569577f2687eeee8ed678287a1fd4eaac836  e8_summary.json
46a52cee4bec093f5d1b85ad3df70f17f351dffa40acb3bfc5b5d2ac4bdd7105  e8_tasks.csv
d411ffe3ba46345f218ea13909dcadb3fe837ceecdaf023021ef0d762536f4e7  experiments.csv
71f210534e8f2cc0c8e70c9ebee4ddb7d32976ec8da122d240c8593f317ba6f4  pass_rule_applications.json
09bc958430ec8e67737c5e4b005c5f5e269981f60969712cd43c34fa5907fe9b  README.md
53c56c7f5ca5cfde1ef08cba29022312981d901405e68715145f58678904a2c9  runs.csv
6a63e8bbb8d6d2ad7db31f1a654feb25edc59294aa2ad0b0b95988f721d28d6f  serving_bench.csv
dc8f783b560655508e6a005ed3c99271a2c2b9c92bd8d61cafb97e214f347161  serving_servers.csv
e1f9f5fbfc3aa82b4b6efeb20bdaf3e1317934597876635bb66639eb6bd8cfc6  submissions.csv


==> anc/data/arms.csv <==
arm,model,category,runs,description
BF5,31B,reference,142,"Single agent: the public Budget-Fit V5 configuration, run unchanged"
BF5-p,31B,prompt,30,BF5 with one changed section of the task prompt
BF5-c,31B,prompt,32,BF5 with a prompt-only checking step before the patch is submitted
BF5-s,31B,sampling,10,BF5 with changed sampling settings
W1,31B,architecture,30,Wrapped: a root agent calls a coder sub-agent as a tool; the coder has its own context
W2,31B,architecture,40,W1 with a bounded restart of the coder after a malformed tool call
W3,31B,architecture,70,W2 with a root that can only pass the request on and restart the coder
W1-b,31B,budget,30,"W1 with a shorter time limit, more tool calls and half the output limit per call"
W1-p,31B,prompt,30,"W1 with a rewritten coder prompt, a shorter time limit and half the output limit per call"
SH1,31B,architecture,30,"Wrapped, coder with a shell tool only; first version"
SH3,31B,architecture,40,"SH1, third version of prompt and limits"
SH5,31B,architecture,112,"SH1, fifth version of prompt and limits"
SH6,31B,prompt,94,SH5 with an added analysis step in the prompt
ID24,31B,reference,10,"Public bundle of Team Muhammed Idris, version 24, run unchanged"
ID24-r,31B,tools,10,"ID24 with one file-writing tool removed, a shorter command timeout, added prompt sections"
e-single,E4B,architecture,24,Single agent
e-wrap,E4B,architecture,24,"Wrapped, as W1"
e-wrap-ad,E4B,adapter,24,e-wrap with a fine-tuned adapter on the coder (withheld)
e-BF,E4B,prompt,64,"The public single-agent prompt adapted to E4B (six tools, 28 calls)"
e-BF-s,E4B,sampling,16,e-BF with changed sampling settings
base,E4B,baseline,1848,The withheld E4B agent bundle; the baseline of every later comparison
base-p,E4B,prompt,16,base with one prompt change
v-p1,E4B,prompt,96,base with one prompt-only change
v-p2,E4B,prompt,384,base with one prompt-only change (candidate 1)
v-p3,E4B,prompt,96,base with one prompt-only change
v-p4,E4B,prompt,96,base with one prompt-only change
v-b1,E4B,budget,96,base with a changed thinking-token limit
v-t1,E4B,tools,15,"base with a changed file-editing path, first build"
v-t2,E4B,tools,15,"as v-t1, second design, first build"
v-t3,E4B,tools,15,"rebuild of v-t1, option a"
v-t4,E4B,tools,111,"rebuild of v-t1, option b"
v-t5,E4B,tools,15,"rebuild of v-t2, option a"
v-t6,E4B,tools,623,"rebuild of v-t2, option b (candidate 2)"
v-a1,E4B,architecture,16,"base with an added sub-agent step, first design, first build"
v-a2,E4B,architecture,16,"as v-a1, second design, first build"
v-a3,E4B,architecture,608,rebuild of v-a1 (candidate 3)
v-a4,E4B,architecture,96,rebuild of v-a2


==> anc/data/controls.csv <==
block,machine,kind,task,repository,resolved,test_exit,t_setup_s,t_verify_s
pool,workstation,reference_patch,markdown-it-py_379,executablebooks/markdown-it-py,1,0,,5.6
pool,workstation,reference_patch,packaging_1297,pypa/packaging,1,0,,6.0
pool,workstation,reference_patch,packaging_1245,pypa/packaging,1,0,,6.2
pool,workstation,reference_patch,platformdirs_574,tox-dev/platformdirs,1,0,,6.4
pool,workstation,reference_patch,platformdirs_585,tox-dev/platformdirs,1,0,,7.1
pool,workstation,reference_patch,packaging_1377,pypa/packaging,1,0,,8.5
pool,workstation,reference_patch,packaging_1382,pypa/packaging,1,0,,4.0
pool,workstation,reference_patch,platformdirs_569,tox-dev/platformdirs,1,0,,5.1
pool,workstation,reference_patch,packaging_1171,pypa/packaging,1,0,,10.9
pool,workstation,reference_patch,marshmallow_2909,marshmallow-code/marshmallow,1,0,,4.4
pool,workstation,reference_patch,tenacity_651,jd/tenacity,1,0,,11.7
pool,workstation,reference_patch,platformdirs_429,tox-dev/platformdirs,1,0,,4.3
pool,workstation,reference_patch,pydantic-settings_644,pydantic/pydantic-settings,1,0,,8.0
pool,workstation,reference_patch,pydantic-settings_695,pydantic/pydantic-settings,1,0,,8.1
pool,workstation,reference_patch,structlog_811,hynek/structlog,1,0,,5.2
pool,workstation,reference_patch,humanize_254,python-humanize/humanize,1,0,,5.4
pool,workstation,reference_patch,humanize_328,python-humanize/humanize,1,0,,5.4
pool,workstation,reference_patch,cattrs_776,python-attrs/cattrs,1,0,,5.6
pool,workstation,reference_patch,click_3225,pallets/click,1,0,,4.4
pool,workstation,reference_patch,click_3224,pallets/click,1,0,,3.4
pool,workstation,reference_patch,tomlkit_506,python-poetry/tomlkit,1,0,,3.7
pool,workstation,reference_patch,packaging_1327,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,more-itertools_1097,more-itertools/more-itertools,1,0,,9.6
pool,workstation,reference_patch,more-itertools_1099,more-itertools/more-itertools,1,0,,6.4
pool,workstation,reference_patch,packaging_1254,pypa/packaging,1,0,,3.5
pool,workstation,reference_patch,cattrs_702,python-attrs/cattrs,1,0,,5.9
pool,workstation,reference_patch,tenacity_609,jd/tenacity,1,0,,6.0
pool,workstation,reference_patch,click_3637,pallets/click,1,0,,3.3
pool,workstation,reference_patch,packaging_1128,pypa/packaging,1,0,,4.6
pool,workstation,reference_patch,platformdirs_610,tox-dev/platformdirs,1,0,,5.1
pool,workstation,reference_patch,platformdirs_469,tox-dev/platformdirs,1,0,,4.6
pool,workstation,reference_patch,pydantic-settings_1077,pydantic/pydantic-settings,1,0,,8.8
pool,workstation,reference_patch,tomlkit_498,python-poetry/tomlkit,1,0,,4.3
pool,workstation,reference_patch,humanize_295,python-humanize/humanize,1,0,,5.2
pool,workstation,reference_patch,packaging_931,pypa/packaging,1,0,,3.5
pool,workstation,reference_patch,pydantic-settings_663,pydantic/pydantic-settings,1,0,,8.1
pool,workstation,reference_patch,packaging_1320,pypa/packaging,1,0,,6.8
pool,workstation,reference_patch,humanize_346,python-humanize/humanize,1,0,,4.4
pool,workstation,reference_patch,more-itertools_1040,more-itertools/more-itertools,1,0,,6.6
pool,workstation,reference_patch,werkzeug_3147,pallets/werkzeug,1,0,,5.5
pool,workstation,reference_patch,pydantic-settings_1027,pydantic/pydantic-settings,1,0,,4.1
pool,workstation,reference_patch,packaging_1430,pypa/packaging,1,0,,9.0
pool,workstation,reference_patch,packaging_1146,pypa/packaging,1,0,,4.4
pool,workstation,reference_patch,pydantic-settings_1030,pydantic/pydantic-settings,1,0,,4.9
pool,workstation,reference_patch,platformdirs_580,tox-dev/platformdirs,1,0,,4.4
pool,workstation,reference_patch,packaging_1334,pypa/packaging,1,0,,6.5
pool,workstation,reference_patch,werkzeug_3333,pallets/werkzeug,1,0,,6.6
pool,workstation,reference_patch,tomlkit_510,python-poetry/tomlkit,1,0,,6.5
pool,workstation,reference_patch,click_3137,pallets/click,1,0,,6.6
pool,workstation,reference_patch,platformdirs_540,tox-dev/platformdirs,1,0,,8.8
pool,workstation,reference_patch,marshmallow_2928,marshmallow-code/marshmallow,1,0,,4.3
pool,workstation,reference_patch,pydantic-settings_773,pydantic/pydantic-settings,1,0,,6.6
pool,workstation,reference_patch,pluggy_729,pytest-dev/pluggy,1,0,,10.0
pool,workstation,reference_patch,jsonschema_1416,python-jsonschema/jsonschema,1,0,,13.4
pool,workstation,reference_patch,platformdirs_586,tox-dev/platformdirs,1,0,,6.4
pool,workstation,reference_patch,platformdirs_532,tox-dev/platformdirs,1,0,,6.1
pool,workstation,reference_patch,tomlkit_660,python-poetry/tomlkit,1,0,,14.0
pool,workstation,reference_patch,packaging_1429,pypa/packaging,1,0,,4.9
pool,workstation,reference_patch,arrow_1218,arrow-py/arrow,1,0,,7.1
pool,workstation,reference_patch,platformdirs_565,tox-dev/platformdirs,1,0,,4.4
pool,workstation,reference_patch,platformdirs_375,tox-dev/platformdirs,1,0,,4.3
pool,workstation,reference_patch,prettytable_429,jazzband/prettytable,1,0,,5.2
pool,workstation,reference_patch,pydantic-settings_1034,pydantic/pydantic-settings,1,0,,4.2
pool,workstation,reference_patch,werkzeug_3110,pallets/werkzeug,1,0,,3.4
pool,workstation,reference_patch,humanize_392,python-humanize/humanize,1,0,,4.4
pool,workstation,reference_patch,platformdirs_568,tox-dev/platformdirs,1,0,,4.9
pool,workstation,reference_patch,humanize_297,python-humanize/humanize,1,0,,5.2
pool,workstation,reference_patch,pydantic-settings_940,pydantic/pydantic-settings,1,0,,4.9
pool,workstation,reference_patch,structlog_735,hynek/structlog,1,0,,5.5
pool,workstation,reference_patch,tomlkit_612,python-poetry/tomlkit,1,0,,4.4
pool,workstation,reference_patch,packaging_1316,pypa/packaging,1,0,,5.3
pool,workstation,reference_patch,platformdirs_563,tox-dev/platformdirs,1,0,,4.7
pool,workstation,reference_patch,tomlkit_539,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,boltons_445,mahmoud/boltons,1,0,,3.7
pool,workstation,reference_patch,click_3391,pallets/click,1,0,,3.9
pool,workstation,reference_patch,packaging_1244,pypa/packaging,1,0,,4.0
pool,workstation,reference_patch,click_3764,pallets/click,1,0,,3.9
pool,workstation,reference_patch,werkzeug_3164,pallets/werkzeug,1,0,,4.0
pool,workstation,reference_patch,more-itertools_1136,more-itertools/more-itertools,1,0,,10.0
pool,workstation,reference_patch,packaging_1199,pypa/packaging,1,0,,4.0
pool,workstation,reference_patch,click_3866,pallets/click,1,0,,4.7
pool,workstation,reference_patch,boltons_455,mahmoud/boltons,1,0,,3.9
pool,workstation,reference_patch,marshmallow_3016,marshmallow-code/marshmallow,1,0,,4.0
pool,workstation,reference_patch,structlog_749,hynek/structlog,1,0,,5.4
pool,workstation,reference_patch,pydantic-settings_686,pydantic/pydantic-settings,1,0,,8.7
pool,workstation,reference_patch,boltons_454,mahmoud/boltons,1,0,,3.6
pool,workstation,reference_patch,markdown-it-py_416,executablebooks/markdown-it-py,1,0,,4.8
pool,workstation,reference_patch,cattrs_668,python-attrs/cattrs,1,0,,4.8
pool,workstation,reference_patch,more-itertools_1261,more-itertools/more-itertools,1,0,,7.0
pool,workstation,reference_patch,packaging_1230,pypa/packaging,1,0,,3.5
pool,workstation,reference_patch,werkzeug_3139,pallets/werkzeug,1,0,,3.5
pool,workstation,reference_patch,platformdirs_571,tox-dev/platformdirs,1,0,,4.3
pool,workstation,reference_patch,platformdirs_369,tox-dev/platformdirs,1,0,,4.1
pool,workstation,reference_patch,typer_1791,fastapi/typer,1,0,,6.4
pool,workstation,reference_patch,pydantic-settings_740,pydantic/pydantic-settings,1,0,,8.4
pool,workstation,reference_patch,packaging_1095,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,prettytable_460,jazzband/prettytable,1,0,,4.7
pool,workstation,reference_patch,pydantic-settings_813,pydantic/pydantic-settings,1,0,,4.4
pool,workstation,reference_patch,tenacity_605,jd/tenacity,1,0,,4.7
pool,workstation,reference_patch,packaging_1330,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,tomlkit_567,python-poetry/tomlkit,1,0,,4.2
pool,workstation,reference_patch,packaging_1457,pypa/packaging,1,0,,5.9
pool,workstation,reference_patch,pydantic-settings_1001,pydantic/pydantic-settings,1,0,,6.3
pool,workstation,reference_patch,packaging_1170,pypa/packaging,1,0,,5.9
pool,workstation,reference_patch,platformdirs_611,tox-dev/platformdirs,1,0,,8.2
pool,workstation,reference_patch,more-itertools_1270,more-itertools/more-itertools,1,0,,8.1
pool,workstation,reference_patch,packaging_1460,pypa/packaging,1,0,,17.7
pool,workstation,reference_patch,pluggy_743,pytest-dev/pluggy,1,0,,5.4
pool,workstation,reference_patch,cattrs_714,python-attrs/cattrs,1,0,,5.7
pool,workstation,reference_patch,platformdirs_370,tox-dev/platformdirs,1,0,,5.4
pool,workstation,reference_patch,packaging_1110,pypa/packaging,1,0,,3.5
pool,workstation,reference_patch,pydantic-settings_658,pydantic/pydantic-settings,1,0,,11.1
pool,workstation,reference_patch,pydantic-settings_1076,pydantic/pydantic-settings,1,0,,5.0
pool,workstation,reference_patch,packaging_1341,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,packaging_1247,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,more-itertools_1216,more-itertools/more-itertools,1,0,,6.1
pool,workstation,reference_patch,werkzeug_3266,pallets/werkzeug,1,0,,4.2
pool,workstation,reference_patch,platformdirs_625,tox-dev/platformdirs,1,0,,4.5
pool,workstation,reference_patch,tenacity_653,jd/tenacity,1,0,,6.7
pool,workstation,reference_patch,more-itertools_1048,more-itertools/more-itertools,1,0,,5.3
pool,workstation,reference_patch,humanize_334,python-humanize/humanize,1,0,,5.2
pool,workstation,reference_patch,platformdirs_618,tox-dev/platformdirs,1,0,,4.4
pool,workstation,reference_patch,prettytable_425,jazzband/prettytable,1,0,,4.6
pool,workstation,reference_patch,platformdirs_572,tox-dev/platformdirs,1,0,,4.9
pool,workstation,reference_patch,prettytable_445,jazzband/prettytable,1,0,,4.7
pool,workstation,reference_patch,tenacity_656,jd/tenacity,1,0,,6.8
pool,workstation,reference_patch,prettytable_452,jazzband/prettytable,1,0,,4.6
pool,workstation,reference_patch,platformdirs_575,tox-dev/platformdirs,1,0,,4.7
pool,workstation,reference_patch,tomlkit_516,python-poetry/tomlkit,1,0,,3.9
pool,workstation,reference_patch,werkzeug_3082,pallets/werkzeug,1,0,,3.5
pool,workstation,reference_patch,markdown-it-py_394,executablebooks/markdown-it-py,1,0,,3.4
pool,workstation,reference_patch,boltons_458,mahmoud/boltons,1,0,,3.4
pool,workstation,reference_patch,more-itertools_1193,more-itertools/more-itertools,1,0,,6.7
pool,workstation,reference_patch,platformdirs_534,tox-dev/platformdirs,1,0,,5.1
pool,workstation,reference_patch,attrs_1593,python-attrs/attrs,1,0,,6.4
pool,workstation,reference_patch,structlog_763,hynek/structlog,1,0,,4.8
pool,workstation,reference_patch,more-itertools_1088,more-itertools/more-itertools,1,0,,5.3
pool,workstation,reference_patch,pydantic-settings_843,pydantic/pydantic-settings,1,0,,9.0
pool,workstation,reference_patch,pluggy_732,pytest-dev/pluggy,1,0,,4.9
pool,workstation,reference_patch,platformdirs_576,tox-dev/platformdirs,1,0,,5.0
pool,workstation,reference_patch,tenacity_645,jd/tenacity,1,0,,10.7
pool,workstation,reference_patch,platformdirs_554,tox-dev/platformdirs,1,0,,4.9
pool,workstation,reference_patch,pyparsing_652,pyparsing/pyparsing,1,0,,28.9
pool,workstation,reference_patch,platformdirs_619,tox-dev/platformdirs,1,0,,5.1
pool,workstation,reference_patch,structlog_741,hynek/structlog,1,0,,4.7
pool,workstation,reference_patch,platformdirs_440,tox-dev/platformdirs,1,0,,4.7
pool,workstation,reference_patch,tomlkit_623,python-poetry/tomlkit,1,0,,4.3
pool,workstation,reference_patch,pydantic-settings_994,pydantic/pydantic-settings,1,0,,9.3
pool,workstation,reference_patch,pydantic-settings_914,pydantic/pydantic-settings,1,0,,4.6
pool,workstation,reference_patch,packaging_1270,pypa/packaging,1,0,,10.6
pool,workstation,reference_patch,click_3473,pallets/click,1,0,,3.6
pool,workstation,reference_patch,boltons_434,mahmoud/boltons,1,0,,3.4
pool,workstation,reference_patch,tomlkit_501,python-poetry/tomlkit,1,0,,3.9
pool,workstation,reference_patch,tomlkit_628,python-poetry/tomlkit,1,0,,3.9
pool,workstation,reference_patch,pluggy_728,pytest-dev/pluggy,1,0,,4.7
pool,workstation,reference_patch,pluggy_727,pytest-dev/pluggy,1,0,,4.5
pool,workstation,reference_patch,click_3126,pallets/click,1,0,,3.5
pool,workstation,reference_patch,boltons_462,mahmoud/boltons,1,0,,3.4
pool,workstation,reference_patch,more-itertools_1082,more-itertools/more-itertools,1,0,,5.1
pool,workstation,reference_patch,prettytable_465,jazzband/prettytable,1,0,,4.7
pool,workstation,reference_patch,packaging_1065,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,packaging_1379,pypa/packaging,1,0,,6.2
pool,workstation,reference_patch,tomlkit_511,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,platformdirs_614,tox-dev/platformdirs,1,0,,5.2
pool,workstation,reference_patch,packaging_1255,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,packaging_1356,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,more-itertools_1260,more-itertools/more-itertools,1,0,,7.8
pool,workstation,reference_patch,attrs_1606,python-attrs/attrs,1,0,,6.4
pool,workstation,reference_patch,packaging_611,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,tomlkit_538,python-poetry/tomlkit,1,0,,3.8
pool,workstation,reference_patch,packaging_1234,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,platformdirs_627,tox-dev/platformdirs,1,0,,4.3
pool,workstation,reference_patch,more-itertools_1251,more-itertools/more-itertools,1,0,,6.8
pool,workstation,reference_patch,platformdirs_519,tox-dev/platformdirs,1,0,,4.8
pool,workstation,reference_patch,boltons_461,mahmoud/boltons,1,0,,4.1
pool,workstation,reference_patch,more-itertools_1062,more-itertools/more-itertools,1,0,,7.6
pool,workstation,reference_patch,more-itertools_1279,more-itertools/more-itertools,1,0,,7.1
pool,workstation,reference_patch,platformdirs_543,tox-dev/platformdirs,1,0,,5.9
pool,workstation,reference_patch,more-itertools_1095,more-itertools/more-itertools,1,0,,5.5
pool,workstation,reference_patch,tomlkit_499,python-poetry/tomlkit,1,0,,4.5
pool,workstation,reference_patch,platformdirs_561,tox-dev/platformdirs,1,0,,6.2
pool,workstation,reference_patch,pydantic-settings_648,pydantic/pydantic-settings,1,0,,12.7
pool,workstation,reference_patch,packaging_1332,pypa/packaging,1,0,,7.8
pool,workstation,reference_patch,pydantic-settings_858,pydantic/pydantic-settings,1,0,,4.9
pool,workstation,reference_patch,more-itertools_1080,more-itertools/more-itertools,1,0,,7.5
pool,workstation,reference_patch,platformdirs_587,tox-dev/platformdirs,1,0,,5.3
pool,workstation,reference_patch,packaging_944,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,click_3777,pallets/click,1,0,,3.7
pool,workstation,reference_patch,boltons_423,mahmoud/boltons,1,0,,3.3
pool,workstation,reference_patch,packaging_925,pypa/packaging,1,0,,4.5
pool,workstation,reference_patch,packaging_1206,pypa/packaging,1,0,,6.7
pool,workstation,reference_patch,packaging_953,pypa/packaging,1,0,,6.3
pool,workstation,reference_patch,tomlkit_591,python-poetry/tomlkit,1,0,,4.6
pool,workstation,reference_patch,boltons_440,mahmoud/boltons,1,0,,4.0
pool,workstation,reference_patch,packaging_1240,pypa/packaging,1,0,,4.2
pool,workstation,reference_patch,boltons_468,mahmoud/boltons,1,0,,3.3
pool,workstation,reference_patch,more-itertools_1276,more-itertools/more-itertools,1,0,,7.0
pool,workstation,reference_patch,tenacity_614,jd/tenacity,1,0,,6.6
pool,workstation,reference_patch,tomlkit_581,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,werkzeug_3335,pallets/werkzeug,1,0,,3.6
pool,workstation,reference_patch,marshmallow_2892,marshmallow-code/marshmallow,1,0,,4.1
pool,workstation,reference_patch,packaging_1150,pypa/packaging,1,0,,4.2
pool,workstation,reference_patch,click_3090,pallets/click,1,0,,4.5
pool,workstation,reference_patch,tomlkit_626,python-poetry/tomlkit,1,0,,4.3
pool,workstation,reference_patch,packaging_1024,pypa/packaging,1,0,,6.7
pool,workstation,reference_patch,structlog_747,hynek/structlog,1,0,,4.4
pool,workstation,reference_patch,packaging_1305,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,more-itertools_1127,more-itertools/more-itertools,1,0,,6.8
pool,workstation,reference_patch,boltons_474,mahmoud/boltons,1,0,,3.6
pool,workstation,reference_patch,pydantic-settings_656,pydantic/pydantic-settings,1,0,,4.7
pool,workstation,reference_patch,packaging_1250,pypa/packaging,1,0,,5.5
pool,workstation,reference_patch,packaging_1298,pypa/packaging,1,0,,10.4
pool,workstation,reference_patch,platformdirs_567,tox-dev/platformdirs,1,0,,5.3
pool,workstation,reference_patch,pydantic-settings_1096,pydantic/pydantic-settings,1,0,,5.9
pool,workstation,reference_patch,uvicorn_3119,encode/uvicorn,1,0,,8.1
pool,workstation,reference_patch,packaging_804,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,click_3767,pallets/click,1,0,,5.3
pool,workstation,reference_patch,click_3239,pallets/click,1,0,,4.1
pool,workstation,reference_patch,click_3363,pallets/click,1,0,,3.9
pool,workstation,reference_patch,werkzeug_3006,pallets/werkzeug,1,0,,5.1
pool,workstation,reference_patch,markdown-it-py_425,executablebooks/markdown-it-py,1,0,,4.0
pool,workstation,reference_patch,tomlkit_613,python-poetry/tomlkit,1,0,,4.3
pool,workstation,reference_patch,more-itertools_1269,more-itertools/more-itertools,1,0,,7.2
pool,workstation,reference_patch,tomlkit_527,python-poetry/tomlkit,1,0,,4.0
pool,workstation,reference_patch,click_3405,pallets/click,1,0,,3.7
pool,workstation,reference_patch,more-itertools_1253,more-itertools/more-itertools,1,0,,6.3
pool,workstation,reference_patch,platformdirs_507,tox-dev/platformdirs,1,0,,4.5
pool,workstation,reference_patch,cattrs_722,python-attrs/cattrs,1,0,,5.9
pool,workstation,reference_patch,packaging_1458,pypa/packaging,1,0,,15.9
pool,workstation,reference_patch,tomlkit_537,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,packaging_1071,pypa/packaging,1,0,,3.9
pool,workstation,reference_patch,tomlkit_530,python-poetry/tomlkit,1,0,,4.3
pool,workstation,reference_patch,platformdirs_589,tox-dev/platformdirs,1,0,,5.6
pool,workstation,reference_patch,platformdirs_545,tox-dev/platformdirs,1,0,,4.8
pool,workstation,reference_patch,werkzeug_3008,pallets/werkzeug,1,0,,4.9
pool,workstation,reference_patch,attrs_1529,python-attrs/attrs,1,0,,7.9
pool,workstation,reference_patch,werkzeug_3276,pallets/werkzeug,1,0,,3.7
pool,workstation,reference_patch,tomlkit_500,python-poetry/tomlkit,1,0,,3.9
pool,workstation,reference_patch,packaging_1310,pypa/packaging,1,0,,5.1
pool,workstation,reference_patch,packaging_1232,pypa/packaging,1,0,,6.8
pool,workstation,reference_patch,marshmallow_2854,marshmallow-code/marshmallow,1,0,,3.8
pool,workstation,reference_patch,more-itertools_1248,more-itertools/more-itertools,1,0,,6.4
pool,workstation,reference_patch,pluggy_617,pytest-dev/pluggy,1,0,,4.7
pool,workstation,reference_patch,pydantic-settings_1032,pydantic/pydantic-settings,1,0,,6.2
pool,workstation,reference_patch,pluggy_809,pytest-dev/pluggy,1,0,,5.2
pool,workstation,reference_patch,click_3152,pallets/click,1,0,,4.2
pool,workstation,reference_patch,tomlkit_586,python-poetry/tomlkit,1,0,,4.4
pool,workstation,reference_patch,packaging_1249,pypa/packaging,1,0,,9.7
pool,workstation,reference_patch,tomlkit_544,python-poetry/tomlkit,1,0,,4.3
pool,workstation,reference_patch,cattrs_713,python-attrs/cattrs,1,0,,6.2
pool,workstation,reference_patch,packaging_1121,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,pluggy_701,pytest-dev/pluggy,1,0,,4.9
pool,workstation,reference_patch,packaging_1328,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,pluggy_752,pytest-dev/pluggy,1,0,,4.8
pool,workstation,reference_patch,tomlkit_536,python-poetry/tomlkit,1,0,,3.9
pool,workstation,reference_patch,packaging_1265,pypa/packaging,1,0,,4.4
pool,workstation,reference_patch,uvicorn_2776,encode/uvicorn,1,0,,7.7
pool,workstation,reference_patch,marshmallow_2799,marshmallow-code/marshmallow,1,0,,4.1
pool,workstation,reference_patch,click_3235,pallets/click,1,0,,3.5
pool,workstation,reference_patch,starlette_3720,Kludex/starlette,1,0,,8.2
pool,workstation,reference_patch,platformdirs_542,tox-dev/platformdirs,1,0,,4.6
pool,workstation,reference_patch,pydantic-settings_794,pydantic/pydantic-settings,1,0,,9.2
pool,workstation,reference_patch,more-itertools_1153,more-itertools/more-itertools,1,0,,6.3
pool,workstation,reference_patch,pydantic-settings_912,pydantic/pydantic-settings,1,0,,4.6
pool,workstation,reference_patch,more-itertools_1285,more-itertools/more-itertools,1,0,,6.7
pool,workstation,reference_patch,attrs_1541,python-attrs/attrs,1,0,,7.9
pool,workstation,reference_patch,pluggy_738,pytest-dev/pluggy,1,0,,17.0
pool,workstation,reference_patch,tenacity_629,jd/tenacity,1,0,,6.6
pool,workstation,reference_patch,pydantic-settings_952,pydantic/pydantic-settings,1,0,,5.5
pool,workstation,reference_patch,structlog_728,hynek/structlog,1,0,,4.6
pool,workstation,reference_patch,click_3256,pallets/click,1,0,,3.6
pool,workstation,reference_patch,tomlkit_599,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,packaging_1160,pypa/packaging,1,0,,4.0
pool,workstation,reference_patch,humanize_359,python-humanize/humanize,1,0,,4.9
pool,workstation,reference_patch,platformdirs_581,tox-dev/platformdirs,1,0,,4.9
pool,workstation,reference_patch,tenacity_606,jd/tenacity,1,0,,6.5
pool,workstation,reference_patch,packaging_1271,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,tenacity_628,jd/tenacity,1,0,,6.4
pool,workstation,reference_patch,more-itertools_1223,more-itertools/more-itertools,1,0,,6.7
pool,workstation,reference_patch,pydantic-settings_1010,pydantic/pydantic-settings,1,0,,5.2
pool,workstation,reference_patch,arrow_1222,arrow-py/arrow,1,0,,6.0
pool,workstation,reference_patch,werkzeug_3109,pallets/werkzeug,1,0,,5.1
pool,workstation,reference_patch,tomlkit_532,python-poetry/tomlkit,1,0,,4.4
pool,workstation,reference_patch,click_3364,pallets/click,1,0,,3.8
pool,workstation,reference_patch,tenacity_591,jd/tenacity,1,0,,4.9
pool,workstation,reference_patch,pydantic-settings_816,pydantic/pydantic-settings,1,0,,9.5
pool,workstation,reference_patch,pydantic-settings_759,pydantic/pydantic-settings,1,0,,9.0
pool,workstation,reference_patch,packaging_1219,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,tomlkit_534,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,pydantic-settings_826,pydantic/pydantic-settings,1,0,,9.0
pool,workstation,reference_patch,pydantic-settings_1041,pydantic/pydantic-settings,1,0,,5.7
pool,workstation,reference_patch,tomlkit_600,python-poetry/tomlkit,1,0,,4.5
pool,workstation,reference_patch,click_2972,pallets/click,1,0,,4.1
pool,workstation,reference_patch,packaging_1092,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,pydantic-settings_980,pydantic/pydantic-settings,1,0,,5.0
pool,workstation,reference_patch,packaging_1392,pypa/packaging,1,0,,4.0
pool,workstation,reference_patch,platformdirs_564,tox-dev/platformdirs,1,0,,4.4
pool,workstation,reference_patch,tenacity_640,jd/tenacity,1,0,,6.4
pool,workstation,reference_patch,werkzeug_3325,pallets/werkzeug,1,0,,3.6
pool,workstation,reference_patch,attrs_1513,python-attrs/attrs,1,0,,4.6
pool,workstation,reference_patch,boltons_513,mahmoud/boltons,1,0,,3.4
pool,workstation,reference_patch,pydantic-settings_947,pydantic/pydantic-settings,1,0,,4.3
pool,workstation,reference_patch,boltons_451,mahmoud/boltons,1,0,,4.0
pool,workstation,reference_patch,click_3021,pallets/click,1,0,,4.2
pool,workstation,reference_patch,werkzeug_3234,pallets/werkzeug,1,0,,3.9
pool,workstation,reference_patch,pydantic-settings_968,pydantic/pydantic-settings,1,0,,5.2
pool,workstation,reference_patch,pydantic-settings_959,pydantic/pydantic-settings,1,0,,4.9
pool,workstation,reference_patch,packaging_1213,pypa/packaging,1,0,,10.1
pool,workstation,reference_patch,click_2846,pallets/click,1,0,,3.6
pool,workstation,reference_patch,structlog_807,hynek/structlog,1,0,,4.8
pool,workstation,reference_patch,structlog_739,hynek/structlog,1,0,,4.7
pool,workstation,reference_patch,packaging_1266,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,pluggy_731,pytest-dev/pluggy,1,0,,4.7
pool,workstation,reference_patch,prettytable_440,jazzband/prettytable,1,0,,4.4
pool,workstation,reference_patch,werkzeug_3327,pallets/werkzeug,1,0,,3.7
pool,workstation,reference_patch,pydantic-settings_997,pydantic/pydantic-settings,1,0,,5.4
pool,workstation,reference_patch,platformdirs_428,tox-dev/platformdirs,1,0,,5.1
pool,workstation,reference_patch,pydantic-settings_688,pydantic/pydantic-settings,1,0,,5.2
pool,workstation,reference_patch,click_3299,pallets/click,1,0,,4.5
pool,workstation,reference_patch,tenacity_556,jd/tenacity,1,0,,4.9
pool,workstation,reference_patch,boltons_438,mahmoud/boltons,1,0,,3.5
pool,workstation,reference_patch,packaging_1194,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,packaging_1278,pypa/packaging,1,0,,7.0
pool,workstation,reference_patch,platformdirs_426,tox-dev/platformdirs,1,0,,4.6
pool,workstation,reference_patch,pluggy_646,pytest-dev/pluggy,1,0,,4.8
pool,workstation,reference_patch,tomlkit_471,python-poetry/tomlkit,1,0,,4.0
pool,workstation,reference_patch,click_3013,pallets/click,1,0,,3.5
pool,workstation,reference_patch,prettytable_399,jazzband/prettytable,1,0,,4.5
pool,workstation,reference_patch,pydantic-settings_887,pydantic/pydantic-settings,1,0,,4.3
pool,workstation,reference_patch,click_3704,pallets/click,1,0,,3.9
pool,workstation,reference_patch,click_3581,pallets/click,1,0,,3.6
pool,workstation,reference_patch,packaging_1459,pypa/packaging,1,0,,8.8
pool,workstation,reference_patch,platformdirs_583,tox-dev/platformdirs,1,0,,4.7
pool,workstation,reference_patch,platformdirs_547,tox-dev/platformdirs,1,0,,4.8
pool,workstation,reference_patch,pydantic-settings_769,pydantic/pydantic-settings,1,0,,8.9
pool,workstation,reference_patch,packaging_1349,pypa/packaging,1,0,,4.0
pool,workstation,reference_patch,platformdirs_427,tox-dev/platformdirs,1,0,,4.5
pool,workstation,reference_patch,cattrs_666,python-attrs/cattrs,1,0,,8.8
pool,workstation,reference_patch,tomlkit_507,python-poetry/tomlkit,1,0,,4.4
pool,workstation,reference_patch,tomlkit_565,python-poetry/tomlkit,1,0,,4.6
pool,workstation,reference_patch,pluggy_767,pytest-dev/pluggy,1,0,,5.1
pool,workstation,reference_patch,tomlkit_551,python-poetry/tomlkit,1,0,,4.3
pool,workstation,reference_patch,packaging_1117,pypa/packaging,1,0,,4.1
pool,workstation,reference_patch,platformdirs_546,tox-dev/platformdirs,1,0,,4.9
pool,workstation,reference_patch,pydantic-settings_764,pydantic/pydantic-settings,1,0,,9.0
pool,workstation,reference_patch,typer_1821,fastapi/typer,1,0,,3.8
pool,workstation,reference_patch,pydantic-settings_690,pydantic/pydantic-settings,1,0,,4.5
pool,workstation,reference_patch,more-itertools_1278,more-itertools/more-itertools,1,0,,6.7
pool,workstation,reference_patch,tomlkit_520,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,boltons_464,mahmoud/boltons,1,0,,3.4
pool,workstation,reference_patch,click_3004,pallets/click,1,0,,3.7
pool,workstation,reference_patch,platformdirs_537,tox-dev/platformdirs,1,0,,4.4
pool,workstation,reference_patch,pydantic-settings_776,pydantic/pydantic-settings,1,0,,4.6
pool,workstation,reference_patch,pydantic-settings_839,pydantic/pydantic-settings,1,0,,8.9
pool,workstation,reference_patch,pluggy_695,pytest-dev/pluggy,1,0,,5.1
pool,workstation,reference_patch,platformdirs_562,tox-dev/platformdirs,1,0,,5.2
pool,workstation,reference_patch,boltons_465,mahmoud/boltons,1,0,,3.5
pool,workstation,reference_patch,more-itertools_1157,more-itertools/more-itertools,1,0,,7.1
pool,workstation,reference_patch,packaging_1248,pypa/packaging,1,0,,4.2
pool,workstation,reference_patch,pydantic-settings_727,pydantic/pydantic-settings,1,0,,9.3
pool,workstation,reference_patch,pydantic-settings_1038,pydantic/pydantic-settings,1,0,,6.9
pool,workstation,reference_patch,platformdirs_422,tox-dev/platformdirs,1,0,,4.8
pool,workstation,reference_patch,werkzeug_3292,pallets/werkzeug,1,0,,4.0
pool,workstation,reference_patch,pydantic-settings_955,pydantic/pydantic-settings,1,0,,4.4
pool,workstation,reference_patch,marshmallow_2925,marshmallow-code/marshmallow,1,0,,3.6
pool,workstation,reference_patch,more-itertools_1116,more-itertools/more-itertools,1,0,,6.7
pool,workstation,reference_patch,werkzeug_3243,pallets/werkzeug,1,0,,4.8
pool,workstation,reference_patch,pydantic-settings_882,pydantic/pydantic-settings,1,0,,4.8
pool,workstation,reference_patch,tomlkit_545,python-poetry/tomlkit,1,0,,4.5
pool,workstation,reference_patch,click_3068,pallets/click,1,0,,3.8
pool,workstation,reference_patch,pydantic-settings_973,pydantic/pydantic-settings,1,0,,5.2
pool,workstation,reference_patch,boltons_472,mahmoud/boltons,1,0,,3.6
pool,workstation,reference_patch,prettytable_448,jazzband/prettytable,1,0,,4.6
pool,workstation,reference_patch,uvicorn_2709,encode/uvicorn,1,0,,7.4
pool,workstation,reference_patch,humanize_381,python-humanize/humanize,1,0,,4.4
pool,workstation,reference_patch,structlog_756,hynek/structlog,1,0,,4.6
pool,workstation,reference_patch,more-itertools_1135,more-itertools/more-itertools,1,0,,9.8
pool,workstation,reference_patch,tenacity_696,jd/tenacity,1,0,,5.0
pool,workstation,reference_patch,pydantic-settings_669,pydantic/pydantic-settings,1,0,,8.9
pool,workstation,reference_patch,packaging_1311,pypa/packaging,1,0,,24.4
pool,workstation,reference_patch,pydantic-settings_917,pydantic/pydantic-settings,1,0,,5.4
pool,workstation,reference_patch,packaging_1114,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,more-itertools_1142,more-itertools/more-itertools,1,0,,7.4
pool,workstation,reference_patch,more-itertools_1166,more-itertools/more-itertools,1,0,,6.6
pool,workstation,reference_patch,humanize_320,python-humanize/humanize,1,0,,4.7
pool,workstation,reference_patch,platformdirs_578,tox-dev/platformdirs,1,0,,5.1
pool,workstation,reference_patch,more-itertools_1056,more-itertools/more-itertools,1,0,,5.0
pool,workstation,reference_patch,tomlkit_563,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,pydantic-settings_1069,pydantic/pydantic-settings,1,0,,5.8
pool,workstation,reference_patch,platformdirs_600,tox-dev/platformdirs,1,0,,5.1
pool,workstation,reference_patch,packaging_1238,pypa/packaging,1,0,,4.2
pool,workstation,reference_patch,prettytable_451,jazzband/prettytable,1,0,,5.1
pool,workstation,reference_patch,packaging_1099,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,packaging_1224,pypa/packaging,1,0,,3.9
pool,workstation,reference_patch,click_3677,pallets/click,1,0,,3.6
pool,workstation,reference_patch,more-itertools_1200,more-itertools/more-itertools,1,0,,6.6
pool,workstation,reference_patch,click_3420,pallets/click,1,0,,3.5
pool,workstation,reference_patch,pyparsing_653,pyparsing/pyparsing,1,0,,27.6
pool,workstation,reference_patch,pydantic-settings_792,pydantic/pydantic-settings,1,0,,4.6
pool,workstation,reference_patch,boltons_475,mahmoud/boltons,1,0,,3.4
pool,workstation,reference_patch,more-itertools_1085,more-itertools/more-itertools,1,0,,5.0
pool,workstation,reference_patch,click_3739,pallets/click,1,0,,4.1
pool,workstation,reference_patch,packaging_1376,pypa/packaging,1,0,,3.9
pool,workstation,reference_patch,packaging_1446,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,tenacity_741,jd/tenacity,1,0,,10.8
pool,workstation,reference_patch,tomlkit_493,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,werkzeug_3113,pallets/werkzeug,1,0,,3.9
pool,workstation,reference_patch,tomlkit_497,python-poetry/tomlkit,1,0,,4.0
pool,workstation,reference_patch,uvicorn_3025,encode/uvicorn,1,0,,18.5
pool,workstation,reference_patch,tomlkit_595,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,typer_1820,fastapi/typer,1,0,,3.8
pool,workstation,reference_patch,packaging_1306,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,platformdirs_523,tox-dev/platformdirs,1,0,,4.8
pool,workstation,reference_patch,packaging_1253,pypa/packaging,1,0,,4.8
pool,workstation,reference_patch,prettytable_462,jazzband/prettytable,1,0,,5.1
pool,workstation,reference_patch,click_3653,pallets/click,1,0,,4.2
pool,workstation,reference_patch,more-itertools_1078,more-itertools/more-itertools,1,0,,5.6
pool,workstation,reference_patch,packaging_1152,pypa/packaging,1,0,,4.2
pool,workstation,reference_patch,packaging_939,pypa/packaging,1,0,,4.9
pool,workstation,reference_patch,packaging_1276,pypa/packaging,1,0,,5.3
pool,workstation,reference_patch,platformdirs_520,tox-dev/platformdirs,1,0,,5.0
pool,workstation,reference_patch,cattrs_723,python-attrs/cattrs,1,0,,5.0
pool,workstation,reference_patch,pydantic-settings_889,pydantic/pydantic-settings,1,0,,4.8
pool,workstation,reference_patch,more-itertools_1101,more-itertools/more-itertools,1,0,,6.7
pool,workstation,reference_patch,click_3240,pallets/click,1,0,,3.4
pool,workstation,reference_patch,boltons_467,mahmoud/boltons,1,0,,3.4
pool,workstation,reference_patch,tenacity_615,jd/tenacity,1,0,,6.2
pool,workstation,reference_patch,packaging_1384,pypa/packaging,1,0,,5.3
pool,workstation,reference_patch,packaging_1264,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,cattrs_688,python-attrs/cattrs,1,0,,4.6
pool,workstation,reference_patch,pydantic-settings_926,pydantic/pydantic-settings,1,0,,5.1
pool,workstation,reference_patch,uvicorn_2907,encode/uvicorn,1,0,,7.7
pool,workstation,reference_patch,tenacity_603,jd/tenacity,1,0,,6.6
pool,workstation,reference_patch,pydantic-settings_702,pydantic/pydantic-settings,1,0,,8.5
pool,workstation,reference_patch,tomlkit_610,python-poetry/tomlkit,1,0,,4.0
pool,workstation,reference_patch,pydantic-settings_860,pydantic/pydantic-settings,1,0,,8.8
pool,workstation,reference_patch,platformdirs_573,tox-dev/platformdirs,1,0,,4.5
pool,workstation,reference_patch,cachetools_436,tkem/cachetools,1,0,,4.8
pool,workstation,reference_patch,structlog_757,hynek/structlog,1,0,,4.8
pool,workstation,reference_patch,uvicorn_2905,encode/uvicorn,1,0,,4.8
pool,workstation,reference_patch,packaging_1302,pypa/packaging,1,0,,4.1
pool,workstation,reference_patch,click_3769,pallets/click,1,0,,3.8
pool,workstation,reference_patch,click_2816,pallets/click,1,0,,3.6
pool,workstation,reference_patch,tomlkit_641,python-poetry/tomlkit,1,0,,3.9
pool,workstation,reference_patch,marshmallow_2874,marshmallow-code/marshmallow,1,0,,3.5
pool,workstation,reference_patch,prettytable_449,jazzband/prettytable,1,0,,4.4
pool,workstation,reference_patch,platformdirs_612,tox-dev/platformdirs,1,0,,4.6
pool,workstation,reference_patch,packaging_1313,pypa/packaging,1,0,,5.3
pool,workstation,reference_patch,werkzeug_3092,pallets/werkzeug,1,0,,3.8
pool,workstation,reference_patch,tomlkit_550,python-poetry/tomlkit,1,0,,4.0
pool,workstation,reference_patch,marshmallow_2937,marshmallow-code/marshmallow,1,0,,4.0
pool,workstation,reference_patch,packaging_1319,pypa/packaging,1,0,,385.3
pool,workstation,reference_patch,platformdirs_452,tox-dev/platformdirs,1,0,,4.9
pool,workstation,reference_patch,structlog_759,hynek/structlog,1,0,,4.7
pool,workstation,reference_patch,typer_1405,fastapi/typer,1,0,,5.8
pool,workstation,reference_patch,attrs_1457,python-attrs/attrs,1,0,,8.2
pool,workstation,reference_patch,click_2969,pallets/click,1,0,,3.9
pool,workstation,reference_patch,platformdirs_621,tox-dev/platformdirs,1,0,,5.2
pool,workstation,reference_patch,attrs_1428,python-attrs/attrs,1,0,,10.9
pool,workstation,reference_patch,packaging_1295,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,tomlkit_519,python-poetry/tomlkit,1,0,,3.8
pool,workstation,reference_patch,platformdirs_560,tox-dev/platformdirs,1,0,,4.9
pool,workstation,reference_patch,more-itertools_1154,more-itertools/more-itertools,1,0,,6.3
pool,workstation,reference_patch,pydantic-settings_784,pydantic/pydantic-settings,1,0,,8.5
pool,workstation,reference_patch,packaging_1362,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,pydantic-settings_1036,pydantic/pydantic-settings,1,0,,5.9
pool,workstation,reference_patch,cattrs_696,python-attrs/cattrs,1,0,,16.0
pool,workstation,reference_patch,click_3678,pallets/click,1,0,,4.5
pool,workstation,reference_patch,cattrs_686,python-attrs/cattrs,1,0,,4.7
pool,workstation,reference_patch,tenacity_654,jd/tenacity,1,0,,6.7
pool,workstation,reference_patch,typer_1410,fastapi/typer,1,0,,4.5
pool,workstation,reference_patch,humanize_286,python-humanize/humanize,1,0,,4.3
pool,workstation,reference_patch,pydantic-settings_722,pydantic/pydantic-settings,1,0,,8.6
pool,workstation,reference_patch,tomlkit_629,python-poetry/tomlkit,1,0,,4.0
pool,workstation,reference_patch,werkzeug_3235,pallets/werkzeug,1,0,,3.6
pool,workstation,reference_patch,markdown-it-py_428,executablebooks/markdown-it-py,1,0,,4.6
pool,workstation,reference_patch,platformdirs_544,tox-dev/platformdirs,1,0,,4.3
pool,workstation,reference_patch,werkzeug_3215,pallets/werkzeug,1,0,,4.6
pool,workstation,reference_patch,pluggy_759,pytest-dev/pluggy,1,0,,4.7
pool,workstation,reference_patch,pluggy_741,pytest-dev/pluggy,1,0,,4.6
pool,workstation,reference_patch,more-itertools_1128,more-itertools/more-itertools,1,0,,6.1
pool,workstation,reference_patch,more-itertools_1211,more-itertools/more-itertools,1,0,,6.3
pool,workstation,reference_patch,click_3328,pallets/click,1,0,,4.3
pool,workstation,reference_patch,click_3208,pallets/click,1,0,,3.8
pool,workstation,reference_patch,pluggy_632,pytest-dev/pluggy,1,0,,16.3
pool,workstation,reference_patch,boltons_453,mahmoud/boltons,1,0,,3.7
pool,workstation,reference_patch,tomlkit_533,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,pydantic-settings_979,pydantic/pydantic-settings,1,0,,4.8
pool,workstation,reference_patch,click_3434,pallets/click,1,0,,3.7
pool,workstation,reference_patch,tenacity_604,jd/tenacity,1,0,,6.9
pool,workstation,reference_patch,packaging_1411,pypa/packaging,1,0,,4.0
pool,workstation,reference_patch,packaging_1299,pypa/packaging,1,0,,6.4
pool,workstation,reference_patch,pydantic-settings_783,pydantic/pydantic-settings,1,0,,4.9
pool,workstation,reference_patch,arrow_1234,arrow-py/arrow,1,0,,4.5
pool,workstation,reference_patch,platformdirs_607,tox-dev/platformdirs,1,0,,4.7
pool,workstation,reference_patch,packaging_1351,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,pydantic-settings_844,pydantic/pydantic-settings,1,0,,8.3
pool,workstation,reference_patch,tenacity_643,jd/tenacity,1,0,,6.4
pool,workstation,reference_patch,packaging_948,pypa/packaging,1,0,,3.6
pool,workstation,reference_patch,tomlkit_526,python-poetry/tomlkit,1,0,,3.8
pool,workstation,reference_patch,platformdirs_531,tox-dev/platformdirs,1,0,,4.5
pool,workstation,reference_patch,more-itertools_1158,more-itertools/more-itertools,1,0,,6.4
pool,workstation,reference_patch,pydantic-settings_1049,pydantic/pydantic-settings,1,0,,5.7
pool,workstation,reference_patch,markdown-it-py_391,executablebooks/markdown-it-py,1,0,,3.9
pool,workstation,reference_patch,click_3681,pallets/click,1,0,,3.7
pool,workstation,reference_patch,more-itertools_1125,more-itertools/more-itertools,1,0,,6.7
pool,workstation,reference_patch,platformdirs_524,tox-dev/platformdirs,1,0,,5.2
pool,workstation,reference_patch,humanize_354,python-humanize/humanize,1,0,,4.4
pool,workstation,reference_patch,platformdirs_582,tox-dev/platformdirs,1,0,,4.4
pool,workstation,reference_patch,typer_1788,fastapi/typer,1,0,,4.4
pool,workstation,reference_patch,werkzeug_3163,pallets/werkzeug,1,0,,3.6
pool,workstation,reference_patch,boltons_471,mahmoud/boltons,1,0,,3.5
pool,workstation,reference_patch,boltons_469,mahmoud/boltons,1,0,,3.4
pool,workstation,reference_patch,packaging_1329,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,packaging_1268,pypa/packaging,1,0,,3.7
pool,workstation,reference_patch,pydantic-settings_780,pydantic/pydantic-settings,1,0,,4.6
pool,workstation,reference_patch,click_3079,pallets/click,1,0,,3.4
pool,workstation,reference_patch,packaging_1218,pypa/packaging,1,0,,3.5
pool,workstation,reference_patch,tomlkit_594,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,tomlkit_477,python-poetry/tomlkit,1,0,,3.9
pool,workstation,reference_patch,more-itertools_1028,more-itertools/more-itertools,1,0,,4.6
pool,workstation,reference_patch,tomlkit_486,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,pydantic-settings_876,pydantic/pydantic-settings,1,0,,4.9
pool,workstation,reference_patch,pydantic-settings_975,pydantic/pydantic-settings,1,0,,5.2
pool,workstation,reference_patch,packaging_1314,pypa/packaging,1,0,,4.1
pool,workstation,reference_patch,boltons_450,mahmoud/boltons,1,0,,3.9
pool,workstation,reference_patch,packaging_1427,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,packaging_1345,pypa/packaging,1,0,,9.5
pool,workstation,reference_patch,pydantic-settings_723,pydantic/pydantic-settings,1,0,,4.6
pool,workstation,reference_patch,uvicorn_2906,encode/uvicorn,1,0,,4.3
pool,workstation,reference_patch,packaging_1412,pypa/packaging,1,0,,3.4
pool,workstation,reference_patch,tenacity_694,jd/tenacity,1,0,,6.5
pool,workstation,reference_patch,boltons_441,mahmoud/boltons,1,0,,3.3
pool,workstation,reference_patch,more-itertools_1305,more-itertools/more-itertools,1,0,,6.5
pool,workstation,reference_patch,prettytable_468,jazzband/prettytable,1,0,,4.3
pool,workstation,reference_patch,platformdirs_453,tox-dev/platformdirs,1,0,,4.3
pool,workstation,reference_patch,packaging_846,pypa/packaging,1,0,,3.5
pool,workstation,reference_patch,platformdirs_624,tox-dev/platformdirs,1,0,,4.3
pool,workstation,reference_patch,werkzeug_3273,pallets/werkzeug,1,0,,3.6
pool,workstation,reference_patch,click_3877,pallets/click,1,0,,4.3
pool,workstation,reference_patch,packaging_833,pypa/packaging,1,0,,6.2
pool,workstation,reference_patch,click_3211,pallets/click,1,0,,4.1
pool,workstation,reference_patch,pluggy_799,pytest-dev/pluggy,1,0,,5.1
pool,workstation,reference_patch,packaging_1179,pypa/packaging,1,0,,3.9
pool,workstation,reference_patch,packaging_1246,pypa/packaging,1,0,,5.3
pool,workstation,reference_patch,packaging_1360,pypa/packaging,1,0,,4.1
pool,workstation,reference_patch,humanize_318,python-humanize/humanize,1,0,,4.3
pool,workstation,reference_patch,click_3642,pallets/click,1,0,,3.4
pool,workstation,reference_patch,werkzeug_3166,pallets/werkzeug,1,0,,3.5
pool,workstation,reference_patch,pydantic-settings_886,pydantic/pydantic-settings,1,0,,4.2
pool,workstation,reference_patch,pydantic-settings_767,pydantic/pydantic-settings,1,0,,4.5
pool,workstation,reference_patch,packaging_1301,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,cattrs_710,python-attrs/cattrs,1,0,,10.3
pool,workstation,reference_patch,tomlkit_508,python-poetry/tomlkit,1,0,,4.2
pool,workstation,reference_patch,pydantic-settings_900,pydantic/pydantic-settings,1,0,,5.2
pool,workstation,reference_patch,click_3244,pallets/click,1,0,,3.6
pool,workstation,reference_patch,pydantic-settings_1093,pydantic/pydantic-settings,1,0,,4.9
pool,workstation,reference_patch,pydantic-settings_758,pydantic/pydantic-settings,1,0,,8.7
pool,workstation,reference_patch,tomlkit_642,python-poetry/tomlkit,1,0,,4.0
pool,workstation,reference_patch,werkzeug_3298,pallets/werkzeug,1,0,,3.8
pool,workstation,reference_patch,humanize_272,python-humanize/humanize,1,0,,4.9
pool,workstation,reference_patch,cattrs_683,python-attrs/cattrs,1,0,,5.8
pool,workstation,reference_patch,platformdirs_535,tox-dev/platformdirs,1,0,,4.4
pool,workstation,reference_patch,packaging_1346,pypa/packaging,1,0,,4.2
pool,workstation,reference_patch,pydantic-settings_755,pydantic/pydantic-settings,1,0,,5.2
pool,workstation,reference_patch,platformdirs_538,tox-dev/platformdirs,1,0,,5.0
pool,workstation,reference_patch,uvicorn_3092,encode/uvicorn,1,0,,7.9
pool,workstation,reference_patch,platformdirs_473,tox-dev/platformdirs,1,0,,4.5
pool,workstation,reference_patch,tomlkit_514,python-poetry/tomlkit,1,0,,4.1
pool,workstation,reference_patch,humanize_329,python-humanize/humanize,1,0,,4.4
pool,workstation,reference_patch,packaging_1125,pypa/packaging,1,0,,5.0
pool,workstation,reference_patch,packaging_1436,pypa/packaging,1,0,,4.2
pool,workstation,reference_patch,packaging_1093,pypa/packaging,1,0,,3.8
pool,workstation,reference_patch,pyparsing_635,pyparsing/pyparsing,1,0,,27.7
pool,workstation,reference_patch,attrs_1571,python-attrs/attrs,1,0,,5.1
pool,workstation,reference_patch,werkzeug_3038,pallets/werkzeug,1,0,,4.8
pool,workstation,reference_patch,packaging_1267,pypa/packaging,1,0,,26.4
pool,workstation,reference_patch,packaging_1241,pypa/packaging,1,0,,1052.8
pool,workstation,reference_patch,packaging_1242,pypa/packaging,1,0,,1046.8
pool,workstation,reference_patch,packaging_1378,pypa/packaging,1,0,,694.3
pool,workstation,empty_patch,markdown-it-py_379,executablebooks/markdown-it-py,0,1,,5.6
pool,workstation,empty_patch,packaging_1297,pypa/packaging,0,1,,5.9
pool,workstation,empty_patch,packaging_1245,pypa/packaging,0,1,,6.3
pool,workstation,empty_patch,platformdirs_574,tox-dev/platformdirs,0,1,,6.3
pool,workstation,empty_patch,platformdirs_585,tox-dev/platformdirs,0,1,,7.2
pool,workstation,empty_patch,packaging_1377,pypa/packaging,0,1,,8.0
pool,workstation,empty_patch,packaging_1171,pypa/packaging,0,1,,9.7
pool,workstation,empty_patch,packaging_1382,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,platformdirs_569,tox-dev/platformdirs,0,1,,4.6
pool,workstation,empty_patch,tenacity_651,jd/tenacity,0,1,,11.3
pool,workstation,empty_patch,marshmallow_2909,marshmallow-code/marshmallow,0,1,,4.3
pool,workstation,empty_patch,platformdirs_429,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,pydantic-settings_644,pydantic/pydantic-settings,0,1,,7.9
pool,workstation,empty_patch,pydantic-settings_695,pydantic/pydantic-settings,0,1,,8.0
pool,workstation,empty_patch,structlog_811,hynek/structlog,0,1,,5.2
pool,workstation,empty_patch,humanize_254,python-humanize/humanize,0,1,,5.8
pool,workstation,empty_patch,humanize_328,python-humanize/humanize,0,1,,5.4
pool,workstation,empty_patch,cattrs_776,python-attrs/cattrs,1,0,,5.6
pool,workstation,empty_patch,click_3225,pallets/click,0,1,,4.6
pool,workstation,empty_patch,click_3224,pallets/click,0,1,,3.4
pool,workstation,empty_patch,tomlkit_506,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,more-itertools_1097,more-itertools/more-itertools,0,1,,9.2
pool,workstation,empty_patch,packaging_1327,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,more-itertools_1099,more-itertools/more-itertools,0,1,,5.9
pool,workstation,empty_patch,packaging_1254,pypa/packaging,0,2,,3.5
pool,workstation,empty_patch,cattrs_702,python-attrs/cattrs,0,1,,5.9
pool,workstation,empty_patch,tenacity_609,jd/tenacity,0,1,,6.0
pool,workstation,empty_patch,click_3637,pallets/click,0,2,,3.4
pool,workstation,empty_patch,packaging_1128,pypa/packaging,0,1,,4.5
pool,workstation,empty_patch,platformdirs_610,tox-dev/platformdirs,0,1,,4.9
pool,workstation,empty_patch,platformdirs_469,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,pydantic-settings_1077,pydantic/pydantic-settings,0,1,,8.7
pool,workstation,empty_patch,tomlkit_498,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,humanize_295,python-humanize/humanize,0,1,,4.7
pool,workstation,empty_patch,packaging_931,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,pydantic-settings_663,pydantic/pydantic-settings,0,1,,7.9
pool,workstation,empty_patch,packaging_1320,pypa/packaging,0,1,,6.3
pool,workstation,empty_patch,packaging_1430,pypa/packaging,0,1,,7.4
pool,workstation,empty_patch,more-itertools_1040,more-itertools/more-itertools,0,1,,6.7
pool,workstation,empty_patch,humanize_346,python-humanize/humanize,0,1,,4.4
pool,workstation,empty_patch,pydantic-settings_1027,pydantic/pydantic-settings,0,1,,4.1
pool,workstation,empty_patch,werkzeug_3147,pallets/werkzeug,0,1,,5.6
pool,workstation,empty_patch,packaging_1146,pypa/packaging,0,1,,4.2
pool,workstation,empty_patch,pydantic-settings_1030,pydantic/pydantic-settings,0,1,,5.9
pool,workstation,empty_patch,platformdirs_580,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,packaging_1334,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,werkzeug_3333,pallets/werkzeug,0,2,,3.5
pool,workstation,empty_patch,tomlkit_510,python-poetry/tomlkit,0,1,,4.0
pool,workstation,empty_patch,platformdirs_540,tox-dev/platformdirs,0,1,,5.2
pool,workstation,empty_patch,click_3137,pallets/click,0,1,,3.4
pool,workstation,empty_patch,marshmallow_2928,marshmallow-code/marshmallow,0,1,,3.5
pool,workstation,empty_patch,jsonschema_1416,python-jsonschema/jsonschema,0,1,,6.9
pool,workstation,empty_patch,pydantic-settings_773,pydantic/pydantic-settings,0,1,,4.3
pool,workstation,empty_patch,tomlkit_660,python-poetry/tomlkit,0,1,,6.9
pool,workstation,empty_patch,pluggy_729,pytest-dev/pluggy,0,1,,5.5
pool,workstation,empty_patch,platformdirs_586,tox-dev/platformdirs,0,1,,4.7
pool,workstation,empty_patch,platformdirs_532,tox-dev/platformdirs,0,1,,4.5
pool,workstation,empty_patch,packaging_1429,pypa/packaging,0,1,,4.3
pool,workstation,empty_patch,platformdirs_565,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,arrow_1218,arrow-py/arrow,0,1,,5.9
pool,workstation,empty_patch,platformdirs_375,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,prettytable_429,jazzband/prettytable,0,1,,5.4
pool,workstation,empty_patch,pydantic-settings_1034,pydantic/pydantic-settings,0,1,,4.2
pool,workstation,empty_patch,werkzeug_3110,pallets/werkzeug,0,1,,3.6
pool,workstation,empty_patch,humanize_392,python-humanize/humanize,0,1,,4.4
pool,workstation,empty_patch,platformdirs_568,tox-dev/platformdirs,0,1,,4.6
pool,workstation,empty_patch,humanize_297,python-humanize/humanize,0,1,,4.6
pool,workstation,empty_patch,packaging_1316,pypa/packaging,0,1,,4.3
pool,workstation,empty_patch,pydantic-settings_940,pydantic/pydantic-settings,0,1,,4.8
pool,workstation,empty_patch,structlog_735,hynek/structlog,0,1,,5.1
pool,workstation,empty_patch,tomlkit_612,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,platformdirs_563,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,tomlkit_539,python-poetry/tomlkit,0,1,,4.0
pool,workstation,empty_patch,boltons_445,mahmoud/boltons,0,1,,3.6
pool,workstation,empty_patch,click_3391,pallets/click,0,1,,3.4
pool,workstation,empty_patch,packaging_1244,pypa/packaging,0,1,,3.4
pool,workstation,empty_patch,click_3764,pallets/click,0,1,,3.5
pool,workstation,empty_patch,werkzeug_3164,pallets/werkzeug,0,1,,3.5
pool,workstation,empty_patch,more-itertools_1136,more-itertools/more-itertools,0,1,,9.6
pool,workstation,empty_patch,boltons_455,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,packaging_1199,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,marshmallow_3016,marshmallow-code/marshmallow,0,1,,3.5
pool,workstation,empty_patch,click_3866,pallets/click,0,1,,4.3
pool,workstation,empty_patch,structlog_749,hynek/structlog,0,1,,4.9
pool,workstation,empty_patch,markdown-it-py_416,executablebooks/markdown-it-py,0,1,,4.3
pool,workstation,empty_patch,boltons_454,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,pydantic-settings_686,pydantic/pydantic-settings,0,1,,7.8
pool,workstation,empty_patch,cattrs_668,python-attrs/cattrs,0,1,,4.3
pool,workstation,empty_patch,more-itertools_1261,more-itertools/more-itertools,0,1,,7.5
pool,workstation,empty_patch,packaging_1230,pypa/packaging,0,1,,3.4
pool,workstation,empty_patch,platformdirs_571,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,werkzeug_3139,pallets/werkzeug,0,1,,3.5
pool,workstation,empty_patch,typer_1791,fastapi/typer,0,1,,6.2
pool,workstation,empty_patch,platformdirs_369,tox-dev/platformdirs,0,1,,4.1
pool,workstation,empty_patch,pydantic-settings_740,pydantic/pydantic-settings,0,1,,7.7
pool,workstation,empty_patch,prettytable_460,jazzband/prettytable,0,1,,4.2
pool,workstation,empty_patch,packaging_1095,pypa/packaging,0,1,,3.3
pool,workstation,empty_patch,pydantic-settings_813,pydantic/pydantic-settings,0,1,,4.0
pool,workstation,empty_patch,tenacity_605,jd/tenacity,0,1,,4.2
pool,workstation,empty_patch,packaging_1330,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,tomlkit_567,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,packaging_1457,pypa/packaging,0,1,,4.6
pool,workstation,empty_patch,pydantic-settings_1001,pydantic/pydantic-settings,0,1,,4.1
pool,workstation,empty_patch,packaging_1170,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,platformdirs_611,tox-dev/platformdirs,0,1,,4.7
pool,workstation,empty_patch,pluggy_743,pytest-dev/pluggy,0,1,,4.2
pool,workstation,empty_patch,more-itertools_1270,more-itertools/more-itertools,0,1,,6.4
pool,workstation,empty_patch,cattrs_714,python-attrs/cattrs,0,1,,4.1
pool,workstation,empty_patch,pydantic-settings_658,pydantic/pydantic-settings,0,1,,7.4
pool,workstation,empty_patch,platformdirs_370,tox-dev/platformdirs,0,1,,4.8
pool,workstation,empty_patch,packaging_1460,pypa/packaging,0,1,,16.2
pool,workstation,empty_patch,packaging_1110,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,pydantic-settings_1076,pydantic/pydantic-settings,0,1,,4.9
pool,workstation,empty_patch,packaging_1241,pypa/packaging,0,1,,25.1
pool,workstation,empty_patch,packaging_1341,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,packaging_1247,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,packaging_1319,pypa/packaging,0,1,,26.4
pool,workstation,empty_patch,more-itertools_1216,more-itertools/more-itertools,0,1,,6.2
pool,workstation,empty_patch,platformdirs_625,tox-dev/platformdirs,0,1,,4.1
pool,workstation,empty_patch,werkzeug_3266,pallets/werkzeug,0,1,,3.7
pool,workstation,empty_patch,tenacity_653,jd/tenacity,0,1,,6.1
pool,workstation,empty_patch,platformdirs_618,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,humanize_334,python-humanize/humanize,0,1,,4.7
pool,workstation,empty_patch,more-itertools_1048,more-itertools/more-itertools,0,1,,5.2
pool,workstation,empty_patch,prettytable_425,jazzband/prettytable,0,1,,4.2
pool,workstation,empty_patch,platformdirs_572,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,prettytable_445,jazzband/prettytable,0,1,,4.1
pool,workstation,empty_patch,tenacity_656,jd/tenacity,0,1,,6.0
pool,workstation,empty_patch,tomlkit_516,python-poetry/tomlkit,0,1,,3.6
pool,workstation,empty_patch,prettytable_452,jazzband/prettytable,0,1,,4.1
pool,workstation,empty_patch,platformdirs_575,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,werkzeug_3082,pallets/werkzeug,0,2,,3.3
pool,workstation,empty_patch,markdown-it-py_394,executablebooks/markdown-it-py,0,2,,3.4
pool,workstation,empty_patch,boltons_458,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,more-itertools_1193,more-itertools/more-itertools,0,1,,6.4
pool,workstation,empty_patch,structlog_763,hynek/structlog,0,1,,4.3
pool,workstation,empty_patch,platformdirs_534,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,attrs_1593,python-attrs/attrs,0,1,,5.6
pool,workstation,empty_patch,pydantic-settings_843,pydantic/pydantic-settings,0,2,,7.6
pool,workstation,empty_patch,more-itertools_1088,more-itertools/more-itertools,0,1,,5.2
pool,workstation,empty_patch,pluggy_732,pytest-dev/pluggy,0,1,,4.7
pool,workstation,empty_patch,platformdirs_576,tox-dev/platformdirs,0,1,,4.9
pool,workstation,empty_patch,packaging_1270,pypa/packaging,0,2,,4.4
pool,workstation,empty_patch,platformdirs_554,tox-dev/platformdirs,0,1,,5.4
pool,workstation,empty_patch,tenacity_645,jd/tenacity,0,1,,10.0
pool,workstation,empty_patch,platformdirs_619,tox-dev/platformdirs,0,1,,5.0
pool,workstation,empty_patch,structlog_741,hynek/structlog,0,1,,4.5
pool,workstation,empty_patch,platformdirs_440,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,tomlkit_623,python-poetry/tomlkit,0,1,,4.0
pool,workstation,empty_patch,pydantic-settings_914,pydantic/pydantic-settings,0,1,,4.3
pool,workstation,empty_patch,click_3473,pallets/click,0,1,,4.0
pool,workstation,empty_patch,boltons_434,mahmoud/boltons,0,1,,3.4
pool,workstation,empty_patch,pydantic-settings_994,pydantic/pydantic-settings,0,1,,9.4
pool,workstation,empty_patch,tomlkit_501,python-poetry/tomlkit,0,1,,4.0
pool,workstation,empty_patch,tomlkit_628,python-poetry/tomlkit,0,1,,4.3
pool,workstation,empty_patch,pluggy_728,pytest-dev/pluggy,0,1,,4.8
pool,workstation,empty_patch,pluggy_727,pytest-dev/pluggy,0,1,,5.0
pool,workstation,empty_patch,click_3126,pallets/click,0,1,,3.4
pool,workstation,empty_patch,boltons_462,mahmoud/boltons,0,1,,3.4
pool,workstation,empty_patch,more-itertools_1082,more-itertools/more-itertools,0,1,,5.2
pool,workstation,empty_patch,packaging_1065,pypa/packaging,0,2,,3.5
pool,workstation,empty_patch,prettytable_465,jazzband/prettytable,0,1,,4.3
pool,workstation,empty_patch,packaging_1379,pypa/packaging,0,1,,6.2
pool,workstation,empty_patch,platformdirs_614,tox-dev/platformdirs,0,1,,5.1
pool,workstation,empty_patch,tomlkit_511,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,packaging_1255,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,packaging_1356,pypa/packaging,0,1,,3.8
pool,workstation,empty_patch,more-itertools_1260,more-itertools/more-itertools,0,1,,7.5
pool,workstation,empty_patch,packaging_611,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,attrs_1606,python-attrs/attrs,0,1,,6.3
pool,workstation,empty_patch,tomlkit_538,python-poetry/tomlkit,0,1,,3.7
pool,workstation,empty_patch,platformdirs_627,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,packaging_1234,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,platformdirs_519,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,more-itertools_1251,more-itertools/more-itertools,0,1,,6.2
pool,workstation,empty_patch,boltons_461,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,more-itertools_1062,more-itertools/more-itertools,0,1,,6.7
pool,workstation,empty_patch,platformdirs_543,tox-dev/platformdirs,0,1,,4.6
pool,workstation,empty_patch,more-itertools_1095,more-itertools/more-itertools,0,1,,4.7
pool,workstation,empty_patch,more-itertools_1279,more-itertools/more-itertools,0,1,,6.8
pool,workstation,empty_patch,platformdirs_561,tox-dev/platformdirs,0,1,,4.7
pool,workstation,empty_patch,pydantic-settings_648,pydantic/pydantic-settings,0,1,,7.6
pool,workstation,empty_patch,tomlkit_499,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,pydantic-settings_858,pydantic/pydantic-settings,0,1,,4.3
pool,workstation,empty_patch,packaging_944,pypa/packaging,0,2,,3.2
pool,workstation,empty_patch,platformdirs_587,tox-dev/platformdirs,0,1,,4.8
pool,workstation,empty_patch,packaging_1332,pypa/packaging,0,1,,6.2
pool,workstation,empty_patch,more-itertools_1080,more-itertools/more-itertools,0,1,,6.6
pool,workstation,empty_patch,click_3777,pallets/click,0,1,,3.6
pool,workstation,empty_patch,boltons_423,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,packaging_1206,pypa/packaging,0,1,,6.3
pool,workstation,empty_patch,packaging_925,pypa/packaging,0,1,,4.4
pool,workstation,empty_patch,tomlkit_591,python-poetry/tomlkit,0,1,,3.7
pool,workstation,empty_patch,packaging_953,pypa/packaging,0,1,,6.3
pool,workstation,empty_patch,boltons_440,mahmoud/boltons,0,1,,3.8
pool,workstation,empty_patch,packaging_1240,pypa/packaging,0,1,,3.9
pool,workstation,empty_patch,boltons_468,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,tomlkit_581,python-poetry/tomlkit,0,1,,4.2
pool,workstation,empty_patch,more-itertools_1276,more-itertools/more-itertools,0,1,,7.2
pool,workstation,empty_patch,werkzeug_3335,pallets/werkzeug,0,1,,3.7
pool,workstation,empty_patch,tenacity_614,jd/tenacity,0,1,,6.7
pool,workstation,empty_patch,packaging_1242,pypa/packaging,0,1,,25.4
pool,workstation,empty_patch,packaging_1150,pypa/packaging,0,1,,4.2
pool,workstation,empty_patch,marshmallow_2892,marshmallow-code/marshmallow,0,1,,3.6
pool,workstation,empty_patch,click_3090,pallets/click,0,1,,4.1
pool,workstation,empty_patch,tomlkit_626,python-poetry/tomlkit,0,1,,4.4
pool,workstation,empty_patch,packaging_1305,pypa/packaging,0,1,,3.9
pool,workstation,empty_patch,structlog_747,hynek/structlog,0,1,,4.5
pool,workstation,empty_patch,packaging_1024,pypa/packaging,0,1,,6.3
pool,workstation,empty_patch,more-itertools_1127,more-itertools/more-itertools,0,1,,7.3
pool,workstation,empty_patch,boltons_474,mahmoud/boltons,0,1,,3.5
pool,workstation,empty_patch,pydantic-settings_656,pydantic/pydantic-settings,0,1,,4.9
pool,workstation,empty_patch,packaging_1250,pypa/packaging,0,4,,3.6
pool,workstation,empty_patch,platformdirs_567,tox-dev/platformdirs,0,1,,4.8
pool,workstation,empty_patch,packaging_804,pypa/packaging,0,1,,3.9
pool,workstation,empty_patch,click_3239,pallets/click,0,1,,4.2
pool,workstation,empty_patch,uvicorn_3119,encode/uvicorn,0,1,,8.3
pool,workstation,empty_patch,click_3767,pallets/click,0,1,,5.8
pool,workstation,empty_patch,pydantic-settings_1096,pydantic/pydantic-settings,0,1,,7.7
pool,workstation,empty_patch,click_3363,pallets/click,0,1,,4.5
pool,workstation,empty_patch,werkzeug_3006,pallets/werkzeug,0,1,,4.8
pool,workstation,empty_patch,markdown-it-py_425,executablebooks/markdown-it-py,0,1,,3.7
pool,workstation,empty_patch,tomlkit_613,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,tomlkit_527,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,more-itertools_1269,more-itertools/more-itertools,0,1,,6.9
pool,workstation,empty_patch,click_3405,pallets/click,0,1,,3.8
pool,workstation,empty_patch,tomlkit_537,python-poetry/tomlkit,0,1,,4.1
pool,workstation,empty_patch,more-itertools_1253,more-itertools/more-itertools,0,1,,7.0
pool,workstation,empty_patch,platformdirs_507,tox-dev/platformdirs,0,1,,4.5
pool,workstation,empty_patch,packaging_1071,pypa/packaging,0,2,,3.7
pool,workstation,empty_patch,packaging_1298,pypa/packaging,0,1,,25.6
pool,workstation,empty_patch,packaging_1458,pypa/packaging,0,1,,16.0
pool,workstation,empty_patch,cattrs_722,python-attrs/cattrs,0,1,,7.3
pool,workstation,empty_patch,tomlkit_530,python-poetry/tomlkit,0,1,,4.1
pool,workstation,empty_patch,platformdirs_545,tox-dev/platformdirs,0,1,,4.9
pool,workstation,empty_patch,werkzeug_3276,pallets/werkzeug,0,1,,3.7
pool,workstation,empty_patch,platformdirs_589,tox-dev/platformdirs,0,1,,6.7
pool,workstation,empty_patch,werkzeug_3008,pallets/werkzeug,0,1,,5.0
pool,workstation,empty_patch,packaging_1232,pypa/packaging,0,1,,6.9
pool,workstation,empty_patch,tomlkit_500,python-poetry/tomlkit,0,1,,4.1
pool,workstation,empty_patch,packaging_1310,pypa/packaging,0,1,,4.7
pool,workstation,empty_patch,marshmallow_2854,marshmallow-code/marshmallow,0,1,,3.8
pool,workstation,empty_patch,pluggy_617,pytest-dev/pluggy,0,1,,4.9
pool,workstation,empty_patch,more-itertools_1248,more-itertools/more-itertools,0,1,,7.0
pool,workstation,empty_patch,attrs_1529,python-attrs/attrs,0,1,,13.0
pool,workstation,empty_patch,pydantic-settings_1032,pydantic/pydantic-settings,0,2,,5.2
pool,workstation,empty_patch,pluggy_809,pytest-dev/pluggy,0,1,,5.0
pool,workstation,empty_patch,click_3152,pallets/click,0,1,,4.0
pool,workstation,empty_patch,tomlkit_586,python-poetry/tomlkit,0,1,,4.1
pool,workstation,empty_patch,tomlkit_544,python-poetry/tomlkit,0,1,,4.2
pool,workstation,empty_patch,packaging_1249,pypa/packaging,0,1,,7.9
pool,workstation,empty_patch,packaging_1121,pypa/packaging,0,1,,3.8
pool,workstation,empty_patch,pluggy_701,pytest-dev/pluggy,0,1,,5.1
pool,workstation,empty_patch,cattrs_713,python-attrs/cattrs,0,1,,6.8
pool,workstation,empty_patch,pluggy_752,pytest-dev/pluggy,0,1,,5.1
pool,workstation,empty_patch,packaging_1328,pypa/packaging,0,1,,4.3
pool,workstation,empty_patch,tomlkit_536,python-poetry/tomlkit,0,1,,4.0
pool,workstation,empty_patch,packaging_1265,pypa/packaging,0,1,,5.0
pool,workstation,empty_patch,uvicorn_2776,encode/uvicorn,0,1,,7.8
pool,workstation,empty_patch,marshmallow_2799,marshmallow-code/marshmallow,0,1,,4.1
pool,workstation,empty_patch,click_3235,pallets/click,0,1,,3.8
pool,workstation,empty_patch,platformdirs_542,tox-dev/platformdirs,0,1,,4.8
pool,workstation,empty_patch,more-itertools_1153,more-itertools/more-itertools,0,1,,6.6
pool,workstation,empty_patch,starlette_3720,Kludex/starlette,0,1,,8.1
pool,workstation,empty_patch,more-itertools_1285,more-itertools/more-itertools,0,1,,7.0
pool,workstation,empty_patch,pydantic-settings_912,pydantic/pydantic-settings,0,1,,4.8
pool,workstation,empty_patch,pydantic-settings_794,pydantic/pydantic-settings,0,1,,14.2
pool,workstation,empty_patch,pydantic-settings_952,pydantic/pydantic-settings,0,2,,4.6
pool,workstation,empty_patch,attrs_1541,python-attrs/attrs,0,1,,8.0
pool,workstation,empty_patch,structlog_728,hynek/structlog,0,1,,4.3
pool,workstation,empty_patch,tenacity_629,jd/tenacity,0,1,,6.3
pool,workstation,empty_patch,click_3256,pallets/click,0,1,,3.7
pool,workstation,empty_patch,pluggy_738,pytest-dev/pluggy,0,1,,15.1
pool,workstation,empty_patch,tomlkit_599,python-poetry/tomlkit,0,1,,4.2
pool,workstation,empty_patch,packaging_1160,pypa/packaging,0,1,,4.1
pool,workstation,empty_patch,humanize_359,python-humanize/humanize,0,1,,4.8
pool,workstation,empty_patch,platformdirs_581,tox-dev/platformdirs,0,1,,4.5
pool,workstation,empty_patch,packaging_1271,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,tenacity_606,jd/tenacity,0,1,,6.4
pool,workstation,empty_patch,tenacity_628,jd/tenacity,0,1,,6.5
pool,workstation,empty_patch,pydantic-settings_1010,pydantic/pydantic-settings,0,1,,5.0
pool,workstation,empty_patch,more-itertools_1223,more-itertools/more-itertools,0,1,,7.2
pool,workstation,empty_patch,werkzeug_3109,pallets/werkzeug,0,1,,4.9
pool,workstation,empty_patch,arrow_1222,arrow-py/arrow,0,1,,6.3
pool,workstation,empty_patch,tomlkit_532,python-poetry/tomlkit,0,1,,4.1
pool,workstation,empty_patch,click_3364,pallets/click,0,1,,3.7
pool,workstation,empty_patch,tenacity_591,jd/tenacity,0,1,,4.8
pool,workstation,empty_patch,packaging_1219,pypa/packaging,0,1,,3.8
pool,workstation,empty_patch,pydantic-settings_816,pydantic/pydantic-settings,0,1,,9.4
pool,workstation,empty_patch,pydantic-settings_1041,pydantic/pydantic-settings,0,1,,5.8
pool,workstation,empty_patch,pydantic-settings_759,pydantic/pydantic-settings,0,1,,9.4
pool,workstation,empty_patch,tomlkit_534,python-poetry/tomlkit,0,1,,4.2
pool,workstation,empty_patch,tomlkit_600,python-poetry/tomlkit,0,1,,4.3
pool,workstation,empty_patch,click_2972,pallets/click,0,1,,3.7
pool,workstation,empty_patch,pyparsing_652,pyparsing/pyparsing,0,1,,138.4
pool,workstation,empty_patch,pydantic-settings_826,pydantic/pydantic-settings,0,1,,9.3
pool,workstation,empty_patch,packaging_1092,pypa/packaging,0,2,,4.1
pool,workstation,empty_patch,pydantic-settings_980,pydantic/pydantic-settings,0,1,,5.4
pool,workstation,empty_patch,packaging_1392,pypa/packaging,0,1,,4.3
pool,workstation,empty_patch,platformdirs_564,tox-dev/platformdirs,0,1,,4.8
pool,workstation,empty_patch,werkzeug_3325,pallets/werkzeug,0,1,,3.8
pool,workstation,empty_patch,attrs_1513,python-attrs/attrs,0,1,,4.7
pool,workstation,empty_patch,tenacity_640,jd/tenacity,0,1,,7.0
pool,workstation,empty_patch,pydantic-settings_947,pydantic/pydantic-settings,0,1,,4.5
pool,workstation,empty_patch,boltons_513,mahmoud/boltons,0,1,,3.7
pool,workstation,empty_patch,boltons_451,mahmoud/boltons,0,1,,3.9
pool,workstation,empty_patch,click_3021,pallets/click,0,1,,4.0
pool,workstation,empty_patch,pydantic-settings_968,pydantic/pydantic-settings,0,1,,5.4
pool,workstation,empty_patch,werkzeug_3234,pallets/werkzeug,0,1,,4.2
pool,workstation,empty_patch,structlog_807,hynek/structlog,0,1,,4.9
pool,workstation,empty_patch,pydantic-settings_959,pydantic/pydantic-settings,0,1,,5.4
pool,workstation,empty_patch,click_2846,pallets/click,0,1,,3.8
pool,workstation,empty_patch,packaging_1213,pypa/packaging,0,1,,8.2
pool,workstation,empty_patch,pluggy_731,pytest-dev/pluggy,0,1,,4.7
pool,workstation,empty_patch,packaging_1266,pypa/packaging,0,1,,3.8
pool,workstation,empty_patch,prettytable_440,jazzband/prettytable,0,1,,4.5
pool,workstation,empty_patch,werkzeug_3327,pallets/werkzeug,0,1,,3.6
pool,workstation,empty_patch,platformdirs_428,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,pydantic-settings_997,pydantic/pydantic-settings,0,1,,5.2
pool,workstation,empty_patch,pydantic-settings_688,pydantic/pydantic-settings,0,1,,4.6
pool,workstation,empty_patch,click_3299,pallets/click,0,1,,4.0
pool,workstation,empty_patch,tenacity_556,jd/tenacity,0,1,,4.7
pool,workstation,empty_patch,packaging_1194,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,boltons_438,mahmoud/boltons,0,1,,3.4
pool,workstation,empty_patch,platformdirs_426,tox-dev/platformdirs,0,1,,4.6
pool,workstation,empty_patch,packaging_1278,pypa/packaging,0,1,,6.7
pool,workstation,empty_patch,pluggy_646,pytest-dev/pluggy,0,1,,4.7
pool,workstation,empty_patch,tomlkit_471,python-poetry/tomlkit,0,1,,4.2
pool,workstation,empty_patch,prettytable_399,jazzband/prettytable,0,1,,5.0
pool,workstation,empty_patch,click_3013,pallets/click,0,1,,3.7
pool,workstation,empty_patch,click_3704,pallets/click,0,1,,4.0
pool,workstation,empty_patch,click_3581,pallets/click,0,1,,3.4
pool,workstation,empty_patch,pydantic-settings_887,pydantic/pydantic-settings,0,1,,4.5
pool,workstation,empty_patch,packaging_1459,pypa/packaging,0,1,,6.9
pool,workstation,empty_patch,platformdirs_583,tox-dev/platformdirs,0,1,,4.8
pool,workstation,empty_patch,packaging_1349,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,platformdirs_547,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,platformdirs_427,tox-dev/platformdirs,0,1,,4.5
pool,workstation,empty_patch,pydantic-settings_769,pydantic/pydantic-settings,0,1,,8.5
pool,workstation,empty_patch,tomlkit_507,python-poetry/tomlkit,0,1,,4.0
pool,workstation,empty_patch,cattrs_666,python-attrs/cattrs,0,1,,8.4
pool,workstation,empty_patch,tomlkit_565,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,packaging_1117,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,pluggy_767,pytest-dev/pluggy,0,1,,4.6
pool,workstation,empty_patch,tomlkit_551,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,typer_1821,fastapi/typer,0,1,,3.6
pool,workstation,empty_patch,platformdirs_546,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,tomlkit_520,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,pydantic-settings_690,pydantic/pydantic-settings,0,2,,4.2
pool,workstation,empty_patch,pydantic-settings_764,pydantic/pydantic-settings,0,1,,8.2
pool,workstation,empty_patch,more-itertools_1278,more-itertools/more-itertools,0,1,,7.0
pool,workstation,empty_patch,boltons_464,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,click_3004,pallets/click,0,1,,3.6
pool,workstation,empty_patch,platformdirs_537,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,pydantic-settings_839,pydantic/pydantic-settings,0,1,,8.2
pool,workstation,empty_patch,pluggy_695,pytest-dev/pluggy,0,1,,4.5
pool,workstation,empty_patch,platformdirs_562,tox-dev/platformdirs,0,1,,4.6
pool,workstation,empty_patch,pydantic-settings_776,pydantic/pydantic-settings,0,1,,5.5
pool,workstation,empty_patch,more-itertools_1157,more-itertools/more-itertools,0,1,,6.3
pool,workstation,empty_patch,boltons_465,mahmoud/boltons,0,1,,7.5
pool,workstation,empty_patch,packaging_1248,pypa/packaging,0,1,,9.1
pool,workstation,empty_patch,werkzeug_3292,pallets/werkzeug,0,1,,8.7
pool,workstation,empty_patch,pydantic-settings_727,pydantic/pydantic-settings,0,1,,15.1
pool,workstation,empty_patch,platformdirs_422,tox-dev/platformdirs,0,2,,11.0
pool,workstation,empty_patch,pydantic-settings_955,pydantic/pydantic-settings,0,1,,8.8
pool,workstation,empty_patch,pydantic-settings_1038,pydantic/pydantic-settings,0,1,,12.5
pool,workstation,empty_patch,marshmallow_2925,marshmallow-code/marshmallow,0,1,,3.6
pool,workstation,empty_patch,more-itertools_1116,more-itertools/more-itertools,0,1,,7.9
pool,workstation,empty_patch,tomlkit_545,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,pydantic-settings_882,pydantic/pydantic-settings,0,1,,4.2
pool,workstation,empty_patch,werkzeug_3243,pallets/werkzeug,0,1,,4.8
pool,workstation,empty_patch,click_3068,pallets/click,0,1,,3.4
pool,workstation,empty_patch,pydantic-settings_973,pydantic/pydantic-settings,0,1,,4.7
pool,workstation,empty_patch,boltons_472,mahmoud/boltons,0,1,,3.4
pool,workstation,empty_patch,prettytable_448,jazzband/prettytable,0,1,,4.3
pool,workstation,empty_patch,humanize_381,python-humanize/humanize,0,1,,4.1
pool,workstation,empty_patch,uvicorn_2709,encode/uvicorn,0,1,,6.9
pool,workstation,empty_patch,structlog_756,hynek/structlog,0,1,,4.2
pool,workstation,empty_patch,tenacity_696,jd/tenacity,0,1,,4.3
pool,workstation,empty_patch,more-itertools_1135,more-itertools/more-itertools,0,1,,10.8
pool,workstation,empty_patch,pydantic-settings_917,pydantic/pydantic-settings,0,1,,4.8
pool,workstation,empty_patch,pydantic-settings_669,pydantic/pydantic-settings,0,1,,8.2
pool,workstation,empty_patch,packaging_1114,pypa/packaging,0,1,,3.4
pool,workstation,empty_patch,more-itertools_1142,more-itertools/more-itertools,0,1,,6.8
pool,workstation,empty_patch,humanize_320,python-humanize/humanize,0,1,,4.3
pool,workstation,empty_patch,platformdirs_578,tox-dev/platformdirs,0,1,,4.7
pool,workstation,empty_patch,more-itertools_1056,more-itertools/more-itertools,0,1,,4.8
pool,workstation,empty_patch,tomlkit_563,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,more-itertools_1166,more-itertools/more-itertools,0,1,,8.9
pool,workstation,empty_patch,platformdirs_600,tox-dev/platformdirs,0,2,,4.2
pool,workstation,empty_patch,packaging_1238,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,pydantic-settings_1069,pydantic/pydantic-settings,0,1,,5.3
pool,workstation,empty_patch,prettytable_451,jazzband/prettytable,0,1,,4.5
pool,workstation,empty_patch,packaging_1099,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,packaging_1311,pypa/packaging,0,1,,30.2
pool,workstation,empty_patch,packaging_1224,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,click_3677,pallets/click,0,1,,3.4
pool,workstation,empty_patch,more-itertools_1200,more-itertools/more-itertools,0,1,,6.3
pool,workstation,empty_patch,click_3420,pallets/click,0,1,,3.4
pool,workstation,empty_patch,uvicorn_3025,encode/uvicorn,0,1,,7.2
pool,workstation,empty_patch,pydantic-settings_792,pydantic/pydantic-settings,0,1,,4.5
pool,workstation,empty_patch,boltons_475,mahmoud/boltons,0,1,,3.4
pool,workstation,empty_patch,more-itertools_1085,more-itertools/more-itertools,0,1,,5.0
pool,workstation,empty_patch,click_3739,pallets/click,0,1,,3.6
pool,workstation,empty_patch,pyparsing_653,pyparsing/pyparsing,0,1,,26.4
pool,workstation,empty_patch,packaging_1376,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,packaging_1446,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,tenacity_741,jd/tenacity,0,1,,9.8
pool,workstation,empty_patch,tomlkit_493,python-poetry/tomlkit,0,1,,3.7
pool,workstation,empty_patch,werkzeug_3113,pallets/werkzeug,0,1,,3.4
pool,workstation,empty_patch,tomlkit_497,python-poetry/tomlkit,0,1,,3.7
pool,workstation,empty_patch,tomlkit_595,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,typer_1820,fastapi/typer,0,1,,3.6
pool,workstation,empty_patch,packaging_1306,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,prettytable_462,jazzband/prettytable,0,1,,4.2
pool,workstation,empty_patch,click_3653,pallets/click,0,1,,3.6
pool,workstation,empty_patch,packaging_1253,pypa/packaging,0,1,,4.5
pool,workstation,empty_patch,platformdirs_523,tox-dev/platformdirs,0,1,,4.7
pool,workstation,empty_patch,packaging_1152,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,more-itertools_1078,more-itertools/more-itertools,0,1,,5.1
pool,workstation,empty_patch,packaging_939,pypa/packaging,0,1,,4.2
pool,workstation,empty_patch,packaging_1276,pypa/packaging,0,1,,4.4
pool,workstation,empty_patch,cattrs_723,python-attrs/cattrs,0,1,,4.4
pool,workstation,empty_patch,platformdirs_520,tox-dev/platformdirs,0,1,,4.5
pool,workstation,empty_patch,click_3240,pallets/click,0,1,,3.4
pool,workstation,empty_patch,pydantic-settings_889,pydantic/pydantic-settings,0,1,,4.4
pool,workstation,empty_patch,more-itertools_1101,more-itertools/more-itertools,0,1,,6.3
pool,workstation,empty_patch,tenacity_615,jd/tenacity,0,1,,6.2
pool,workstation,empty_patch,boltons_467,mahmoud/boltons,0,1,,3.4
pool,workstation,empty_patch,packaging_1264,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,cattrs_688,python-attrs/cattrs,0,1,,4.5
pool,workstation,empty_patch,packaging_1384,pypa/packaging,0,1,,5.0
pool,workstation,empty_patch,pydantic-settings_926,pydantic/pydantic-settings,0,1,,4.6
pool,workstation,empty_patch,uvicorn_2907,encode/uvicorn,0,1,,7.2
pool,workstation,empty_patch,tomlkit_610,python-poetry/tomlkit,0,1,,4.0
pool,workstation,empty_patch,platformdirs_573,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,tenacity_603,jd/tenacity,0,1,,6.1
pool,workstation,empty_patch,cachetools_436,tkem/cachetools,0,1,,4.5
pool,workstation,empty_patch,pydantic-settings_702,pydantic/pydantic-settings,0,1,,8.0
pool,workstation,empty_patch,structlog_757,hynek/structlog,0,1,,4.2
pool,workstation,empty_patch,pydantic-settings_860,pydantic/pydantic-settings,0,1,,8.6
pool,workstation,empty_patch,packaging_1302,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,uvicorn_2905,encode/uvicorn,0,1,,4.4
pool,workstation,empty_patch,click_3769,pallets/click,0,1,,3.8
pool,workstation,empty_patch,click_2816,pallets/click,0,1,,3.4
pool,workstation,empty_patch,tomlkit_641,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,marshmallow_2874,marshmallow-code/marshmallow,0,1,,3.6
pool,workstation,empty_patch,prettytable_449,jazzband/prettytable,0,2,,4.4
pool,workstation,empty_patch,werkzeug_3092,pallets/werkzeug,0,1,,3.6
pool,workstation,empty_patch,tomlkit_550,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,packaging_1313,pypa/packaging,0,1,,5.7
pool,workstation,empty_patch,marshmallow_2937,marshmallow-code/marshmallow,0,1,,3.6
pool,workstation,empty_patch,platformdirs_612,tox-dev/platformdirs,0,1,,5.7
pool,workstation,empty_patch,platformdirs_452,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,structlog_759,hynek/structlog,0,1,,4.3
pool,workstation,empty_patch,platformdirs_621,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,typer_1405,fastapi/typer,0,1,,5.1
pool,workstation,empty_patch,click_2969,pallets/click,0,1,,3.7
pool,workstation,empty_patch,attrs_1428,python-attrs/attrs,0,1,,10.0
pool,workstation,empty_patch,attrs_1457,python-attrs/attrs,0,1,,7.7
pool,workstation,empty_patch,packaging_1295,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,tomlkit_519,python-poetry/tomlkit,0,1,,3.7
pool,workstation,empty_patch,pydantic-settings_784,pydantic/pydantic-settings,0,1,,8.2
pool,workstation,empty_patch,more-itertools_1154,more-itertools/more-itertools,0,1,,6.2
pool,workstation,empty_patch,platformdirs_560,tox-dev/platformdirs,0,1,,4.8
pool,workstation,empty_patch,packaging_1362,pypa/packaging,0,1,,3.4
pool,workstation,empty_patch,pydantic-settings_1036,pydantic/pydantic-settings,0,1,,5.3
pool,workstation,empty_patch,click_3678,pallets/click,0,1,,4.1
pool,workstation,empty_patch,cattrs_686,python-attrs/cattrs,0,2,,4.3
pool,workstation,empty_patch,typer_1410,fastapi/typer,0,1,,4.4
pool,workstation,empty_patch,tenacity_654,jd/tenacity,0,1,,6.1
pool,workstation,empty_patch,humanize_286,python-humanize/humanize,0,1,,4.1
pool,workstation,empty_patch,cattrs_696,python-attrs/cattrs,0,1,,17.3
pool,workstation,empty_patch,pydantic-settings_722,pydantic/pydantic-settings,0,1,,7.9
pool,workstation,empty_patch,tomlkit_629,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,markdown-it-py_428,executablebooks/markdown-it-py,0,1,,4.5
pool,workstation,empty_patch,werkzeug_3235,pallets/werkzeug,0,1,,3.4
pool,workstation,empty_patch,platformdirs_544,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,werkzeug_3215,pallets/werkzeug,0,1,,4.7
pool,workstation,empty_patch,pluggy_759,pytest-dev/pluggy,0,1,,4.7
pool,workstation,empty_patch,pluggy_741,pytest-dev/pluggy,0,1,,4.4
pool,workstation,empty_patch,click_3328,pallets/click,0,1,,3.8
pool,workstation,empty_patch,click_3208,pallets/click,0,1,,3.3
pool,workstation,empty_patch,more-itertools_1128,more-itertools/more-itertools,0,1,,6.1
pool,workstation,empty_patch,more-itertools_1211,more-itertools/more-itertools,0,1,,6.2
pool,workstation,empty_patch,boltons_453,mahmoud/boltons,0,2,,3.4
pool,workstation,empty_patch,pluggy_632,pytest-dev/pluggy,0,1,,14.3
pool,workstation,empty_patch,tomlkit_533,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,click_3434,pallets/click,0,1,,3.5
pool,workstation,empty_patch,pydantic-settings_979,pydantic/pydantic-settings,0,1,,4.8
pool,workstation,empty_patch,packaging_1411,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,tenacity_604,jd/tenacity,0,1,,6.2
pool,workstation,empty_patch,packaging_1299,pypa/packaging,0,1,,6.4
pool,workstation,empty_patch,platformdirs_607,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,arrow_1234,arrow-py/arrow,0,1,,4.7
pool,workstation,empty_patch,packaging_1351,pypa/packaging,0,1,,3.8
pool,workstation,empty_patch,packaging_948,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,pydantic-settings_844,pydantic/pydantic-settings,0,1,,8.4
pool,workstation,empty_patch,tenacity_643,jd/tenacity,0,1,,6.3
pool,workstation,empty_patch,pydantic-settings_783,pydantic/pydantic-settings,0,1,,8.6
pool,workstation,empty_patch,tomlkit_526,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,platformdirs_531,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,markdown-it-py_391,executablebooks/markdown-it-py,0,1,,3.4
pool,workstation,empty_patch,more-itertools_1158,more-itertools/more-itertools,0,1,,6.2
pool,workstation,empty_patch,pydantic-settings_1049,pydantic/pydantic-settings,0,1,,5.6
pool,workstation,empty_patch,click_3681,pallets/click,0,1,,3.5
pool,workstation,empty_patch,platformdirs_524,tox-dev/platformdirs,0,1,,4.7
pool,workstation,empty_patch,more-itertools_1125,more-itertools/more-itertools,0,1,,6.2
pool,workstation,empty_patch,humanize_354,python-humanize/humanize,0,1,,4.3
pool,workstation,empty_patch,platformdirs_582,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,typer_1788,fastapi/typer,0,1,,4.4
pool,workstation,empty_patch,werkzeug_3163,pallets/werkzeug,0,1,,3.5
pool,workstation,empty_patch,boltons_469,mahmoud/boltons,0,1,,3.4
pool,workstation,empty_patch,boltons_471,mahmoud/boltons,0,1,,3.4
pool,workstation,empty_patch,packaging_1329,pypa/packaging,0,1,,3.9
pool,workstation,empty_patch,packaging_1268,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,click_3079,pallets/click,0,1,,3.3
pool,workstation,empty_patch,packaging_1218,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,tomlkit_594,python-poetry/tomlkit,0,1,,4.0
pool,workstation,empty_patch,pydantic-settings_780,pydantic/pydantic-settings,0,1,,4.5
pool,workstation,empty_patch,more-itertools_1028,more-itertools/more-itertools,0,1,,4.5
pool,workstation,empty_patch,tomlkit_477,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,packaging_1314,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,tomlkit_486,python-poetry/tomlkit,0,1,,3.7
pool,workstation,empty_patch,pydantic-settings_876,pydantic/pydantic-settings,0,1,,4.5
pool,workstation,empty_patch,boltons_450,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,pydantic-settings_975,pydantic/pydantic-settings,0,1,,4.7
pool,workstation,empty_patch,packaging_1427,pypa/packaging,0,1,,3.4
pool,workstation,empty_patch,packaging_1345,pypa/packaging,0,1,,7.6
pool,workstation,empty_patch,packaging_1412,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,pydantic-settings_723,pydantic/pydantic-settings,0,1,,4.4
pool,workstation,empty_patch,boltons_441,mahmoud/boltons,0,1,,3.3
pool,workstation,empty_patch,uvicorn_2906,encode/uvicorn,0,1,,4.3
pool,workstation,empty_patch,tenacity_694,jd/tenacity,0,1,,6.2
pool,workstation,empty_patch,prettytable_468,jazzband/prettytable,0,1,,4.3
pool,workstation,empty_patch,more-itertools_1305,more-itertools/more-itertools,0,1,,6.6
pool,workstation,empty_patch,packaging_846,pypa/packaging,0,1,,3.6
pool,workstation,empty_patch,platformdirs_453,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,platformdirs_624,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,werkzeug_3273,pallets/werkzeug,0,1,,3.6
pool,workstation,empty_patch,click_3211,pallets/click,0,1,,3.4
pool,workstation,empty_patch,packaging_833,pypa/packaging,0,1,,6.1
pool,workstation,empty_patch,click_3877,pallets/click,0,1,,4.6
pool,workstation,empty_patch,packaging_1360,pypa/packaging,0,1,,4.0
pool,workstation,empty_patch,packaging_1246,pypa/packaging,0,1,,4.5
pool,workstation,empty_patch,pluggy_799,pytest-dev/pluggy,0,1,,4.7
pool,workstation,empty_patch,packaging_1179,pypa/packaging,0,1,,3.8
pool,workstation,empty_patch,humanize_318,python-humanize/humanize,0,1,,4.4
pool,workstation,empty_patch,pydantic-settings_767,pydantic/pydantic-settings,0,1,,4.6
pool,workstation,empty_patch,click_3642,pallets/click,0,1,,3.5
pool,workstation,empty_patch,werkzeug_3166,pallets/werkzeug,0,1,,3.6
pool,workstation,empty_patch,pydantic-settings_886,pydantic/pydantic-settings,0,1,,4.2
pool,workstation,empty_patch,packaging_1301,pypa/packaging,0,1,,3.7
pool,workstation,empty_patch,tomlkit_508,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,cattrs_710,python-attrs/cattrs,0,1,,9.6
pool,workstation,empty_patch,pydantic-settings_900,pydantic/pydantic-settings,0,1,,5.0
pool,workstation,empty_patch,pydantic-settings_1093,pydantic/pydantic-settings,0,1,,4.6
pool,workstation,empty_patch,click_3244,pallets/click,0,1,,3.5
pool,workstation,empty_patch,pydantic-settings_758,pydantic/pydantic-settings,0,1,,8.4
pool,workstation,empty_patch,tomlkit_642,python-poetry/tomlkit,0,1,,3.9
pool,workstation,empty_patch,werkzeug_3298,pallets/werkzeug,0,1,,3.9
pool,workstation,empty_patch,platformdirs_535,tox-dev/platformdirs,0,1,,4.3
pool,workstation,empty_patch,cattrs_683,python-attrs/cattrs,0,1,,6.1
pool,workstation,empty_patch,humanize_272,python-humanize/humanize,0,1,,4.9
pool,workstation,empty_patch,packaging_1346,pypa/packaging,0,1,,3.8
pool,workstation,empty_patch,uvicorn_3092,encode/uvicorn,0,1,,7.1
pool,workstation,empty_patch,platformdirs_473,tox-dev/platformdirs,0,1,,4.2
pool,workstation,empty_patch,platformdirs_538,tox-dev/platformdirs,0,1,,4.4
pool,workstation,empty_patch,pydantic-settings_755,pydantic/pydantic-settings,0,1,,4.6
pool,workstation,empty_patch,tomlkit_514,python-poetry/tomlkit,0,1,,3.8
pool,workstation,empty_patch,packaging_1125,pypa/packaging,0,2,,3.6
pool,workstation,empty_patch,packaging_1436,pypa/packaging,0,1,,3.5
pool,workstation,empty_patch,packaging_1267,pypa/packaging,0,2,,4.2
pool,workstation,empty_patch,humanize_329,python-humanize/humanize,0,1,,4.2
pool,workstation,empty_patch,attrs_1571,python-attrs/attrs,0,2,,4.4
pool,workstation,empty_patch,packaging_1093,pypa/packaging,0,1,,3.2
pool,workstation,empty_patch,werkzeug_3038,pallets/werkzeug,0,2,,3.4
pool,workstation,empty_patch,packaging_1378,pypa/packaging,0,1,,22.5
pool,workstation,empty_patch,pyparsing_635,pyparsing/pyparsing,0,1,,26.8
pool,workstation,empty_patch,structlog_739,hynek/structlog,0,124,,305.6
runner-final-D,workstation,reference_patch,click_3137,pallets/click,1,0,,3.1
runner-final-D,workstation,reference_patch,packaging_1314,pypa/packaging,1,0,,3.5
runner-final-D,workstation,reference_patch,packaging_1199,pypa/packaging,1,0,,3.6
runner-final-D,workstation,reference_patch,pluggy_759,pytest-dev/pluggy,1,0,,4.1
runner-final-D,workstation,reference_patch,more-itertools_1095,more-itertools/more-itertools,1,0,,4.7
runner-final-D,workstation,reference_patch,more-itertools_1101,more-itertools/more-itertools,1,0,,5.8
runner-final-D,workstation,reference_patch,more-itertools_1285,more-itertools/more-itertools,1,0,,6.1
runner-final-D,workstation,reference_patch,tomlkit_508,python-poetry/tomlkit,1,0,,3.4
runner-final-D,workstation,reference_patch,tomlkit_493,python-poetry/tomlkit,1,0,,3.2
runner-final-D,workstation,reference_patch,packaging_1346,pypa/packaging,1,0,,3.5
runner-final-D,workstation,reference_patch,tenacity_656,jd/tenacity,1,0,,5.5
runner-final-D,workstation,reference_patch,more-itertools_1116,more-itertools/more-itertools,1,0,,6.0
runner-final-D,workstation,reference_patch,pluggy_767,pytest-dev/pluggy,1,0,,4.1
runner-final-D,workstation,reference_patch,packaging_1146,pypa/packaging,1,0,,4.2
runner-final-D,workstation,reference_patch,click_3068,pallets/click,1,0,,3.1
runner-final-D,workstation,reference_patch,tomlkit_539,python-poetry/tomlkit,1,0,,3.5
runner-final-D,workstation,reference_patch,pydantic-settings_773,pydantic/pydantic-settings,1,0,,3.8
runner-final-D,workstation,reference_patch,packaging_1306,pypa/packaging,1,0,,3.6
runner-final-D,workstation,reference_patch,tomlkit_623,python-poetry/tomlkit,1,0,,3.5
runner-final-D,workstation,reference_patch,attrs_1571,python-attrs/attrs,1,0,,4.1
runner-final-D,workstation,reference_patch,markdown-it-py_428,executablebooks/markdown-it-py,1,0,,3.2
runner-final-D,workstation,reference_patch,werkzeug_3008,pallets/werkzeug,1,0,,4.3
runner-final-D,workstation,reference_patch,prettytable_465,jazzband/prettytable,1,0,,3.8
runner-final-D,workstation,reference_patch,click_3090,pallets/click,1,0,,3.5
runner-final-D,workstation,reference_patch,structlog_763,hynek/structlog,1,0,,3.7
runner-final-D,workstation,reference_patch,more-itertools_1211,more-itertools/more-itertools,1,0,,5.9
runner-final-D,workstation,reference_patch,pydantic-settings_860,pydantic/pydantic-settings,1,0,,4.2
runner-final-D,workstation,reference_patch,more-itertools_1080,more-itertools/more-itertools,1,0,,6.4
runner-final-D,workstation,reference_patch,packaging_1117,pypa/packaging,1,0,,3.1
runner-final-D,workstation,reference_patch,click_3677,pallets/click,1,0,,3.1
runner-final-D,workstation,reference_patch,humanize_320,python-humanize/humanize,1,0,,3.8
runner-final-D,workstation,reference_patch,prettytable_462,jazzband/prettytable,1,0,,3.9
runner-final-D,workstation,reference_patch,prettytable_440,jazzband/prettytable,1,0,,3.9
runner-final-D,workstation,reference_patch,packaging_1270,pypa/packaging,1,0,,10.5
runner-final-D,workstation,reference_patch,packaging_948,pypa/packaging,1,0,,3.2
runner-final-D,workstation,reference_patch,click_3767,pallets/click,1,0,,4.5
runner-final-D,workstation,reference_patch,werkzeug_3110,pallets/werkzeug,1,0,,3.2
runner-final-D,workstation,reference_patch,boltons_468,mahmoud/boltons,1,0,,3.0
runner-final-D,workstation,reference_patch,tenacity_603,jd/tenacity,1,0,,5.6
runner-final-D,workstation,reference_patch,boltons_465,mahmoud/boltons,1,0,,3.0
runner-final-D,workstation,reference_patch,packaging_1427,pypa/packaging,1,0,,3.4
runner-final-D,workstation,reference_patch,tenacity_696,jd/tenacity,1,0,,3.9
runner-final-D,workstation,reference_patch,boltons_461,mahmoud/boltons,1,0,,3.0
runner-final-D,workstation,reference_patch,tenacity_615,jd/tenacity,1,0,,5.6
runner-final-D,workstation,reference_patch,tomlkit_544,python-poetry/tomlkit,1,0,,3.3
runner-final-D,workstation,reference_patch,packaging_1206,pypa/packaging,1,0,,6.3
runner-final-D,workstation,reference_patch,pyparsing_652,pyparsing/pyparsing,1,0,,25.4
runner-final-D,workstation,reference_patch,more-itertools_1078,more-itertools/more-itertools,1,0,,4.7
runner-final-D,workstation,reference_patch,prettytable_449,jazzband/prettytable,1,0,,3.8
runner-final-D,workstation,reference_patch,click_3224,pallets/click,1,0,,3.1
runner-final-D,workstation,reference_patch,humanize_329,python-humanize/humanize,1,0,,3.8
runner-final-D,workstation,reference_patch,pydantic-settings_839,pydantic/pydantic-settings,1,0,,4.2
runner-final-D,workstation,reference_patch,markdown-it-py_425,executablebooks/markdown-it-py,1,0,,3.2
runner-final-D,workstation,reference_patch,packaging_1219,pypa/packaging,1,0,,3.6
runner-final-D,workstation,reference_patch,tomlkit_612,python-poetry/tomlkit,1,0,,3.6
runner-final-D,workstation,reference_patch,cattrs_688,python-attrs/cattrs,1,0,,4.2
runner-final-D,workstation,reference_patch,structlog_807,hynek/structlog,1,0,,3.9
runner-final-D,workstation,reference_patch,pydantic-settings_1030,pydantic/pydantic-settings,1,0,,4.5
runner-final-D,workstation,reference_patch,prettytable_425,jazzband/prettytable,1,0,,3.8
runner-final-D,workstation,reference_patch,boltons_471,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,tenacity_694,jd/tenacity,1,0,,5.8
runner-final-D,workstation,reference_patch,tomlkit_586,python-poetry/tomlkit,1,0,,3.4
runner-final-D,workstation,reference_patch,humanize_328,python-humanize/humanize,1,0,,3.8
runner-final-D,workstation,reference_patch,marshmallow_2799,marshmallow-code/marshmallow,1,0,,3.1
runner-final-D,workstation,reference_patch,pluggy_617,pytest-dev/pluggy,1,0,,4.3
runner-final-D,workstation,reference_patch,prettytable_452,jazzband/prettytable,1,0,,3.9
runner-final-D,workstation,reference_patch,humanize_392,python-humanize/humanize,1,0,,3.9
runner-final-D,workstation,reference_patch,packaging_1071,pypa/packaging,1,0,,3.3
runner-final-D,workstation,reference_patch,click_3405,pallets/click,1,0,,3.3
runner-final-D,workstation,reference_patch,packaging_1319,pypa/packaging,1,0,,83.9
runner-final-D,workstation,reference_patch,pydantic-settings_813,pydantic/pydantic-settings,1,0,,3.9
runner-final-D,workstation,reference_patch,typer_1791,fastapi/typer,1,0,,4.3
runner-final-D,workstation,reference_patch,packaging_1171,pypa/packaging,1,0,,9.2
runner-final-D,workstation,reference_patch,werkzeug_3243,pallets/werkzeug,1,0,,4.4
runner-final-D,workstation,reference_patch,pydantic-settings_702,pydantic/pydantic-settings,1,0,,4.3
runner-final-D,workstation,reference_patch,packaging_1459,pypa/packaging,1,0,,8.9
runner-final-D,workstation,reference_patch,click_3126,pallets/click,1,0,,3.2
runner-final-D,workstation,reference_patch,click_3637,pallets/click,1,0,,3.1
runner-final-D,workstation,reference_patch,pyparsing_653,pyparsing/pyparsing,1,0,,25.3
runner-final-D,workstation,reference_patch,pydantic-settings_764,pydantic/pydantic-settings,1,0,,4.3
runner-final-D,workstation,reference_patch,more-itertools_1097,more-itertools/more-itertools,1,0,,5.6
runner-final-D,workstation,reference_patch,humanize_359,python-humanize/humanize,1,0,,3.9
runner-final-D,workstation,reference_patch,tomlkit_527,python-poetry/tomlkit,1,0,,3.4
runner-final-D,workstation,reference_patch,werkzeug_3147,pallets/werkzeug,1,0,,4.4
runner-final-D,workstation,reference_patch,click_3364,pallets/click,1,0,,3.2
runner-final-D,workstation,reference_patch,click_3235,pallets/click,1,0,,3.2
runner-final-D,workstation,reference_patch,structlog_756,hynek/structlog,1,0,,3.8
runner-final-D,workstation,reference_patch,click_2846,pallets/click,1,0,,3.2
runner-final-D,workstation,reference_patch,boltons_445,mahmoud/boltons,1,0,,3.5
runner-final-D,workstation,reference_patch,pydantic-settings_663,pydantic/pydantic-settings,1,0,,4.1
runner-final-D,workstation,reference_patch,click_3363,pallets/click,1,0,,3.5
runner-final-D,workstation,reference_patch,cattrs_714,python-attrs/cattrs,1,0,,4.2
runner-final-D,workstation,reference_patch,pydantic-settings_900,pydantic/pydantic-settings,1,0,,4.1
runner-final-D,workstation,reference_patch,typer_1820,fastapi/typer,1,0,,3.4
runner-final-D,workstation,reference_patch,pluggy_809,pytest-dev/pluggy,1,0,,4.2
runner-final-D,workstation,reference_patch,pydantic-settings_1034,pydantic/pydantic-settings,1,0,,3.9
runner-final-D,workstation,reference_patch,tomlkit_519,python-poetry/tomlkit,1,0,,3.3
runner-final-D,workstation,reference_patch,pydantic-settings_783,pydantic/pydantic-settings,1,0,,4.2
runner-final-D,workstation,reference_patch,pydantic-settings_886,pydantic/pydantic-settings,1,0,,3.8
runner-final-D,workstation,reference_patch,click_3866,pallets/click,1,0,,3.9
runner-final-D,workstation,reference_patch,more-itertools_1048,more-itertools/more-itertools,1,0,,4.7
runner-final-D,workstation,reference_patch,pydantic-settings_648,pydantic/pydantic-settings,1,0,,4.1
runner-final-D,workstation,reference_patch,pydantic-settings_968,pydantic/pydantic-settings,1,0,,4.3
runner-final-D,workstation,reference_patch,click_3420,pallets/click,1,0,,3.1
runner-final-D,workstation,reference_patch,pydantic-settings_727,pydantic/pydantic-settings,1,0,,4.2
runner-final-D,workstation,reference_patch,pydantic-settings_769,pydantic/pydantic-settings,1,0,,4.3
runner-final-D,workstation,reference_patch,boltons_438,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,boltons_441,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,boltons_434,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,pluggy_727,pytest-dev/pluggy,1,0,,4.2
runner-final-D,workstation,reference_patch,humanize_254,python-humanize/humanize,1,0,,4.1
runner-final-D,workstation,reference_patch,more-itertools_1154,more-itertools/more-itertools,1,0,,5.9
runner-final-D,workstation,reference_patch,prettytable_451,jazzband/prettytable,1,0,,3.8
runner-final-D,workstation,reference_patch,typer_1405,fastapi/typer,1,0,,4.8
runner-final-D,workstation,reference_patch,tomlkit_600,python-poetry/tomlkit,1,0,,3.5
runner-final-D,workstation,reference_patch,werkzeug_3235,pallets/werkzeug,1,0,,3.2
runner-final-D,workstation,reference_patch,more-itertools_1158,more-itertools/more-itertools,1,0,,5.9
runner-final-D,workstation,reference_patch,structlog_811,hynek/structlog,1,0,,3.8
runner-final-D,workstation,reference_patch,markdown-it-py_379,executablebooks/markdown-it-py,1,0,,3.1
runner-final-D,workstation,reference_patch,tenacity_653,jd/tenacity,1,0,,5.7
runner-final-D,workstation,reference_patch,structlog_757,hynek/structlog,1,0,,3.7
runner-final-D,workstation,reference_patch,more-itertools_1127,more-itertools/more-itertools,1,0,,6.5
runner-final-D,workstation,reference_patch,more-itertools_1099,more-itertools/more-itertools,1,0,,5.7
runner-final-D,workstation,reference_patch,boltons_453,mahmoud/boltons,1,0,,3.0
runner-final-D,workstation,reference_patch,pluggy_799,pytest-dev/pluggy,1,0,,4.2
runner-final-D,workstation,reference_patch,tomlkit_594,python-poetry/tomlkit,1,0,,3.6
runner-final-D,workstation,reference_patch,click_3152,pallets/click,1,0,,3.4
runner-final-D,workstation,reference_patch,tomlkit_506,python-poetry/tomlkit,1,0,,3.4
runner-final-D,workstation,reference_patch,tenacity_604,jd/tenacity,1,0,,5.7
runner-final-D,workstation,reference_patch,tenacity_654,jd/tenacity,1,0,,5.6
runner-final-D,workstation,reference_patch,marshmallow_2892,marshmallow-code/marshmallow,1,0,,3.2
runner-final-D,workstation,reference_patch,jsonschema_1416,python-jsonschema/jsonschema,1,0,,4.1
runner-final-D,workstation,reference_patch,werkzeug_3038,pallets/werkzeug,1,0,,4.3
runner-final-D,workstation,reference_patch,pluggy_752,pytest-dev/pluggy,1,0,,4.2
runner-final-D,workstation,reference_patch,werkzeug_3333,pallets/werkzeug,1,0,,3.2
runner-final-D,workstation,reference_patch,tomlkit_530,python-poetry/tomlkit,1,0,,3.4
runner-final-D,workstation,reference_patch,tomlkit_628,python-poetry/tomlkit,1,0,,3.5
runner-final-D,workstation,reference_patch,boltons_467,mahmoud/boltons,1,0,,3.0
runner-final-D,workstation,reference_patch,boltons_455,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,prettytable_448,jazzband/prettytable,1,0,,3.8
runner-final-D,workstation,reference_patch,tenacity_628,jd/tenacity,1,0,,5.6
runner-final-D,workstation,reference_patch,tomlkit_626,python-poetry/tomlkit,1,0,,3.6
runner-final-D,workstation,reference_patch,more-itertools_1128,more-itertools/more-itertools,1,0,,5.8
runner-final-D,workstation,reference_patch,tenacity_591,jd/tenacity,1,0,,4.1
runner-final-D,workstation,reference_patch,boltons_451,mahmoud/boltons,1,0,,3.3
runner-final-D,workstation,reference_patch,tomlkit_595,python-poetry/tomlkit,1,0,,3.7
runner-final-D,workstation,reference_patch,werkzeug_3164,pallets/werkzeug,1,0,,3.3
runner-final-D,workstation,reference_patch,werkzeug_3325,pallets/werkzeug,1,0,,3.3
runner-final-D,workstation,reference_patch,structlog_728,hynek/structlog,1,0,,3.8
runner-final-D,workstation,reference_patch,cattrs_696,python-attrs/cattrs,1,0,,13.9
runner-final-D,workstation,reference_patch,tenacity_609,jd/tenacity,1,0,,5.6
runner-final-D,workstation,reference_patch,more-itertools_1157,more-itertools/more-itertools,1,0,,5.8
runner-final-D,workstation,reference_patch,tenacity_741,jd/tenacity,1,0,,5.6
runner-final-D,workstation,reference_patch,prettytable_468,jazzband/prettytable,1,0,,3.8
runner-final-D,workstation,reference_patch,more-itertools_1040,more-itertools/more-itertools,1,0,,6.4
runner-final-D,workstation,reference_patch,pluggy_695,pytest-dev/pluggy,1,0,,4.1
runner-final-D,workstation,reference_patch,cattrs_722,python-attrs/cattrs,1,0,,5.8
runner-final-D,workstation,reference_patch,typer_1821,fastapi/typer,1,0,,3.4
runner-final-D,workstation,reference_patch,werkzeug_3266,pallets/werkzeug,1,0,,3.4
runner-final-D,workstation,reference_patch,pluggy_732,pytest-dev/pluggy,1,0,,4.2
runner-final-D,workstation,reference_patch,marshmallow_2925,marshmallow-code/marshmallow,1,0,,3.3
runner-final-D,workstation,reference_patch,structlog_749,hynek/structlog,1,0,,3.8
runner-final-D,workstation,reference_patch,attrs_1457,python-attrs/attrs,1,0,,7.2
runner-final-D,workstation,reference_patch,prettytable_429,jazzband/prettytable,1,0,,3.9
runner-final-D,workstation,reference_patch,markdown-it-py_394,executablebooks/markdown-it-py,1,0,,3.1
runner-final-D,workstation,reference_patch,humanize_272,python-humanize/humanize,1,0,,4.2
runner-final-D,workstation,reference_patch,boltons_469,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,werkzeug_3166,pallets/werkzeug,1,0,,3.3
runner-final-D,workstation,reference_patch,marshmallow_3016,marshmallow-code/marshmallow,1,0,,3.3
runner-final-D,workstation,reference_patch,boltons_458,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,arrow_1234,arrow-py/arrow,1,0,,4.3
runner-final-D,workstation,reference_patch,werkzeug_3327,pallets/werkzeug,1,0,,3.3
runner-final-D,workstation,reference_patch,humanize_354,python-humanize/humanize,1,0,,3.8
runner-final-D,workstation,reference_patch,tenacity_556,jd/tenacity,1,0,,3.8
runner-final-D,workstation,reference_patch,werkzeug_3234,pallets/werkzeug,1,0,,3.4
runner-final-D,workstation,reference_patch,cattrs_666,python-attrs/cattrs,1,0,,7.6
runner-final-D,workstation,reference_patch,boltons_450,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,marshmallow_2874,marshmallow-code/marshmallow,1,0,,3.2
runner-final-D,workstation,reference_patch,boltons_472,mahmoud/boltons,1,0,,3.1
runner-final-D,workstation,reference_patch,werkzeug_3273,pallets/werkzeug,1,0,,3.3
runner-final-D,workstation,reference_patch,prettytable_460,jazzband/prettytable,1,0,,3.9
runner-final-D,workstation,reference_patch,arrow_1218,arrow-py/arrow,1,0,,4.2
runner-final-D,workstation,reference_patch,tenacity_605,jd/tenacity,1,0,,4.1
runner-final-D,workstation,reference_patch,humanize_318,python-humanize/humanize,1,0,,3.7
runner-final-D,workstation,reference_patch,attrs_1513,python-attrs/attrs,1,0,,4.2
runner-final-D,workstation,reference_patch,humanize_297,python-humanize/humanize,1,0,,4.2
runner-final-D,workstation,reference_patch,marshmallow_2854,marshmallow-code/marshmallow,1,0,,3.4
runner-final-D,workstation,reference_patch,werkzeug_3335,pallets/werkzeug,1,0,,3.4
runner-final-D,workstation,reference_patch,cattrs_710,python-attrs/cattrs,1,0,,9.7
runner-final-D,workstation,reference_patch,cattrs_686,python-attrs/cattrs,1,0,,4.2
runner-final-D,workstation,reference_patch,werkzeug_3139,pallets/werkzeug,1,0,,3.3
runner-final-D,workstation,reference_patch,structlog_741,hynek/structlog,1,0,,3.8
runner-final-D,workstation,reference_patch,structlog_759,hynek/structlog,1,0,,3.8
runner-final-D,workstation,reference_patch,typer_1410,fastapi/typer,1,0,,4.2
runner-final-D,workstation,reference_patch,attrs_1529,python-attrs/attrs,1,0,,7.0
runner-final-D,workstation,reference_patch,cattrs_668,python-attrs/cattrs,1,0,,4.2
runner-final-D,workstation,reference_patch,pluggy_728,pytest-dev/pluggy,1,0,,4.1
runner-final-D,workstation,reference_patch,humanize_295,python-humanize/humanize,1,0,,4.3
runner-final-D,workstation,reference_patch,cattrs_702,python-attrs/cattrs,1,0,,5.4
runner-final-D,workstation,reference_patch,packaging_1241,pypa/packaging,1,0,,1171.8
runner-final-D,workstation,empty_patch,click_3137,pallets/click,0,1,,3.0
runner-final-D,workstation,empty_patch,packaging_1314,pypa/packaging,0,1,,3.4
runner-final-D,workstation,empty_patch,packaging_1199,pypa/packaging,0,1,,3.6
runner-final-D,workstation,empty_patch,pluggy_759,pytest-dev/pluggy,0,1,,4.1
runner-final-D,workstation,empty_patch,more-itertools_1095,more-itertools/more-itertools,0,1,,4.5
runner-final-D,workstation,empty_patch,more-itertools_1101,more-itertools/more-itertools,0,1,,5.8
runner-final-D,workstation,empty_patch,more-itertools_1285,more-itertools/more-itertools,0,1,,6.4
runner-final-D,workstation,empty_patch,tomlkit_508,python-poetry/tomlkit,0,1,,3.4
runner-final-D,workstation,empty_patch,tomlkit_493,python-poetry/tomlkit,0,1,,3.2
runner-final-D,workstation,empty_patch,packaging_1346,pypa/packaging,0,1,,3.5
runner-final-D,workstation,empty_patch,tenacity_656,jd/tenacity,0,1,,5.5
runner-final-D,workstation,empty_patch,packaging_1146,pypa/packaging,0,1,,3.7
runner-final-D,workstation,empty_patch,pluggy_767,pytest-dev/pluggy,0,1,,4.1
runner-final-D,workstation,empty_patch,more-itertools_1116,more-itertools/more-itertools,0,1,,6.9
runner-final-D,workstation,empty_patch,click_3068,pallets/click,0,1,,3.1
runner-final-D,workstation,empty_patch,tomlkit_539,python-poetry/tomlkit,0,1,,3.5
runner-final-D,workstation,empty_patch,pydantic-settings_773,pydantic/pydantic-settings,0,1,,3.8
runner-final-D,workstation,empty_patch,packaging_1306,pypa/packaging,0,1,,3.5
runner-final-D,workstation,empty_patch,markdown-it-py_428,executablebooks/markdown-it-py,0,1,,3.2
runner-final-D,workstation,empty_patch,tomlkit_623,python-poetry/tomlkit,0,1,,3.5
runner-final-D,workstation,empty_patch,attrs_1571,python-attrs/attrs,0,2,,4.0
runner-final-D,workstation,empty_patch,werkzeug_3008,pallets/werkzeug,0,1,,4.3
runner-final-D,workstation,empty_patch,prettytable_465,jazzband/prettytable,0,1,,3.8
runner-final-D,workstation,empty_patch,packaging_1319,pypa/packaging,0,1,,25.6
runner-final-D,workstation,empty_patch,click_3090,pallets/click,0,1,,3.5
runner-final-D,workstation,empty_patch,more-itertools_1211,more-itertools/more-itertools,0,1,,6.1
runner-final-D,workstation,empty_patch,structlog_763,hynek/structlog,0,1,,3.7
runner-final-D,workstation,empty_patch,pydantic-settings_860,pydantic/pydantic-settings,0,1,,4.6
runner-final-D,workstation,empty_patch,more-itertools_1080,more-itertools/more-itertools,0,1,,6.4
runner-final-D,workstation,empty_patch,packaging_1270,pypa/packaging,0,2,,4.3
runner-final-D,workstation,empty_patch,packaging_1117,pypa/packaging,0,1,,3.1
runner-final-D,workstation,empty_patch,click_3677,pallets/click,0,1,,3.1
runner-final-D,workstation,empty_patch,humanize_320,python-humanize/humanize,0,1,,3.8
runner-final-D,workstation,empty_patch,prettytable_462,jazzband/prettytable,0,1,,3.8
runner-final-D,workstation,empty_patch,prettytable_440,jazzband/prettytable,0,1,,3.8
runner-final-D,workstation,empty_patch,packaging_948,pypa/packaging,0,1,,3.3
runner-final-D,workstation,empty_patch,click_3767,pallets/click,0,1,,4.4
runner-final-D,workstation,empty_patch,werkzeug_3110,pallets/werkzeug,0,1,,3.2
runner-final-D,workstation,empty_patch,boltons_468,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,boltons_465,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,tenacity_603,jd/tenacity,0,1,,5.6
runner-final-D,workstation,empty_patch,packaging_1427,pypa/packaging,0,1,,3.4
runner-final-D,workstation,empty_patch,tenacity_696,jd/tenacity,0,1,,3.8
runner-final-D,workstation,empty_patch,boltons_461,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,packaging_1206,pypa/packaging,0,1,,6.1
runner-final-D,workstation,empty_patch,tomlkit_544,python-poetry/tomlkit,0,1,,3.3
runner-final-D,workstation,empty_patch,tenacity_615,jd/tenacity,0,1,,5.5
runner-final-D,workstation,empty_patch,more-itertools_1078,more-itertools/more-itertools,0,1,,4.6
runner-final-D,workstation,empty_patch,prettytable_449,jazzband/prettytable,0,2,,3.8
runner-final-D,workstation,empty_patch,pydantic-settings_839,pydantic/pydantic-settings,0,1,,4.3
runner-final-D,workstation,empty_patch,click_3224,pallets/click,0,1,,3.0
runner-final-D,workstation,empty_patch,humanize_329,python-humanize/humanize,0,1,,3.7
runner-final-D,workstation,empty_patch,markdown-it-py_425,executablebooks/markdown-it-py,0,1,,3.2
runner-final-D,workstation,empty_patch,packaging_1219,pypa/packaging,0,1,,3.6
runner-final-D,workstation,empty_patch,tomlkit_612,python-poetry/tomlkit,0,1,,3.5
runner-final-D,workstation,empty_patch,cattrs_688,python-attrs/cattrs,0,1,,4.1
runner-final-D,workstation,empty_patch,structlog_807,hynek/structlog,0,1,,3.8
runner-final-D,workstation,empty_patch,prettytable_425,jazzband/prettytable,0,1,,3.7
runner-final-D,workstation,empty_patch,pydantic-settings_1030,pydantic/pydantic-settings,0,1,,5.2
runner-final-D,workstation,empty_patch,boltons_471,mahmoud/boltons,0,1,,3.1
runner-final-D,workstation,empty_patch,packaging_1241,pypa/packaging,0,1,,24.5
runner-final-D,workstation,empty_patch,tomlkit_586,python-poetry/tomlkit,0,1,,3.3
runner-final-D,workstation,empty_patch,tenacity_694,jd/tenacity,0,1,,6.0
runner-final-D,workstation,empty_patch,humanize_328,python-humanize/humanize,0,1,,3.7
runner-final-D,workstation,empty_patch,marshmallow_2799,marshmallow-code/marshmallow,0,1,,3.2
runner-final-D,workstation,empty_patch,pluggy_617,pytest-dev/pluggy,0,1,,4.2
runner-final-D,workstation,empty_patch,prettytable_452,jazzband/prettytable,0,1,,3.8
runner-final-D,workstation,empty_patch,packaging_1071,pypa/packaging,0,2,,3.2
runner-final-D,workstation,empty_patch,humanize_392,python-humanize/humanize,0,1,,3.8
runner-final-D,workstation,empty_patch,click_3405,pallets/click,0,1,,3.3
runner-final-D,workstation,empty_patch,pydantic-settings_813,pydantic/pydantic-settings,0,1,,3.9
runner-final-D,workstation,empty_patch,packaging_1171,pypa/packaging,0,1,,7.1
runner-final-D,workstation,empty_patch,typer_1791,fastapi/typer,0,1,,4.1
runner-final-D,workstation,empty_patch,werkzeug_3243,pallets/werkzeug,0,1,,4.4
runner-final-D,workstation,empty_patch,pydantic-settings_702,pydantic/pydantic-settings,0,1,,4.2
runner-final-D,workstation,empty_patch,click_3126,pallets/click,0,1,,3.1
runner-final-D,workstation,empty_patch,packaging_1459,pypa/packaging,0,1,,6.5
runner-final-D,workstation,empty_patch,click_3637,pallets/click,0,2,,3.2
runner-final-D,workstation,empty_patch,more-itertools_1097,more-itertools/more-itertools,0,1,,4.8
runner-final-D,workstation,empty_patch,pydantic-settings_764,pydantic/pydantic-settings,0,1,,4.2
runner-final-D,workstation,empty_patch,humanize_359,python-humanize/humanize,0,1,,3.7
runner-final-D,workstation,empty_patch,tomlkit_527,python-poetry/tomlkit,0,1,,3.3
runner-final-D,workstation,empty_patch,werkzeug_3147,pallets/werkzeug,0,1,,4.3
runner-final-D,workstation,empty_patch,pyparsing_653,pyparsing/pyparsing,0,1,,26.0
runner-final-D,workstation,empty_patch,click_3364,pallets/click,0,1,,3.1
runner-final-D,workstation,empty_patch,click_3235,pallets/click,0,1,,3.1
runner-final-D,workstation,empty_patch,click_2846,pallets/click,0,1,,3.1
runner-final-D,workstation,empty_patch,structlog_756,hynek/structlog,0,1,,3.8
runner-final-D,workstation,empty_patch,boltons_445,mahmoud/boltons,0,1,,3.4
runner-final-D,workstation,empty_patch,pydantic-settings_663,pydantic/pydantic-settings,0,1,,4.0
runner-final-D,workstation,empty_patch,cattrs_714,python-attrs/cattrs,0,1,,4.1
runner-final-D,workstation,empty_patch,click_3363,pallets/click,0,1,,3.6
runner-final-D,workstation,empty_patch,pydantic-settings_900,pydantic/pydantic-settings,0,1,,4.1
runner-final-D,workstation,empty_patch,typer_1820,fastapi/typer,0,1,,3.3
runner-final-D,workstation,empty_patch,pluggy_809,pytest-dev/pluggy,0,1,,4.1
runner-final-D,workstation,empty_patch,pydantic-settings_1034,pydantic/pydantic-settings,0,1,,3.8
runner-final-D,workstation,empty_patch,tomlkit_519,python-poetry/tomlkit,0,1,,3.3
runner-final-D,workstation,empty_patch,pydantic-settings_886,pydantic/pydantic-settings,0,1,,3.7
runner-final-D,workstation,empty_patch,click_3866,pallets/click,0,1,,4.1
runner-final-D,workstation,empty_patch,pydantic-settings_783,pydantic/pydantic-settings,0,1,,8.1
runner-final-D,workstation,empty_patch,more-itertools_1048,more-itertools/more-itertools,0,1,,4.9
runner-final-D,workstation,empty_patch,pydantic-settings_648,pydantic/pydantic-settings,0,1,,4.0
runner-final-D,workstation,empty_patch,pydantic-settings_968,pydantic/pydantic-settings,0,1,,4.2
runner-final-D,workstation,empty_patch,click_3420,pallets/click,0,1,,3.1
runner-final-D,workstation,empty_patch,pydantic-settings_727,pydantic/pydantic-settings,0,1,,4.1
runner-final-D,workstation,empty_patch,boltons_438,mahmoud/boltons,0,1,,3.1
runner-final-D,workstation,empty_patch,boltons_441,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,pydantic-settings_769,pydantic/pydantic-settings,0,1,,4.3
runner-final-D,workstation,empty_patch,boltons_434,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,pluggy_727,pytest-dev/pluggy,0,1,,4.0
runner-final-D,workstation,empty_patch,humanize_254,python-humanize/humanize,0,1,,4.4
runner-final-D,workstation,empty_patch,more-itertools_1154,more-itertools/more-itertools,0,1,,5.8
runner-final-D,workstation,empty_patch,werkzeug_3235,pallets/werkzeug,0,1,,3.1
runner-final-D,workstation,empty_patch,tomlkit_600,python-poetry/tomlkit,0,1,,3.4
runner-final-D,workstation,empty_patch,prettytable_451,jazzband/prettytable,0,1,,3.8
runner-final-D,workstation,empty_patch,typer_1405,fastapi/typer,0,1,,4.7
runner-final-D,workstation,empty_patch,more-itertools_1158,more-itertools/more-itertools,0,1,,5.9
runner-final-D,workstation,empty_patch,tenacity_653,jd/tenacity,0,1,,5.7
runner-final-D,workstation,empty_patch,structlog_811,hynek/structlog,0,1,,3.8
runner-final-D,workstation,empty_patch,markdown-it-py_379,executablebooks/markdown-it-py,0,1,,3.1
runner-final-D,workstation,empty_patch,structlog_757,hynek/structlog,0,1,,3.7
runner-final-D,workstation,empty_patch,more-itertools_1127,more-itertools/more-itertools,0,1,,6.5
runner-final-D,workstation,empty_patch,more-itertools_1099,more-itertools/more-itertools,0,1,,5.5
runner-final-D,workstation,empty_patch,pluggy_799,pytest-dev/pluggy,0,1,,4.3
runner-final-D,workstation,empty_patch,boltons_453,mahmoud/boltons,0,2,,3.0
runner-final-D,workstation,empty_patch,tomlkit_594,python-poetry/tomlkit,0,1,,3.6
runner-final-D,workstation,empty_patch,click_3152,pallets/click,0,1,,3.4
runner-final-D,workstation,empty_patch,tomlkit_506,python-poetry/tomlkit,0,1,,3.3
runner-final-D,workstation,empty_patch,tenacity_604,jd/tenacity,0,1,,5.7
runner-final-D,workstation,empty_patch,tenacity_654,jd/tenacity,0,1,,5.6
runner-final-D,workstation,empty_patch,marshmallow_2892,marshmallow-code/marshmallow,0,1,,3.2
runner-final-D,workstation,empty_patch,jsonschema_1416,python-jsonschema/jsonschema,0,1,,4.1
runner-final-D,workstation,empty_patch,werkzeug_3038,pallets/werkzeug,0,2,,3.2
runner-final-D,workstation,empty_patch,pluggy_752,pytest-dev/pluggy,0,1,,4.2
runner-final-D,workstation,empty_patch,werkzeug_3333,pallets/werkzeug,0,2,,3.2
runner-final-D,workstation,empty_patch,tomlkit_530,python-poetry/tomlkit,0,1,,3.4
runner-final-D,workstation,empty_patch,tomlkit_628,python-poetry/tomlkit,0,1,,3.5
runner-final-D,workstation,empty_patch,boltons_467,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,prettytable_448,jazzband/prettytable,0,1,,3.7
runner-final-D,workstation,empty_patch,tenacity_628,jd/tenacity,0,1,,5.6
runner-final-D,workstation,empty_patch,boltons_455,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,tomlkit_626,python-poetry/tomlkit,0,1,,3.5
runner-final-D,workstation,empty_patch,more-itertools_1128,more-itertools/more-itertools,0,1,,5.8
runner-final-D,workstation,empty_patch,tenacity_591,jd/tenacity,0,1,,3.8
runner-final-D,workstation,empty_patch,boltons_451,mahmoud/boltons,0,1,,3.1
runner-final-D,workstation,empty_patch,werkzeug_3164,pallets/werkzeug,0,1,,3.2
runner-final-D,workstation,empty_patch,tomlkit_595,python-poetry/tomlkit,0,1,,3.5
runner-final-D,workstation,empty_patch,structlog_728,hynek/structlog,0,1,,3.8
runner-final-D,workstation,empty_patch,werkzeug_3325,pallets/werkzeug,0,1,,3.3
runner-final-D,workstation,empty_patch,pyparsing_652,pyparsing/pyparsing,0,1,,131.6
runner-final-D,workstation,empty_patch,tenacity_609,jd/tenacity,0,1,,5.6
runner-final-D,workstation,empty_patch,cattrs_696,python-attrs/cattrs,0,1,,16.6
runner-final-D,workstation,empty_patch,more-itertools_1157,more-itertools/more-itertools,0,1,,5.9
runner-final-D,workstation,empty_patch,tenacity_741,jd/tenacity,0,1,,5.5
runner-final-D,workstation,empty_patch,more-itertools_1040,more-itertools/more-itertools,0,1,,6.5
runner-final-D,workstation,empty_patch,prettytable_468,jazzband/prettytable,0,1,,3.8
runner-final-D,workstation,empty_patch,pluggy_695,pytest-dev/pluggy,0,1,,4.1
runner-final-D,workstation,empty_patch,cattrs_722,python-attrs/cattrs,0,1,,5.7
runner-final-D,workstation,empty_patch,typer_1821,fastapi/typer,0,1,,3.4
runner-final-D,workstation,empty_patch,werkzeug_3266,pallets/werkzeug,0,1,,3.5
runner-final-D,workstation,empty_patch,pluggy_732,pytest-dev/pluggy,0,1,,4.2
runner-final-D,workstation,empty_patch,marshmallow_2925,marshmallow-code/marshmallow,0,1,,3.2
runner-final-D,workstation,empty_patch,structlog_749,hynek/structlog,0,1,,3.8
runner-final-D,workstation,empty_patch,prettytable_429,jazzband/prettytable,0,1,,3.8
runner-final-D,workstation,empty_patch,attrs_1457,python-attrs/attrs,0,1,,7.4
runner-final-D,workstation,empty_patch,markdown-it-py_394,executablebooks/markdown-it-py,0,2,,3.1
runner-final-D,workstation,empty_patch,humanize_272,python-humanize/humanize,0,1,,4.5
runner-final-D,workstation,empty_patch,boltons_469,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,werkzeug_3166,pallets/werkzeug,0,1,,3.2
runner-final-D,workstation,empty_patch,marshmallow_3016,marshmallow-code/marshmallow,0,1,,3.3
runner-final-D,workstation,empty_patch,boltons_458,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,arrow_1234,arrow-py/arrow,0,1,,4.3
runner-final-D,workstation,empty_patch,werkzeug_3327,pallets/werkzeug,0,1,,3.3
runner-final-D,workstation,empty_patch,humanize_354,python-humanize/humanize,0,1,,3.8
runner-final-D,workstation,empty_patch,tenacity_556,jd/tenacity,0,1,,3.8
runner-final-D,workstation,empty_patch,werkzeug_3234,pallets/werkzeug,0,1,,3.3
runner-final-D,workstation,empty_patch,boltons_450,mahmoud/boltons,0,1,,3.0
runner-final-D,workstation,empty_patch,marshmallow_2874,marshmallow-code/marshmallow,0,1,,3.1
runner-final-D,workstation,empty_patch,boltons_472,mahmoud/boltons,0,1,,3.1
runner-final-D,workstation,empty_patch,cattrs_666,python-attrs/cattrs,0,1,,7.7
runner-final-D,workstation,empty_patch,werkzeug_3273,pallets/werkzeug,0,1,,3.2
runner-final-D,workstation,empty_patch,prettytable_460,jazzband/prettytable,0,1,,3.8
runner-final-D,workstation,empty_patch,arrow_1218,arrow-py/arrow,0,1,,4.1
runner-final-D,workstation,empty_patch,tenacity_605,jd/tenacity,0,1,,3.9
runner-final-D,workstation,empty_patch,humanize_318,python-humanize/humanize,0,1,,3.7
runner-final-D,workstation,empty_patch,attrs_1513,python-attrs/attrs,0,1,,4.1
runner-final-D,workstation,empty_patch,humanize_297,python-humanize/humanize,0,1,,4.2
runner-final-D,workstation,empty_patch,marshmallow_2854,marshmallow-code/marshmallow,0,1,,3.3
runner-final-D,workstation,empty_patch,werkzeug_3335,pallets/werkzeug,0,1,,3.3
runner-final-D,workstation,empty_patch,cattrs_710,python-attrs/cattrs,0,1,,9.7
runner-final-D,workstation,empty_patch,werkzeug_3139,pallets/werkzeug,0,1,,3.3
runner-final-D,workstation,empty_patch,cattrs_686,python-attrs/cattrs,0,2,,4.1
runner-final-D,workstation,empty_patch,structlog_741,hynek/structlog,0,1,,3.8
runner-final-D,workstation,empty_patch,structlog_759,hynek/structlog,0,1,,3.8
runner-final-D,workstation,empty_patch,typer_1410,fastapi/typer,0,1,,4.0
runner-final-D,workstation,empty_patch,cattrs_668,python-attrs/cattrs,0,1,,4.1
runner-final-D,workstation,empty_patch,humanize_295,python-humanize/humanize,0,1,,4.2
runner-final-D,workstation,empty_patch,pluggy_728,pytest-dev/pluggy,0,1,,4.1
runner-final-D,workstation,empty_patch,cattrs_702,python-attrs/cattrs,0,1,,5.3
runner-final-D,workstation,empty_patch,attrs_1529,python-attrs/attrs,0,1,,10.3
runner-final-S,workstation,reference_patch,markdown-it-py_391,executablebooks/markdown-it-py,1,0,,3.1
runner-final-S,workstation,reference_patch,tomlkit_471,python-poetry/tomlkit,1,0,,3.4
runner-final-S,workstation,reference_patch,click_3777,pallets/click,1,0,,3.3
runner-final-S,workstation,reference_patch,structlog_739,hynek/structlog,1,0,,3.7
runner-final-S,workstation,reference_patch,starlette_3720,Kludex/starlette,1,0,,3.8
runner-final-S,workstation,reference_patch,attrs_1593,python-attrs/attrs,1,0,,4.0
runner-final-S,workstation,reference_patch,more-itertools_1276,more-itertools/more-itertools,1,0,,6.3
runner-final-S,workstation,reference_patch,attrs_1428,python-attrs/attrs,1,0,,7.3
runner-final-S,workstation,reference_patch,markdown-it-py_416,executablebooks/markdown-it-py,1,0,,3.1
runner-final-S,workstation,reference_patch,marshmallow_2909,marshmallow-code/marshmallow,1,0,,3.2
runner-final-S,workstation,reference_patch,click_2972,pallets/click,1,0,,3.2
runner-final-S,workstation,reference_patch,arrow_1222,arrow-py/arrow,1,0,,3.9
runner-final-S,workstation,reference_patch,cattrs_683,python-attrs/cattrs,1,0,,5.5
runner-final-S,workstation,reference_patch,more-itertools_1253,more-itertools/more-itertools,1,0,,6.0
runner-final-S,workstation,reference_patch,pydantic-settings_1036,pydantic/pydantic-settings,1,0,,4.8
runner-final-S,workstation,reference_patch,humanize_334,python-humanize/humanize,1,0,,4.4
runner-final-S,workstation,reference_patch,cachetools_436,tkem/cachetools,1,0,,4.0
runner-final-S,workstation,reference_patch,werkzeug_3109,pallets/werkzeug,1,0,,4.2
runner-final-S,workstation,reference_patch,tenacity_640,jd/tenacity,1,0,,5.7
runner-final-S,workstation,reference_patch,pluggy_729,pytest-dev/pluggy,1,0,,4.2
runner-final-S,workstation,reference_patch,boltons_440,mahmoud/boltons,1,0,,3.2
runner-final-S,workstation,reference_patch,cattrs_713,python-attrs/cattrs,1,0,,5.7
runner-final-S,workstation,reference_patch,more-itertools_1153,more-itertools/more-itertools,1,0,,5.9
runner-final-S,workstation,reference_patch,packaging_1179,pypa/packaging,1,0,,3.5
runner-final-S,workstation,reference_patch,prettytable_399,jazzband/prettytable,1,0,,3.8
runner-final-S,workstation,reference_patch,marshmallow_2937,marshmallow-code/marshmallow,1,0,,3.2
runner-final-S,workstation,reference_patch,more-itertools_1248,more-itertools/more-itertools,1,0,,5.9
runner-final-S,workstation,reference_patch,click_3704,pallets/click,1,0,,3.5
runner-final-S,workstation,reference_patch,packaging_1150,pypa/packaging,1,0,,3.6
runner-final-S,workstation,reference_patch,click_3211,pallets/click,1,0,,3.1
runner-final-S,workstation,reference_patch,packaging_1194,pypa/packaging,1,0,,3.5
runner-final-S,workstation,reference_patch,packaging_925,pypa/packaging,1,0,,3.1
runner-final-S,workstation,reference_patch,packaging_1328,pypa/packaging,1,0,,3.6
runner-final-S,workstation,reference_patch,packaging_1379,pypa/packaging,1,0,,6.0
runner-final-S,workstation,reference_patch,packaging_1299,pypa/packaging,1,0,,6.3
runner-final-S,workstation,reference_patch,packaging_804,pypa/packaging,1,0,,3.6
runner-final-S,workstation,reference_patch,pyparsing_635,pyparsing/pyparsing,1,0,,25.3
runner-final-S,workstation,reference_patch,pydantic-settings_979,pydantic/pydantic-settings,1,0,,4.2
runner-final-S,workstation,reference_patch,pydantic-settings_669,pydantic/pydantic-settings,1,0,,4.1
runner-final-S,workstation,reference_patch,pydantic-settings_780,pydantic/pydantic-settings,1,0,,4.0
runner-final-S,workstation,reference_patch,pydantic-settings_688,pydantic/pydantic-settings,1,0,,3.8
runner-final-S,workstation,reference_patch,pluggy_632,pytest-dev/pluggy,1,0,,15.2
runner-final-S,workstation,reference_patch,click_3239,pallets/click,1,0,,3.7
runner-final-S,workstation,reference_patch,pydantic-settings_1001,pydantic/pydantic-settings,1,0,,3.9
runner-final-S,workstation,reference_patch,click_3769,pallets/click,1,0,,3.3
runner-final-S,workstation,reference_patch,click_2816,pallets/click,1,0,,2.9
runner-final-S,workstation,reference_patch,pydantic-settings_658,pydantic/pydantic-settings,1,0,,3.8
runner-final-S,workstation,reference_patch,pydantic-settings_959,pydantic/pydantic-settings,1,0,,3.9
runner-final-S,workstation,empty_patch,markdown-it-py_391,executablebooks/markdown-it-py,0,1,,3.0
runner-final-S,workstation,empty_patch,click_3777,pallets/click,0,1,,3.4
runner-final-S,workstation,empty_patch,tomlkit_471,python-poetry/tomlkit,0,1,,3.4
runner-final-S,workstation,empty_patch,starlette_3720,Kludex/starlette,0,1,,3.7
runner-final-S,workstation,empty_patch,attrs_1593,python-attrs/attrs,0,1,,4.2
runner-final-S,workstation,empty_patch,more-itertools_1276,more-itertools/more-itertools,0,1,,6.5
runner-final-S,workstation,empty_patch,attrs_1428,python-attrs/attrs,0,1,,7.2
runner-final-S,workstation,empty_patch,markdown-it-py_416,executablebooks/markdown-it-py,0,1,,3.1
runner-final-S,workstation,empty_patch,marshmallow_2909,marshmallow-code/marshmallow,0,1,,3.1
runner-final-S,workstation,empty_patch,arrow_1222,arrow-py/arrow,0,1,,4.1
runner-final-S,workstation,empty_patch,cattrs_683,python-attrs/cattrs,0,1,,5.4
runner-final-S,workstation,empty_patch,more-itertools_1253,more-itertools/more-itertools,0,1,,6.2
runner-final-S,workstation,empty_patch,click_2972,pallets/click,0,1,,3.3
runner-final-S,workstation,empty_patch,pydantic-settings_1036,pydantic/pydantic-settings,0,1,,4.9
runner-final-S,workstation,empty_patch,humanize_334,python-humanize/humanize,0,1,,4.3
runner-final-S,workstation,empty_patch,werkzeug_3109,pallets/werkzeug,0,1,,4.3
runner-final-S,workstation,empty_patch,tenacity_640,jd/tenacity,0,1,,5.7
runner-final-S,workstation,empty_patch,cachetools_436,tkem/cachetools,0,1,,4.2
runner-final-S,workstation,empty_patch,cattrs_713,python-attrs/cattrs,0,1,,5.5
runner-final-S,workstation,empty_patch,pluggy_729,pytest-dev/pluggy,0,1,,4.3
runner-final-S,workstation,empty_patch,boltons_440,mahmoud/boltons,0,1,,3.2
runner-final-S,workstation,empty_patch,packaging_1179,pypa/packaging,0,1,,3.5
runner-final-S,workstation,empty_patch,more-itertools_1153,more-itertools/more-itertools,0,1,,5.8
runner-final-S,workstation,empty_patch,more-itertools_1248,more-itertools/more-itertools,0,1,,6.0
runner-final-S,workstation,empty_patch,prettytable_399,jazzband/prettytable,0,1,,4.1
runner-final-S,workstation,empty_patch,marshmallow_2937,marshmallow-code/marshmallow,0,1,,3.2
runner-final-S,workstation,empty_patch,packaging_1150,pypa/packaging,0,1,,3.6
runner-final-S,workstation,empty_patch,click_3704,pallets/click,0,1,,3.5
runner-final-S,workstation,empty_patch,click_3211,pallets/click,0,1,,3.0
runner-final-S,workstation,empty_patch,packaging_1194,pypa/packaging,0,1,,3.7
runner-final-S,workstation,empty_patch,packaging_1379,pypa/packaging,0,1,,5.8
runner-final-S,workstation,empty_patch,packaging_1299,pypa/packaging,0,1,,6.2
runner-final-S,workstation,empty_patch,pyparsing_635,pyparsing/pyparsing,0,1,,26.4
runner-final-S,workstation,empty_patch,packaging_1328,pypa/packaging,0,1,,3.7
runner-final-S,workstation,empty_patch,packaging_925,pypa/packaging,0,1,,3.1
runner-final-S,workstation,empty_patch,packaging_804,pypa/packaging,0,1,,3.5
runner-final-S,workstation,empty_patch,pluggy_632,pytest-dev/pluggy,0,1,,13.9
runner-final-S,workstation,empty_patch,pydantic-settings_979,pydantic/pydantic-settings,0,1,,4.2
runner-final-S,workstation,empty_patch,pydantic-settings_669,pydantic/pydantic-settings,0,1,,4.2
runner-final-S,workstation,empty_patch,pydantic-settings_780,pydantic/pydantic-settings,0,1,,4.1
runner-final-S,workstation,empty_patch,pydantic-settings_688,pydantic/pydantic-settings,0,1,,3.8
runner-final-S,workstation,empty_patch,click_3239,pallets/click,0,1,,3.6
runner-final-S,workstation,empty_patch,pydantic-settings_1001,pydantic/pydantic-settings,0,1,,3.8
runner-final-S,workstation,empty_patch,click_3769,pallets/click,0,1,,3.2
runner-final-S,workstation,empty_patch,click_2816,pallets/click,0,1,,2.9
runner-final-S,workstation,empty_patch,pydantic-settings_658,pydantic/pydantic-settings,0,1,,3.8
runner-final-S,workstation,empty_patch,pydantic-settings_959,pydantic/pydantic-settings,0,1,,3.9
runner-final-S,workstation,empty_patch,structlog_739,hynek/structlog,0,-9,,62.5
runner-final-E,workstation,reference_patch,boltons_423,mahmoud/boltons,1,0,,3.0
runner-final-E,workstation,reference_patch,packaging_1114,pypa/packaging,1,0,,3.1
runner-final-E,workstation,reference_patch,packaging_1099,pypa/packaging,1,0,,3.5
runner-final-E,workstation,reference_patch,pydantic-settings_926,pydantic/pydantic-settings,1,0,,4.1
runner-final-E,workstation,reference_patch,pydantic-settings_1096,pydantic/pydantic-settings,1,0,,4.7
runner-final-E,workstation,reference_patch,tenacity_645,jd/tenacity,1,0,,5.7
runner-final-E,workstation,reference_patch,more-itertools_1193,more-itertools/more-itertools,1,0,,5.8
runner-final-E,workstation,reference_patch,packaging_1345,pypa/packaging,1,0,,8.8
runner-final-E,workstation,reference_patch,pydantic-settings_1027,pydantic/pydantic-settings,1,0,,3.8
runner-final-E,workstation,reference_patch,pydantic-settings_723,pydantic/pydantic-settings,1,0,,4.0
runner-final-E,workstation,reference_patch,pydantic-settings_1077,pydantic/pydantic-settings,1,0,,4.6
runner-final-E,workstation,reference_patch,packaging_1316,pypa/packaging,1,0,,4.7
runner-final-E,workstation,reference_patch,more-itertools_1028,more-itertools/more-itertools,1,0,,4.2
runner-final-E,workstation,reference_patch,click_3299,pallets/click,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_826,pydantic/pydantic-settings,1,0,,4.3
runner-final-E,workstation,reference_patch,boltons_454,mahmoud/boltons,1,0,,3.0
runner-final-E,workstation,reference_patch,packaging_1125,pypa/packaging,1,0,,4.7
runner-final-E,workstation,reference_patch,pluggy_741,pytest-dev/pluggy,1,0,,4.1
runner-final-E,workstation,reference_patch,tomlkit_563,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_1024,pypa/packaging,1,0,,5.7
runner-final-E,workstation,reference_patch,tomlkit_599,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,pydantic-settings_843,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,packaging_1382,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,packaging_1170,pypa/packaging,1,0,,3.5
runner-final-E,workstation,reference_patch,packaging_1362,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,tomlkit_550,python-poetry/tomlkit,1,0,,3.3
runner-final-E,workstation,reference_patch,more-itertools_1200,more-itertools/more-itertools,1,0,,5.9
runner-final-E,workstation,reference_patch,more-itertools_1135,more-itertools/more-itertools,1,0,,9.2
runner-final-E,workstation,reference_patch,pydantic-settings_876,pydantic/pydantic-settings,1,0,,4.0
runner-final-E,workstation,reference_patch,more-itertools_1142,more-itertools/more-itertools,1,0,,6.3
runner-final-E,workstation,reference_patch,packaging_1065,pypa/packaging,1,0,,3.2
runner-final-E,workstation,reference_patch,click_3739,pallets/click,1,0,,3.3
runner-final-E,workstation,reference_patch,humanize_286,python-humanize/humanize,1,0,,3.7
runner-final-E,workstation,reference_patch,tomlkit_610,python-poetry/tomlkit,1,0,,3.6
runner-final-E,workstation,reference_patch,packaging_1341,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_887,pydantic/pydantic-settings,1,0,,3.8
runner-final-E,workstation,reference_patch,pydantic-settings_1038,pydantic/pydantic-settings,1,0,,5.6
runner-final-E,workstation,reference_patch,werkzeug_3082,pallets/werkzeug,1,0,,3.2
runner-final-E,workstation,reference_patch,tomlkit_499,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_1095,pypa/packaging,1,0,,3.1
runner-final-E,workstation,reference_patch,packaging_1360,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,tomlkit_516,python-poetry/tomlkit,1,0,,3.3
runner-final-E,workstation,reference_patch,pydantic-settings_722,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,click_3004,pallets/click,1,0,,3.3
runner-final-E,workstation,reference_patch,tomlkit_641,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,click_3434,pallets/click,1,0,,3.2
runner-final-E,workstation,reference_patch,more-itertools_1088,more-itertools/more-itertools,1,0,,4.8
runner-final-E,workstation,reference_patch,pydantic-settings_997,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,pydantic-settings_955,pydantic/pydantic-settings,1,0,,3.8
runner-final-E,workstation,reference_patch,tomlkit_642,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,click_3391,pallets/click,1,0,,3.1
runner-final-E,workstation,reference_patch,packaging_944,pypa/packaging,1,0,,3.1
runner-final-E,workstation,reference_patch,more-itertools_1261,more-itertools/more-itertools,1,0,,6.1
runner-final-E,workstation,reference_patch,packaging_1332,pypa/packaging,1,0,,6.5
runner-final-E,workstation,reference_patch,click_3256,pallets/click,1,0,,3.4
runner-final-E,workstation,reference_patch,click_3581,pallets/click,1,0,,3.2
runner-final-E,workstation,reference_patch,tenacity_651,jd/tenacity,1,0,,5.7
runner-final-E,workstation,reference_patch,more-itertools_1223,more-itertools/more-itertools,1,0,,6.0
runner-final-E,workstation,reference_patch,cattrs_723,python-attrs/cattrs,1,0,,4.1
runner-final-E,workstation,reference_patch,pydantic-settings_1010,pydantic/pydantic-settings,1,0,,4.3
runner-final-E,workstation,reference_patch,tomlkit_545,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,more-itertools_1062,more-itertools/more-itertools,1,0,,6.4
runner-final-E,workstation,reference_patch,click_3681,pallets/click,1,0,,3.2
runner-final-E,workstation,reference_patch,packaging_1234,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,pydantic-settings_917,pydantic/pydantic-settings,1,0,,4.3
runner-final-E,workstation,reference_patch,structlog_735,hynek/structlog,1,0,,3.8
runner-final-E,workstation,reference_patch,tomlkit_629,python-poetry/tomlkit,1,0,,3.6
runner-final-E,workstation,reference_patch,click_3764,pallets/click,1,0,,3.3
runner-final-E,workstation,reference_patch,tomlkit_536,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_952,pydantic/pydantic-settings,1,0,,4.3
runner-final-E,workstation,reference_patch,boltons_475,mahmoud/boltons,1,0,,3.1
runner-final-E,workstation,reference_patch,click_3013,pallets/click,1,0,,3.2
runner-final-E,workstation,reference_patch,werkzeug_3092,pallets/werkzeug,1,0,,3.3
runner-final-E,workstation,reference_patch,boltons_462,mahmoud/boltons,1,0,,3.1
runner-final-E,workstation,reference_patch,tomlkit_500,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,werkzeug_3215,pallets/werkzeug,1,0,,4.3
runner-final-E,workstation,reference_patch,tomlkit_567,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,tomlkit_613,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,more-itertools_1305,more-itertools/more-itertools,1,0,,6.3
runner-final-E,workstation,reference_patch,click_3877,pallets/click,1,0,,3.9
runner-final-E,workstation,reference_patch,more-itertools_1251,more-itertools/more-itertools,1,0,,6.0
runner-final-E,workstation,reference_patch,pluggy_701,pytest-dev/pluggy,1,0,,4.2
runner-final-E,workstation,reference_patch,tenacity_643,jd/tenacity,1,0,,5.7
runner-final-E,workstation,reference_patch,more-itertools_1125,more-itertools/more-itertools,1,0,,5.8
runner-final-E,workstation,reference_patch,tomlkit_497,python-poetry/tomlkit,1,0,,3.3
runner-final-E,workstation,reference_patch,more-itertools_1278,more-itertools/more-itertools,1,0,,6.1
runner-final-E,workstation,reference_patch,werkzeug_3113,pallets/werkzeug,1,0,,3.1
runner-final-E,workstation,reference_patch,tomlkit_510,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,click_3642,pallets/click,1,0,,3.1
runner-final-E,workstation,reference_patch,more-itertools_1270,more-itertools/more-itertools,1,0,,6.2
runner-final-E,workstation,reference_patch,werkzeug_3292,pallets/werkzeug,1,0,,3.5
runner-final-E,workstation,reference_patch,boltons_464,mahmoud/boltons,1,0,,3.0
runner-final-E,workstation,reference_patch,boltons_513,mahmoud/boltons,1,0,,3.0
runner-final-E,workstation,reference_patch,humanize_346,python-humanize/humanize,1,0,,3.7
runner-final-E,workstation,reference_patch,click_3653,pallets/click,1,0,,3.3
runner-final-E,workstation,reference_patch,more-itertools_1136,more-itertools/more-itertools,1,0,,9.3
runner-final-E,workstation,reference_patch,attrs_1606,python-attrs/attrs,1,0,,4.7
runner-final-E,workstation,reference_patch,click_3473,pallets/click,1,0,,3.2
runner-final-E,workstation,reference_patch,click_2969,pallets/click,1,0,,3.2
runner-final-E,workstation,reference_patch,more-itertools_1269,more-itertools/more-itertools,1,0,,6.2
runner-final-E,workstation,reference_patch,click_3328,pallets/click,1,0,,3.7
runner-final-E,workstation,reference_patch,werkzeug_3006,pallets/werkzeug,1,0,,4.3
runner-final-E,workstation,reference_patch,werkzeug_3163,pallets/werkzeug,1,0,,3.2
runner-final-E,workstation,reference_patch,prettytable_445,jazzband/prettytable,1,0,,3.9
runner-final-E,workstation,reference_patch,structlog_747,hynek/structlog,1,0,,3.8
runner-final-E,workstation,reference_patch,pluggy_738,pytest-dev/pluggy,1,0,,15.6
runner-final-E,workstation,reference_patch,pluggy_731,pytest-dev/pluggy,1,0,,4.2
runner-final-E,workstation,reference_patch,werkzeug_3298,pallets/werkzeug,1,0,,3.2
runner-final-E,workstation,reference_patch,pluggy_646,pytest-dev/pluggy,1,0,,4.2
runner-final-E,workstation,reference_patch,humanize_381,python-humanize/humanize,1,0,,3.7
runner-final-E,workstation,reference_patch,attrs_1541,python-attrs/attrs,1,0,,7.2
runner-final-E,workstation,reference_patch,tenacity_629,jd/tenacity,1,0,,5.6
runner-final-E,workstation,reference_patch,pluggy_743,pytest-dev/pluggy,1,0,,4.0
runner-final-E,workstation,reference_patch,tenacity_606,jd/tenacity,1,0,,5.5
runner-final-E,workstation,reference_patch,marshmallow_2928,marshmallow-code/marshmallow,1,0,,3.2
runner-final-E,workstation,reference_patch,boltons_474,mahmoud/boltons,1,0,,3.0
runner-final-E,workstation,reference_patch,tenacity_614,jd/tenacity,1,0,,5.7
runner-final-E,workstation,reference_patch,werkzeug_3276,pallets/werkzeug,1,0,,3.1
runner-final-E,workstation,reference_patch,packaging_1305,pypa/packaging,1,0,,3.5
runner-final-E,workstation,reference_patch,packaging_1297,pypa/packaging,1,0,,3.5
runner-final-E,workstation,reference_patch,packaging_1128,pypa/packaging,1,0,,3.1
runner-final-E,workstation,reference_patch,pydantic-settings_695,pydantic/pydantic-settings,1,0,,4.0
runner-final-E,workstation,reference_patch,pydantic-settings_858,pydantic/pydantic-settings,1,0,,4.1
runner-final-E,workstation,reference_patch,pydantic-settings_690,pydantic/pydantic-settings,1,0,,3.8
runner-final-E,workstation,reference_patch,pydantic-settings_994,pydantic/pydantic-settings,1,0,,4.5
runner-final-E,workstation,reference_patch,packaging_1392,pypa/packaging,1,0,,3.8
runner-final-E,workstation,reference_patch,packaging_1152,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,packaging_1320,pypa/packaging,1,0,,6.3
runner-final-E,workstation,reference_patch,packaging_1458,pypa/packaging,1,0,,15.5
runner-final-E,workstation,reference_patch,pydantic-settings_792,pydantic/pydantic-settings,1,0,,4.0
runner-final-E,workstation,reference_patch,packaging_1232,pypa/packaging,1,0,,6.4
runner-final-E,workstation,reference_patch,pydantic-settings_1049,pydantic/pydantic-settings,1,0,,4.7
runner-final-E,workstation,reference_patch,tomlkit_591,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,pydantic-settings_980,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,pydantic-settings_947,pydantic/pydantic-settings,1,0,,3.9
runner-final-E,workstation,reference_patch,tomlkit_511,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,tomlkit_501,python-poetry/tomlkit,1,0,,3.3
runner-final-E,workstation,reference_patch,tomlkit_581,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,tomlkit_537,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,tomlkit_507,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,tomlkit_486,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,click_3678,pallets/click,1,0,,3.6
runner-final-E,workstation,reference_patch,tomlkit_520,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,click_3208,pallets/click,1,0,,3.1
runner-final-E,workstation,reference_patch,click_3225,pallets/click,1,0,,3.5
runner-final-E,workstation,reference_patch,click_3021,pallets/click,1,0,,3.3
runner-final-E,workstation,reference_patch,click_3079,pallets/click,1,0,,3.0
runner-final-E,workstation,reference_patch,more-itertools_1056,more-itertools/more-itertools,1,0,,4.6
runner-final-E,workstation,reference_patch,more-itertools_1166,more-itertools/more-itertools,1,0,,5.9
runner-final-E,workstation,reference_patch,more-itertools_1279,more-itertools/more-itertools,1,0,,6.2
runner-final-E,workstation,reference_patch,click_3244,pallets/click,1,0,,3.1
runner-final-E,workstation,reference_patch,more-itertools_1082,more-itertools/more-itertools,1,0,,4.6
runner-final-E,workstation,reference_patch,more-itertools_1260,more-itertools/more-itertools,1,0,,6.9
runner-final-E,workstation,reference_patch,more-itertools_1085,more-itertools/more-itertools,1,0,,4.7
runner-final-E,workstation,reference_patch,more-itertools_1216,more-itertools/more-itertools,1,0,,5.9
runner-final-E,workstation,reference_patch,packaging_1230,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_1436,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_1092,pypa/packaging,1,0,,3.1
runner-final-E,workstation,reference_patch,packaging_1121,pypa/packaging,1,0,,3.2
runner-final-E,workstation,reference_patch,packaging_953,pypa/packaging,1,0,,5.8
runner-final-E,workstation,reference_patch,packaging_1446,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_939,pypa/packaging,1,0,,4.3
runner-final-E,workstation,reference_patch,packaging_1224,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,packaging_1349,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_644,pydantic/pydantic-settings,1,0,,4.0
runner-final-E,workstation,reference_patch,packaging_1330,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,packaging_1411,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_1412,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_1032,pydantic/pydantic-settings,1,0,,5.3
runner-final-E,workstation,reference_patch,packaging_1460,pypa/packaging,1,0,,17.1
runner-final-E,workstation,reference_patch,tomlkit_538,python-poetry/tomlkit,1,0,,3.3
runner-final-E,workstation,reference_patch,packaging_1310,pypa/packaging,1,0,,4.8
runner-final-E,workstation,reference_patch,pydantic-settings_816,pydantic/pydantic-settings,1,0,,4.5
runner-final-E,workstation,reference_patch,pydantic-settings_759,pydantic/pydantic-settings,1,0,,4.5
runner-final-E,workstation,reference_patch,packaging_1430,pypa/packaging,1,0,,8.9
runner-final-E,workstation,reference_patch,packaging_1267,pypa/packaging,1,0,,26.3
runner-final-E,workstation,reference_patch,tomlkit_526,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_776,pydantic/pydantic-settings,1,0,,4.0
runner-final-E,workstation,reference_patch,tomlkit_533,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_931,pypa/packaging,1,0,,3.2
runner-final-E,workstation,reference_patch,pydantic-settings_975,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,packaging_1356,pypa/packaging,1,0,,3.7
runner-final-E,workstation,reference_patch,pydantic-settings_1041,pydantic/pydantic-settings,1,0,,4.6
runner-final-E,workstation,reference_patch,tomlkit_477,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,tomlkit_514,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,tomlkit_551,python-poetry/tomlkit,1,0,,3.6
runner-final-E,workstation,reference_patch,pydantic-settings_889,pydantic/pydantic-settings,1,0,,3.9
runner-final-E,workstation,reference_patch,tomlkit_660,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,tomlkit_498,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_1076,pydantic/pydantic-settings,1,0,,4.5
runner-final-E,workstation,reference_patch,tomlkit_532,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_1302,pypa/packaging,1,0,,3.5
runner-final-E,workstation,reference_patch,packaging_1313,pypa/packaging,1,0,,5.3
runner-final-E,workstation,reference_patch,packaging_1278,pypa/packaging,1,0,,6.4
runner-final-E,workstation,reference_patch,pydantic-settings_914,pydantic/pydantic-settings,1,0,,3.8
runner-final-E,workstation,reference_patch,packaging_846,pypa/packaging,1,0,,3.2
runner-final-E,workstation,reference_patch,packaging_1295,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,packaging_1376,pypa/packaging,1,0,,3.5
runner-final-E,workstation,reference_patch,pydantic-settings_973,pydantic/pydantic-settings,1,0,,4.3
runner-final-E,workstation,reference_patch,pydantic-settings_940,pydantic/pydantic-settings,1,0,,4.1
runner-final-E,workstation,reference_patch,pydantic-settings_1093,pydantic/pydantic-settings,1,0,,4.0
runner-final-E,workstation,reference_patch,packaging_611,pypa/packaging,1,0,,3.5
runner-final-E,workstation,reference_patch,packaging_1110,pypa/packaging,1,0,,3.2
runner-final-E,workstation,reference_patch,pydantic-settings_882,pydantic/pydantic-settings,1,0,,3.7
runner-final-E,workstation,reference_patch,packaging_1377,pypa/packaging,1,0,,5.9
runner-final-E,workstation,reference_patch,packaging_1218,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_784,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,packaging_833,pypa/packaging,1,0,,5.8
runner-final-E,workstation,reference_patch,pydantic-settings_912,pydantic/pydantic-settings,1,0,,4.1
runner-final-E,workstation,reference_patch,tomlkit_534,python-poetry/tomlkit,1,0,,3.4
runner-final-E,workstation,reference_patch,pydantic-settings_758,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,pydantic-settings_1069,pydantic/pydantic-settings,1,0,,4.7
runner-final-E,workstation,reference_patch,pydantic-settings_767,pydantic/pydantic-settings,1,0,,4.0
runner-final-E,workstation,reference_patch,pydantic-settings_656,pydantic/pydantic-settings,1,0,,4.1
runner-final-E,workstation,reference_patch,packaging_1311,pypa/packaging,1,0,,24.1
runner-final-E,workstation,reference_patch,packaging_1334,pypa/packaging,1,0,,3.5
runner-final-E,workstation,reference_patch,packaging_1384,pypa/packaging,1,0,,5.1
runner-final-E,workstation,reference_patch,pydantic-settings_740,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,packaging_1238,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,pydantic-settings_686,pydantic/pydantic-settings,1,0,,4.1
runner-final-E,workstation,reference_patch,pydantic-settings_844,pydantic/pydantic-settings,1,0,,4.2
runner-final-E,workstation,reference_patch,packaging_1429,pypa/packaging,1,0,,4.6
runner-final-E,workstation,reference_patch,packaging_1298,pypa/packaging,1,0,,10.0
runner-final-E,workstation,reference_patch,packaging_1301,pypa/packaging,1,0,,3.6
runner-final-E,workstation,reference_patch,packaging_1213,pypa/packaging,1,0,,8.6
runner-final-E,workstation,reference_patch,packaging_1457,pypa/packaging,1,0,,4.9
runner-final-E,workstation,reference_patch,tomlkit_565,python-poetry/tomlkit,1,0,,3.5
runner-final-E,workstation,reference_patch,pydantic-settings_755,pydantic/pydantic-settings,1,0,,4.1
runner-final-E,workstation,reference_patch,packaging_1093,pypa/packaging,1,0,,2.9
runner-final-E,workstation,reference_patch,packaging_1160,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,packaging_1327,pypa/packaging,1,0,,3.4
runner-final-E,workstation,reference_patch,marshmallow_2937,marshmallow-code/marshmallow,1,0,,3.0
runner-final-E,workstation,reference_patch,more-itertools_1253,more-itertools/more-itertools,1,0,,5.6
runner-final-E,workstation,empty_patch,packaging_1114,pypa/packaging,0,1,,3.1
runner-final-E,workstation,empty_patch,boltons_423,mahmoud/boltons,0,1,,3.0
runner-final-E,workstation,empty_patch,packaging_1099,pypa/packaging,0,1,,3.6
runner-final-E,workstation,empty_patch,pydantic-settings_926,pydantic/pydantic-settings,0,1,,4.1
runner-final-E,workstation,empty_patch,tenacity_645,jd/tenacity,0,1,,5.7
runner-final-E,workstation,empty_patch,more-itertools_1193,more-itertools/more-itertools,0,1,,6.0
runner-final-E,workstation,empty_patch,pydantic-settings_1096,pydantic/pydantic-settings,0,1,,6.3
runner-final-E,workstation,empty_patch,packaging_1345,pypa/packaging,0,1,,7.3
runner-final-E,workstation,empty_patch,pydantic-settings_1027,pydantic/pydantic-settings,0,1,,3.8
runner-final-E,workstation,empty_patch,pydantic-settings_723,pydantic/pydantic-settings,0,1,,4.2
runner-final-E,workstation,empty_patch,packaging_1316,pypa/packaging,0,1,,4.3
runner-final-E,workstation,empty_patch,pydantic-settings_1077,pydantic/pydantic-settings,0,1,,4.8
runner-final-E,workstation,empty_patch,click_3299,pallets/click,0,1,,3.4
runner-final-E,workstation,empty_patch,more-itertools_1028,more-itertools/more-itertools,0,1,,4.3
runner-final-E,workstation,empty_patch,pydantic-settings_826,pydantic/pydantic-settings,0,1,,4.4
runner-final-E,workstation,empty_patch,packaging_1125,pypa/packaging,0,2,,3.5
runner-final-E,workstation,empty_patch,boltons_454,mahmoud/boltons,0,1,,3.1
runner-final-E,workstation,empty_patch,tomlkit_563,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,packaging_1024,pypa/packaging,0,1,,5.6
runner-final-E,workstation,empty_patch,pluggy_741,pytest-dev/pluggy,0,1,,4.1
runner-final-E,workstation,empty_patch,pydantic-settings_843,pydantic/pydantic-settings,0,2,,3.9
runner-final-E,workstation,empty_patch,tomlkit_599,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,more-itertools_1200,more-itertools/more-itertools,0,1,,5.9
runner-final-E,workstation,empty_patch,packaging_1382,pypa/packaging,0,1,,3.6
runner-final-E,workstation,empty_patch,packaging_1170,pypa/packaging,0,1,,3.6
runner-final-E,workstation,empty_patch,packaging_1362,pypa/packaging,0,1,,3.5
runner-final-E,workstation,empty_patch,tomlkit_550,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_876,pydantic/pydantic-settings,0,1,,4.0
runner-final-E,workstation,empty_patch,more-itertools_1135,more-itertools/more-itertools,0,1,,10.5
runner-final-E,workstation,empty_patch,more-itertools_1142,more-itertools/more-itertools,0,1,,6.5
runner-final-E,workstation,empty_patch,packaging_1065,pypa/packaging,0,2,,3.2
runner-final-E,workstation,empty_patch,click_3739,pallets/click,0,1,,3.4
runner-final-E,workstation,empty_patch,humanize_286,python-humanize/humanize,0,1,,3.7
runner-final-E,workstation,empty_patch,tomlkit_610,python-poetry/tomlkit,0,1,,3.6
runner-final-E,workstation,empty_patch,packaging_1341,pypa/packaging,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_887,pydantic/pydantic-settings,0,1,,3.8
runner-final-E,workstation,empty_patch,werkzeug_3082,pallets/werkzeug,0,2,,3.1
runner-final-E,workstation,empty_patch,tomlkit_499,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,pydantic-settings_1038,pydantic/pydantic-settings,0,1,,5.5
runner-final-E,workstation,empty_patch,packaging_1095,pypa/packaging,0,1,,3.2
runner-final-E,workstation,empty_patch,packaging_1360,pypa/packaging,0,1,,3.7
runner-final-E,workstation,empty_patch,tomlkit_516,python-poetry/tomlkit,0,1,,3.3
runner-final-E,workstation,empty_patch,pydantic-settings_722,pydantic/pydantic-settings,0,1,,4.2
runner-final-E,workstation,empty_patch,click_3004,pallets/click,0,1,,3.3
runner-final-E,workstation,empty_patch,tomlkit_641,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,click_3434,pallets/click,0,1,,3.1
runner-final-E,workstation,empty_patch,pydantic-settings_997,pydantic/pydantic-settings,0,1,,4.5
runner-final-E,workstation,empty_patch,more-itertools_1088,more-itertools/more-itertools,0,1,,4.8
runner-final-E,workstation,empty_patch,pydantic-settings_955,pydantic/pydantic-settings,0,1,,3.8
runner-final-E,workstation,empty_patch,tomlkit_642,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,click_3391,pallets/click,0,1,,3.1
runner-final-E,workstation,empty_patch,packaging_944,pypa/packaging,0,2,,3.0
runner-final-E,workstation,empty_patch,more-itertools_1261,more-itertools/more-itertools,0,1,,7.2
runner-final-E,workstation,empty_patch,packaging_1332,pypa/packaging,0,1,,6.3
runner-final-E,workstation,empty_patch,tenacity_651,jd/tenacity,0,1,,5.6
runner-final-E,workstation,empty_patch,click_3581,pallets/click,0,1,,3.1
runner-final-E,workstation,empty_patch,click_3256,pallets/click,0,1,,3.3
runner-final-E,workstation,empty_patch,more-itertools_1223,more-itertools/more-itertools,0,1,,5.9
runner-final-E,workstation,empty_patch,cattrs_723,python-attrs/cattrs,0,1,,4.1
runner-final-E,workstation,empty_patch,pydantic-settings_1010,pydantic/pydantic-settings,0,1,,4.3
runner-final-E,workstation,empty_patch,tomlkit_545,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,more-itertools_1062,more-itertools/more-itertools,0,1,,6.5
runner-final-E,workstation,empty_patch,click_3681,pallets/click,0,1,,3.2
runner-final-E,workstation,empty_patch,packaging_1234,pypa/packaging,0,1,,3.7
runner-final-E,workstation,empty_patch,structlog_735,hynek/structlog,0,1,,3.8
runner-final-E,workstation,empty_patch,pydantic-settings_917,pydantic/pydantic-settings,0,1,,4.3
runner-final-E,workstation,empty_patch,tomlkit_629,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,click_3764,pallets/click,0,1,,3.3
runner-final-E,workstation,empty_patch,tomlkit_536,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_952,pydantic/pydantic-settings,0,2,,3.9
runner-final-E,workstation,empty_patch,boltons_475,mahmoud/boltons,0,1,,3.1
runner-final-E,workstation,empty_patch,click_3013,pallets/click,0,1,,3.1
runner-final-E,workstation,empty_patch,werkzeug_3092,pallets/werkzeug,0,1,,3.3
runner-final-E,workstation,empty_patch,werkzeug_3215,pallets/werkzeug,0,1,,4.3
runner-final-E,workstation,empty_patch,tomlkit_500,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,boltons_462,mahmoud/boltons,0,1,,3.0
runner-final-E,workstation,empty_patch,tomlkit_567,python-poetry/tomlkit,0,1,,3.6
runner-final-E,workstation,empty_patch,tomlkit_613,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,more-itertools_1305,more-itertools/more-itertools,0,1,,6.3
runner-final-E,workstation,empty_patch,click_3877,pallets/click,0,1,,4.1
runner-final-E,workstation,empty_patch,more-itertools_1251,more-itertools/more-itertools,0,1,,6.0
runner-final-E,workstation,empty_patch,pluggy_701,pytest-dev/pluggy,0,1,,4.2
runner-final-E,workstation,empty_patch,tenacity_643,jd/tenacity,0,1,,5.8
runner-final-E,workstation,empty_patch,more-itertools_1125,more-itertools/more-itertools,0,1,,5.9
runner-final-E,workstation,empty_patch,tomlkit_497,python-poetry/tomlkit,0,1,,3.3
runner-final-E,workstation,empty_patch,werkzeug_3113,pallets/werkzeug,0,1,,3.1
runner-final-E,workstation,empty_patch,more-itertools_1278,more-itertools/more-itertools,0,1,,6.6
runner-final-E,workstation,empty_patch,tomlkit_510,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,click_3642,pallets/click,0,1,,3.1
runner-final-E,workstation,empty_patch,more-itertools_1270,more-itertools/more-itertools,0,1,,6.4
runner-final-E,workstation,empty_patch,boltons_464,mahmoud/boltons,0,1,,3.0
runner-final-E,workstation,empty_patch,werkzeug_3292,pallets/werkzeug,0,1,,3.6
runner-final-E,workstation,empty_patch,boltons_513,mahmoud/boltons,0,1,,3.1
runner-final-E,workstation,empty_patch,humanize_346,python-humanize/humanize,0,1,,3.7
runner-final-E,workstation,empty_patch,click_3653,pallets/click,0,1,,3.2
runner-final-E,workstation,empty_patch,more-itertools_1136,more-itertools/more-itertools,0,1,,9.2
runner-final-E,workstation,empty_patch,attrs_1606,python-attrs/attrs,0,1,,4.6
runner-final-E,workstation,empty_patch,click_3473,pallets/click,0,1,,3.4
runner-final-E,workstation,empty_patch,click_2969,pallets/click,0,1,,3.3
runner-final-E,workstation,empty_patch,more-itertools_1269,more-itertools/more-itertools,0,1,,6.2
runner-final-E,workstation,empty_patch,click_3328,pallets/click,0,1,,3.6
runner-final-E,workstation,empty_patch,werkzeug_3163,pallets/werkzeug,0,1,,3.2
runner-final-E,workstation,empty_patch,werkzeug_3006,pallets/werkzeug,0,1,,4.3
runner-final-E,workstation,empty_patch,prettytable_445,jazzband/prettytable,0,1,,3.8
runner-final-E,workstation,empty_patch,pluggy_738,pytest-dev/pluggy,0,1,,15.5
runner-final-E,workstation,empty_patch,structlog_747,hynek/structlog,0,1,,3.8
runner-final-E,workstation,empty_patch,pluggy_731,pytest-dev/pluggy,0,1,,4.2
runner-final-E,workstation,empty_patch,werkzeug_3298,pallets/werkzeug,0,1,,3.2
runner-final-E,workstation,empty_patch,pluggy_646,pytest-dev/pluggy,0,1,,4.0
runner-final-E,workstation,empty_patch,humanize_381,python-humanize/humanize,0,1,,3.7
runner-final-E,workstation,empty_patch,tenacity_629,jd/tenacity,0,1,,5.6
runner-final-E,workstation,empty_patch,attrs_1541,python-attrs/attrs,0,1,,7.2
runner-final-E,workstation,empty_patch,pluggy_743,pytest-dev/pluggy,0,1,,4.0
runner-final-E,workstation,empty_patch,tenacity_606,jd/tenacity,0,1,,5.6
runner-final-E,workstation,empty_patch,marshmallow_2928,marshmallow-code/marshmallow,0,1,,3.2
runner-final-E,workstation,empty_patch,boltons_474,mahmoud/boltons,0,1,,3.0
runner-final-E,workstation,empty_patch,tenacity_614,jd/tenacity,0,1,,5.7
runner-final-E,workstation,empty_patch,werkzeug_3276,pallets/werkzeug,0,1,,3.1
runner-final-E,workstation,empty_patch,packaging_1305,pypa/packaging,0,1,,3.4
runner-final-E,workstation,empty_patch,packaging_1297,pypa/packaging,0,1,,3.4
runner-final-E,workstation,empty_patch,packaging_1128,pypa/packaging,0,1,,3.1
runner-final-E,workstation,empty_patch,pydantic-settings_695,pydantic/pydantic-settings,0,1,,4.0
runner-final-E,workstation,empty_patch,pydantic-settings_690,pydantic/pydantic-settings,0,2,,3.7
runner-final-E,workstation,empty_patch,pydantic-settings_858,pydantic/pydantic-settings,0,1,,4.0
runner-final-E,workstation,empty_patch,packaging_1392,pypa/packaging,0,1,,3.8
runner-final-E,workstation,empty_patch,pydantic-settings_994,pydantic/pydantic-settings,0,1,,5.0
runner-final-E,workstation,empty_patch,packaging_1152,pypa/packaging,0,1,,3.6
runner-final-E,workstation,empty_patch,packaging_1458,pypa/packaging,0,1,,14.7
runner-final-E,workstation,empty_patch,packaging_1320,pypa/packaging,0,1,,6.2
runner-final-E,workstation,empty_patch,pydantic-settings_792,pydantic/pydantic-settings,0,1,,4.0
runner-final-E,workstation,empty_patch,packaging_1232,pypa/packaging,0,1,,6.2
runner-final-E,workstation,empty_patch,tomlkit_591,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_1049,pydantic/pydantic-settings,0,1,,5.2
runner-final-E,workstation,empty_patch,pydantic-settings_980,pydantic/pydantic-settings,0,1,,4.4
runner-final-E,workstation,empty_patch,pydantic-settings_947,pydantic/pydantic-settings,0,1,,3.8
runner-final-E,workstation,empty_patch,tomlkit_501,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,tomlkit_511,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,tomlkit_537,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,tomlkit_581,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,tomlkit_507,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,tomlkit_486,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,click_3678,pallets/click,0,1,,3.7
runner-final-E,workstation,empty_patch,tomlkit_520,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,click_3208,pallets/click,0,1,,3.1
runner-final-E,workstation,empty_patch,click_3225,pallets/click,0,1,,3.5
runner-final-E,workstation,empty_patch,click_3021,pallets/click,0,1,,3.2
runner-final-E,workstation,empty_patch,click_3079,pallets/click,0,1,,3.1
runner-final-E,workstation,empty_patch,more-itertools_1056,more-itertools/more-itertools,0,1,,4.6
runner-final-E,workstation,empty_patch,more-itertools_1279,more-itertools/more-itertools,0,1,,6.7
runner-final-E,workstation,empty_patch,click_3244,pallets/click,0,1,,3.1
runner-final-E,workstation,empty_patch,more-itertools_1082,more-itertools/more-itertools,0,1,,4.7
runner-final-E,workstation,empty_patch,more-itertools_1166,more-itertools/more-itertools,0,1,,8.5
runner-final-E,workstation,empty_patch,more-itertools_1260,more-itertools/more-itertools,0,1,,7.2
runner-final-E,workstation,empty_patch,more-itertools_1216,more-itertools/more-itertools,0,1,,5.9
runner-final-E,workstation,empty_patch,more-itertools_1085,more-itertools/more-itertools,0,1,,4.7
runner-final-E,workstation,empty_patch,packaging_1230,pypa/packaging,0,1,,3.4
runner-final-E,workstation,empty_patch,packaging_1267,pypa/packaging,0,2,,4.2
runner-final-E,workstation,empty_patch,packaging_1436,pypa/packaging,0,1,,3.5
runner-final-E,workstation,empty_patch,packaging_1092,pypa/packaging,0,2,,3.1
runner-final-E,workstation,empty_patch,packaging_1121,pypa/packaging,0,1,,3.2
runner-final-E,workstation,empty_patch,packaging_953,pypa/packaging,0,1,,5.8
runner-final-E,workstation,empty_patch,packaging_939,pypa/packaging,0,1,,3.8
runner-final-E,workstation,empty_patch,packaging_1446,pypa/packaging,0,1,,3.3
runner-final-E,workstation,empty_patch,packaging_1224,pypa/packaging,0,1,,3.6
runner-final-E,workstation,empty_patch,packaging_1349,pypa/packaging,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_644,pydantic/pydantic-settings,0,1,,4.0
runner-final-E,workstation,empty_patch,packaging_1411,pypa/packaging,0,1,,3.5
runner-final-E,workstation,empty_patch,packaging_1330,pypa/packaging,0,1,,3.7
runner-final-E,workstation,empty_patch,packaging_1412,pypa/packaging,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_1032,pydantic/pydantic-settings,0,2,,4.2
runner-final-E,workstation,empty_patch,packaging_1310,pypa/packaging,0,1,,4.2
runner-final-E,workstation,empty_patch,packaging_1460,pypa/packaging,0,1,,16.5
runner-final-E,workstation,empty_patch,pydantic-settings_816,pydantic/pydantic-settings,0,1,,4.8
runner-final-E,workstation,empty_patch,packaging_1430,pypa/packaging,0,1,,7.0
runner-final-E,workstation,empty_patch,tomlkit_538,python-poetry/tomlkit,0,1,,3.3
runner-final-E,workstation,empty_patch,tomlkit_526,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_759,pydantic/pydantic-settings,0,1,,4.5
runner-final-E,workstation,empty_patch,tomlkit_533,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_776,pydantic/pydantic-settings,0,1,,5.1
runner-final-E,workstation,empty_patch,pydantic-settings_975,pydantic/pydantic-settings,0,1,,4.3
runner-final-E,workstation,empty_patch,packaging_931,pypa/packaging,0,1,,3.3
runner-final-E,workstation,empty_patch,packaging_1356,pypa/packaging,0,1,,3.8
runner-final-E,workstation,empty_patch,tomlkit_477,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,tomlkit_514,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_1041,pydantic/pydantic-settings,0,1,,4.6
runner-final-E,workstation,empty_patch,tomlkit_551,python-poetry/tomlkit,0,1,,3.5
runner-final-E,workstation,empty_patch,pydantic-settings_889,pydantic/pydantic-settings,0,1,,3.9
runner-final-E,workstation,empty_patch,tomlkit_660,python-poetry/tomlkit,0,1,,3.6
runner-final-E,workstation,empty_patch,tomlkit_498,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_1076,pydantic/pydantic-settings,0,1,,4.7
runner-final-E,workstation,empty_patch,tomlkit_532,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,packaging_1313,pypa/packaging,0,1,,5.6
runner-final-E,workstation,empty_patch,packaging_1302,pypa/packaging,0,1,,3.5
runner-final-E,workstation,empty_patch,packaging_1278,pypa/packaging,0,1,,6.3
runner-final-E,workstation,empty_patch,pydantic-settings_914,pydantic/pydantic-settings,0,1,,3.9
runner-final-E,workstation,empty_patch,packaging_846,pypa/packaging,0,1,,3.3
runner-final-E,workstation,empty_patch,packaging_1295,pypa/packaging,0,1,,3.7
runner-final-E,workstation,empty_patch,packaging_1376,pypa/packaging,0,1,,3.6
runner-final-E,workstation,empty_patch,pydantic-settings_973,pydantic/pydantic-settings,0,1,,4.3
runner-final-E,workstation,empty_patch,pydantic-settings_940,pydantic/pydantic-settings,0,1,,4.5
runner-final-E,workstation,empty_patch,pydantic-settings_1093,pydantic/pydantic-settings,0,1,,4.0
runner-final-E,workstation,empty_patch,packaging_611,pypa/packaging,0,1,,3.6
runner-final-E,workstation,empty_patch,packaging_1377,pypa/packaging,0,1,,5.8
runner-final-E,workstation,empty_patch,pydantic-settings_882,pydantic/pydantic-settings,0,1,,3.8
runner-final-E,workstation,empty_patch,packaging_1110,pypa/packaging,0,1,,3.3
runner-final-E,workstation,empty_patch,packaging_1218,pypa/packaging,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_784,pydantic/pydantic-settings,0,1,,4.2
runner-final-E,workstation,empty_patch,pydantic-settings_912,pydantic/pydantic-settings,0,1,,4.2
runner-final-E,workstation,empty_patch,packaging_833,pypa/packaging,0,1,,5.7
runner-final-E,workstation,empty_patch,pydantic-settings_758,pydantic/pydantic-settings,0,1,,4.2
runner-final-E,workstation,empty_patch,tomlkit_534,python-poetry/tomlkit,0,1,,3.4
runner-final-E,workstation,empty_patch,pydantic-settings_1069,pydantic/pydantic-settings,0,1,,4.8
runner-final-E,workstation,empty_patch,pydantic-settings_767,pydantic/pydantic-settings,0,1,,4.0
runner-final-E,workstation,empty_patch,pydantic-settings_656,pydantic/pydantic-settings,0,1,,4.1
runner-final-E,workstation,empty_patch,packaging_1334,pypa/packaging,0,1,,3.5
runner-final-E,workstation,empty_patch,packaging_1384,pypa/packaging,0,1,,4.8
runner-final-E,workstation,empty_patch,pydantic-settings_740,pydantic/pydantic-settings,0,1,,4.1
runner-final-E,workstation,empty_patch,packaging_1238,pypa/packaging,0,1,,3.7
runner-final-E,workstation,empty_patch,packaging_1311,pypa/packaging,0,1,,30.5
runner-final-E,workstation,empty_patch,pydantic-settings_686,pydantic/pydantic-settings,0,1,,4.1
runner-final-E,workstation,empty_patch,packaging_1429,pypa/packaging,0,1,,4.1
runner-final-E,workstation,empty_patch,packaging_1213,pypa/packaging,0,1,,7.3
runner-final-E,workstation,empty_patch,pydantic-settings_844,pydantic/pydantic-settings,0,1,,4.5
runner-final-E,workstation,empty_patch,packaging_1457,pypa/packaging,0,1,,4.7
runner-final-E,workstation,empty_patch,packaging_1301,pypa/packaging,0,1,,3.7
runner-final-E,workstation,empty_patch,tomlkit_565,python-poetry/tomlkit,0,1,,3.6
runner-final-E,workstation,empty_patch,pydantic-settings_755,pydantic/pydantic-settings,0,1,,4.2
runner-final-E,workstation,empty_patch,packaging_1160,pypa/packaging,0,1,,3.6
runner-final-E,workstation,empty_patch,packaging_1093,pypa/packaging,0,1,,2.9
runner-final-E,workstation,empty_patch,packaging_1327,pypa/packaging,0,1,,3.5
runner-final-E,workstation,empty_patch,marshmallow_2937,marshmallow-code/marshmallow,0,1,,3.1
runner-final-E,workstation,empty_patch,more-itertools_1253,more-itertools/more-itertools,0,1,,5.8
runner-final-E,workstation,empty_patch,packaging_1298,pypa/packaging,0,1,,22.6
kaggle-cpu-1,kaggle_cpu,reference_patch,arrow_1222,arrow-py/arrow,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,starlette_3720,Kludex/starlette,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,markdown-it-py_391,executablebooks/markdown-it-py,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,markdown-it-py_416,executablebooks/markdown-it-py,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,uvicorn_3025,encode/uvicorn,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,typer_1788,fastapi/typer,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,typer_1791,fastapi/typer,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,structlog_739,hynek/structlog,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,structlog_735,hynek/structlog,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,prettytable_399,jazzband/prettytable,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,tenacity_614,jd/tenacity,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,tenacity_640,jd/tenacity,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,boltons_440,mahmoud/boltons,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,marshmallow_2874,marshmallow-code/marshmallow,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,marshmallow_2892,marshmallow-code/marshmallow,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,more-itertools_1048,more-itertools/more-itertools,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,more-itertools_1062,more-itertools/more-itertools,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,click_2969,pallets/click,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,click_2972,pallets/click,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,werkzeug_3038,pallets/werkzeug,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,werkzeug_3109,pallets/werkzeug,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,pydantic-settings_1036,pydantic/pydantic-settings,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,pydantic-settings_1032,pydantic/pydantic-settings,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,packaging_1092,pypa/packaging,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,packaging_1150,pypa/packaging,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,pluggy_632,pytest-dev/pluggy,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,pluggy_729,pytest-dev/pluggy,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,attrs_1428,python-attrs/attrs,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,attrs_1593,python-attrs/attrs,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,pyparsing_635,pyparsing/pyparsing,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,cattrs_668,python-attrs/cattrs,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,cattrs_683,python-attrs/cattrs,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,humanize_334,python-humanize/humanize,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,tomlkit_471,python-poetry/tomlkit,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,tomlkit_477,python-poetry/tomlkit,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,cachetools_436,tkem/cachetools,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,platformdirs_369,tox-dev/platformdirs,1,,,
kaggle-cpu-1,kaggle_cpu,reference_patch,platformdirs_375,tox-dev/platformdirs,1,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,starlette_3720,Kludex/starlette,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,arrow_1222,arrow-py/arrow,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,uvicorn_3025,encode/uvicorn,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,markdown-it-py_391,executablebooks/markdown-it-py,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,markdown-it-py_416,executablebooks/markdown-it-py,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,typer_1788,fastapi/typer,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,typer_1791,fastapi/typer,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,structlog_735,hynek/structlog,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,structlog_739,hynek/structlog,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,prettytable_399,jazzband/prettytable,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,tenacity_614,jd/tenacity,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,tenacity_640,jd/tenacity,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,boltons_440,mahmoud/boltons,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,marshmallow_2874,marshmallow-code/marshmallow,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,marshmallow_2892,marshmallow-code/marshmallow,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,more-itertools_1048,more-itertools/more-itertools,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,more-itertools_1062,more-itertools/more-itertools,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,click_2969,pallets/click,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,click_2972,pallets/click,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,werkzeug_3038,pallets/werkzeug,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,werkzeug_3109,pallets/werkzeug,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,pydantic-settings_1032,pydantic/pydantic-settings,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,pydantic-settings_1036,pydantic/pydantic-settings,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,packaging_1092,pypa/packaging,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,packaging_1150,pypa/packaging,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,pyparsing_635,pyparsing/pyparsing,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,pluggy_632,pytest-dev/pluggy,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,pluggy_729,pytest-dev/pluggy,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,attrs_1428,python-attrs/attrs,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,attrs_1593,python-attrs/attrs,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,cattrs_668,python-attrs/cattrs,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,cattrs_683,python-attrs/cattrs,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,humanize_334,python-humanize/humanize,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,tomlkit_471,python-poetry/tomlkit,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,tomlkit_477,python-poetry/tomlkit,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,cachetools_436,tkem/cachetools,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,platformdirs_369,tox-dev/platformdirs,0,,,
kaggle-cpu-1,kaggle_cpu,empty_patch,platformdirs_375,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,arrow_1222,arrow-py/arrow,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,attrs_1428,python-attrs/attrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,attrs_1593,python-attrs/attrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,boltons_440,mahmoud/boltons,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,cachetools_436,tkem/cachetools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,cattrs_668,python-attrs/cattrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,cattrs_683,python-attrs/cattrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,cattrs_702,python-attrs/cattrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,cattrs_713,python-attrs/cattrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,cattrs_710,python-attrs/cattrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,cattrs_714,python-attrs/cattrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_2969,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,cattrs_722,python-attrs/cattrs,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_2972,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3013,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3021,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3068,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3079,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3090,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3126,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3137,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3152,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3211,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3224,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3225,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3239,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3240,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3434,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3299,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3642,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3653,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3704,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3739,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3764,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3769,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,click_3777,pallets/click,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,markdown-it-py_391,executablebooks/markdown-it-py,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,humanize_334,python-humanize/humanize,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,marshmallow_2874,marshmallow-code/marshmallow,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,markdown-it-py_416,executablebooks/markdown-it-py,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,marshmallow_2892,marshmallow-code/marshmallow,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,marshmallow_2909,marshmallow-code/marshmallow,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,marshmallow_2925,marshmallow-code/marshmallow,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,marshmallow_2928,marshmallow-code/marshmallow,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,marshmallow_2937,marshmallow-code/marshmallow,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1048,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1062,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1099,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1127,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1135,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1142,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1153,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1193,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1216,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1248,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1251,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1253,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1261,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1276,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1278,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1285,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1092,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,more-itertools_1305,more-itertools/more-itertools,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1179,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1150,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1224,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1240,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1206,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1241,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1244,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1245,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1246,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1247,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1248,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1249,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1250,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1253,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1254,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1255,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1264,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1265,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1266,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1268,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1271,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1276,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1313,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,reference_patch,packaging_1316,pypa/packaging,1,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,arrow_1222,arrow-py/arrow,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,attrs_1428,python-attrs/attrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,attrs_1593,python-attrs/attrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,boltons_440,mahmoud/boltons,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,cachetools_436,tkem/cachetools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,cattrs_668,python-attrs/cattrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,cattrs_683,python-attrs/cattrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,cattrs_702,python-attrs/cattrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,cattrs_713,python-attrs/cattrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,cattrs_710,python-attrs/cattrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,cattrs_714,python-attrs/cattrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_2969,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,cattrs_722,python-attrs/cattrs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_2972,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3013,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3021,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3068,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3079,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3090,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3126,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3137,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3152,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3211,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3224,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3225,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3239,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3240,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3434,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3299,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3642,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3653,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3704,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3739,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3764,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3769,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,click_3777,pallets/click,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,markdown-it-py_391,executablebooks/markdown-it-py,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,humanize_334,python-humanize/humanize,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,marshmallow_2874,marshmallow-code/marshmallow,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,markdown-it-py_416,executablebooks/markdown-it-py,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,marshmallow_2892,marshmallow-code/marshmallow,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,marshmallow_2909,marshmallow-code/marshmallow,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,marshmallow_2925,marshmallow-code/marshmallow,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,marshmallow_2928,marshmallow-code/marshmallow,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,marshmallow_2937,marshmallow-code/marshmallow,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1048,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1062,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1099,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1127,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1135,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1142,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1153,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1193,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1216,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1248,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1251,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1253,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1261,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1276,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1278,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1285,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1092,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,more-itertools_1305,more-itertools/more-itertools,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1150,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1179,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1224,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1206,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1240,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1241,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1242,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1244,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1245,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1246,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1247,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1248,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1250,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1249,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1253,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1254,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1255,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1264,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1265,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1266,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1268,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1271,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1276,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1313,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1316,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1329,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1334,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_931,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_939,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_948,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_953,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_369,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_375,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,packaging_1319,pypa/packaging,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_422,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_427,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_428,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_429,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_440,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_507,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_540,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_560,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_561,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_564,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,platformdirs_576,tox-dev/platformdirs,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pluggy_729,pytest-dev/pluggy,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pluggy_632,pytest-dev/pluggy,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pluggy_741,pytest-dev/pluggy,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pluggy_752,pytest-dev/pluggy,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pluggy_767,pytest-dev/pluggy,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pluggy_799,pytest-dev/pluggy,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pluggy_809,pytest-dev/pluggy,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,prettytable_399,jazzband/prettytable,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_1032,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_1036,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_1038,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_1049,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_1069,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_1076,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_1093,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_1077,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_644,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_656,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_658,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_663,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_669,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_686,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_695,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_702,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_722,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_727,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_740,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_755,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_758,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_759,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_767,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_764,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_773,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_769,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_776,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_780,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_784,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_792,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_783,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_813,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_816,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_794,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_839,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_826,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_843,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_844,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_858,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_876,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_882,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_900,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_912,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_917,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_975,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_997,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pydantic-settings_994,pydantic/pydantic-settings,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,starlette_3720,Kludex/starlette,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,structlog_735,hynek/structlog,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,pyparsing_635,pyparsing/pyparsing,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,structlog_763,hynek/structlog,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tenacity_614,jd/tenacity,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tenacity_640,jd/tenacity,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tenacity_653,jd/tenacity,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tenacity_654,jd/tenacity,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_471,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_477,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_499,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_500,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_506,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_507,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_508,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_510,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_511,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_514,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_520,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_526,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_530,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_532,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_533,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_536,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_550,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,structlog_739,hynek/structlog,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_563,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_581,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,tomlkit_567,python-poetry/tomlkit,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,typer_1788,fastapi/typer,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,typer_1791,fastapi/typer,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3038,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,uvicorn_3025,encode/uvicorn,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3109,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3110,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3147,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3243,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3266,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3273,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3276,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3292,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3298,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3325,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3327,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3333,pallets/werkzeug,0,,,
kaggle-cpu-2,kaggle_cpu,empty_patch,werkzeug_3335,pallets/werkzeug,0,,,


==> anc/data/e8_compare_table.csv <==
arm,task,repository,repeat,solved,agent_time,row_class
C,more-itertools_1193,more-itertools/more-itertools,1,0,48.9,agent
H,more-itertools_1193,more-itertools/more-itertools,1,0,70.6,agent
F,more-itertools_1193,more-itertools/more-itertools,1,0,55.2,agent
R,more-itertools_1193,more-itertools/more-itertools,1,1,26.9,agent
T,more-itertools_1193,more-itertools/more-itertools,1,1,28.8,agent
T,more-itertools_1193,more-itertools/more-itertools,2,1,42.0,agent
F,more-itertools_1193,more-itertools/more-itertools,2,1,35.5,agent
R,more-itertools_1193,more-itertools/more-itertools,2,1,76.7,agent
H,more-itertools_1193,more-itertools/more-itertools,2,1,57.8,agent
C,more-itertools_1193,more-itertools/more-itertools,2,1,43.6,agent
T,more-itertools_1193,more-itertools/more-itertools,3,1,25.7,agent
C,more-itertools_1193,more-itertools/more-itertools,3,1,25.1,agent
F,more-itertools_1193,more-itertools/more-itertools,3,1,26.4,agent
R,more-itertools_1193,more-itertools/more-itertools,3,0,77.1,agent
H,more-itertools_1193,more-itertools/more-itertools,3,1,36.1,agent
H,more-itertools_1193,more-itertools/more-itertools,4,1,63.3,agent
R,more-itertools_1193,more-itertools/more-itertools,4,1,40.9,agent
F,more-itertools_1193,more-itertools/more-itertools,4,1,43.4,agent
C,more-itertools_1193,more-itertools/more-itertools,4,1,28.0,agent
T,more-itertools_1193,more-itertools/more-itertools,4,1,29.9,agent
R,tenacity_645,jd/tenacity,1,0,123.9,agent
C,tenacity_645,jd/tenacity,1,0,64.6,agent
T,tenacity_645,jd/tenacity,1,0,56.7,agent
H,tenacity_645,jd/tenacity,1,1,187.3,agent
F,tenacity_645,jd/tenacity,1,0,107.6,agent
F,tenacity_645,jd/tenacity,2,0,88.4,agent
H,tenacity_645,jd/tenacity,2,0,274.8,agent
T,tenacity_645,jd/tenacity,2,0,89.0,agent
C,tenacity_645,jd/tenacity,2,0,69.1,agent
R,tenacity_645,jd/tenacity,2,0,156.1,agent
F,tenacity_645,jd/tenacity,3,0,66.0,agent
T,tenacity_645,jd/tenacity,3,0,125.3,agent
H,tenacity_645,jd/tenacity,3,0,263.9,agent
R,tenacity_645,jd/tenacity,3,1,120.6,agent
C,tenacity_645,jd/tenacity,3,0,95.3,agent
C,tenacity_645,jd/tenacity,4,0,46.4,agent
R,tenacity_645,jd/tenacity,4,1,112.8,agent
H,tenacity_645,jd/tenacity,4,0,219.1,agent
T,tenacity_645,jd/tenacity,4,0,75.2,agent
F,tenacity_645,jd/tenacity,4,1,101.5,agent
R,packaging_1345,pypa/packaging,1,1,15.4,agent
T,packaging_1345,pypa/packaging,1,1,29.6,agent
C,packaging_1345,pypa/packaging,1,1,14.7,agent
H,packaging_1345,pypa/packaging,1,1,31.3,agent
F,packaging_1345,pypa/packaging,1,1,11.9,agent
F,packaging_1345,pypa/packaging,2,1,36.0,agent
H,packaging_1345,pypa/packaging,2,1,18.8,agent
C,packaging_1345,pypa/packaging,2,1,12.3,agent
T,packaging_1345,pypa/packaging,2,1,16.2,agent
R,packaging_1345,pypa/packaging,2,1,14.1,agent
T,packaging_1345,pypa/packaging,3,1,38.2,agent
C,packaging_1345,pypa/packaging,3,1,11.6,agent
R,packaging_1345,pypa/packaging,3,1,27.8,agent
F,packaging_1345,pypa/packaging,3,1,13.5,agent
H,packaging_1345,pypa/packaging,3,1,36.1,agent
H,packaging_1345,pypa/packaging,4,1,24.5,agent
F,packaging_1345,pypa/packaging,4,1,14.8,agent
R,packaging_1345,pypa/packaging,4,1,13.6,agent
C,packaging_1345,pypa/packaging,4,1,16.2,agent
T,packaging_1345,pypa/packaging,4,1,11.7,agent
C,packaging_1099,pypa/packaging,1,0,220.1,agent
F,packaging_1099,pypa/packaging,1,0,151.7,agent
R,packaging_1099,pypa/packaging,1,0,72.7,agent
H,packaging_1099,pypa/packaging,1,0,237.0,agent
T,packaging_1099,pypa/packaging,1,0,132.2,agent
T,packaging_1099,pypa/packaging,2,0,98.7,agent
H,packaging_1099,pypa/packaging,2,0,117.9,agent
R,packaging_1099,pypa/packaging,2,0,200.2,agent
F,packaging_1099,pypa/packaging,2,0,116.9,agent
C,packaging_1099,pypa/packaging,2,0,78.1,agent
F,packaging_1099,pypa/packaging,3,0,80.4,agent
C,packaging_1099,pypa/packaging,3,0,65.0,agent
H,packaging_1099,pypa/packaging,3,0,86.9,agent
R,packaging_1099,pypa/packaging,3,0,57.7,agent
T,packaging_1099,pypa/packaging,3,0,161.9,agent
T,packaging_1099,pypa/packaging,4,0,300.0,agent
R,packaging_1099,pypa/packaging,4,0,300.0,agent
H,packaging_1099,pypa/packaging,4,0,77.7,agent
C,packaging_1099,pypa/packaging,4,0,104.4,agent
F,packaging_1099,pypa/packaging,4,0,38.6,agent
C,boltons_423,mahmoud/boltons,1,1,40.6,agent
T,boltons_423,mahmoud/boltons,1,0,37.6,agent
F,boltons_423,mahmoud/boltons,1,0,58.7,agent
H,boltons_423,mahmoud/boltons,1,0,76.3,agent
R,boltons_423,mahmoud/boltons,1,0,34.6,agent
R,boltons_423,mahmoud/boltons,2,0,98.7,agent
H,boltons_423,mahmoud/boltons,2,1,138.5,agent
F,boltons_423,mahmoud/boltons,2,1,27.5,agent
T,boltons_423,mahmoud/boltons,2,0,45.6,agent
C,boltons_423,mahmoud/boltons,2,1,35.2,agent
C,boltons_423,mahmoud/boltons,3,0,28.4,agent
F,boltons_423,mahmoud/boltons,3,1,51.7,agent
T,boltons_423,mahmoud/boltons,3,0,38.9,agent
H,boltons_423,mahmoud/boltons,3,0,63.5,agent
R,boltons_423,mahmoud/boltons,3,1,46.4,agent
R,boltons_423,mahmoud/boltons,4,1,37.8,agent
H,boltons_423,mahmoud/boltons,4,0,183.6,agent
T,boltons_423,mahmoud/boltons,4,0,24.8,agent
F,boltons_423,mahmoud/boltons,4,0,177.1,agent
C,boltons_423,mahmoud/boltons,4,0,43.1,agent
C,pydantic-settings_926,pydantic/pydantic-settings,1,0,50.4,agent
R,pydantic-settings_926,pydantic/pydantic-settings,1,0,79.5,agent
F,pydantic-settings_926,pydantic/pydantic-settings,1,0,66.2,agent
H,pydantic-settings_926,pydantic/pydantic-settings,1,1,103.4,agent
T,pydantic-settings_926,pydantic/pydantic-settings,1,1,46.1,agent
T,pydantic-settings_926,pydantic/pydantic-settings,2,0,65.3,agent
H,pydantic-settings_926,pydantic/pydantic-settings,2,0,64.5,agent
F,pydantic-settings_926,pydantic/pydantic-settings,2,0,62.3,agent
R,pydantic-settings_926,pydantic/pydantic-settings,2,1,59.5,agent
C,pydantic-settings_926,pydantic/pydantic-settings,2,1,31.9,agent
C,pydantic-settings_926,pydantic/pydantic-settings,3,1,38.7,agent
F,pydantic-settings_926,pydantic/pydantic-settings,3,0,68.5,agent
T,pydantic-settings_926,pydantic/pydantic-settings,3,0,56.8,agent
R,pydantic-settings_926,pydantic/pydantic-settings,3,0,36.5,agent
H,pydantic-settings_926,pydantic/pydantic-settings,3,1,55.1,agent
H,pydantic-settings_926,pydantic/pydantic-settings,4,1,85.8,agent
R,pydantic-settings_926,pydantic/pydantic-settings,4,0,80.9,agent
T,pydantic-settings_926,pydantic/pydantic-settings,4,1,71.6,agent
F,pydantic-settings_926,pydantic/pydantic-settings,4,0,36.7,agent
C,pydantic-settings_926,pydantic/pydantic-settings,4,0,40.3,agent
F,pydantic-settings_1096,pydantic/pydantic-settings,1,0,57.1,agent
C,pydantic-settings_1096,pydantic/pydantic-settings,1,0,132.2,agent
H,pydantic-settings_1096,pydantic/pydantic-settings,1,0,244.0,agent
T,pydantic-settings_1096,pydantic/pydantic-settings,1,0,59.6,agent
R,pydantic-settings_1096,pydantic/pydantic-settings,1,0,55.3,agent
R,pydantic-settings_1096,pydantic/pydantic-settings,2,0,96.9,agent
T,pydantic-settings_1096,pydantic/pydantic-settings,2,0,90.6,agent
H,pydantic-settings_1096,pydantic/pydantic-settings,2,0,81.7,agent
C,pydantic-settings_1096,pydantic/pydantic-settings,2,0,58.5,agent
F,pydantic-settings_1096,pydantic/pydantic-settings,2,0,85.3,agent
F,pydantic-settings_1096,pydantic/pydantic-settings,3,0,35.8,agent
H,pydantic-settings_1096,pydantic/pydantic-settings,3,0,87.2,agent
T,pydantic-settings_1096,pydantic/pydantic-settings,3,0,69.5,agent
C,pydantic-settings_1096,pydantic/pydantic-settings,3,0,72.8,agent
R,pydantic-settings_1096,pydantic/pydantic-settings,3,0,77.5,agent
R,pydantic-settings_1096,pydantic/pydantic-settings,4,0,101.6,agent
C,pydantic-settings_1096,pydantic/pydantic-settings,4,0,71.9,agent
T,pydantic-settings_1096,pydantic/pydantic-settings,4,0,110.4,agent
H,pydantic-settings_1096,pydantic/pydantic-settings,4,0,164.2,agent
F,pydantic-settings_1096,pydantic/pydantic-settings,4,0,152.5,agent
T,packaging_1114,pypa/packaging,1,0,97.8,agent
H,packaging_1114,pypa/packaging,1,0,300.1,agent
F,packaging_1114,pypa/packaging,1,0,83.7,agent
C,packaging_1114,pypa/packaging,1,0,82.2,agent
R,packaging_1114,pypa/packaging,1,0,100.9,agent
R,packaging_1114,pypa/packaging,2,0,147.2,agent
C,packaging_1114,pypa/packaging,2,0,61.3,agent
F,packaging_1114,pypa/packaging,2,0,43.6,agent
H,packaging_1114,pypa/packaging,2,0,206.9,agent
T,packaging_1114,pypa/packaging,2,0,155.4,agent
C,packaging_1114,pypa/packaging,3,0,87.2,agent
R,packaging_1114,pypa/packaging,3,0,58.0,agent
H,packaging_1114,pypa/packaging,3,0,300.0,agent
T,packaging_1114,pypa/packaging,3,0,108.4,agent
F,packaging_1114,pypa/packaging,3,0,104.5,agent
F,packaging_1114,pypa/packaging,4,0,80.1,agent
T,packaging_1114,pypa/packaging,4,0,76.4,agent
H,packaging_1114,pypa/packaging,4,0,72.6,agent
R,packaging_1114,pypa/packaging,4,0,155.0,agent
C,packaging_1114,pypa/packaging,4,0,103.0,agent
F,pydantic-settings_1027,pydantic/pydantic-settings,1,0,129.3,agent
R,pydantic-settings_1027,pydantic/pydantic-settings,1,1,41.5,agent
H,pydantic-settings_1027,pydantic/pydantic-settings,1,0,300.0,agent
T,pydantic-settings_1027,pydantic/pydantic-settings,1,1,50.5,agent
C,pydantic-settings_1027,pydantic/pydantic-settings,1,0,75.5,agent
C,pydantic-settings_1027,pydantic/pydantic-settings,2,1,71.8,agent
T,pydantic-settings_1027,pydantic/pydantic-settings,2,1,51.9,agent
H,pydantic-settings_1027,pydantic/pydantic-settings,2,1,106.2,agent
R,pydantic-settings_1027,pydantic/pydantic-settings,2,0,76.7,agent
F,pydantic-settings_1027,pydantic/pydantic-settings,2,0,52.8,agent
F,pydantic-settings_1027,pydantic/pydantic-settings,3,1,46.4,agent
R,pydantic-settings_1027,pydantic/pydantic-settings,3,1,37.8,agent
C,pydantic-settings_1027,pydantic/pydantic-settings,3,0,86.4,agent
T,pydantic-settings_1027,pydantic/pydantic-settings,3,1,49.0,agent
H,pydantic-settings_1027,pydantic/pydantic-settings,3,0,81.5,agent
H,pydantic-settings_1027,pydantic/pydantic-settings,4,0,72.0,agent
T,pydantic-settings_1027,pydantic/pydantic-settings,4,0,51.6,agent
C,pydantic-settings_1027,pydantic/pydantic-settings,4,0,77.2,agent
R,pydantic-settings_1027,pydantic/pydantic-settings,4,0,48.7,agent
F,pydantic-settings_1027,pydantic/pydantic-settings,4,0,46.3,agent
R,pydantic-settings_723,pydantic/pydantic-settings,1,0,160.5,agent
F,pydantic-settings_723,pydantic/pydantic-settings,1,0,109.9,agent
T,pydantic-settings_723,pydantic/pydantic-settings,1,0,79.0,agent
C,pydantic-settings_723,pydantic/pydantic-settings,1,0,107.3,agent
H,pydantic-settings_723,pydantic/pydantic-settings,1,0,101.6,agent
H,pydantic-settings_723,pydantic/pydantic-settings,2,0,255.3,agent
C,pydantic-settings_723,pydantic/pydantic-settings,2,0,115.0,agent
T,pydantic-settings_723,pydantic/pydantic-settings,2,0,257.2,agent
F,pydantic-settings_723,pydantic/pydantic-settings,2,0,151.5,agent
R,pydantic-settings_723,pydantic/pydantic-settings,2,0,186.3,agent
H,pydantic-settings_723,pydantic/pydantic-settings,3,0,100.9,agent
C,pydantic-settings_723,pydantic/pydantic-settings,3,0,52.4,agent
R,pydantic-settings_723,pydantic/pydantic-settings,3,0,92.4,agent
T,pydantic-settings_723,pydantic/pydantic-settings,3,0,180.2,agent
F,pydantic-settings_723,pydantic/pydantic-settings,3,0,222.1,agent
F,pydantic-settings_723,pydantic/pydantic-settings,4,0,172.5,agent
T,pydantic-settings_723,pydantic/pydantic-settings,4,0,83.1,agent
R,pydantic-settings_723,pydantic/pydantic-settings,4,0,286.7,agent
C,pydantic-settings_723,pydantic/pydantic-settings,4,0,300.0,agent
H,pydantic-settings_723,pydantic/pydantic-settings,4,0,126.7,agent
R,pydantic-settings_1077,pydantic/pydantic-settings,1,0,50.7,agent
C,pydantic-settings_1077,pydantic/pydantic-settings,1,0,35.9,agent
T,pydantic-settings_1077,pydantic/pydantic-settings,1,0,56.9,agent
F,pydantic-settings_1077,pydantic/pydantic-settings,1,0,26.9,agent
H,pydantic-settings_1077,pydantic/pydantic-settings,1,0,62.4,agent
H,pydantic-settings_1077,pydantic/pydantic-settings,2,0,69.1,agent
F,pydantic-settings_1077,pydantic/pydantic-settings,2,0,49.4,agent
T,pydantic-settings_1077,pydantic/pydantic-settings,2,0,42.9,agent
C,pydantic-settings_1077,pydantic/pydantic-settings,2,0,52.5,agent
R,pydantic-settings_1077,pydantic/pydantic-settings,2,0,56.2,agent
H,pydantic-settings_1077,pydantic/pydantic-settings,3,0,100.2,agent
T,pydantic-settings_1077,pydantic/pydantic-settings,3,0,53.6,agent
R,pydantic-settings_1077,pydantic/pydantic-settings,3,0,35.7,agent
F,pydantic-settings_1077,pydantic/pydantic-settings,3,0,60.6,agent
C,pydantic-settings_1077,pydantic/pydantic-settings,3,0,65.6,agent
C,pydantic-settings_1077,pydantic/pydantic-settings,4,0,57.1,agent
F,pydantic-settings_1077,pydantic/pydantic-settings,4,0,53.7,agent
R,pydantic-settings_1077,pydantic/pydantic-settings,4,0,57.1,agent
T,pydantic-settings_1077,pydantic/pydantic-settings,4,0,36.5,agent
H,pydantic-settings_1077,pydantic/pydantic-settings,4,0,58.0,agent
C,packaging_1316,pypa/packaging,1,0,70.0,agent
F,packaging_1316,pypa/packaging,1,0,85.4,agent
H,packaging_1316,pypa/packaging,1,0,105.2,agent
R,packaging_1316,pypa/packaging,1,0,89.9,agent
T,packaging_1316,pypa/packaging,1,0,62.0,agent
T,packaging_1316,pypa/packaging,2,0,155.8,agent
R,packaging_1316,pypa/packaging,2,0,205.5,agent
H,packaging_1316,pypa/packaging,2,0,88.2,agent
F,packaging_1316,pypa/packaging,2,0,91.6,agent
C,packaging_1316,pypa/packaging,2,0,86.4,agent
T,packaging_1316,pypa/packaging,3,0,273.8,agent
F,packaging_1316,pypa/packaging,3,0,131.5,agent
C,packaging_1316,pypa/packaging,3,0,88.3,agent
H,packaging_1316,pypa/packaging,3,0,122.5,agent
R,packaging_1316,pypa/packaging,3,0,131.1,agent
R,packaging_1316,pypa/packaging,4,0,107.4,agent
H,packaging_1316,pypa/packaging,4,0,143.4,agent
C,packaging_1316,pypa/packaging,4,0,72.3,agent
F,packaging_1316,pypa/packaging,4,0,114.2,agent
T,packaging_1316,pypa/packaging,4,0,62.1,agent
F,more-itertools_1028,more-itertools/more-itertools,1,1,30.6,agent
R,more-itertools_1028,more-itertools/more-itertools,1,1,19.3,agent
H,more-itertools_1028,more-itertools/more-itertools,1,1,35.0,agent
C,more-itertools_1028,more-itertools/more-itertools,1,1,13.1,agent
T,more-itertools_1028,more-itertools/more-itertools,1,1,19.4,agent
T,more-itertools_1028,more-itertools/more-itertools,2,1,16.0,agent
C,more-itertools_1028,more-itertools/more-itertools,2,1,25.4,agent
H,more-itertools_1028,more-itertools/more-itertools,2,1,27.8,agent
R,more-itertools_1028,more-itertools/more-itertools,2,1,18.7,agent
F,more-itertools_1028,more-itertools/more-itertools,2,1,30.6,agent
C,more-itertools_1028,more-itertools/more-itertools,3,1,19.2,agent
R,more-itertools_1028,more-itertools/more-itertools,3,1,20.2,agent
F,more-itertools_1028,more-itertools/more-itertools,3,1,30.3,agent
T,more-itertools_1028,more-itertools/more-itertools,3,1,9.9,agent
H,more-itertools_1028,more-itertools/more-itertools,3,1,18.9,agent
H,more-itertools_1028,more-itertools/more-itertools,4,1,24.2,agent
T,more-itertools_1028,more-itertools/more-itertools,4,1,20.2,agent
F,more-itertools_1028,more-itertools/more-itertools,4,1,20.5,agent
R,more-itertools_1028,more-itertools/more-itertools,4,1,18.5,agent
C,more-itertools_1028,more-itertools/more-itertools,4,1,12.7,agent
R,click_3299,pallets/click,1,1,46.5,agent
F,click_3299,pallets/click,1,0,23.9,agent
C,click_3299,pallets/click,1,1,19.0,agent
H,click_3299,pallets/click,1,1,97.6,agent
T,click_3299,pallets/click,1,1,43.4,agent
T,click_3299,pallets/click,2,1,22.3,agent
H,click_3299,pallets/click,2,0,56.8,agent
C,click_3299,pallets/click,2,1,31.1,agent
F,click_3299,pallets/click,2,1,35.6,agent
R,click_3299,pallets/click,2,1,28.7,agent
R,click_3299,pallets/click,3,1,18.2,agent
C,click_3299,pallets/click,3,0,54.6,agent
T,click_3299,pallets/click,3,0,49.1,agent
F,click_3299,pallets/click,3,1,15.2,agent
H,click_3299,pallets/click,3,1,73.6,agent
H,click_3299,pallets/click,4,0,149.4,agent
F,click_3299,pallets/click,4,1,26.4,agent
T,click_3299,pallets/click,4,1,29.5,agent
C,click_3299,pallets/click,4,1,24.6,agent
R,click_3299,pallets/click,4,1,51.1,agent
F,pydantic-settings_826,pydantic/pydantic-settings,1,0,142.6,agent
T,pydantic-settings_826,pydantic/pydantic-settings,1,0,300.0,agent
R,pydantic-settings_826,pydantic/pydantic-settings,1,0,155.6,agent
C,pydantic-settings_826,pydantic/pydantic-settings,1,0,89.5,agent
H,pydantic-settings_826,pydantic/pydantic-settings,1,0,300.0,agent
H,pydantic-settings_826,pydantic/pydantic-settings,2,0,84.7,agent
C,pydantic-settings_826,pydantic/pydantic-settings,2,0,68.3,agent
R,pydantic-settings_826,pydantic/pydantic-settings,2,0,182.5,agent
T,pydantic-settings_826,pydantic/pydantic-settings,2,0,42.0,agent
F,pydantic-settings_826,pydantic/pydantic-settings,2,0,75.7,agent
F,pydantic-settings_826,pydantic/pydantic-settings,3,0,78.6,agent
C,pydantic-settings_826,pydantic/pydantic-settings,3,0,64.1,agent
T,pydantic-settings_826,pydantic/pydantic-settings,3,0,82.5,agent
R,pydantic-settings_826,pydantic/pydantic-settings,3,0,152.8,agent
H,pydantic-settings_826,pydantic/pydantic-settings,3,0,300.1,agent
H,pydantic-settings_826,pydantic/pydantic-settings,4,0,182.8,agent
R,pydantic-settings_826,pydantic/pydantic-settings,4,0,82.7,agent
T,pydantic-settings_826,pydantic/pydantic-settings,4,0,67.7,agent
C,pydantic-settings_826,pydantic/pydantic-settings,4,0,93.3,agent
F,pydantic-settings_826,pydantic/pydantic-settings,4,0,81.5,agent
F,packaging_1125,pypa/packaging,1,1,38.7,agent
T,packaging_1125,pypa/packaging,1,1,37.0,agent
R,packaging_1125,pypa/packaging,1,0,57.2,agent
H,packaging_1125,pypa/packaging,1,1,34.3,agent
C,packaging_1125,pypa/packaging,1,1,42.7,agent
C,packaging_1125,pypa/packaging,2,1,17.9,agent
H,packaging_1125,pypa/packaging,2,1,29.6,agent
R,packaging_1125,pypa/packaging,2,1,47.3,agent
T,packaging_1125,pypa/packaging,2,0,152.7,agent
F,packaging_1125,pypa/packaging,2,1,20.5,agent
R,packaging_1125,pypa/packaging,3,1,19.0,agent
F,packaging_1125,pypa/packaging,3,1,62.2,agent
T,packaging_1125,pypa/packaging,3,1,140.5,agent
H,packaging_1125,pypa/packaging,3,1,38.5,agent
C,packaging_1125,pypa/packaging,3,1,49.7,agent
C,packaging_1125,pypa/packaging,4,0,46.9,agent
H,packaging_1125,pypa/packaging,4,1,34.8,agent
T,packaging_1125,pypa/packaging,4,0,30.5,agent
F,packaging_1125,pypa/packaging,4,1,52.8,agent
R,packaging_1125,pypa/packaging,4,0,99.2,agent
H,packaging_1024,pypa/packaging,1,0,56.6,agent
F,packaging_1024,pypa/packaging,1,1,47.5,agent
R,packaging_1024,pypa/packaging,1,0,34.2,agent
T,packaging_1024,pypa/packaging,1,0,60.2,agent
C,packaging_1024,pypa/packaging,1,0,26.6,agent
C,packaging_1024,pypa/packaging,2,1,46.5,agent
T,packaging_1024,pypa/packaging,2,0,105.6,agent
R,packaging_1024,pypa/packaging,2,0,23.2,agent
F,packaging_1024,pypa/packaging,2,0,50.3,agent
H,packaging_1024,pypa/packaging,2,0,300.0,agent
H,packaging_1024,pypa/packaging,3,0,176.2,agent
C,packaging_1024,pypa/packaging,3,0,27.5,agent
R,packaging_1024,pypa/packaging,3,0,16.9,agent
T,packaging_1024,pypa/packaging,3,0,34.2,agent
F,packaging_1024,pypa/packaging,3,0,80.5,agent
F,packaging_1024,pypa/packaging,4,0,54.6,agent
T,packaging_1024,pypa/packaging,4,0,205.9,agent
R,packaging_1024,pypa/packaging,4,0,33.1,agent
C,packaging_1024,pypa/packaging,4,0,39.5,agent
H,packaging_1024,pypa/packaging,4,0,93.9,agent
C,boltons_454,mahmoud/boltons,1,0,51.4,agent
T,boltons_454,mahmoud/boltons,1,1,64.8,agent
H,boltons_454,mahmoud/boltons,1,1,199.6,agent
R,boltons_454,mahmoud/boltons,1,1,31.6,agent
F,boltons_454,mahmoud/boltons,1,0,86.5,agent
F,boltons_454,mahmoud/boltons,2,0,78.9,agent
R,boltons_454,mahmoud/boltons,2,1,88.8,agent
H,boltons_454,mahmoud/boltons,2,1,66.7,agent
T,boltons_454,mahmoud/boltons,2,1,69.8,agent
C,boltons_454,mahmoud/boltons,2,0,73.4,agent
F,boltons_454,mahmoud/boltons,3,1,37.2,agent
T,boltons_454,mahmoud/boltons,3,1,42.6,agent
H,boltons_454,mahmoud/boltons,3,1,135.1,agent
R,boltons_454,mahmoud/boltons,3,1,36.0,agent
C,boltons_454,mahmoud/boltons,3,1,42.8,agent
C,boltons_454,mahmoud/boltons,4,1,78.4,agent
R,boltons_454,mahmoud/boltons,4,1,109.7,agent
H,boltons_454,mahmoud/boltons,4,1,146.6,agent
T,boltons_454,mahmoud/boltons,4,1,68.3,agent
F,boltons_454,mahmoud/boltons,4,1,56.8,agent
R,pluggy_741,pytest-dev/pluggy,1,0,55.0,agent
T,pluggy_741,pytest-dev/pluggy,1,0,48.7,agent
H,pluggy_741,pytest-dev/pluggy,1,0,300.0,agent
F,pluggy_741,pytest-dev/pluggy,1,0,179.1,agent
C,pluggy_741,pytest-dev/pluggy,1,0,50.4,agent
C,pluggy_741,pytest-dev/pluggy,2,0,31.2,agent
F,pluggy_741,pytest-dev/pluggy,2,0,61.3,agent
H,pluggy_741,pytest-dev/pluggy,2,0,74.5,agent
T,pluggy_741,pytest-dev/pluggy,2,0,50.4,agent
R,pluggy_741,pytest-dev/pluggy,2,0,61.2,agent
R,pluggy_741,pytest-dev/pluggy,3,0,50.4,agent
F,pluggy_741,pytest-dev/pluggy,3,0,62.0,agent
H,pluggy_741,pytest-dev/pluggy,3,0,45.6,agent
C,pluggy_741,pytest-dev/pluggy,3,0,169.6,agent
T,pluggy_741,pytest-dev/pluggy,3,0,129.2,agent
T,pluggy_741,pytest-dev/pluggy,4,0,98.8,agent
C,pluggy_741,pytest-dev/pluggy,4,0,154.2,agent
H,pluggy_741,pytest-dev/pluggy,4,0,78.6,agent
F,pluggy_741,pytest-dev/pluggy,4,0,64.3,agent
R,pluggy_741,pytest-dev/pluggy,4,0,60.6,agent
F,tomlkit_563,python-poetry/tomlkit,1,0,39.2,agent
H,tomlkit_563,python-poetry/tomlkit,1,0,92.3,agent
R,tomlkit_563,python-poetry/tomlkit,1,0,63.8,agent
T,tomlkit_563,python-poetry/tomlkit,1,0,56.4,agent
C,tomlkit_563,python-poetry/tomlkit,1,0,45.9,agent
C,tomlkit_563,python-poetry/tomlkit,2,0,32.2,agent
T,tomlkit_563,python-poetry/tomlkit,2,0,57.0,agent
R,tomlkit_563,python-poetry/tomlkit,2,0,88.9,agent
H,tomlkit_563,python-poetry/tomlkit,2,0,94.3,agent
F,tomlkit_563,python-poetry/tomlkit,2,0,150.4,agent
F,tomlkit_563,python-poetry/tomlkit,3,0,151.0,agent
H,tomlkit_563,python-poetry/tomlkit,3,0,93.7,agent
C,tomlkit_563,python-poetry/tomlkit,3,0,53.4,agent
T,tomlkit_563,python-poetry/tomlkit,3,0,91.5,agent
R,tomlkit_563,python-poetry/tomlkit,3,0,42.6,agent
R,tomlkit_563,python-poetry/tomlkit,4,0,46.6,agent
T,tomlkit_563,python-poetry/tomlkit,4,0,59.8,agent
C,tomlkit_563,python-poetry/tomlkit,4,0,62.1,agent
H,tomlkit_563,python-poetry/tomlkit,4,0,63.3,agent
F,tomlkit_563,python-poetry/tomlkit,4,0,47.7,agent
T,pydantic-settings_843,pydantic/pydantic-settings,1,0,179.5,agent
H,pydantic-settings_843,pydantic/pydantic-settings,1,0,109.1,agent
F,pydantic-settings_843,pydantic/pydantic-settings,1,0,105.0,agent
C,pydantic-settings_843,pydantic/pydantic-settings,1,0,75.0,agent
R,pydantic-settings_843,pydantic/pydantic-settings,1,0,129.8,agent
R,pydantic-settings_843,pydantic/pydantic-settings,2,0,100.7,agent
C,pydantic-settings_843,pydantic/pydantic-settings,2,0,54.3,agent
F,pydantic-settings_843,pydantic/pydantic-settings,2,0,73.0,agent
H,pydantic-settings_843,pydantic/pydantic-settings,2,0,118.8,agent
T,pydantic-settings_843,pydantic/pydantic-settings,2,0,127.0,agent
C,pydantic-settings_843,pydantic/pydantic-settings,3,0,93.6,agent
F,pydantic-settings_843,pydantic/pydantic-settings,3,0,171.6,agent
R,pydantic-settings_843,pydantic/pydantic-settings,3,0,106.6,agent
H,pydantic-settings_843,pydantic/pydantic-settings,3,0,230.8,agent
T,pydantic-settings_843,pydantic/pydantic-settings,3,0,172.3,agent
T,pydantic-settings_843,pydantic/pydantic-settings,4,0,155.7,agent
H,pydantic-settings_843,pydantic/pydantic-settings,4,0,161.6,agent
R,pydantic-settings_843,pydantic/pydantic-settings,4,0,56.5,agent
F,pydantic-settings_843,pydantic/pydantic-settings,4,0,109.7,agent
C,pydantic-settings_843,pydantic/pydantic-settings,4,0,76.0,agent
H,tomlkit_599,python-poetry/tomlkit,1,1,52.0,agent
R,tomlkit_599,python-poetry/tomlkit,1,0,52.5,agent
F,tomlkit_599,python-poetry/tomlkit,1,1,23.6,agent
C,tomlkit_599,python-poetry/tomlkit,1,0,48.1,agent
T,tomlkit_599,python-poetry/tomlkit,1,1,20.9,agent
T,tomlkit_599,python-poetry/tomlkit,2,1,69.1,agent
C,tomlkit_599,python-poetry/tomlkit,2,0,31.6,agent
F,tomlkit_599,python-poetry/tomlkit,2,1,64.6,agent
R,tomlkit_599,python-poetry/tomlkit,2,1,24.9,agent
H,tomlkit_599,python-poetry/tomlkit,2,1,46.8,agent
F,tomlkit_599,python-poetry/tomlkit,3,1,28.2,agent
C,tomlkit_599,python-poetry/tomlkit,3,0,31.1,agent
R,tomlkit_599,python-poetry/tomlkit,3,0,206.5,agent
H,tomlkit_599,python-poetry/tomlkit,3,1,114.5,agent
T,tomlkit_599,python-poetry/tomlkit,3,0,24.5,agent
T,tomlkit_599,python-poetry/tomlkit,4,1,32.0,agent
H,tomlkit_599,python-poetry/tomlkit,4,1,44.4,agent
R,tomlkit_599,python-poetry/tomlkit,4,0,122.6,agent
C,tomlkit_599,python-poetry/tomlkit,4,1,35.9,agent
F,tomlkit_599,python-poetry/tomlkit,4,1,38.3,agent
H,more-itertools_1135,more-itertools/more-itertools,1,0,162.7,agent
C,more-itertools_1135,more-itertools/more-itertools,1,0,134.2,agent
R,more-itertools_1135,more-itertools/more-itertools,1,0,274.4,agent
T,more-itertools_1135,more-itertools/more-itertools,1,0,171.9,agent
F,more-itertools_1135,more-itertools/more-itertools,1,0,218.6,agent
F,more-itertools_1135,more-itertools/more-itertools,2,0,253.9,agent
T,more-itertools_1135,more-itertools/more-itertools,2,0,173.2,agent
R,more-itertools_1135,more-itertools/more-itertools,2,0,121.8,agent
C,more-itertools_1135,more-itertools/more-itertools,2,0,127.7,agent
H,more-itertools_1135,more-itertools/more-itertools,2,0,228.8,agent
H,more-itertools_1135,more-itertools/more-itertools,3,0,164.4,agent
R,more-itertools_1135,more-itertools/more-itertools,3,0,109.5,agent
F,more-itertools_1135,more-itertools/more-itertools,3,0,126.6,agent
T,more-itertools_1135,more-itertools/more-itertools,3,0,168.1,agent
C,more-itertools_1135,more-itertools/more-itertools,3,0,108.8,agent
C,more-itertools_1135,more-itertools/more-itertools,4,0,120.5,agent
T,more-itertools_1135,more-itertools/more-itertools,4,0,142.7,agent
F,more-itertools_1135,more-itertools/more-itertools,4,0,222.4,agent
R,more-itertools_1135,more-itertools/more-itertools,4,0,112.8,agent
H,more-itertools_1135,more-itertools/more-itertools,4,0,140.4,agent
C,more-itertools_1200,more-itertools/more-itertools,1,1,42.8,agent
H,more-itertools_1200,more-itertools/more-itertools,1,1,57.8,agent
F,more-itertools_1200,more-itertools/more-itertools,1,1,19.4,agent
R,more-itertools_1200,more-itertools/more-itertools,1,1,35.2,agent
T,more-itertools_1200,more-itertools/more-itertools,1,1,25.6,agent
T,more-itertools_1200,more-itertools/more-itertools,2,0,22.3,agent
R,more-itertools_1200,more-itertools/more-itertools,2,1,34.4,agent
F,more-itertools_1200,more-itertools/more-itertools,2,0,51.6,agent
H,more-itertools_1200,more-itertools/more-itertools,2,1,33.6,agent
C,more-itertools_1200,more-itertools/more-itertools,2,1,30.2,agent
R,more-itertools_1200,more-itertools/more-itertools,3,1,21.6,agent
T,more-itertools_1200,more-itertools/more-itertools,3,1,52.2,agent
H,more-itertools_1200,more-itertools/more-itertools,3,1,31.2,agent
F,more-itertools_1200,more-itertools/more-itertools,3,1,27.6,agent
C,more-itertools_1200,more-itertools/more-itertools,3,1,18.1,agent
C,more-itertools_1200,more-itertools/more-itertools,4,1,30.2,agent
F,more-itertools_1200,more-itertools/more-itertools,4,1,62.3,agent
H,more-itertools_1200,more-itertools/more-itertools,4,1,61.4,agent
T,more-itertools_1200,more-itertools/more-itertools,4,1,18.6,agent
R,more-itertools_1200,more-itertools/more-itertools,4,1,44.7,agent
H,packaging_1382,pypa/packaging,1,0,40.3,agent
R,packaging_1382,pypa/packaging,1,1,27.8,agent
F,packaging_1382,pypa/packaging,1,1,78.7,agent
C,packaging_1382,pypa/packaging,1,1,27.7,agent
T,packaging_1382,pypa/packaging,1,1,125.0,agent
T,packaging_1382,pypa/packaging,2,1,24.6,agent
C,packaging_1382,pypa/packaging,2,1,44.4,agent
F,packaging_1382,pypa/packaging,2,1,29.1,agent
R,packaging_1382,pypa/packaging,2,1,25.9,agent
H,packaging_1382,pypa/packaging,2,0,36.4,agent
R,packaging_1382,pypa/packaging,3,1,32.2,agent
C,packaging_1382,pypa/packaging,3,0,73.5,agent
H,packaging_1382,pypa/packaging,3,0,155.3,agent
T,packaging_1382,pypa/packaging,3,0,66.7,agent
F,packaging_1382,pypa/packaging,3,1,46.3,agent
F,packaging_1382,pypa/packaging,4,0,109.6,agent
T,packaging_1382,pypa/packaging,4,1,31.3,agent
H,packaging_1382,pypa/packaging,4,1,59.8,agent
C,packaging_1382,pypa/packaging,4,1,28.9,agent
R,packaging_1382,pypa/packaging,4,1,35.4,agent
T,packaging_1170,pypa/packaging,1,0,22.1,agent
C,packaging_1170,pypa/packaging,1,0,42.8,agent
R,packaging_1170,pypa/packaging,1,0,164.5,agent
H,packaging_1170,pypa/packaging,1,0,57.2,agent
F,packaging_1170,pypa/packaging,1,0,49.1,agent
F,packaging_1170,pypa/packaging,2,0,95.1,agent
H,packaging_1170,pypa/packaging,2,0,57.2,agent
R,packaging_1170,pypa/packaging,2,0,204.0,agent
C,packaging_1170,pypa/packaging,2,0,90.1,agent
T,packaging_1170,pypa/packaging,2,0,218.2,agent
T,packaging_1170,pypa/packaging,3,0,41.3,agent
R,packaging_1170,pypa/packaging,3,0,86.2,agent
F,packaging_1170,pypa/packaging,3,0,41.9,agent
C,packaging_1170,pypa/packaging,3,0,107.3,agent
H,packaging_1170,pypa/packaging,3,0,29.3,agent
H,packaging_1170,pypa/packaging,4,0,40.6,agent
C,packaging_1170,pypa/packaging,4,0,119.5,agent
F,packaging_1170,pypa/packaging,4,0,105.4,agent
R,packaging_1170,pypa/packaging,4,0,50.2,agent
T,packaging_1170,pypa/packaging,4,0,170.4,agent
R,packaging_1362,pypa/packaging,1,1,33.1,agent
F,packaging_1362,pypa/packaging,1,0,57.6,agent
C,packaging_1362,pypa/packaging,1,1,49.8,agent
T,packaging_1362,pypa/packaging,1,0,39.7,agent
H,packaging_1362,pypa/packaging,1,0,218.8,agent
H,packaging_1362,pypa/packaging,2,1,84.5,agent
T,packaging_1362,pypa/packaging,2,1,95.3,agent
C,packaging_1362,pypa/packaging,2,1,32.0,agent
F,packaging_1362,pypa/packaging,2,1,40.2,agent
R,packaging_1362,pypa/packaging,2,1,47.7,agent
F,packaging_1362,pypa/packaging,3,1,38.5,agent
H,packaging_1362,pypa/packaging,3,0,289.0,agent
C,packaging_1362,pypa/packaging,3,0,44.2,agent
R,packaging_1362,pypa/packaging,3,1,42.9,agent
T,packaging_1362,pypa/packaging,3,1,19.5,agent
T,packaging_1362,pypa/packaging,4,0,77.8,agent
R,packaging_1362,pypa/packaging,4,1,54.0,agent
C,packaging_1362,pypa/packaging,4,1,40.3,agent
H,packaging_1362,pypa/packaging,4,0,115.3,agent
F,packaging_1362,pypa/packaging,4,1,31.3,agent
R,more-itertools_1142,more-itertools/more-itertools,1,0,50.2,agent
T,more-itertools_1142,more-itertools/more-itertools,1,1,26.1,agent
F,more-itertools_1142,more-itertools/more-itertools,1,0,40.0,agent
C,more-itertools_1142,more-itertools/more-itertools,1,1,35.2,agent
H,more-itertools_1142,more-itertools/more-itertools,1,1,63.2,agent
H,more-itertools_1142,more-itertools/more-itertools,2,0,64.5,agent
C,more-itertools_1142,more-itertools/more-itertools,2,0,43.4,agent
F,more-itertools_1142,more-itertools/more-itertools,2,1,62.2,agent
T,more-itertools_1142,more-itertools/more-itertools,2,0,41.3,agent
R,more-itertools_1142,more-itertools/more-itertools,2,0,102.6,agent
R,more-itertools_1142,more-itertools/more-itertools,3,0,45.1,agent
C,more-itertools_1142,more-itertools/more-itertools,3,1,36.4,agent
F,more-itertools_1142,more-itertools/more-itertools,3,1,37.9,agent
H,more-itertools_1142,more-itertools/more-itertools,3,1,67.7,agent
T,more-itertools_1142,more-itertools/more-itertools,3,1,26.7,agent
T,more-itertools_1142,more-itertools/more-itertools,4,1,28.5,agent
H,more-itertools_1142,more-itertools/more-itertools,4,0,69.3,agent
F,more-itertools_1142,more-itertools/more-itertools,4,1,30.8,agent
C,more-itertools_1142,more-itertools/more-itertools,4,1,35.5,agent
R,more-itertools_1142,more-itertools/more-itertools,4,0,80.4,agent
F,tomlkit_550,python-poetry/tomlkit,1,0,192.7,agent
R,tomlkit_550,python-poetry/tomlkit,1,0,86.6,agent
C,tomlkit_550,python-poetry/tomlkit,1,0,104.7,agent
H,tomlkit_550,python-poetry/tomlkit,1,0,119.2,agent
T,tomlkit_550,python-poetry/tomlkit,1,0,78.4,agent
T,tomlkit_550,python-poetry/tomlkit,2,0,127.9,agent
H,tomlkit_550,python-poetry/tomlkit,2,0,274.0,agent
C,tomlkit_550,python-poetry/tomlkit,2,0,120.9,agent
R,tomlkit_550,python-poetry/tomlkit,2,0,92.5,agent
F,tomlkit_550,python-poetry/tomlkit,2,0,71.3,agent
R,tomlkit_550,python-poetry/tomlkit,3,0,112.6,agent
C,tomlkit_550,python-poetry/tomlkit,3,0,94.9,agent
F,tomlkit_550,python-poetry/tomlkit,3,0,69.6,agent
H,tomlkit_550,python-poetry/tomlkit,3,0,300.1,agent
T,tomlkit_550,python-poetry/tomlkit,3,0,123.4,agent
T,tomlkit_550,python-poetry/tomlkit,4,0,88.4,agent
H,tomlkit_550,python-poetry/tomlkit,4,0,150.5,agent
F,tomlkit_550,python-poetry/tomlkit,4,0,69.7,agent
C,tomlkit_550,python-poetry/tomlkit,4,0,97.3,agent
R,tomlkit_550,python-poetry/tomlkit,4,0,135.4,agent
C,pydantic-settings_876,pydantic/pydantic-settings,1,0,103.6,agent
F,pydantic-settings_876,pydantic/pydantic-settings,1,0,111.5,agent
T,pydantic-settings_876,pydantic/pydantic-settings,1,0,227.4,agent
H,pydantic-settings_876,pydantic/pydantic-settings,1,0,78.3,agent
R,pydantic-settings_876,pydantic/pydantic-settings,1,0,228.6,agent
R,pydantic-settings_876,pydantic/pydantic-settings,2,0,205.3,agent
H,pydantic-settings_876,pydantic/pydantic-settings,2,0,214.2,agent
T,pydantic-settings_876,pydantic/pydantic-settings,2,0,133.5,agent
F,pydantic-settings_876,pydantic/pydantic-settings,2,0,61.2,agent
C,pydantic-settings_876,pydantic/pydantic-settings,2,0,133.6,agent
R,pydantic-settings_876,pydantic/pydantic-settings,3,0,135.8,agent
H,pydantic-settings_876,pydantic/pydantic-settings,3,0,81.6,agent
F,pydantic-settings_876,pydantic/pydantic-settings,3,0,94.2,agent
T,pydantic-settings_876,pydantic/pydantic-settings,3,0,104.4,agent
C,pydantic-settings_876,pydantic/pydantic-settings,3,0,71.2,agent
C,pydantic-settings_876,pydantic/pydantic-settings,4,0,100.0,agent
T,pydantic-settings_876,pydantic/pydantic-settings,4,0,139.9,agent
F,pydantic-settings_876,pydantic/pydantic-settings,4,0,63.7,agent
H,pydantic-settings_876,pydantic/pydantic-settings,4,0,86.9,agent
R,pydantic-settings_876,pydantic/pydantic-settings,4,0,200.0,agent
C,packaging_1065,pypa/packaging,1,0,57.2,agent
F,packaging_1065,pypa/packaging,1,0,26.7,agent
T,packaging_1065,pypa/packaging,1,0,58.3,agent
R,packaging_1065,pypa/packaging,1,0,58.5,agent
H,packaging_1065,pypa/packaging,1,0,95.7,agent
H,packaging_1065,pypa/packaging,2,0,80.1,agent
R,packaging_1065,pypa/packaging,2,0,87.1,agent
T,packaging_1065,pypa/packaging,2,0,25.1,agent
F,packaging_1065,pypa/packaging,2,0,66.8,agent
C,packaging_1065,pypa/packaging,2,0,28.0,agent
R,packaging_1065,pypa/packaging,3,0,89.8,agent
H,packaging_1065,pypa/packaging,3,0,66.6,agent
T,packaging_1065,pypa/packaging,3,0,35.6,agent
C,packaging_1065,pypa/packaging,3,0,28.8,agent
F,packaging_1065,pypa/packaging,3,0,50.6,agent
F,packaging_1065,pypa/packaging,4,0,92.5,agent
C,packaging_1065,pypa/packaging,4,0,37.4,agent
T,packaging_1065,pypa/packaging,4,0,57.6,agent
H,packaging_1065,pypa/packaging,4,0,47.1,agent
R,packaging_1065,pypa/packaging,4,0,64.7,agent
H,click_3739,pallets/click,1,1,41.6,agent
T,click_3739,pallets/click,1,1,34.5,agent
F,click_3739,pallets/click,1,1,79.8,agent
C,click_3739,pallets/click,1,1,39.5,agent
R,click_3739,pallets/click,1,1,64.2,agent
R,click_3739,pallets/click,2,1,30.6,agent
C,click_3739,pallets/click,2,1,31.2,agent
F,click_3739,pallets/click,2,1,31.8,agent
T,click_3739,pallets/click,2,1,34.8,agent
H,click_3739,pallets/click,2,1,52.9,agent
C,click_3739,pallets/click,3,1,28.1,agent
H,click_3739,pallets/click,3,1,48.0,agent
F,click_3739,pallets/click,3,1,27.7,agent
T,click_3739,pallets/click,3,1,40.6,agent
R,click_3739,pallets/click,3,1,66.9,agent
R,click_3739,pallets/click,4,1,43.0,agent
T,click_3739,pallets/click,4,1,117.1,agent
F,click_3739,pallets/click,4,1,27.0,agent
H,click_3739,pallets/click,4,1,65.6,agent
C,click_3739,pallets/click,4,1,39.8,agent
F,humanize_286,python-humanize/humanize,1,1,19.0,agent
R,humanize_286,python-humanize/humanize,1,1,21.4,agent
T,humanize_286,python-humanize/humanize,1,1,21.1,agent
H,humanize_286,python-humanize/humanize,1,1,14.2,agent
C,humanize_286,python-humanize/humanize,1,1,17.9,agent
C,humanize_286,python-humanize/humanize,2,1,16.4,agent
H,humanize_286,python-humanize/humanize,2,1,17.5,agent
T,humanize_286,python-humanize/humanize,2,1,21.2,agent
R,humanize_286,python-humanize/humanize,2,1,15.6,agent
F,humanize_286,python-humanize/humanize,2,1,42.7,agent
F,humanize_286,python-humanize/humanize,3,1,13.2,agent
H,humanize_286,python-humanize/humanize,3,1,40.9,agent
C,humanize_286,python-humanize/humanize,3,1,19.7,agent
R,humanize_286,python-humanize/humanize,3,1,18.4,agent
T,humanize_286,python-humanize/humanize,3,1,24.5,agent
T,humanize_286,python-humanize/humanize,4,1,12.7,agent
R,humanize_286,python-humanize/humanize,4,1,14.9,agent
C,humanize_286,python-humanize/humanize,4,1,21.3,agent
H,humanize_286,python-humanize/humanize,4,1,70.7,agent
F,humanize_286,python-humanize/humanize,4,1,21.8,agent
H,tomlkit_610,python-poetry/tomlkit,1,0,72.3,agent
T,tomlkit_610,python-poetry/tomlkit,1,0,44.1,agent
C,tomlkit_610,python-poetry/tomlkit,1,0,43.5,agent
F,tomlkit_610,python-poetry/tomlkit,1,0,84.4,agent
R,tomlkit_610,python-poetry/tomlkit,1,0,35.6,agent
R,tomlkit_610,python-poetry/tomlkit,2,0,91.0,agent
F,tomlkit_610,python-poetry/tomlkit,2,0,147.4,agent
C,tomlkit_610,python-poetry/tomlkit,2,0,56.5,agent
T,tomlkit_610,python-poetry/tomlkit,2,0,68.2,agent
H,tomlkit_610,python-poetry/tomlkit,2,0,133.5,agent
T,tomlkit_610,python-poetry/tomlkit,3,0,60.7,agent
H,tomlkit_610,python-poetry/tomlkit,3,0,138.0,agent
F,tomlkit_610,python-poetry/tomlkit,3,0,88.4,agent
C,tomlkit_610,python-poetry/tomlkit,3,0,61.8,agent
R,tomlkit_610,python-poetry/tomlkit,3,0,95.5,agent
R,tomlkit_610,python-poetry/tomlkit,4,0,25.8,agent
C,tomlkit_610,python-poetry/tomlkit,4,0,59.1,agent
F,tomlkit_610,python-poetry/tomlkit,4,0,104.9,agent
H,tomlkit_610,python-poetry/tomlkit,4,0,300.0,agent
T,tomlkit_610,python-poetry/tomlkit,4,0,67.4,agent
C,packaging_1341,pypa/packaging,1,1,32.0,agent
T,packaging_1341,pypa/packaging,1,1,49.9,agent
H,packaging_1341,pypa/packaging,1,0,300.0,agent
R,packaging_1341,pypa/packaging,1,1,25.8,agent
F,packaging_1341,pypa/packaging,1,1,37.9,agent
F,packaging_1341,pypa/packaging,2,0,51.0,agent
R,packaging_1341,pypa/packaging,2,0,72.0,agent
H,packaging_1341,pypa/packaging,2,1,37.9,agent
T,packaging_1341,pypa/packaging,2,1,30.5,agent
C,packaging_1341,pypa/packaging,2,1,41.9,agent
R,packaging_1341,pypa/packaging,3,0,33.8,agent
H,packaging_1341,pypa/packaging,3,1,103.7,agent
F,packaging_1341,pypa/packaging,3,0,45.9,agent
C,packaging_1341,pypa/packaging,3,1,27.6,agent
T,packaging_1341,pypa/packaging,3,0,32.1,agent
T,packaging_1341,pypa/packaging,4,1,39.3,agent
C,packaging_1341,pypa/packaging,4,1,74.4,agent
F,packaging_1341,pypa/packaging,4,0,176.5,agent
H,packaging_1341,pypa/packaging,4,1,68.8,agent
R,packaging_1341,pypa/packaging,4,1,27.5,agent
F,pydantic-settings_1038,pydantic/pydantic-settings,1,0,127.5,agent
T,pydantic-settings_1038,pydantic/pydantic-settings,1,0,64.7,agent
H,pydantic-settings_1038,pydantic/pydantic-settings,1,0,57.8,agent
C,pydantic-settings_1038,pydantic/pydantic-settings,1,0,44.2,agent
R,pydantic-settings_1038,pydantic/pydantic-settings,1,0,32.8,agent
R,pydantic-settings_1038,pydantic/pydantic-settings,2,0,50.2,agent
C,pydantic-settings_1038,pydantic/pydantic-settings,2,0,57.3,agent
H,pydantic-settings_1038,pydantic/pydantic-settings,2,0,73.4,agent
T,pydantic-settings_1038,pydantic/pydantic-settings,2,0,35.3,agent
F,pydantic-settings_1038,pydantic/pydantic-settings,2,0,49.5,agent
C,pydantic-settings_1038,pydantic/pydantic-settings,3,1,64.2,agent
F,pydantic-settings_1038,pydantic/pydantic-settings,3,0,28.2,agent
R,pydantic-settings_1038,pydantic/pydantic-settings,3,0,32.2,agent
T,pydantic-settings_1038,pydantic/pydantic-settings,3,0,23.2,agent
H,pydantic-settings_1038,pydantic/pydantic-settings,3,0,74.0,agent
H,pydantic-settings_1038,pydantic/pydantic-settings,4,0,91.2,agent
T,pydantic-settings_1038,pydantic/pydantic-settings,4,0,29.7,agent
R,pydantic-settings_1038,pydantic/pydantic-settings,4,0,86.2,agent
F,pydantic-settings_1038,pydantic/pydantic-settings,4,0,30.4,agent
C,pydantic-settings_1038,pydantic/pydantic-settings,4,0,48.0,agent
R,pydantic-settings_887,pydantic/pydantic-settings,1,0,54.1,agent
T,pydantic-settings_887,pydantic/pydantic-settings,1,1,83.0,agent
F,pydantic-settings_887,pydantic/pydantic-settings,1,0,53.0,agent
C,pydantic-settings_887,pydantic/pydantic-settings,1,0,60.4,agent
H,pydantic-settings_887,pydantic/pydantic-settings,1,0,52.4,agent
H,pydantic-settings_887,pydantic/pydantic-settings,2,0,300.0,agent
C,pydantic-settings_887,pydantic/pydantic-settings,2,0,31.6,agent
F,pydantic-settings_887,pydantic/pydantic-settings,2,1,71.3,agent
T,pydantic-settings_887,pydantic/pydantic-settings,2,0,26.3,agent
R,pydantic-settings_887,pydantic/pydantic-settings,2,0,65.2,agent
R,pydantic-settings_887,pydantic/pydantic-settings,3,0,47.8,agent
H,pydantic-settings_887,pydantic/pydantic-settings,3,0,60.9,agent
F,pydantic-settings_887,pydantic/pydantic-settings,3,0,40.5,agent
T,pydantic-settings_887,pydantic/pydantic-settings,3,0,29.8,agent
C,pydantic-settings_887,pydantic/pydantic-settings,3,0,60.2,agent
C,pydantic-settings_887,pydantic/pydantic-settings,4,0,136.0,agent
T,pydantic-settings_887,pydantic/pydantic-settings,4,0,45.4,agent
F,pydantic-settings_887,pydantic/pydantic-settings,4,0,33.9,agent
H,pydantic-settings_887,pydantic/pydantic-settings,4,1,147.4,agent
R,pydantic-settings_887,pydantic/pydantic-settings,4,1,155.3,agent
F,werkzeug_3082,pallets/werkzeug,1,0,67.2,agent
T,werkzeug_3082,pallets/werkzeug,1,0,36.8,agent
R,werkzeug_3082,pallets/werkzeug,1,0,114.9,agent
H,werkzeug_3082,pallets/werkzeug,1,0,156.8,agent
C,werkzeug_3082,pallets/werkzeug,1,0,38.8,agent
C,werkzeug_3082,pallets/werkzeug,2,0,90.8,agent
H,werkzeug_3082,pallets/werkzeug,2,0,202.0,agent
R,werkzeug_3082,pallets/werkzeug,2,0,61.1,agent
T,werkzeug_3082,pallets/werkzeug,2,0,86.2,agent
F,werkzeug_3082,pallets/werkzeug,2,0,64.6,agent
C,werkzeug_3082,pallets/werkzeug,3,0,67.4,agent
T,werkzeug_3082,pallets/werkzeug,3,0,59.8,agent
F,werkzeug_3082,pallets/werkzeug,3,0,77.7,agent
R,werkzeug_3082,pallets/werkzeug,3,0,143.1,agent
H,werkzeug_3082,pallets/werkzeug,3,0,187.2,agent
H,werkzeug_3082,pallets/werkzeug,4,0,119.4,agent
R,werkzeug_3082,pallets/werkzeug,4,0,75.8,agent
F,werkzeug_3082,pallets/werkzeug,4,0,37.3,agent
T,werkzeug_3082,pallets/werkzeug,4,0,64.4,agent
C,werkzeug_3082,pallets/werkzeug,4,0,46.0,agent
R,tomlkit_499,python-poetry/tomlkit,1,0,81.1,agent
H,tomlkit_499,python-poetry/tomlkit,1,0,191.5,agent
F,tomlkit_499,python-poetry/tomlkit,1,0,82.5,agent
C,tomlkit_499,python-poetry/tomlkit,1,0,98.1,agent
T,tomlkit_499,python-poetry/tomlkit,1,0,81.4,agent
T,tomlkit_499,python-poetry/tomlkit,2,0,82.9,agent
C,tomlkit_499,python-poetry/tomlkit,2,0,66.6,agent
F,tomlkit_499,python-poetry/tomlkit,2,0,117.1,agent
H,tomlkit_499,python-poetry/tomlkit,2,0,213.6,agent
R,tomlkit_499,python-poetry/tomlkit,2,0,118.2,agent
R,tomlkit_499,python-poetry/tomlkit,3,0,79.8,agent
F,tomlkit_499,python-poetry/tomlkit,3,0,98.9,agent
T,tomlkit_499,python-poetry/tomlkit,3,0,85.0,agent
H,tomlkit_499,python-poetry/tomlkit,3,0,232.9,agent
C,tomlkit_499,python-poetry/tomlkit,3,0,63.6,agent
C,tomlkit_499,python-poetry/tomlkit,4,0,94.0,agent
H,tomlkit_499,python-poetry/tomlkit,4,0,300.1,agent
T,tomlkit_499,python-poetry/tomlkit,4,0,110.9,agent
F,tomlkit_499,python-poetry/tomlkit,4,0,122.3,agent
R,tomlkit_499,python-poetry/tomlkit,4,0,75.9,agent
R,packaging_1095,pypa/packaging,1,0,133.6,agent
F,packaging_1095,pypa/packaging,1,0,85.1,agent
C,packaging_1095,pypa/packaging,1,0,75.8,agent
H,packaging_1095,pypa/packaging,1,0,296.7,agent
T,packaging_1095,pypa/packaging,1,0,136.0,agent
T,packaging_1095,pypa/packaging,2,0,120.8,agent
H,packaging_1095,pypa/packaging,2,0,251.0,agent
C,packaging_1095,pypa/packaging,2,0,106.8,agent
F,packaging_1095,pypa/packaging,2,0,143.8,agent
R,packaging_1095,pypa/packaging,2,0,191.6,agent
H,packaging_1095,pypa/packaging,3,0,141.5,agent
F,packaging_1095,pypa/packaging,3,0,89.3,agent
T,packaging_1095,pypa/packaging,3,0,110.1,agent
R,packaging_1095,pypa/packaging,3,0,120.6,agent
C,packaging_1095,pypa/packaging,3,0,128.8,agent
C,packaging_1095,pypa/packaging,4,0,152.7,agent
R,packaging_1095,pypa/packaging,4,0,198.5,agent
T,packaging_1095,pypa/packaging,4,0,126.2,agent
F,packaging_1095,pypa/packaging,4,0,115.6,agent
H,packaging_1095,pypa/packaging,4,0,153.6,agent
R,packaging_1360,pypa/packaging,1,0,91.5,agent
H,packaging_1360,pypa/packaging,1,0,215.6,agent
C,packaging_1360,pypa/packaging,1,0,78.7,agent
F,packaging_1360,pypa/packaging,1,0,67.2,agent
T,packaging_1360,pypa/packaging,1,0,94.6,agent
T,packaging_1360,pypa/packaging,2,0,86.7,agent
F,packaging_1360,pypa/packaging,2,0,65.5,agent
C,packaging_1360,pypa/packaging,2,0,66.0,agent
H,packaging_1360,pypa/packaging,2,0,170.5,agent
R,packaging_1360,pypa/packaging,2,1,46.8,agent
H,packaging_1360,pypa/packaging,3,0,112.2,agent
R,packaging_1360,pypa/packaging,3,0,38.4,agent
F,packaging_1360,pypa/packaging,3,1,92.4,agent
T,packaging_1360,pypa/packaging,3,0,76.3,agent
C,packaging_1360,pypa/packaging,3,0,64.8,agent
C,packaging_1360,pypa/packaging,4,1,48.8,agent
T,packaging_1360,pypa/packaging,4,0,33.5,agent
F,packaging_1360,pypa/packaging,4,0,57.2,agent
R,packaging_1360,pypa/packaging,4,1,33.1,agent
H,packaging_1360,pypa/packaging,4,0,102.5,agent
C,pydantic-settings_722,pydantic/pydantic-settings,1,0,73.2,agent
F,pydantic-settings_722,pydantic/pydantic-settings,1,0,93.2,agent
H,pydantic-settings_722,pydantic/pydantic-settings,1,0,213.8,agent
R,pydantic-settings_722,pydantic/pydantic-settings,1,0,116.5,agent
T,pydantic-settings_722,pydantic/pydantic-settings,1,0,196.4,agent
T,pydantic-settings_722,pydantic/pydantic-settings,2,0,174.0,agent
R,pydantic-settings_722,pydantic/pydantic-settings,2,0,41.2,agent
H,pydantic-settings_722,pydantic/pydantic-settings,2,0,222.5,agent
F,pydantic-settings_722,pydantic/pydantic-settings,2,0,68.3,agent
C,pydantic-settings_722,pydantic/pydantic-settings,2,0,74.6,agent
T,pydantic-settings_722,pydantic/pydantic-settings,3,0,57.2,agent
C,pydantic-settings_722,pydantic/pydantic-settings,3,0,102.8,agent
F,pydantic-settings_722,pydantic/pydantic-settings,3,0,273.3,agent
R,pydantic-settings_722,pydantic/pydantic-settings,3,0,110.9,agent
H,pydantic-settings_722,pydantic/pydantic-settings,3,0,145.2,agent
H,pydantic-settings_722,pydantic/pydantic-settings,4,0,300.0,agent
R,pydantic-settings_722,pydantic/pydantic-settings,4,0,53.2,agent
F,pydantic-settings_722,pydantic/pydantic-settings,4,0,67.2,agent
C,pydantic-settings_722,pydantic/pydantic-settings,4,0,77.8,agent
T,pydantic-settings_722,pydantic/pydantic-settings,4,0,75.7,agent
H,tomlkit_516,python-poetry/tomlkit,1,0,69.5,agent
C,tomlkit_516,python-poetry/tomlkit,1,0,50.6,agent
R,tomlkit_516,python-poetry/tomlkit,1,0,72.4,agent
T,tomlkit_516,python-poetry/tomlkit,1,0,57.4,agent
F,tomlkit_516,python-poetry/tomlkit,1,0,53.4,agent
F,tomlkit_516,python-poetry/tomlkit,2,0,113.6,agent
T,tomlkit_516,python-poetry/tomlkit,2,0,57.3,agent
R,tomlkit_516,python-poetry/tomlkit,2,0,73.8,agent
C,tomlkit_516,python-poetry/tomlkit,2,1,54.5,agent
H,tomlkit_516,python-poetry/tomlkit,2,0,85.3,agent
T,tomlkit_516,python-poetry/tomlkit,3,1,67.9,agent
R,tomlkit_516,python-poetry/tomlkit,3,0,58.0,agent
F,tomlkit_516,python-poetry/tomlkit,3,1,71.7,agent
C,tomlkit_516,python-poetry/tomlkit,3,0,48.2,agent
H,tomlkit_516,python-poetry/tomlkit,3,0,190.9,agent
H,tomlkit_516,python-poetry/tomlkit,4,1,300.0,agent
C,tomlkit_516,python-poetry/tomlkit,4,0,58.0,agent
F,tomlkit_516,python-poetry/tomlkit,4,0,114.3,agent
R,tomlkit_516,python-poetry/tomlkit,4,0,31.1,agent
T,tomlkit_516,python-poetry/tomlkit,4,1,71.9,agent
T,click_3004,pallets/click,1,0,108.2,agent
F,click_3004,pallets/click,1,0,44.6,agent
C,click_3004,pallets/click,1,0,44.4,agent
H,click_3004,pallets/click,1,0,88.0,agent
R,click_3004,pallets/click,1,0,58.8,agent
R,click_3004,pallets/click,2,0,35.0,agent
H,click_3004,pallets/click,2,0,58.7,agent
C,click_3004,pallets/click,2,0,44.3,agent
F,click_3004,pallets/click,2,0,54.7,agent
T,click_3004,pallets/click,2,0,65.3,agent
C,click_3004,pallets/click,3,0,53.1,agent
T,click_3004,pallets/click,3,0,45.4,agent
F,click_3004,pallets/click,3,0,86.2,agent
H,click_3004,pallets/click,3,0,63.1,agent
R,click_3004,pallets/click,3,0,45.3,agent
R,click_3004,pallets/click,4,0,69.2,agent
H,click_3004,pallets/click,4,0,102.5,agent
F,click_3004,pallets/click,4,0,57.0,agent
T,click_3004,pallets/click,4,0,62.2,agent
C,click_3004,pallets/click,4,0,47.1,agent
C,tomlkit_641,python-poetry/tomlkit,1,0,25.2,agent
F,tomlkit_641,python-poetry/tomlkit,1,0,38.6,agent
H,tomlkit_641,python-poetry/tomlkit,1,0,57.2,agent
T,tomlkit_641,python-poetry/tomlkit,1,0,29.8,agent
R,tomlkit_641,python-poetry/tomlkit,1,0,24.9,agent
R,tomlkit_641,python-poetry/tomlkit,2,0,29.4,agent
T,tomlkit_641,python-poetry/tomlkit,2,0,34.4,agent
H,tomlkit_641,python-poetry/tomlkit,2,0,300.0,agent
F,tomlkit_641,python-poetry/tomlkit,2,0,20.0,agent
C,tomlkit_641,python-poetry/tomlkit,2,0,46.0,agent
H,tomlkit_641,python-poetry/tomlkit,3,0,68.4,agent
T,tomlkit_641,python-poetry/tomlkit,3,0,26.8,agent
F,tomlkit_641,python-poetry/tomlkit,3,0,66.9,agent
C,tomlkit_641,python-poetry/tomlkit,3,0,76.6,agent
R,tomlkit_641,python-poetry/tomlkit,3,0,55.2,agent
R,tomlkit_641,python-poetry/tomlkit,4,0,69.6,agent
C,tomlkit_641,python-poetry/tomlkit,4,0,57.1,agent
F,tomlkit_641,python-poetry/tomlkit,4,0,62.2,agent
T,tomlkit_641,python-poetry/tomlkit,4,0,16.9,agent
H,tomlkit_641,python-poetry/tomlkit,4,0,97.4,agent
H,click_3434,pallets/click,1,0,300.0,agent
R,click_3434,pallets/click,1,0,63.4,agent
T,click_3434,pallets/click,1,0,63.7,agent
F,click_3434,pallets/click,1,0,231.2,agent
C,click_3434,pallets/click,1,0,110.4,agent
C,click_3434,pallets/click,2,0,42.7,agent
F,click_3434,pallets/click,2,0,120.3,agent
T,click_3434,pallets/click,2,0,131.3,agent
R,click_3434,pallets/click,2,0,116.2,agent
H,click_3434,pallets/click,2,0,300.1,agent
H,click_3434,pallets/click,3,0,300.1,agent
C,click_3434,pallets/click,3,0,126.2,agent
F,click_3434,pallets/click,3,0,105.9,agent
R,click_3434,pallets/click,3,0,87.8,agent
T,click_3434,pallets/click,3,0,57.3,agent
T,click_3434,pallets/click,4,0,130.6,agent
R,click_3434,pallets/click,4,0,37.7,agent
F,click_3434,pallets/click,4,0,99.3,agent
C,click_3434,pallets/click,4,0,68.6,agent
H,click_3434,pallets/click,4,0,300.1,agent
C,more-itertools_1088,more-itertools/more-itertools,1,0,173.6,agent
H,more-itertools_1088,more-itertools/more-itertools,1,1,300.0,agent
T,more-itertools_1088,more-itertools/more-itertools,1,1,70.1,agent
R,more-itertools_1088,more-itertools/more-itertools,1,1,43.2,agent
F,more-itertools_1088,more-itertools/more-itertools,1,1,72.8,agent
F,more-itertools_1088,more-itertools/more-itertools,2,0,83.2,agent
R,more-itertools_1088,more-itertools/more-itertools,2,1,36.4,agent
T,more-itertools_1088,more-itertools/more-itertools,2,1,37.8,agent
H,more-itertools_1088,more-itertools/more-itertools,2,1,95.0,agent
C,more-itertools_1088,more-itertools/more-itertools,2,1,40.2,agent
H,more-itertools_1088,more-itertools/more-itertools,3,1,59.8,agent
F,more-itertools_1088,more-itertools/more-itertools,3,1,40.8,agent
C,more-itertools_1088,more-itertools/more-itertools,3,0,87.9,agent
R,more-itertools_1088,more-itertools/more-itertools,3,1,44.7,agent
T,more-itertools_1088,more-itertools/more-itertools,3,0,61.8,agent
T,more-itertools_1088,more-itertools/more-itertools,4,1,37.1,agent
R,more-itertools_1088,more-itertools/more-itertools,4,1,48.4,agent
C,more-itertools_1088,more-itertools/more-itertools,4,1,86.8,agent
F,more-itertools_1088,more-itertools/more-itertools,4,1,66.6,agent
H,more-itertools_1088,more-itertools/more-itertools,4,1,64.4,agent
R,pydantic-settings_997,pydantic/pydantic-settings,1,0,97.0,agent
T,pydantic-settings_997,pydantic/pydantic-settings,1,0,206.4,agent
F,pydantic-settings_997,pydantic/pydantic-settings,1,0,107.2,agent
C,pydantic-settings_997,pydantic/pydantic-settings,1,0,96.4,agent
H,pydantic-settings_997,pydantic/pydantic-settings,1,0,300.1,agent
H,pydantic-settings_997,pydantic/pydantic-settings,2,0,226.9,agent
C,pydantic-settings_997,pydantic/pydantic-settings,2,0,105.8,agent
F,pydantic-settings_997,pydantic/pydantic-settings,2,0,186.6,agent
T,pydantic-settings_997,pydantic/pydantic-settings,2,0,246.3,agent
R,pydantic-settings_997,pydantic/pydantic-settings,2,0,124.3,agent
C,pydantic-settings_997,pydantic/pydantic-settings,3,0,200.4,agent
F,pydantic-settings_997,pydantic/pydantic-settings,3,0,135.3,agent
R,pydantic-settings_997,pydantic/pydantic-settings,3,0,134.7,agent
T,pydantic-settings_997,pydantic/pydantic-settings,3,0,199.8,agent
H,pydantic-settings_997,pydantic/pydantic-settings,3,0,200.7,agent
R,pydantic-settings_997,pydantic/pydantic-settings,4,0,133.4,agent
F,pydantic-settings_997,pydantic/pydantic-settings,4,0,76.7,agent
C,pydantic-settings_997,pydantic/pydantic-settings,4,0,80.4,agent
F,more-itertools_1261,more-itertools/more-itertools,1,0,66.4,agent
C,more-itertools_1261,more-itertools/more-itertools,2,0,64.4,agent
F,more-itertools_1261,more-itertools/more-itertools,2,0,72.0,agent
H,more-itertools_1261,more-itertools/more-itertools,3,0,300.0,agent
T,more-itertools_1261,more-itertools/more-itertools,2,0,65.8,agent
R,more-itertools_1261,more-itertools/more-itertools,3,0,114.5,agent
T,more-itertools_1261,more-itertools/more-itertools,3,0,91.0,agent
C,more-itertools_1261,more-itertools/more-itertools,3,0,78.4,agent
F,more-itertools_1261,more-itertools/more-itertools,3,0,111.2,agent
F,more-itertools_1261,more-itertools/more-itertools,4,0,183.4,agent
C,more-itertools_1261,more-itertools/more-itertools,4,0,114.7,agent
R,more-itertools_1261,more-itertools/more-itertools,4,0,154.2,agent
T,more-itertools_1261,more-itertools/more-itertools,4,0,107.7,agent
H,more-itertools_1261,more-itertools/more-itertools,4,0,97.5,agent
C,pydantic-settings_955,pydantic/pydantic-settings,1,1,28.6,agent
R,pydantic-settings_955,pydantic/pydantic-settings,1,1,32.9,agent
F,pydantic-settings_955,pydantic/pydantic-settings,1,1,44.9,agent
T,pydantic-settings_955,pydantic/pydantic-settings,1,1,50.3,agent
H,pydantic-settings_955,pydantic/pydantic-settings,1,1,75.2,agent
H,pydantic-settings_955,pydantic/pydantic-settings,2,1,64.2,agent
T,pydantic-settings_955,pydantic/pydantic-settings,2,1,29.1,agent
F,pydantic-settings_955,pydantic/pydantic-settings,2,1,35.3,agent
R,pydantic-settings_955,pydantic/pydantic-settings,2,1,63.0,agent
C,pydantic-settings_955,pydantic/pydantic-settings,2,1,42.1,agent
T,pydantic-settings_955,pydantic/pydantic-settings,3,1,30.8,agent
C,pydantic-settings_955,pydantic/pydantic-settings,3,1,23.0,agent
H,pydantic-settings_955,pydantic/pydantic-settings,3,1,46.5,agent
F,pydantic-settings_955,pydantic/pydantic-settings,3,1,27.2,agent
R,pydantic-settings_955,pydantic/pydantic-settings,3,1,39.9,agent
R,pydantic-settings_955,pydantic/pydantic-settings,4,1,26.3,agent
F,pydantic-settings_955,pydantic/pydantic-settings,4,1,70.6,agent
H,pydantic-settings_955,pydantic/pydantic-settings,4,0,212.2,agent
C,pydantic-settings_955,pydantic/pydantic-settings,4,1,25.5,agent
T,pydantic-settings_955,pydantic/pydantic-settings,4,1,48.6,agent
C,tomlkit_642,python-poetry/tomlkit,1,1,26.3,agent
H,tomlkit_642,python-poetry/tomlkit,1,1,79.5,agent
T,tomlkit_642,python-poetry/tomlkit,1,1,32.4,agent
R,tomlkit_642,python-poetry/tomlkit,1,1,50.5,agent
F,tomlkit_642,python-poetry/tomlkit,1,1,44.4,agent
F,tomlkit_642,python-poetry/tomlkit,2,1,36.7,agent
R,tomlkit_642,python-poetry/tomlkit,2,1,42.2,agent
T,tomlkit_642,python-poetry/tomlkit,2,1,32.6,agent
H,tomlkit_642,python-poetry/tomlkit,2,1,49.6,agent
C,tomlkit_642,python-poetry/tomlkit,2,1,29.3,agent
C,tomlkit_642,python-poetry/tomlkit,3,1,29.8,agent
T,tomlkit_642,python-poetry/tomlkit,3,1,30.0,agent
F,tomlkit_642,python-poetry/tomlkit,3,1,71.2,agent
H,tomlkit_642,python-poetry/tomlkit,3,1,51.1,agent
R,tomlkit_642,python-poetry/tomlkit,3,0,39.7,agent
R,tomlkit_642,python-poetry/tomlkit,4,1,53.4,agent
H,tomlkit_642,python-poetry/tomlkit,4,0,84.2,agent
F,tomlkit_642,python-poetry/tomlkit,4,1,30.7,agent
T,tomlkit_642,python-poetry/tomlkit,4,1,26.4,agent
C,tomlkit_642,python-poetry/tomlkit,4,1,18.9,agent
F,packaging_1332,pypa/packaging,1,1,32.4,agent
C,packaging_1332,pypa/packaging,1,0,66.0,agent
H,packaging_1332,pypa/packaging,1,0,68.3,agent
R,packaging_1332,pypa/packaging,1,0,45.9,agent
T,packaging_1332,pypa/packaging,1,0,43.2,agent
T,packaging_1332,pypa/packaging,2,0,73.7,agent
R,packaging_1332,pypa/packaging,2,1,42.1,agent
H,packaging_1332,pypa/packaging,2,0,100.0,agent
C,packaging_1332,pypa/packaging,2,0,71.7,agent
F,packaging_1332,pypa/packaging,2,0,60.9,agent
T,packaging_1332,pypa/packaging,3,0,42.5,agent
R,packaging_1332,pypa/packaging,3,0,69.1,agent
C,packaging_1332,pypa/packaging,3,0,44.8,agent
H,packaging_1332,pypa/packaging,3,0,78.2,agent
F,packaging_1332,pypa/packaging,3,0,59.5,agent
F,packaging_1332,pypa/packaging,4,0,63.5,agent
H,packaging_1332,pypa/packaging,4,0,50.8,agent
C,packaging_1332,pypa/packaging,4,0,51.8,agent
R,packaging_1332,pypa/packaging,4,1,45.3,agent
T,packaging_1332,pypa/packaging,4,0,45.0,agent
R,click_3391,pallets/click,1,0,65.8,agent
H,click_3391,pallets/click,1,0,82.6,agent
T,click_3391,pallets/click,1,0,128.5,agent
C,click_3391,pallets/click,1,0,95.5,agent
F,click_3391,pallets/click,1,0,147.7,agent
F,click_3391,pallets/click,2,0,180.9,agent
C,click_3391,pallets/click,2,0,103.5,agent
T,click_3391,pallets/click,2,0,168.2,agent
H,click_3391,pallets/click,2,0,42.0,agent
R,click_3391,pallets/click,2,0,99.0,agent
F,click_3391,pallets/click,3,0,104.2,agent
H,click_3391,pallets/click,3,0,209.3,agent
C,click_3391,pallets/click,3,0,207.2,agent
T,click_3391,pallets/click,3,0,110.9,agent
R,click_3391,pallets/click,3,0,129.6,agent
R,click_3391,pallets/click,4,0,237.9,agent
T,click_3391,pallets/click,4,0,189.9,agent
C,click_3391,pallets/click,4,0,45.1,agent
H,click_3391,pallets/click,4,0,300.1,agent
F,click_3391,pallets/click,4,0,120.6,agent
C,packaging_944,pypa/packaging,1,0,33.5,agent
T,packaging_944,pypa/packaging,1,0,92.4,agent
R,packaging_944,pypa/packaging,1,0,82.7,agent
H,packaging_944,pypa/packaging,1,0,69.0,agent
F,packaging_944,pypa/packaging,1,0,52.5,agent
F,packaging_944,pypa/packaging,2,0,27.5,agent
H,packaging_944,pypa/packaging,2,0,196.6,agent
R,packaging_944,pypa/packaging,2,0,39.0,agent
T,packaging_944,pypa/packaging,2,0,140.8,agent
C,packaging_944,pypa/packaging,2,0,48.3,agent
F,packaging_944,pypa/packaging,3,0,55.9,agent
H,packaging_944,pypa/packaging,3,0,197.1,agent
C,packaging_944,pypa/packaging,3,0,57.4,agent
T,packaging_944,pypa/packaging,3,0,32.4,agent
R,packaging_944,pypa/packaging,3,0,108.1,agent
R,packaging_944,pypa/packaging,4,0,80.7,agent
T,packaging_944,pypa/packaging,4,0,34.4,agent
C,packaging_944,pypa/packaging,4,0,79.7,agent
H,packaging_944,pypa/packaging,4,0,143.6,agent
F,packaging_944,pypa/packaging,4,0,55.7,agent
H,tenacity_651,jd/tenacity,1,1,83.9,agent
T,tenacity_651,jd/tenacity,1,1,60.0,agent
F,tenacity_651,jd/tenacity,1,1,35.2,agent
R,tenacity_651,jd/tenacity,1,0,75.0,agent
C,tenacity_651,jd/tenacity,1,1,53.5,agent
C,tenacity_651,jd/tenacity,2,1,45.2,agent
R,tenacity_651,jd/tenacity,2,0,35.3,agent
F,tenacity_651,jd/tenacity,2,1,47.8,agent
T,tenacity_651,jd/tenacity,2,1,36.7,agent
H,tenacity_651,jd/tenacity,2,0,250.6,agent
T,tenacity_651,jd/tenacity,3,0,32.0,agent
R,tenacity_651,jd/tenacity,3,1,26.7,agent
C,tenacity_651,jd/tenacity,3,1,54.4,agent
H,tenacity_651,jd/tenacity,3,1,118.7,agent
F,tenacity_651,jd/tenacity,3,1,37.1,agent
F,tenacity_651,jd/tenacity,4,1,35.0,agent
H,tenacity_651,jd/tenacity,4,1,59.4,agent
C,tenacity_651,jd/tenacity,4,1,31.0,agent
R,tenacity_651,jd/tenacity,4,1,79.4,agent
T,tenacity_651,jd/tenacity,4,1,72.0,agent
R,more-itertools_1223,more-itertools/more-itertools,1,0,181.7,agent
C,more-itertools_1223,more-itertools/more-itertools,1,0,37.9,agent
H,more-itertools_1223,more-itertools/more-itertools,1,0,111.1,agent
T,more-itertools_1223,more-itertools/more-itertools,1,1,20.8,agent
F,more-itertools_1223,more-itertools/more-itertools,1,0,20.0,agent
F,more-itertools_1223,more-itertools/more-itertools,2,1,78.2,agent
T,more-itertools_1223,more-itertools/more-itertools,2,1,95.9,agent
H,more-itertools_1223,more-itertools/more-itertools,2,0,62.7,agent
C,more-itertools_1223,more-itertools/more-itertools,2,0,18.9,agent
R,more-itertools_1223,more-itertools/more-itertools,2,0,20.3,agent
H,more-itertools_1223,more-itertools/more-itertools,3,0,40.5,agent
F,more-itertools_1223,more-itertools/more-itertools,3,1,36.3,agent
T,more-itertools_1223,more-itertools/more-itertools,3,1,61.5,agent
C,more-itertools_1223,more-itertools/more-itertools,3,1,51.4,agent
R,more-itertools_1223,more-itertools/more-itertools,3,0,23.9,agent
R,more-itertools_1223,more-itertools/more-itertools,4,0,41.8,agent
C,more-itertools_1223,more-itertools/more-itertools,4,1,22.1,agent
T,more-itertools_1223,more-itertools/more-itertools,4,0,38.7,agent
F,more-itertools_1223,more-itertools/more-itertools,4,0,128.8,agent
H,more-itertools_1223,more-itertools/more-itertools,4,0,40.5,agent
C,click_3256,pallets/click,1,0,69.7,agent
F,click_3256,pallets/click,1,0,22.5,agent
H,click_3256,pallets/click,1,0,39.1,agent
R,click_3256,pallets/click,1,0,26.9,agent
T,click_3256,pallets/click,1,0,52.2,agent
T,click_3256,pallets/click,2,0,37.1,agent
R,click_3256,pallets/click,2,0,26.4,agent
H,click_3256,pallets/click,2,0,251.5,agent
F,click_3256,pallets/click,2,0,55.1,agent
C,click_3256,pallets/click,2,0,65.0,agent
R,click_3256,pallets/click,3,0,90.4,agent
T,click_3256,pallets/click,3,0,34.1,agent
F,click_3256,pallets/click,3,0,52.3,agent
C,click_3256,pallets/click,3,0,167.6,agent
H,click_3256,pallets/click,3,0,300.0,agent
H,click_3256,pallets/click,4,0,285.5,agent
C,click_3256,pallets/click,4,0,70.4,agent
F,click_3256,pallets/click,4,0,64.2,agent
T,click_3256,pallets/click,4,0,23.3,agent
R,click_3256,pallets/click,4,0,45.8,agent
H,click_3581,pallets/click,1,0,158.3,agent
R,click_3581,pallets/click,1,0,101.1,agent
T,click_3581,pallets/click,1,0,34.5,agent
C,click_3581,pallets/click,1,0,292.4,agent
F,click_3581,pallets/click,1,0,67.1,agent
F,click_3581,pallets/click,2,0,107.9,agent
C,click_3581,pallets/click,2,0,47.0,agent
T,click_3581,pallets/click,2,0,70.3,agent
R,click_3581,pallets/click,2,0,37.4,agent
H,click_3581,pallets/click,2,0,82.9,agent
H,click_3581,pallets/click,3,0,206.2,agent
C,click_3581,pallets/click,3,0,59.7,agent
R,click_3581,pallets/click,3,0,300.0,agent
F,click_3581,pallets/click,3,0,62.4,agent
T,click_3581,pallets/click,3,0,37.7,agent
T,click_3581,pallets/click,4,0,77.9,agent
F,click_3581,pallets/click,4,0,39.1,agent
R,click_3581,pallets/click,4,0,54.9,agent
C,click_3581,pallets/click,4,0,54.2,agent
H,click_3581,pallets/click,4,0,281.0,agent
H,more-itertools_1062,more-itertools/more-itertools,1,0,96.8,agent
C,more-itertools_1062,more-itertools/more-itertools,1,0,79.7,agent
R,more-itertools_1062,more-itertools/more-itertools,1,0,88.5,agent
T,more-itertools_1062,more-itertools/more-itertools,1,0,143.5,agent
F,more-itertools_1062,more-itertools/more-itertools,1,0,84.2,agent
F,more-itertools_1062,more-itertools/more-itertools,2,0,88.0,agent
T,more-itertools_1062,more-itertools/more-itertools,2,0,118.0,agent
R,more-itertools_1062,more-itertools/more-itertools,2,0,122.2,agent
C,more-itertools_1062,more-itertools/more-itertools,2,0,81.6,agent
H,more-itertools_1062,more-itertools/more-itertools,2,0,173.7,agent
F,more-itertools_1062,more-itertools/more-itertools,3,0,96.9,agent
T,more-itertools_1062,more-itertools/more-itertools,3,0,188.5,agent
R,more-itertools_1062,more-itertools/more-itertools,3,0,85.1,agent
C,more-itertools_1062,more-itertools/more-itertools,3,0,67.7,agent
H,more-itertools_1062,more-itertools/more-itertools,3,0,164.0,agent
H,more-itertools_1062,more-itertools/more-itertools,4,0,134.0,agent
C,more-itertools_1062,more-itertools/more-itertools,4,0,46.2,agent
R,more-itertools_1062,more-itertools/more-itertools,4,0,79.0,agent
T,more-itertools_1062,more-itertools/more-itertools,4,0,120.2,agent
F,more-itertools_1062,more-itertools/more-itertools,4,0,56.2,agent
R,cattrs_723,python-attrs/cattrs,1,1,18.8,agent
H,cattrs_723,python-attrs/cattrs,1,1,28.3,agent
C,cattrs_723,python-attrs/cattrs,1,1,15.6,agent
F,cattrs_723,python-attrs/cattrs,1,1,28.2,agent
T,cattrs_723,python-attrs/cattrs,1,1,15.6,agent
T,cattrs_723,python-attrs/cattrs,2,1,20.9,agent
F,cattrs_723,python-attrs/cattrs,2,1,14.7,agent
C,cattrs_723,python-attrs/cattrs,2,1,19.9,agent
H,cattrs_723,python-attrs/cattrs,2,1,45.6,agent
R,cattrs_723,python-attrs/cattrs,2,1,23.2,agent
F,cattrs_723,python-attrs/cattrs,3,1,18.1,agent
T,cattrs_723,python-attrs/cattrs,3,1,19.1,agent
C,cattrs_723,python-attrs/cattrs,3,1,19.2,agent
R,cattrs_723,python-attrs/cattrs,3,1,21.0,agent
H,cattrs_723,python-attrs/cattrs,3,1,46.8,agent
H,cattrs_723,python-attrs/cattrs,4,1,57.7,agent
R,cattrs_723,python-attrs/cattrs,4,1,22.2,agent
C,cattrs_723,python-attrs/cattrs,4,1,18.1,agent
T,cattrs_723,python-attrs/cattrs,4,1,33.5,agent
F,cattrs_723,python-attrs/cattrs,4,1,29.0,agent
H,pydantic-settings_1010,pydantic/pydantic-settings,1,0,82.3,agent
T,pydantic-settings_1010,pydantic/pydantic-settings,1,0,70.5,agent
R,pydantic-settings_1010,pydantic/pydantic-settings,1,0,56.0,agent
C,pydantic-settings_1010,pydantic/pydantic-settings,1,0,48.0,agent
F,pydantic-settings_1010,pydantic/pydantic-settings,1,0,124.7,agent
F,pydantic-settings_1010,pydantic/pydantic-settings,2,0,64.6,agent
C,pydantic-settings_1010,pydantic/pydantic-settings,2,0,64.6,agent
R,pydantic-settings_1010,pydantic/pydantic-settings,2,0,90.3,agent
T,pydantic-settings_1010,pydantic/pydantic-settings,2,0,72.9,agent
H,pydantic-settings_1010,pydantic/pydantic-settings,2,0,173.9,agent
R,pydantic-settings_1010,pydantic/pydantic-settings,3,0,42.4,agent
C,pydantic-settings_1010,pydantic/pydantic-settings,3,0,79.5,agent
F,pydantic-settings_1010,pydantic/pydantic-settings,3,0,86.6,agent
T,pydantic-settings_1010,pydantic/pydantic-settings,3,0,70.7,agent
H,pydantic-settings_1010,pydantic/pydantic-settings,3,0,180.6,agent
H,pydantic-settings_1010,pydantic/pydantic-settings,4,0,234.9,agent
T,pydantic-settings_1010,pydantic/pydantic-settings,4,0,44.6,agent
F,pydantic-settings_1010,pydantic/pydantic-settings,4,0,78.0,agent
C,pydantic-settings_1010,pydantic/pydantic-settings,4,0,142.3,agent
R,pydantic-settings_1010,pydantic/pydantic-settings,4,0,179.8,agent
T,tomlkit_545,python-poetry/tomlkit,1,0,172.3,agent
C,tomlkit_545,python-poetry/tomlkit,1,0,49.7,agent
R,tomlkit_545,python-poetry/tomlkit,1,0,91.7,agent
H,tomlkit_545,python-poetry/tomlkit,1,0,153.2,agent
F,tomlkit_545,python-poetry/tomlkit,1,0,76.3,agent
F,tomlkit_545,python-poetry/tomlkit,2,0,157.0,agent
H,tomlkit_545,python-poetry/tomlkit,2,0,133.1,agent
R,tomlkit_545,python-poetry/tomlkit,2,0,126.1,agent
C,tomlkit_545,python-poetry/tomlkit,2,0,75.8,agent
T,tomlkit_545,python-poetry/tomlkit,2,0,81.5,agent
H,tomlkit_545,python-poetry/tomlkit,3,0,69.8,agent
T,tomlkit_545,python-poetry/tomlkit,3,0,57.5,agent
C,tomlkit_545,python-poetry/tomlkit,3,0,88.7,agent
F,tomlkit_545,python-poetry/tomlkit,3,0,63.4,agent
R,tomlkit_545,python-poetry/tomlkit,3,0,182.7,agent
R,tomlkit_545,python-poetry/tomlkit,4,0,51.3,agent
F,tomlkit_545,python-poetry/tomlkit,4,0,77.5,agent
C,tomlkit_545,python-poetry/tomlkit,4,0,53.0,agent
T,tomlkit_545,python-poetry/tomlkit,4,0,65.3,agent
H,tomlkit_545,python-poetry/tomlkit,4,0,183.2,agent
F,packaging_1234,pypa/packaging,1,0,110.3,agent
C,packaging_1234,pypa/packaging,1,0,86.9,agent
T,packaging_1234,pypa/packaging,1,0,80.4,agent
H,packaging_1234,pypa/packaging,1,0,190.4,agent
R,packaging_1234,pypa/packaging,1,0,66.3,agent
R,packaging_1234,pypa/packaging,2,0,105.8,agent
H,packaging_1234,pypa/packaging,2,0,179.9,agent
T,packaging_1234,pypa/packaging,2,0,87.9,agent
C,packaging_1234,pypa/packaging,2,0,86.7,agent
F,packaging_1234,pypa/packaging,2,0,72.5,agent
R,packaging_1234,pypa/packaging,3,0,163.7,agent
C,packaging_1234,pypa/packaging,3,0,48.4,agent
T,packaging_1234,pypa/packaging,3,0,85.1,agent
H,packaging_1234,pypa/packaging,3,0,131.1,agent
F,packaging_1234,pypa/packaging,3,0,123.0,agent
F,packaging_1234,pypa/packaging,4,0,81.3,agent
H,packaging_1234,pypa/packaging,4,0,117.1,agent
T,packaging_1234,pypa/packaging,4,0,96.0,agent
C,packaging_1234,pypa/packaging,4,0,67.0,agent
R,packaging_1234,pypa/packaging,4,0,72.2,agent
T,click_3681,pallets/click,1,0,39.3,agent
H,click_3681,pallets/click,1,0,300.0,agent
C,click_3681,pallets/click,1,0,32.8,agent
R,click_3681,pallets/click,1,0,168.2,agent
F,click_3681,pallets/click,1,0,156.3,agent
F,click_3681,pallets/click,2,0,44.0,agent
R,click_3681,pallets/click,2,0,45.5,agent
C,click_3681,pallets/click,2,0,26.8,agent
H,click_3681,pallets/click,2,0,81.5,agent
T,click_3681,pallets/click,2,0,36.7,agent
H,click_3681,pallets/click,3,0,46.9,agent
R,click_3681,pallets/click,3,0,115.6,agent
T,click_3681,pallets/click,3,0,36.0,agent
C,click_3681,pallets/click,3,0,30.8,agent
F,click_3681,pallets/click,3,0,148.8,agent
F,click_3681,pallets/click,4,0,118.6,agent
C,click_3681,pallets/click,4,0,94.1,agent
T,click_3681,pallets/click,4,0,46.6,agent
R,click_3681,pallets/click,4,0,52.2,agent
H,click_3681,pallets/click,4,0,229.1,agent
C,pydantic-settings_917,pydantic/pydantic-settings,1,1,22.1,agent
T,pydantic-settings_917,pydantic/pydantic-settings,1,1,33.7,agent
H,pydantic-settings_917,pydantic/pydantic-settings,1,0,45.5,agent
F,pydantic-settings_917,pydantic/pydantic-settings,1,1,24.7,agent
R,pydantic-settings_917,pydantic/pydantic-settings,1,1,31.6,agent
R,pydantic-settings_917,pydantic/pydantic-settings,2,1,44.8,agent
F,pydantic-settings_917,pydantic/pydantic-settings,2,1,21.2,agent
H,pydantic-settings_917,pydantic/pydantic-settings,2,1,44.4,agent
T,pydantic-settings_917,pydantic/pydantic-settings,2,1,43.1,agent
C,pydantic-settings_917,pydantic/pydantic-settings,2,1,23.5,agent
R,pydantic-settings_917,pydantic/pydantic-settings,3,1,27.0,agent
F,pydantic-settings_917,pydantic/pydantic-settings,3,0,39.5,agent
H,pydantic-settings_917,pydantic/pydantic-settings,3,1,34.2,agent
T,pydantic-settings_917,pydantic/pydantic-settings,3,1,22.4,agent
C,pydantic-settings_917,pydantic/pydantic-settings,3,1,18.5,agent
C,pydantic-settings_917,pydantic/pydantic-settings,4,0,15.6,agent
T,pydantic-settings_917,pydantic/pydantic-settings,4,1,31.4,agent
H,pydantic-settings_917,pydantic/pydantic-settings,4,0,105.4,agent
F,pydantic-settings_917,pydantic/pydantic-settings,4,1,20.1,agent
R,pydantic-settings_917,pydantic/pydantic-settings,4,1,18.6,agent
C,structlog_735,hynek/structlog,1,0,56.2,agent
R,structlog_735,hynek/structlog,1,0,25.1,agent
T,structlog_735,hynek/structlog,1,0,29.3,agent
F,structlog_735,hynek/structlog,1,0,104.1,agent
H,structlog_735,hynek/structlog,1,0,114.4,agent
H,structlog_735,hynek/structlog,2,0,55.0,agent
F,structlog_735,hynek/structlog,2,0,62.0,agent
T,structlog_735,hynek/structlog,2,0,31.7,agent
R,structlog_735,hynek/structlog,2,0,34.9,agent
C,structlog_735,hynek/structlog,2,0,34.6,agent
T,structlog_735,hynek/structlog,3,0,34.8,agent
H,structlog_735,hynek/structlog,3,0,58.6,agent
C,structlog_735,hynek/structlog,3,0,24.8,agent
R,structlog_735,hynek/structlog,3,0,78.3,agent
F,structlog_735,hynek/structlog,3,0,49.9,agent
F,structlog_735,hynek/structlog,4,0,32.9,agent
R,structlog_735,hynek/structlog,4,0,42.2,agent
C,structlog_735,hynek/structlog,4,0,69.3,agent
H,structlog_735,hynek/structlog,4,0,43.6,agent
T,structlog_735,hynek/structlog,4,0,52.1,agent
F,tomlkit_629,python-poetry/tomlkit,1,0,50.7,agent
C,tomlkit_629,python-poetry/tomlkit,1,0,83.2,agent
T,tomlkit_629,python-poetry/tomlkit,1,0,71.5,agent
R,tomlkit_629,python-poetry/tomlkit,1,0,73.7,agent
H,tomlkit_629,python-poetry/tomlkit,1,0,,infra
H,tomlkit_629,python-poetry/tomlkit,2,0,152.4,agent
R,tomlkit_629,python-poetry/tomlkit,2,0,41.6,agent
T,tomlkit_629,python-poetry/tomlkit,2,0,72.8,agent
C,tomlkit_629,python-poetry/tomlkit,2,0,36.3,agent
F,tomlkit_629,python-poetry/tomlkit,2,0,79.1,agent
T,tomlkit_629,python-poetry/tomlkit,3,0,145.3,agent
H,tomlkit_629,python-poetry/tomlkit,3,0,102.0,agent
C,tomlkit_629,python-poetry/tomlkit,3,0,92.6,agent
F,tomlkit_629,python-poetry/tomlkit,3,0,48.9,agent
R,tomlkit_629,python-poetry/tomlkit,3,0,63.5,agent
R,tomlkit_629,python-poetry/tomlkit,4,0,86.8,agent
F,tomlkit_629,python-poetry/tomlkit,4,0,59.4,agent
C,tomlkit_629,python-poetry/tomlkit,4,0,,infra
H,tomlkit_629,python-poetry/tomlkit,4,0,,infra
T,tomlkit_629,python-poetry/tomlkit,4,0,,infra
T,click_3764,pallets/click,1,1,46.4,agent
H,click_3764,pallets/click,1,0,,infra
R,click_3764,pallets/click,1,0,,infra
F,click_3764,pallets/click,1,0,,infra
C,click_3764,pallets/click,1,0,,infra
C,click_3764,pallets/click,2,1,47.5,agent
F,click_3764,pallets/click,2,1,43.0,agent
R,click_3764,pallets/click,2,0,74.8,agent
H,click_3764,pallets/click,2,1,45.8,agent
T,click_3764,pallets/click,2,1,58.6,agent
T,click_3764,pallets/click,3,0,117.7,agent
C,click_3764,pallets/click,3,0,74.8,agent
R,click_3764,pallets/click,3,1,35.7,agent
F,click_3764,pallets/click,3,1,153.0,agent
H,click_3764,pallets/click,3,0,212.6,agent
H,click_3764,pallets/click,4,0,295.0,agent
F,click_3764,pallets/click,4,1,62.7,agent
C,click_3764,pallets/click,4,1,51.9,agent
R,click_3764,pallets/click,4,1,69.4,agent
T,click_3764,pallets/click,4,1,37.2,agent
R,tomlkit_536,python-poetry/tomlkit,1,0,120.0,agent
H,tomlkit_536,python-poetry/tomlkit,1,0,170.4,agent
F,tomlkit_536,python-poetry/tomlkit,1,0,75.7,agent
T,tomlkit_536,python-poetry/tomlkit,1,0,51.4,agent
C,tomlkit_536,python-poetry/tomlkit,1,0,29.6,agent
C,tomlkit_536,python-poetry/tomlkit,2,1,31.2,agent
T,tomlkit_536,python-poetry/tomlkit,2,0,64.7,agent
F,tomlkit_536,python-poetry/tomlkit,2,0,247.9,agent
H,tomlkit_536,python-poetry/tomlkit,2,0,110.8,agent
R,tomlkit_536,python-poetry/tomlkit,2,0,117.9,agent
R,tomlkit_536,python-poetry/tomlkit,3,1,31.0,agent
C,tomlkit_536,python-poetry/tomlkit,3,1,22.2,agent
T,tomlkit_536,python-poetry/tomlkit,3,0,74.4,agent
H,tomlkit_536,python-poetry/tomlkit,3,1,247.2,agent
F,tomlkit_536,python-poetry/tomlkit,3,1,73.1,agent
F,tomlkit_536,python-poetry/tomlkit,4,1,27.7,agent
H,tomlkit_536,python-poetry/tomlkit,4,0,300.0,agent
T,tomlkit_536,python-poetry/tomlkit,4,1,27.0,agent
C,tomlkit_536,python-poetry/tomlkit,4,1,19.4,agent
R,tomlkit_536,python-poetry/tomlkit,4,1,34.4,agent
F,pydantic-settings_952,pydantic/pydantic-settings,1,0,96.5,agent
H,pydantic-settings_952,pydantic/pydantic-settings,1,0,51.4,agent
T,pydantic-settings_952,pydantic/pydantic-settings,1,0,200.6,agent
R,pydantic-settings_952,pydantic/pydantic-settings,1,0,27.6,agent
C,pydantic-settings_952,pydantic/pydantic-settings,1,0,89.8,agent
C,pydantic-settings_952,pydantic/pydantic-settings,2,0,78.5,agent
R,pydantic-settings_952,pydantic/pydantic-settings,2,0,108.5,agent
T,pydantic-settings_952,pydantic/pydantic-settings,2,0,98.3,agent
H,pydantic-settings_952,pydantic/pydantic-settings,2,0,193.7,agent
F,pydantic-settings_952,pydantic/pydantic-settings,2,0,103.5,agent
F,pydantic-settings_952,pydantic/pydantic-settings,3,0,82.7,agent
R,pydantic-settings_952,pydantic/pydantic-settings,3,0,55.8,agent
C,pydantic-settings_952,pydantic/pydantic-settings,3,0,54.9,agent
T,pydantic-settings_952,pydantic/pydantic-settings,3,0,68.6,agent
H,pydantic-settings_952,pydantic/pydantic-settings,3,0,129.6,agent
H,pydantic-settings_952,pydantic/pydantic-settings,4,0,215.7,agent
T,pydantic-settings_952,pydantic/pydantic-settings,4,0,117.8,agent
C,pydantic-settings_952,pydantic/pydantic-settings,4,0,68.8,agent
R,pydantic-settings_952,pydantic/pydantic-settings,4,0,114.6,agent
F,pydantic-settings_952,pydantic/pydantic-settings,4,0,197.3,agent
F,boltons_475,mahmoud/boltons,1,1,23.7,agent
T,boltons_475,mahmoud/boltons,1,0,87.9,agent
C,boltons_475,mahmoud/boltons,1,1,31.5,agent
H,boltons_475,mahmoud/boltons,1,1,157.9,agent
R,boltons_475,mahmoud/boltons,1,0,75.0,agent
R,boltons_475,mahmoud/boltons,2,0,80.6,agent
H,boltons_475,mahmoud/boltons,2,1,250.1,agent
C,boltons_475,mahmoud/boltons,2,0,51.8,agent
T,boltons_475,mahmoud/boltons,2,0,72.6,agent
F,boltons_475,mahmoud/boltons,2,1,60.9,agent
T,boltons_475,mahmoud/boltons,3,0,59.9,agent
R,boltons_475,mahmoud/boltons,3,0,55.8,agent
H,boltons_475,mahmoud/boltons,3,1,61.2,agent
F,boltons_475,mahmoud/boltons,3,0,61.7,agent
C,boltons_475,mahmoud/boltons,3,1,43.9,agent
C,boltons_475,mahmoud/boltons,4,0,48.8,agent
F,boltons_475,mahmoud/boltons,4,1,46.5,agent
H,boltons_475,mahmoud/boltons,4,1,62.2,agent
R,boltons_475,mahmoud/boltons,4,1,78.2,agent
T,boltons_475,mahmoud/boltons,4,1,43.6,agent
C,click_3013,pallets/click,1,0,46.9,agent
F,click_3013,pallets/click,1,0,29.1,agent
H,click_3013,pallets/click,1,0,50.4,agent
R,click_3013,pallets/click,1,0,34.1,agent
T,click_3013,pallets/click,1,0,22.1,agent
T,click_3013,pallets/click,2,0,43.9,agent
R,click_3013,pallets/click,2,0,24.6,agent
H,click_3013,pallets/click,2,0,51.1,agent
F,click_3013,pallets/click,2,0,40.2,agent
C,click_3013,pallets/click,2,0,21.7,agent
F,click_3013,pallets/click,3,0,21.8,agent
H,click_3013,pallets/click,3,0,37.8,agent
R,click_3013,pallets/click,3,0,22.3,agent
T,click_3013,pallets/click,3,0,29.1,agent
C,click_3013,pallets/click,3,0,40.0,agent
C,click_3013,pallets/click,4,0,27.7,agent
T,click_3013,pallets/click,4,0,25.0,agent
R,click_3013,pallets/click,4,0,40.4,agent
H,click_3013,pallets/click,4,0,35.1,agent
F,click_3013,pallets/click,4,0,48.5,agent
F,werkzeug_3092,pallets/werkzeug,1,0,73.4,agent
H,werkzeug_3092,pallets/werkzeug,1,0,78.3,agent
R,werkzeug_3092,pallets/werkzeug,1,0,55.0,agent
C,werkzeug_3092,pallets/werkzeug,1,1,44.6,agent
T,werkzeug_3092,pallets/werkzeug,1,0,61.5,agent
T,werkzeug_3092,pallets/werkzeug,2,0,36.4,agent
C,werkzeug_3092,pallets/werkzeug,2,0,62.8,agent
R,werkzeug_3092,pallets/werkzeug,2,1,62.3,agent
H,werkzeug_3092,pallets/werkzeug,2,1,71.3,agent
F,werkzeug_3092,pallets/werkzeug,2,0,75.5,agent
H,werkzeug_3092,pallets/werkzeug,3,1,100.0,agent
R,werkzeug_3092,pallets/werkzeug,3,0,300.0,agent
F,werkzeug_3092,pallets/werkzeug,3,1,47.7,agent
T,werkzeug_3092,pallets/werkzeug,3,0,62.6,agent
C,werkzeug_3092,pallets/werkzeug,3,0,68.6,agent
C,werkzeug_3092,pallets/werkzeug,4,0,123.5,agent
T,werkzeug_3092,pallets/werkzeug,4,0,139.2,agent
F,werkzeug_3092,pallets/werkzeug,4,1,109.4,agent
R,werkzeug_3092,pallets/werkzeug,4,0,48.9,agent
H,werkzeug_3092,pallets/werkzeug,4,0,300.0,agent
H,werkzeug_3215,pallets/werkzeug,1,0,300.0,agent
C,werkzeug_3215,pallets/werkzeug,1,0,46.9,agent
F,werkzeug_3215,pallets/werkzeug,1,0,78.4,agent
T,werkzeug_3215,pallets/werkzeug,1,0,128.5,agent
R,werkzeug_3215,pallets/werkzeug,1,0,100.1,agent
R,werkzeug_3215,pallets/werkzeug,2,0,114.1,agent
T,werkzeug_3215,pallets/werkzeug,2,1,131.7,agent
F,werkzeug_3215,pallets/werkzeug,2,0,128.2,agent
C,werkzeug_3215,pallets/werkzeug,2,0,60.7,agent
H,werkzeug_3215,pallets/werkzeug,2,0,61.6,agent
F,werkzeug_3215,pallets/werkzeug,3,0,115.5,agent
T,werkzeug_3215,pallets/werkzeug,3,0,85.3,agent
C,werkzeug_3215,pallets/werkzeug,3,0,49.1,agent
H,werkzeug_3215,pallets/werkzeug,3,0,168.1,agent
R,werkzeug_3215,pallets/werkzeug,3,0,112.3,agent
R,werkzeug_3215,pallets/werkzeug,4,0,157.6,agent
H,werkzeug_3215,pallets/werkzeug,4,0,261.4,agent
C,werkzeug_3215,pallets/werkzeug,4,0,112.1,agent
T,werkzeug_3215,pallets/werkzeug,4,0,140.5,agent
F,werkzeug_3215,pallets/werkzeug,4,0,72.0,agent
H,tomlkit_500,python-poetry/tomlkit,1,0,300.0,agent
C,tomlkit_500,python-poetry/tomlkit,1,0,107.0,agent
R,tomlkit_500,python-poetry/tomlkit,1,0,92.9,agent
T,tomlkit_500,python-poetry/tomlkit,1,0,112.2,agent
F,tomlkit_500,python-poetry/tomlkit,1,0,150.2,agent
F,tomlkit_500,python-poetry/tomlkit,2,0,92.1,agent
T,tomlkit_500,python-poetry/tomlkit,2,0,89.3,agent
R,tomlkit_500,python-poetry/tomlkit,2,0,87.6,agent
C,tomlkit_500,python-poetry/tomlkit,2,0,115.7,agent
H,tomlkit_500,python-poetry/tomlkit,2,0,147.7,agent
F,tomlkit_500,python-poetry/tomlkit,3,0,104.2,agent
T,tomlkit_500,python-poetry/tomlkit,3,0,132.0,agent
H,tomlkit_500,python-poetry/tomlkit,3,0,169.1,agent
C,tomlkit_500,python-poetry/tomlkit,3,0,69.9,agent
R,tomlkit_500,python-poetry/tomlkit,3,0,73.0,agent
R,tomlkit_500,python-poetry/tomlkit,4,0,76.8,agent
C,tomlkit_500,python-poetry/tomlkit,4,0,91.6,agent
H,tomlkit_500,python-poetry/tomlkit,4,0,236.4,agent
T,tomlkit_500,python-poetry/tomlkit,4,0,115.6,agent
F,tomlkit_500,python-poetry/tomlkit,4,0,227.9,agent
F,boltons_462,mahmoud/boltons,1,0,92.2,agent
H,boltons_462,mahmoud/boltons,1,0,217.3,agent
R,boltons_462,mahmoud/boltons,1,0,173.3,agent
C,boltons_462,mahmoud/boltons,1,1,78.3,agent
T,boltons_462,mahmoud/boltons,1,0,94.5,agent
T,boltons_462,mahmoud/boltons,2,1,95.0,agent
C,boltons_462,mahmoud/boltons,2,1,38.6,agent
R,boltons_462,mahmoud/boltons,2,0,98.9,agent
H,boltons_462,mahmoud/boltons,2,0,249.3,agent
F,boltons_462,mahmoud/boltons,2,1,42.2,agent
C,boltons_462,mahmoud/boltons,3,0,89.6,agent
H,boltons_462,mahmoud/boltons,3,0,297.3,agent
T,boltons_462,mahmoud/boltons,3,0,130.8,agent
F,boltons_462,mahmoud/boltons,3,0,76.9,agent
R,boltons_462,mahmoud/boltons,3,1,103.6,agent
R,boltons_462,mahmoud/boltons,4,0,102.5,agent
F,boltons_462,mahmoud/boltons,4,0,125.9,agent
T,boltons_462,mahmoud/boltons,4,1,118.5,agent
H,boltons_462,mahmoud/boltons,4,1,199.3,agent
C,boltons_462,mahmoud/boltons,4,0,55.2,agent
R,more-itertools_1305,more-itertools/more-itertools,1,0,72.5,agent
F,more-itertools_1305,more-itertools/more-itertools,1,0,37.7,agent
C,more-itertools_1305,more-itertools/more-itertools,1,1,61.9,agent
H,more-itertools_1305,more-itertools/more-itertools,1,0,163.5,agent
T,more-itertools_1305,more-itertools/more-itertools,1,0,43.6,agent
T,more-itertools_1305,more-itertools/more-itertools,2,0,38.7,agent
H,more-itertools_1305,more-itertools/more-itertools,2,0,206.1,agent
C,more-itertools_1305,more-itertools/more-itertools,2,1,72.3,agent
F,more-itertools_1305,more-itertools/more-itertools,2,0,47.0,agent
R,more-itertools_1305,more-itertools/more-itertools,2,0,102.5,agent
H,more-itertools_1305,more-itertools/more-itertools,3,1,63.1,agent
R,more-itertools_1305,more-itertools/more-itertools,3,0,38.4,agent
F,more-itertools_1305,more-itertools/more-itertools,3,0,223.9,agent
T,more-itertools_1305,more-itertools/more-itertools,3,0,34.9,agent
C,more-itertools_1305,more-itertools/more-itertools,3,0,70.2,agent
C,more-itertools_1305,more-itertools/more-itertools,4,0,55.2,agent
T,more-itertools_1305,more-itertools/more-itertools,4,1,196.7,agent
F,more-itertools_1305,more-itertools/more-itertools,4,0,23.0,agent
R,more-itertools_1305,more-itertools/more-itertools,4,0,117.2,agent
H,more-itertools_1305,more-itertools/more-itertools,4,0,49.7,agent
T,tomlkit_567,python-poetry/tomlkit,1,0,109.6,agent
C,tomlkit_567,python-poetry/tomlkit,1,0,77.4,agent
H,tomlkit_567,python-poetry/tomlkit,1,0,106.0,agent
R,tomlkit_567,python-poetry/tomlkit,1,0,96.7,agent
F,tomlkit_567,python-poetry/tomlkit,1,0,63.2,agent
F,tomlkit_567,python-poetry/tomlkit,2,0,83.4,agent
R,tomlkit_567,python-poetry/tomlkit,2,0,133.5,agent
H,tomlkit_567,python-poetry/tomlkit,2,0,74.0,agent
C,tomlkit_567,python-poetry/tomlkit,2,0,117.4,agent
T,tomlkit_567,python-poetry/tomlkit,2,0,75.8,agent
F,tomlkit_567,python-poetry/tomlkit,3,0,75.2,agent
R,tomlkit_567,python-poetry/tomlkit,3,0,68.6,agent
C,tomlkit_567,python-poetry/tomlkit,3,0,156.2,agent
H,tomlkit_567,python-poetry/tomlkit,3,0,85.5,agent
T,tomlkit_567,python-poetry/tomlkit,3,0,210.8,agent
T,tomlkit_567,python-poetry/tomlkit,4,0,120.0,agent
H,tomlkit_567,python-poetry/tomlkit,4,0,300.0,agent
C,tomlkit_567,python-poetry/tomlkit,4,0,87.0,agent
R,tomlkit_567,python-poetry/tomlkit,4,0,182.3,agent
F,tomlkit_567,python-poetry/tomlkit,4,0,133.5,agent
F,more-itertools_1251,more-itertools/more-itertools,1,1,26.0,agent
H,more-itertools_1251,more-itertools/more-itertools,1,1,21.1,agent
R,more-itertools_1251,more-itertools/more-itertools,1,1,25.0,agent
T,more-itertools_1251,more-itertools/more-itertools,1,1,21.7,agent
C,more-itertools_1251,more-itertools/more-itertools,1,1,29.3,agent
C,more-itertools_1251,more-itertools/more-itertools,2,1,13.1,agent
T,more-itertools_1251,more-itertools/more-itertools,2,1,22.3,agent
R,more-itertools_1251,more-itertools/more-itertools,2,1,21.1,agent
H,more-itertools_1251,more-itertools/more-itertools,2,1,59.3,agent
F,more-itertools_1251,more-itertools/more-itertools,2,1,22.6,agent
T,more-itertools_1251,more-itertools/more-itertools,3,1,17.8,agent
C,more-itertools_1251,more-itertools/more-itertools,3,1,20.7,agent
R,more-itertools_1251,more-itertools/more-itertools,3,1,15.6,agent
F,more-itertools_1251,more-itertools/more-itertools,3,1,14.7,agent
H,more-itertools_1251,more-itertools/more-itertools,3,1,15.3,agent
H,more-itertools_1251,more-itertools/more-itertools,4,1,85.3,agent
F,more-itertools_1251,more-itertools/more-itertools,4,1,31.1,agent
R,more-itertools_1251,more-itertools/more-itertools,4,1,23.0,agent
C,more-itertools_1251,more-itertools/more-itertools,4,1,34.7,agent
T,more-itertools_1251,more-itertools/more-itertools,4,1,37.1,agent
C,tomlkit_613,python-poetry/tomlkit,1,0,41.0,agent
T,tomlkit_613,python-poetry/tomlkit,1,0,90.8,agent
H,tomlkit_613,python-poetry/tomlkit,1,0,64.0,agent
R,tomlkit_613,python-poetry/tomlkit,1,0,31.8,agent
F,tomlkit_613,python-poetry/tomlkit,1,0,40.2,agent
F,tomlkit_613,python-poetry/tomlkit,2,0,69.7,agent
R,tomlkit_613,python-poetry/tomlkit,2,0,105.7,agent
H,tomlkit_613,python-poetry/tomlkit,2,0,145.2,agent
T,tomlkit_613,python-poetry/tomlkit,2,0,41.8,agent
C,tomlkit_613,python-poetry/tomlkit,2,0,89.2,agent
R,tomlkit_613,python-poetry/tomlkit,3,0,134.6,agent
T,tomlkit_613,python-poetry/tomlkit,3,0,50.6,agent
C,tomlkit_613,python-poetry/tomlkit,3,0,30.6,agent
H,tomlkit_613,python-poetry/tomlkit,3,0,232.3,agent
F,tomlkit_613,python-poetry/tomlkit,3,0,133.0,agent
F,tomlkit_613,python-poetry/tomlkit,4,0,99.6,agent
H,tomlkit_613,python-poetry/tomlkit,4,0,73.5,agent
C,tomlkit_613,python-poetry/tomlkit,4,0,32.2,agent
T,tomlkit_613,python-poetry/tomlkit,4,0,59.9,agent
R,tomlkit_613,python-poetry/tomlkit,4,0,61.7,agent
F,click_3877,pallets/click,1,0,65.8,agent
T,click_3877,pallets/click,1,0,92.9,agent
C,click_3877,pallets/click,1,0,75.1,agent
R,click_3877,pallets/click,1,0,110.9,agent
H,click_3877,pallets/click,1,0,300.1,agent
H,click_3877,pallets/click,2,0,157.2,agent
R,click_3877,pallets/click,2,0,155.5,agent
C,click_3877,pallets/click,2,0,69.9,agent
T,click_3877,pallets/click,2,0,110.1,agent
F,click_3877,pallets/click,2,0,113.4,agent
F,click_3877,pallets/click,3,0,135.6,agent
H,click_3877,pallets/click,3,0,275.6,agent
T,click_3877,pallets/click,3,0,129.0,agent
C,click_3877,pallets/click,3,0,51.7,agent
R,click_3877,pallets/click,3,0,108.7,agent
R,click_3877,pallets/click,4,0,120.2,agent
C,click_3877,pallets/click,4,0,62.1,agent
T,click_3877,pallets/click,4,0,206.3,agent
H,click_3877,pallets/click,4,0,138.3,agent
F,click_3877,pallets/click,4,0,111.1,agent
H,tenacity_643,jd/tenacity,1,0,190.1,agent
F,tenacity_643,jd/tenacity,1,0,126.5,agent
C,tenacity_643,jd/tenacity,1,0,43.0,agent
T,tenacity_643,jd/tenacity,1,0,66.7,agent
R,tenacity_643,jd/tenacity,1,0,172.7,agent
R,tenacity_643,jd/tenacity,2,0,162.4,agent
T,tenacity_643,jd/tenacity,2,0,86.0,agent
C,tenacity_643,jd/tenacity,2,0,37.5,agent
F,tenacity_643,jd/tenacity,2,0,127.1,agent
H,tenacity_643,jd/tenacity,2,0,246.4,agent
F,tenacity_643,jd/tenacity,3,0,157.9,agent
R,tenacity_643,jd/tenacity,3,0,141.5,agent
T,tenacity_643,jd/tenacity,3,0,107.9,agent
C,tenacity_643,jd/tenacity,3,0,73.2,agent
H,tenacity_643,jd/tenacity,3,0,82.4,agent
H,tenacity_643,jd/tenacity,4,0,147.9,agent
C,tenacity_643,jd/tenacity,4,0,55.3,agent
T,tenacity_643,jd/tenacity,4,0,81.7,agent
R,tenacity_643,jd/tenacity,4,0,141.0,agent
F,tenacity_643,jd/tenacity,4,0,75.7,agent
H,pluggy_701,pytest-dev/pluggy,1,0,35.6,agent
F,pluggy_701,pytest-dev/pluggy,1,0,17.0,agent
R,pluggy_701,pytest-dev/pluggy,1,0,15.0,agent
T,pluggy_701,pytest-dev/pluggy,1,0,23.7,agent
C,pluggy_701,pytest-dev/pluggy,1,0,15.2,agent
C,pluggy_701,pytest-dev/pluggy,2,0,15.6,agent
T,pluggy_701,pytest-dev/pluggy,2,0,14.9,agent
R,pluggy_701,pytest-dev/pluggy,2,0,27.1,agent
F,pluggy_701,pytest-dev/pluggy,2,0,14.8,agent
H,pluggy_701,pytest-dev/pluggy,2,0,29.0,agent
T,pluggy_701,pytest-dev/pluggy,3,0,18.5,agent
R,pluggy_701,pytest-dev/pluggy,3,0,28.6,agent
F,pluggy_701,pytest-dev/pluggy,3,0,17.1,agent
C,pluggy_701,pytest-dev/pluggy,3,0,17.5,agent
H,pluggy_701,pytest-dev/pluggy,3,0,97.7,agent
H,pluggy_701,pytest-dev/pluggy,4,0,22.4,agent
C,pluggy_701,pytest-dev/pluggy,4,0,15.9,agent
F,pluggy_701,pytest-dev/pluggy,4,0,22.3,agent
R,pluggy_701,pytest-dev/pluggy,4,0,13.7,agent
T,pluggy_701,pytest-dev/pluggy,4,0,15.0,agent
F,more-itertools_1125,more-itertools/more-itertools,1,0,174.4,agent
T,more-itertools_1125,more-itertools/more-itertools,1,0,42.0,agent
R,more-itertools_1125,more-itertools/more-itertools,1,0,41.2,agent
C,more-itertools_1125,more-itertools/more-itertools,1,0,49.2,agent
H,more-itertools_1125,more-itertools/more-itertools,1,0,300.1,agent
H,more-itertools_1125,more-itertools/more-itertools,2,0,121.2,agent
C,more-itertools_1125,more-itertools/more-itertools,2,0,43.3,agent
R,more-itertools_1125,more-itertools/more-itertools,2,0,35.8,agent
T,more-itertools_1125,more-itertools/more-itertools,2,0,34.6,agent
F,more-itertools_1125,more-itertools/more-itertools,2,0,67.9,agent
F,more-itertools_1125,more-itertools/more-itertools,3,0,55.4,agent
H,more-itertools_1125,more-itertools/more-itertools,3,0,93.0,agent
T,more-itertools_1125,more-itertools/more-itertools,3,0,29.9,agent
R,more-itertools_1125,more-itertools/more-itertools,3,0,37.8,agent
C,more-itertools_1125,more-itertools/more-itertools,3,0,86.2,agent
C,more-itertools_1125,more-itertools/more-itertools,4,0,44.7,agent
R,more-itertools_1125,more-itertools/more-itertools,4,0,94.3,agent
T,more-itertools_1125,more-itertools/more-itertools,4,0,63.5,agent
H,more-itertools_1125,more-itertools/more-itertools,4,0,143.4,agent
F,more-itertools_1125,more-itertools/more-itertools,4,0,51.4,agent
R,more-itertools_1278,more-itertools/more-itertools,1,1,53.3,agent
C,more-itertools_1278,more-itertools/more-itertools,1,1,60.7,agent
F,more-itertools_1278,more-itertools/more-itertools,1,0,108.4,agent
T,more-itertools_1278,more-itertools/more-itertools,1,0,45.9,agent
H,more-itertools_1278,more-itertools/more-itertools,1,1,87.2,agent
H,more-itertools_1278,more-itertools/more-itertools,2,0,250.5,agent
T,more-itertools_1278,more-itertools/more-itertools,2,1,68.1,agent
F,more-itertools_1278,more-itertools/more-itertools,2,1,40.5,agent
C,more-itertools_1278,more-itertools/more-itertools,2,1,48.3,agent
R,more-itertools_1278,more-itertools/more-itertools,2,1,46.1,agent
R,more-itertools_1278,more-itertools/more-itertools,3,1,30.5,agent
H,more-itertools_1278,more-itertools/more-itertools,3,0,66.3,agent
C,more-itertools_1278,more-itertools/more-itertools,3,1,55.6,agent
T,more-itertools_1278,more-itertools/more-itertools,3,0,96.5,agent
F,more-itertools_1278,more-itertools/more-itertools,3,1,26.4,agent
F,more-itertools_1278,more-itertools/more-itertools,4,0,154.7,agent
T,more-itertools_1278,more-itertools/more-itertools,4,0,76.0,agent
C,more-itertools_1278,more-itertools/more-itertools,4,1,70.1,agent
H,more-itertools_1278,more-itertools/more-itertools,4,1,55.0,agent
R,more-itertools_1278,more-itertools/more-itertools,4,1,76.2,agent
H,tomlkit_497,python-poetry/tomlkit,1,0,60.6,agent
T,tomlkit_497,python-poetry/tomlkit,1,1,26.3,agent
C,tomlkit_497,python-poetry/tomlkit,1,1,22.2,agent
F,tomlkit_497,python-poetry/tomlkit,1,0,33.5,agent
R,tomlkit_497,python-poetry/tomlkit,1,1,14.7,agent
R,tomlkit_497,python-poetry/tomlkit,2,0,96.8,agent
F,tomlkit_497,python-poetry/tomlkit,2,0,31.9,agent
C,tomlkit_497,python-poetry/tomlkit,2,0,24.1,agent
T,tomlkit_497,python-poetry/tomlkit,2,1,19.7,agent
H,tomlkit_497,python-poetry/tomlkit,2,0,300.1,agent
C,tomlkit_497,python-poetry/tomlkit,3,1,15.0,agent
T,tomlkit_497,python-poetry/tomlkit,3,0,69.1,agent
H,tomlkit_497,python-poetry/tomlkit,3,1,49.9,agent
F,tomlkit_497,python-poetry/tomlkit,3,0,47.0,agent
R,tomlkit_497,python-poetry/tomlkit,3,0,57.0,agent
R,tomlkit_497,python-poetry/tomlkit,4,1,38.3,agent
F,tomlkit_497,python-poetry/tomlkit,4,0,84.2,agent
H,tomlkit_497,python-poetry/tomlkit,4,0,300.1,agent
T,tomlkit_497,python-poetry/tomlkit,4,1,35.0,agent
C,tomlkit_497,python-poetry/tomlkit,4,0,40.3,agent
F,more-itertools_1270,more-itertools/more-itertools,1,0,54.6,agent
C,more-itertools_1270,more-itertools/more-itertools,1,1,23.3,agent
H,more-itertools_1270,more-itertools/more-itertools,1,1,25.3,agent
T,more-itertools_1270,more-itertools/more-itertools,1,1,24.6,agent
R,more-itertools_1270,more-itertools/more-itertools,1,1,60.9,agent
R,more-itertools_1270,more-itertools/more-itertools,2,1,36.3,agent
T,more-itertools_1270,more-itertools/more-itertools,2,1,31.9,agent
H,more-itertools_1270,more-itertools/more-itertools,2,0,75.7,agent
C,more-itertools_1270,more-itertools/more-itertools,2,0,25.5,agent
F,more-itertools_1270,more-itertools/more-itertools,2,1,20.7,agent
C,more-itertools_1270,more-itertools/more-itertools,3,1,25.6,agent
R,more-itertools_1270,more-itertools/more-itertools,3,1,26.3,agent
H,more-itertools_1270,more-itertools/more-itertools,3,0,40.6,agent
F,more-itertools_1270,more-itertools/more-itertools,3,0,51.4,agent
T,more-itertools_1270,more-itertools/more-itertools,3,1,25.7,agent
T,more-itertools_1270,more-itertools/more-itertools,4,1,21.8,agent
F,more-itertools_1270,more-itertools/more-itertools,4,1,22.0,agent
H,more-itertools_1270,more-itertools/more-itertools,4,1,51.5,agent
R,more-itertools_1270,more-itertools/more-itertools,4,1,46.3,agent
C,more-itertools_1270,more-itertools/more-itertools,4,1,23.8,agent
T,werkzeug_3113,pallets/werkzeug,1,0,172.7,agent
F,werkzeug_3113,pallets/werkzeug,1,0,68.9,agent
H,werkzeug_3113,pallets/werkzeug,1,0,122.5,agent
C,werkzeug_3113,pallets/werkzeug,1,0,68.8,agent
R,werkzeug_3113,pallets/werkzeug,1,0,155.7,agent
R,werkzeug_3113,pallets/werkzeug,2,0,91.1,agent
C,werkzeug_3113,pallets/werkzeug,2,0,56.9,agent
H,werkzeug_3113,pallets/werkzeug,2,0,300.1,agent
F,werkzeug_3113,pallets/werkzeug,2,0,114.8,agent
T,werkzeug_3113,pallets/werkzeug,2,0,71.6,agent
H,werkzeug_3113,pallets/werkzeug,3,0,282.0,agent
C,werkzeug_3113,pallets/werkzeug,3,0,82.5,agent
F,werkzeug_3113,pallets/werkzeug,3,0,59.0,agent
R,werkzeug_3113,pallets/werkzeug,3,0,177.2,agent
T,werkzeug_3113,pallets/werkzeug,3,0,70.5,agent
T,werkzeug_3113,pallets/werkzeug,4,0,144.6,agent
R,werkzeug_3113,pallets/werkzeug,4,0,96.8,agent
F,werkzeug_3113,pallets/werkzeug,4,0,94.4,agent
C,werkzeug_3113,pallets/werkzeug,4,0,118.0,agent
H,werkzeug_3113,pallets/werkzeug,4,0,213.4,agent
T,tomlkit_510,python-poetry/tomlkit,1,0,117.5,agent
C,tomlkit_510,python-poetry/tomlkit,1,0,139.3,agent
R,tomlkit_510,python-poetry/tomlkit,1,0,114.2,agent
F,tomlkit_510,python-poetry/tomlkit,1,0,257.1,agent
H,tomlkit_510,python-poetry/tomlkit,1,0,219.4,agent
H,tomlkit_510,python-poetry/tomlkit,2,0,300.0,agent
F,tomlkit_510,python-poetry/tomlkit,2,0,159.6,agent
R,tomlkit_510,python-poetry/tomlkit,2,0,139.6,agent
C,tomlkit_510,python-poetry/tomlkit,2,0,125.9,agent
T,tomlkit_510,python-poetry/tomlkit,2,0,144.3,agent
F,tomlkit_510,python-poetry/tomlkit,3,0,149.3,agent
C,tomlkit_510,python-poetry/tomlkit,3,0,119.9,agent
T,tomlkit_510,python-poetry/tomlkit,3,0,113.7,agent
R,tomlkit_510,python-poetry/tomlkit,3,0,156.6,agent
H,tomlkit_510,python-poetry/tomlkit,3,0,300.0,agent
H,tomlkit_510,python-poetry/tomlkit,4,0,106.6,agent
R,tomlkit_510,python-poetry/tomlkit,4,0,51.7,agent
T,tomlkit_510,python-poetry/tomlkit,4,0,300.0,agent
C,tomlkit_510,python-poetry/tomlkit,4,0,134.4,agent
F,tomlkit_510,python-poetry/tomlkit,4,0,277.6,agent
R,click_3642,pallets/click,1,0,31.9,agent
T,click_3642,pallets/click,1,1,43.3,agent
C,click_3642,pallets/click,1,0,46.2,agent
H,click_3642,pallets/click,1,0,126.3,agent
F,click_3642,pallets/click,1,0,34.2,agent
F,click_3642,pallets/click,2,1,49.5,agent
H,click_3642,pallets/click,2,0,105.5,agent
C,click_3642,pallets/click,2,0,47.9,agent
T,click_3642,pallets/click,2,0,46.5,agent
R,click_3642,pallets/click,2,0,51.6,agent
T,click_3642,pallets/click,3,1,31.1,agent
C,click_3642,pallets/click,3,1,29.2,agent
R,click_3642,pallets/click,3,0,61.9,agent
H,click_3642,pallets/click,3,1,81.7,agent
F,click_3642,pallets/click,3,0,125.3,agent
F,click_3642,pallets/click,4,1,40.4,agent
H,click_3642,pallets/click,4,0,117.3,agent
R,click_3642,pallets/click,4,0,27.0,agent
C,click_3642,pallets/click,4,0,40.2,agent
T,click_3642,pallets/click,4,0,29.3,agent
R,more-itertools_1136,more-itertools/more-itertools,1,0,16.8,agent
F,more-itertools_1136,more-itertools/more-itertools,1,0,14.9,agent
C,more-itertools_1136,more-itertools/more-itertools,1,0,26.9,agent
T,more-itertools_1136,more-itertools/more-itertools,1,0,14.4,agent
H,more-itertools_1136,more-itertools/more-itertools,1,0,24.0,agent
H,more-itertools_1136,more-itertools/more-itertools,2,0,23.0,agent
T,more-itertools_1136,more-itertools/more-itertools,2,0,19.4,agent
C,more-itertools_1136,more-itertools/more-itertools,2,0,18.8,agent
F,more-itertools_1136,more-itertools/more-itertools,2,0,20.4,agent
R,more-itertools_1136,more-itertools/more-itertools,2,0,17.5,agent
T,more-itertools_1136,more-itertools/more-itertools,3,0,19.5,agent
C,more-itertools_1136,more-itertools/more-itertools,3,0,11.6,agent
R,more-itertools_1136,more-itertools/more-itertools,3,0,17.5,agent
F,more-itertools_1136,more-itertools/more-itertools,3,0,20.4,agent
H,more-itertools_1136,more-itertools/more-itertools,3,0,15.8,agent
H,more-itertools_1136,more-itertools/more-itertools,4,0,15.9,agent
F,more-itertools_1136,more-itertools/more-itertools,4,0,10.0,agent
R,more-itertools_1136,more-itertools/more-itertools,4,0,10.1,agent
C,more-itertools_1136,more-itertools/more-itertools,4,0,18.8,agent
T,more-itertools_1136,more-itertools/more-itertools,4,0,19.3,agent
C,werkzeug_3292,pallets/werkzeug,1,0,79.5,agent
R,werkzeug_3292,pallets/werkzeug,1,0,197.0,agent
F,werkzeug_3292,pallets/werkzeug,1,0,300.0,agent
H,werkzeug_3292,pallets/werkzeug,1,0,300.1,agent
T,werkzeug_3292,pallets/werkzeug,1,0,155.5,agent
T,werkzeug_3292,pallets/werkzeug,2,0,100.8,agent
H,werkzeug_3292,pallets/werkzeug,2,0,142.5,agent
F,werkzeug_3292,pallets/werkzeug,2,0,88.2,agent
R,werkzeug_3292,pallets/werkzeug,2,0,140.5,agent
C,werkzeug_3292,pallets/werkzeug,2,0,91.5,agent
H,werkzeug_3292,pallets/werkzeug,3,0,194.3,agent
C,werkzeug_3292,pallets/werkzeug,3,0,131.8,agent
R,werkzeug_3292,pallets/werkzeug,3,0,175.1,agent
F,werkzeug_3292,pallets/werkzeug,3,0,84.8,agent
T,werkzeug_3292,pallets/werkzeug,3,0,113.6,agent
T,werkzeug_3292,pallets/werkzeug,4,0,77.1,agent
F,werkzeug_3292,pallets/werkzeug,4,0,167.8,agent
R,werkzeug_3292,pallets/werkzeug,4,0,204.4,agent
C,werkzeug_3292,pallets/werkzeug,4,0,98.4,agent
H,werkzeug_3292,pallets/werkzeug,4,0,300.0,agent
F,boltons_464,mahmoud/boltons,1,0,94.6,agent
C,boltons_464,mahmoud/boltons,1,0,51.6,agent
R,boltons_464,mahmoud/boltons,1,0,121.2,agent
H,boltons_464,mahmoud/boltons,1,0,81.0,agent
T,boltons_464,mahmoud/boltons,1,0,56.9,agent
T,boltons_464,mahmoud/boltons,2,0,44.8,agent
H,boltons_464,mahmoud/boltons,2,0,160.0,agent
R,boltons_464,mahmoud/boltons,2,0,126.6,agent
C,boltons_464,mahmoud/boltons,2,0,93.8,agent
F,boltons_464,mahmoud/boltons,2,0,54.7,agent
R,boltons_464,mahmoud/boltons,3,0,54.0,agent
T,boltons_464,mahmoud/boltons,3,0,50.6,agent
C,boltons_464,mahmoud/boltons,3,0,74.1,agent
F,boltons_464,mahmoud/boltons,3,0,42.4,agent
H,boltons_464,mahmoud/boltons,3,0,300.0,agent
H,boltons_464,mahmoud/boltons,4,0,300.0,agent
F,boltons_464,mahmoud/boltons,4,0,118.6,agent
C,boltons_464,mahmoud/boltons,4,0,133.2,agent
T,boltons_464,mahmoud/boltons,4,0,39.1,agent
R,boltons_464,mahmoud/boltons,4,0,50.0,agent
T,pluggy_738,pytest-dev/pluggy,1,0,116.1,agent
R,pluggy_738,pytest-dev/pluggy,1,0,300.0,agent
H,pluggy_738,pytest-dev/pluggy,1,0,245.0,agent
F,pluggy_738,pytest-dev/pluggy,1,0,107.9,agent
C,pluggy_738,pytest-dev/pluggy,1,0,78.2,agent
C,pluggy_738,pytest-dev/pluggy,2,0,88.8,agent
F,pluggy_738,pytest-dev/pluggy,2,0,151.9,agent
H,pluggy_738,pytest-dev/pluggy,2,0,140.9,agent
R,pluggy_738,pytest-dev/pluggy,2,0,79.4,agent
T,pluggy_738,pytest-dev/pluggy,2,0,153.8,agent
C,pluggy_738,pytest-dev/pluggy,3,0,52.3,agent
R,pluggy_738,pytest-dev/pluggy,3,0,155.5,agent
T,pluggy_738,pytest-dev/pluggy,3,0,81.4,agent
H,pluggy_738,pytest-dev/pluggy,3,0,56.7,agent
F,pluggy_738,pytest-dev/pluggy,3,0,103.3,agent
F,pluggy_738,pytest-dev/pluggy,4,0,184.0,agent
H,pluggy_738,pytest-dev/pluggy,4,0,184.9,agent
T,pluggy_738,pytest-dev/pluggy,4,0,123.5,agent
R,pluggy_738,pytest-dev/pluggy,4,0,125.9,agent
C,pluggy_738,pytest-dev/pluggy,4,0,56.7,agent
R,boltons_513,mahmoud/boltons,1,0,80.7,agent
H,boltons_513,mahmoud/boltons,1,0,300.1,agent
T,boltons_513,mahmoud/boltons,1,0,166.7,agent
F,boltons_513,mahmoud/boltons,1,0,133.0,agent
C,boltons_513,mahmoud/boltons,1,0,58.4,agent
C,boltons_513,mahmoud/boltons,2,0,70.9,agent
F,boltons_513,mahmoud/boltons,2,0,100.6,agent
T,boltons_513,mahmoud/boltons,2,0,77.2,agent
H,boltons_513,mahmoud/boltons,2,0,295.3,agent
R,boltons_513,mahmoud/boltons,2,0,93.9,agent
F,boltons_513,mahmoud/boltons,3,0,172.6,agent
T,boltons_513,mahmoud/boltons,3,0,103.7,agent
C,boltons_513,mahmoud/boltons,3,0,53.5,agent
H,boltons_513,mahmoud/boltons,3,0,237.4,agent
R,boltons_513,mahmoud/boltons,3,0,104.4,agent
R,boltons_513,mahmoud/boltons,4,0,88.7,agent
H,boltons_513,mahmoud/boltons,4,0,300.0,agent
C,boltons_513,mahmoud/boltons,4,0,89.9,agent
T,boltons_513,mahmoud/boltons,4,0,106.6,agent
F,boltons_513,mahmoud/boltons,4,0,52.6,agent
R,humanize_346,python-humanize/humanize,1,1,21.5,agent
T,humanize_346,python-humanize/humanize,1,1,32.4,agent
C,humanize_346,python-humanize/humanize,1,1,31.4,agent
F,humanize_346,python-humanize/humanize,1,0,34.0,agent
H,humanize_346,python-humanize/humanize,1,1,46.5,agent
H,humanize_346,python-humanize/humanize,2,1,39.7,agent
F,humanize_346,python-humanize/humanize,2,1,24.2,agent
C,humanize_346,python-humanize/humanize,2,1,48.8,agent
T,humanize_346,python-humanize/humanize,2,1,26.1,agent
R,humanize_346,python-humanize/humanize,2,1,41.1,agent
H,humanize_346,python-humanize/humanize,3,1,81.7,agent
C,humanize_346,python-humanize/humanize,3,1,35.5,agent
F,humanize_346,python-humanize/humanize,3,1,32.2,agent
R,humanize_346,python-humanize/humanize,3,1,28.7,agent
T,humanize_346,python-humanize/humanize,3,1,23.4,agent
T,humanize_346,python-humanize/humanize,4,1,39.7,agent
R,humanize_346,python-humanize/humanize,4,1,37.7,agent
F,humanize_346,python-humanize/humanize,4,1,25.6,agent
C,humanize_346,python-humanize/humanize,4,1,36.3,agent
H,humanize_346,python-humanize/humanize,4,1,84.3,agent
H,attrs_1606,python-attrs/attrs,1,0,32.2,agent
R,attrs_1606,python-attrs/attrs,1,0,28.9,agent
T,attrs_1606,python-attrs/attrs,1,0,22.3,agent
F,attrs_1606,python-attrs/attrs,1,0,53.0,agent
C,attrs_1606,python-attrs/attrs,1,0,36.9,agent
C,attrs_1606,python-attrs/attrs,2,0,42.1,agent
F,attrs_1606,python-attrs/attrs,2,0,25.3,agent
T,attrs_1606,python-attrs/attrs,2,0,80.6,agent
R,attrs_1606,python-attrs/attrs,2,0,35.6,agent
H,attrs_1606,python-attrs/attrs,2,0,54.6,agent
C,attrs_1606,python-attrs/attrs,3,0,47.5,agent
T,attrs_1606,python-attrs/attrs,3,0,24.3,agent
F,attrs_1606,python-attrs/attrs,3,0,40.3,agent
H,attrs_1606,python-attrs/attrs,3,0,57.9,agent
R,attrs_1606,python-attrs/attrs,3,0,63.7,agent
R,attrs_1606,python-attrs/attrs,4,0,25.2,agent
H,attrs_1606,python-attrs/attrs,4,0,247.9,agent
F,attrs_1606,python-attrs/attrs,4,0,30.5,agent
T,attrs_1606,python-attrs/attrs,4,0,38.1,agent
C,attrs_1606,python-attrs/attrs,4,0,33.7,agent
R,click_3653,pallets/click,1,0,135.9,agent
F,click_3653,pallets/click,1,0,34.3,agent
C,click_3653,pallets/click,1,0,58.1,agent
H,click_3653,pallets/click,1,0,89.1,agent
T,click_3653,pallets/click,1,0,57.3,agent
T,click_3653,pallets/click,2,0,51.6,agent
H,click_3653,pallets/click,2,0,300.1,agent
C,click_3653,pallets/click,2,0,31.2,agent
F,click_3653,pallets/click,2,0,54.4,agent
R,click_3653,pallets/click,2,0,145.6,agent
R,click_3653,pallets/click,3,0,42.7,agent
C,click_3653,pallets/click,3,0,74.5,agent
T,click_3653,pallets/click,3,0,44.8,agent
F,click_3653,pallets/click,3,0,89.9,agent
H,click_3653,pallets/click,3,0,300.1,agent
H,click_3653,pallets/click,4,0,132.0,agent
F,click_3653,pallets/click,4,0,116.4,agent
T,click_3653,pallets/click,4,0,49.5,agent
C,click_3653,pallets/click,4,0,54.3,agent
R,click_3653,pallets/click,4,0,80.5,agent
F,more-itertools_1269,more-itertools/more-itertools,1,1,113.9,agent
C,more-itertools_1269,more-itertools/more-itertools,1,0,84.8,agent
R,more-itertools_1269,more-itertools/more-itertools,1,0,80.2,agent
T,more-itertools_1269,more-itertools/more-itertools,1,0,105.4,agent
H,more-itertools_1269,more-itertools/more-itertools,1,0,296.9,agent
H,more-itertools_1269,more-itertools/more-itertools,2,0,194.9,agent
T,more-itertools_1269,more-itertools/more-itertools,2,0,129.5,agent
R,more-itertools_1269,more-itertools/more-itertools,2,0,129.5,agent
C,more-itertools_1269,more-itertools/more-itertools,2,0,75.9,agent
F,more-itertools_1269,more-itertools/more-itertools,2,0,143.1,agent
C,more-itertools_1269,more-itertools/more-itertools,3,0,138.8,agent
H,more-itertools_1269,more-itertools/more-itertools,3,0,300.0,agent
R,more-itertools_1269,more-itertools/more-itertools,3,1,42.9,agent
F,more-itertools_1269,more-itertools/more-itertools,3,0,161.0,agent
T,more-itertools_1269,more-itertools/more-itertools,3,0,75.8,agent
T,more-itertools_1269,more-itertools/more-itertools,4,0,108.4,agent
F,more-itertools_1269,more-itertools/more-itertools,4,0,50.4,agent
R,more-itertools_1269,more-itertools/more-itertools,4,0,104.5,agent
H,more-itertools_1269,more-itertools/more-itertools,4,0,231.2,agent
C,more-itertools_1269,more-itertools/more-itertools,4,0,104.7,agent
T,click_3473,pallets/click,1,0,138.5,agent
C,click_3473,pallets/click,1,0,79.0,agent
F,click_3473,pallets/click,1,0,65.4,agent
R,click_3473,pallets/click,1,0,235.4,agent
H,click_3473,pallets/click,1,0,73.9,agent
H,click_3473,pallets/click,2,0,138.3,agent
R,click_3473,pallets/click,2,0,132.5,agent
F,click_3473,pallets/click,2,0,131.0,agent
C,click_3473,pallets/click,2,0,74.0,agent
T,click_3473,pallets/click,2,0,111.2,agent
T,click_3473,pallets/click,3,0,172.6,agent
H,click_3473,pallets/click,3,0,89.2,agent
F,click_3473,pallets/click,3,0,77.5,agent
C,click_3473,pallets/click,3,0,63.7,agent
R,click_3473,pallets/click,3,0,112.7,agent
R,click_3473,pallets/click,4,0,133.0,agent
C,click_3473,pallets/click,4,0,34.4,agent
F,click_3473,pallets/click,4,0,100.4,agent
H,click_3473,pallets/click,4,0,281.4,agent
T,click_3473,pallets/click,4,0,124.9,agent
C,click_2969,pallets/click,1,0,48.3,agent
F,click_2969,pallets/click,1,0,39.2,agent
H,click_2969,pallets/click,1,0,247.4,agent
T,click_2969,pallets/click,1,0,226.9,agent
R,click_2969,pallets/click,1,0,30.4,agent
R,click_2969,pallets/click,2,0,56.3,agent
T,click_2969,pallets/click,2,0,43.8,agent
H,click_2969,pallets/click,2,0,82.8,agent
F,click_2969,pallets/click,2,0,44.7,agent
C,click_2969,pallets/click,2,0,33.9,agent
C,click_2969,pallets/click,3,0,78.7,agent
F,click_2969,pallets/click,3,0,48.1,agent
R,click_2969,pallets/click,3,0,36.1,agent
H,click_2969,pallets/click,3,0,69.3,agent
T,click_2969,pallets/click,3,0,40.6,agent
T,click_2969,pallets/click,4,0,98.2,agent
H,click_2969,pallets/click,4,0,119.2,agent
R,click_2969,pallets/click,4,0,40.2,agent
F,click_2969,pallets/click,4,0,53.7,agent
C,click_2969,pallets/click,4,0,114.8,agent
C,click_3328,pallets/click,1,0,39.7,agent
R,click_3328,pallets/click,1,0,182.9,agent
T,click_3328,pallets/click,1,0,48.7,agent
H,click_3328,pallets/click,1,0,33.0,agent
F,click_3328,pallets/click,1,0,102.5,agent
F,click_3328,pallets/click,2,0,102.0,agent
H,click_3328,pallets/click,2,0,174.2,agent
T,click_3328,pallets/click,2,0,50.0,agent
R,click_3328,pallets/click,2,0,71.8,agent
C,click_3328,pallets/click,2,0,44.9,agent
H,click_3328,pallets/click,3,0,300.0,agent
F,click_3328,pallets/click,3,0,62.8,agent
T,click_3328,pallets/click,3,0,62.7,agent
R,click_3328,pallets/click,3,0,31.3,agent
C,click_3328,pallets/click,3,0,30.8,agent
C,click_3328,pallets/click,4,0,33.7,agent
R,click_3328,pallets/click,4,0,34.1,agent
T,click_3328,pallets/click,4,0,126.0,agent
F,click_3328,pallets/click,4,0,38.7,agent
H,click_3328,pallets/click,4,0,149.7,agent
C,werkzeug_3006,pallets/werkzeug,1,0,80.2,agent
R,werkzeug_3006,pallets/werkzeug,1,0,84.1,agent
T,werkzeug_3006,pallets/werkzeug,1,0,93.4,agent
F,werkzeug_3006,pallets/werkzeug,1,0,62.5,agent
H,werkzeug_3006,pallets/werkzeug,1,0,74.3,agent
H,werkzeug_3006,pallets/werkzeug,2,0,167.7,agent
F,werkzeug_3006,pallets/werkzeug,2,0,83.8,agent
T,werkzeug_3006,pallets/werkzeug,2,0,76.8,agent
R,werkzeug_3006,pallets/werkzeug,2,0,96.6,agent
C,werkzeug_3006,pallets/werkzeug,2,0,109.9,agent
T,werkzeug_3006,pallets/werkzeug,3,0,75.2,agent
C,werkzeug_3006,pallets/werkzeug,3,0,44.2,agent
F,werkzeug_3006,pallets/werkzeug,3,0,77.5,agent
R,werkzeug_3006,pallets/werkzeug,3,0,35.5,agent
H,werkzeug_3006,pallets/werkzeug,3,0,147.0,agent
H,werkzeug_3006,pallets/werkzeug,4,0,153.5,agent
R,werkzeug_3006,pallets/werkzeug,4,0,99.4,agent
F,werkzeug_3006,pallets/werkzeug,4,0,82.0,agent
C,werkzeug_3006,pallets/werkzeug,4,0,147.4,agent
T,werkzeug_3006,pallets/werkzeug,4,0,107.0,agent
R,werkzeug_3163,pallets/werkzeug,1,0,30.3,agent
C,werkzeug_3163,pallets/werkzeug,1,0,39.7,agent
F,werkzeug_3163,pallets/werkzeug,1,0,21.8,agent
T,werkzeug_3163,pallets/werkzeug,1,0,27.1,agent
H,werkzeug_3163,pallets/werkzeug,1,0,116.2,agent
H,werkzeug_3163,pallets/werkzeug,2,0,41.4,agent
T,werkzeug_3163,pallets/werkzeug,2,0,44.9,agent
F,werkzeug_3163,pallets/werkzeug,2,0,31.6,agent
C,werkzeug_3163,pallets/werkzeug,2,0,36.1,agent
R,werkzeug_3163,pallets/werkzeug,2,0,43.7,agent
F,werkzeug_3163,pallets/werkzeug,3,0,30.2,agent
H,werkzeug_3163,pallets/werkzeug,3,0,300.0,agent
T,werkzeug_3163,pallets/werkzeug,3,0,33.4,agent
C,werkzeug_3163,pallets/werkzeug,3,0,31.4,agent
R,werkzeug_3163,pallets/werkzeug,3,0,32.5,agent
R,werkzeug_3163,pallets/werkzeug,4,0,25.9,agent
C,werkzeug_3163,pallets/werkzeug,4,0,38.8,agent
T,werkzeug_3163,pallets/werkzeug,4,0,45.2,agent
H,werkzeug_3163,pallets/werkzeug,4,0,40.8,agent
F,werkzeug_3163,pallets/werkzeug,4,0,31.0,agent
C,prettytable_445,jazzband/prettytable,1,1,38.1,agent
R,prettytable_445,jazzband/prettytable,1,0,93.9,agent
F,prettytable_445,jazzband/prettytable,1,0,78.1,agent
T,prettytable_445,jazzband/prettytable,1,1,54.5,agent
H,prettytable_445,jazzband/prettytable,1,0,198.2,agent
H,prettytable_445,jazzband/prettytable,2,0,228.5,agent
T,prettytable_445,jazzband/prettytable,2,1,42.0,agent
F,prettytable_445,jazzband/prettytable,2,1,36.6,agent
R,prettytable_445,jazzband/prettytable,2,1,84.1,agent
C,prettytable_445,jazzband/prettytable,2,1,40.3,agent
C,prettytable_445,jazzband/prettytable,3,0,37.0,agent
T,prettytable_445,jazzband/prettytable,3,0,77.0,agent
F,prettytable_445,jazzband/prettytable,3,0,30.8,agent
H,prettytable_445,jazzband/prettytable,3,0,295.6,agent
R,prettytable_445,jazzband/prettytable,3,1,68.3,agent
R,prettytable_445,jazzband/prettytable,4,0,69.6,agent
H,prettytable_445,jazzband/prettytable,4,0,295.6,agent
F,prettytable_445,jazzband/prettytable,4,0,53.1,agent
T,prettytable_445,jazzband/prettytable,4,0,48.4,agent
C,prettytable_445,jazzband/prettytable,4,1,45.0,agent
R,structlog_747,hynek/structlog,1,1,62.5,agent
H,structlog_747,hynek/structlog,1,0,101.5,agent
T,structlog_747,hynek/structlog,1,1,28.0,agent
C,structlog_747,hynek/structlog,1,0,42.0,agent
F,structlog_747,hynek/structlog,1,1,48.8,agent
F,structlog_747,hynek/structlog,2,0,24.6,agent
C,structlog_747,hynek/structlog,2,0,47.8,agent
T,structlog_747,hynek/structlog,2,0,22.0,agent
H,structlog_747,hynek/structlog,2,0,32.1,agent
R,structlog_747,hynek/structlog,2,1,93.7,agent
R,structlog_747,hynek/structlog,3,0,60.6,agent
H,structlog_747,hynek/structlog,3,0,157.0,agent
C,structlog_747,hynek/structlog,3,1,19.7,agent
F,structlog_747,hynek/structlog,3,1,29.5,agent
T,structlog_747,hynek/structlog,3,1,21.6,agent
T,structlog_747,hynek/structlog,4,1,20.4,agent
F,structlog_747,hynek/structlog,4,0,27.9,agent
C,structlog_747,hynek/structlog,4,0,40.0,agent
H,structlog_747,hynek/structlog,4,0,87.7,agent
R,structlog_747,hynek/structlog,4,1,51.8,agent
R,pluggy_731,pytest-dev/pluggy,1,1,22.6,agent
F,pluggy_731,pytest-dev/pluggy,1,1,144.5,agent
C,pluggy_731,pytest-dev/pluggy,1,1,27.5,agent
H,pluggy_731,pytest-dev/pluggy,1,1,76.3,agent
T,pluggy_731,pytest-dev/pluggy,1,1,23.3,agent
T,pluggy_731,pytest-dev/pluggy,2,0,44.9,agent
H,pluggy_731,pytest-dev/pluggy,2,0,150.6,agent
C,pluggy_731,pytest-dev/pluggy,2,1,19.7,agent
F,pluggy_731,pytest-dev/pluggy,2,1,40.5,agent
R,pluggy_731,pytest-dev/pluggy,2,0,133.2,agent
H,pluggy_731,pytest-dev/pluggy,3,1,40.9,agent
F,pluggy_731,pytest-dev/pluggy,3,0,112.5,agent
T,pluggy_731,pytest-dev/pluggy,3,0,57.9,agent
R,pluggy_731,pytest-dev/pluggy,3,1,46.8,agent
C,pluggy_731,pytest-dev/pluggy,3,1,42.2,agent
C,pluggy_731,pytest-dev/pluggy,4,1,27.6,agent
R,pluggy_731,pytest-dev/pluggy,4,1,23.3,agent
T,pluggy_731,pytest-dev/pluggy,4,1,21.7,agent
F,pluggy_731,pytest-dev/pluggy,4,0,77.9,agent
H,pluggy_731,pytest-dev/pluggy,4,1,49.4,agent
C,attrs_1541,python-attrs/attrs,1,0,24.6,agent
F,attrs_1541,python-attrs/attrs,1,0,74.5,agent
R,attrs_1541,python-attrs/attrs,1,0,69.6,agent
H,attrs_1541,python-attrs/attrs,1,0,85.0,agent
T,attrs_1541,python-attrs/attrs,1,0,30.7,agent
T,attrs_1541,python-attrs/attrs,2,0,31.1,agent
H,attrs_1541,python-attrs/attrs,2,0,236.7,agent
R,attrs_1541,python-attrs/attrs,2,0,35.0,agent
F,attrs_1541,python-attrs/attrs,2,0,50.9,agent
C,attrs_1541,python-attrs/attrs,2,0,49.9,agent
T,attrs_1541,python-attrs/attrs,3,0,96.9,agent
H,attrs_1541,python-attrs/attrs,3,0,289.7,agent
F,attrs_1541,python-attrs/attrs,3,0,33.1,agent
R,attrs_1541,python-attrs/attrs,3,0,85.0,agent
C,attrs_1541,python-attrs/attrs,3,0,45.6,agent
C,attrs_1541,python-attrs/attrs,4,0,94.5,agent
R,attrs_1541,python-attrs/attrs,4,0,50.5,agent
F,attrs_1541,python-attrs/attrs,4,0,117.9,agent
H,attrs_1541,python-attrs/attrs,4,0,129.9,agent
T,attrs_1541,python-attrs/attrs,4,0,68.4,agent
R,werkzeug_3298,pallets/werkzeug,1,1,60.2,agent
F,werkzeug_3298,pallets/werkzeug,1,0,42.7,agent
C,werkzeug_3298,pallets/werkzeug,1,1,49.6,agent
T,werkzeug_3298,pallets/werkzeug,1,1,46.4,agent
H,werkzeug_3298,pallets/werkzeug,1,0,85.7,agent
H,werkzeug_3298,pallets/werkzeug,2,0,300.0,agent
T,werkzeug_3298,pallets/werkzeug,2,1,41.7,agent
C,werkzeug_3298,pallets/werkzeug,2,1,42.4,agent
F,werkzeug_3298,pallets/werkzeug,2,1,61.8,agent
R,werkzeug_3298,pallets/werkzeug,2,1,39.1,agent
H,werkzeug_3298,pallets/werkzeug,3,0,188.8,agent
C,werkzeug_3298,pallets/werkzeug,3,0,70.3,agent
R,werkzeug_3298,pallets/werkzeug,3,0,62.8,agent
F,werkzeug_3298,pallets/werkzeug,3,0,52.4,agent
T,werkzeug_3298,pallets/werkzeug,3,0,43.6,agent
T,werkzeug_3298,pallets/werkzeug,4,1,48.5,agent
F,werkzeug_3298,pallets/werkzeug,4,0,132.5,agent
R,werkzeug_3298,pallets/werkzeug,4,1,44.6,agent
C,werkzeug_3298,pallets/werkzeug,4,0,125.3,agent
H,werkzeug_3298,pallets/werkzeug,4,0,53.8,agent
R,tenacity_629,jd/tenacity,1,0,92.7,agent
H,tenacity_629,jd/tenacity,1,0,292.5,agent
F,tenacity_629,jd/tenacity,1,0,70.2,agent
T,tenacity_629,jd/tenacity,1,0,162.2,agent
C,tenacity_629,jd/tenacity,1,0,115.7,agent
C,tenacity_629,jd/tenacity,2,0,106.4,agent
T,tenacity_629,jd/tenacity,2,0,198.5,agent
F,tenacity_629,jd/tenacity,2,0,57.4,agent
H,tenacity_629,jd/tenacity,2,0,227.4,agent
R,tenacity_629,jd/tenacity,2,0,67.7,agent
C,tenacity_629,jd/tenacity,3,1,58.6,agent
H,tenacity_629,jd/tenacity,3,0,73.3,agent
R,tenacity_629,jd/tenacity,3,0,48.6,agent
F,tenacity_629,jd/tenacity,3,0,46.7,agent
T,tenacity_629,jd/tenacity,3,0,55.1,agent
T,tenacity_629,jd/tenacity,4,0,76.3,agent
F,tenacity_629,jd/tenacity,4,0,155.4,agent
R,tenacity_629,jd/tenacity,4,0,120.7,agent
H,tenacity_629,jd/tenacity,4,0,106.0,agent
C,tenacity_629,jd/tenacity,4,0,69.5,agent
H,pluggy_646,pytest-dev/pluggy,1,0,240.8,agent
T,pluggy_646,pytest-dev/pluggy,1,0,59.9,agent
R,pluggy_646,pytest-dev/pluggy,1,0,96.5,agent
F,pluggy_646,pytest-dev/pluggy,1,0,49.7,agent
C,pluggy_646,pytest-dev/pluggy,1,0,55.4,agent
C,pluggy_646,pytest-dev/pluggy,2,0,53.5,agent
F,pluggy_646,pytest-dev/pluggy,2,0,80.9,agent
R,pluggy_646,pytest-dev/pluggy,2,0,100.0,agent
T,pluggy_646,pytest-dev/pluggy,2,0,114.3,agent
H,pluggy_646,pytest-dev/pluggy,2,0,300.1,agent
F,pluggy_646,pytest-dev/pluggy,3,0,60.1,agent
H,pluggy_646,pytest-dev/pluggy,3,0,205.5,agent
C,pluggy_646,pytest-dev/pluggy,3,0,71.1,agent
R,pluggy_646,pytest-dev/pluggy,3,0,97.3,agent
T,pluggy_646,pytest-dev/pluggy,3,0,62.2,agent
T,pluggy_646,pytest-dev/pluggy,4,0,85.1,agent
R,pluggy_646,pytest-dev/pluggy,4,0,87.3,agent
C,pluggy_646,pytest-dev/pluggy,4,0,77.1,agent
H,pluggy_646,pytest-dev/pluggy,4,0,224.9,agent
F,pluggy_646,pytest-dev/pluggy,4,0,72.4,agent
F,humanize_381,python-humanize/humanize,1,1,55.8,agent
T,humanize_381,python-humanize/humanize,1,1,38.9,agent
H,humanize_381,python-humanize/humanize,1,1,46.9,agent
R,humanize_381,python-humanize/humanize,1,0,142.1,agent
C,humanize_381,python-humanize/humanize,1,1,42.2,agent
C,humanize_381,python-humanize/humanize,2,1,37.3,agent
R,humanize_381,python-humanize/humanize,2,1,127.6,agent
H,humanize_381,python-humanize/humanize,2,1,71.5,agent
T,humanize_381,python-humanize/humanize,2,1,36.7,agent
F,humanize_381,python-humanize/humanize,2,1,48.0,agent
H,humanize_381,python-humanize/humanize,3,1,66.1,agent
F,humanize_381,python-humanize/humanize,3,1,52.1,agent
R,humanize_381,python-humanize/humanize,3,0,81.3,agent
C,humanize_381,python-humanize/humanize,3,1,39.1,agent
T,humanize_381,python-humanize/humanize,3,1,34.2,agent
T,humanize_381,python-humanize/humanize,4,1,39.2,agent
C,humanize_381,python-humanize/humanize,4,1,37.5,agent
R,humanize_381,python-humanize/humanize,4,1,35.6,agent
F,humanize_381,python-humanize/humanize,4,1,38.9,agent
H,humanize_381,python-humanize/humanize,4,1,71.4,agent
C,tenacity_606,jd/tenacity,1,1,29.6,agent
R,tenacity_606,jd/tenacity,1,1,27.4,agent
T,tenacity_606,jd/tenacity,1,1,30.2,agent
F,tenacity_606,jd/tenacity,1,1,21.2,agent
H,tenacity_606,jd/tenacity,1,1,58.3,agent
H,tenacity_606,jd/tenacity,2,1,54.6,agent
F,tenacity_606,jd/tenacity,2,1,42.7,agent
T,tenacity_606,jd/tenacity,2,1,35.8,agent
R,tenacity_606,jd/tenacity,2,1,31.9,agent
C,tenacity_606,jd/tenacity,2,1,33.1,agent
H,tenacity_606,jd/tenacity,3,1,300.0,agent
C,tenacity_606,jd/tenacity,3,1,43.0,agent
T,tenacity_606,jd/tenacity,3,1,153.5,agent
R,tenacity_606,jd/tenacity,3,1,29.3,agent
F,tenacity_606,jd/tenacity,3,1,45.1,agent
F,tenacity_606,jd/tenacity,4,1,29.6,agent
R,tenacity_606,jd/tenacity,4,1,60.5,agent
T,tenacity_606,jd/tenacity,4,1,45.1,agent
C,tenacity_606,jd/tenacity,4,1,21.2,agent
H,tenacity_606,jd/tenacity,4,1,61.0,agent
T,pluggy_743,pytest-dev/pluggy,1,0,33.2,agent
H,pluggy_743,pytest-dev/pluggy,1,0,38.1,agent
F,pluggy_743,pytest-dev/pluggy,1,0,25.8,agent
C,pluggy_743,pytest-dev/pluggy,1,1,25.0,agent
R,pluggy_743,pytest-dev/pluggy,1,1,60.8,agent
R,pluggy_743,pytest-dev/pluggy,2,0,152.1,agent
C,pluggy_743,pytest-dev/pluggy,2,1,63.0,agent
F,pluggy_743,pytest-dev/pluggy,2,1,33.3,agent
H,pluggy_743,pytest-dev/pluggy,2,1,91.2,agent
T,pluggy_743,pytest-dev/pluggy,2,0,32.3,agent
H,pluggy_743,pytest-dev/pluggy,3,1,130.9,agent
T,pluggy_743,pytest-dev/pluggy,3,0,73.4,agent
C,pluggy_743,pytest-dev/pluggy,3,0,54.7,agent
R,pluggy_743,pytest-dev/pluggy,3,1,33.5,agent
F,pluggy_743,pytest-dev/pluggy,3,0,31.7,agent
F,pluggy_743,pytest-dev/pluggy,4,0,50.1,agent
R,pluggy_743,pytest-dev/pluggy,4,0,29.6,agent
C,pluggy_743,pytest-dev/pluggy,4,1,43.0,agent
T,pluggy_743,pytest-dev/pluggy,4,1,141.6,agent
H,pluggy_743,pytest-dev/pluggy,4,1,71.7,agent
H,tenacity_614,jd/tenacity,1,0,300.0,agent
T,tenacity_614,jd/tenacity,1,0,83.8,agent
R,tenacity_614,jd/tenacity,1,0,82.2,agent
F,tenacity_614,jd/tenacity,1,0,74.8,agent
C,tenacity_614,jd/tenacity,1,0,42.8,agent
C,tenacity_614,jd/tenacity,2,0,33.2,agent
F,tenacity_614,jd/tenacity,2,0,67.7,agent
R,tenacity_614,jd/tenacity,2,0,71.8,agent
T,tenacity_614,jd/tenacity,2,0,116.8,agent
H,tenacity_614,jd/tenacity,2,0,127.1,agent
T,tenacity_614,jd/tenacity,3,0,94.0,agent
H,tenacity_614,jd/tenacity,3,0,87.4,agent
F,tenacity_614,jd/tenacity,3,0,66.9,agent
R,tenacity_614,jd/tenacity,3,0,119.7,agent
C,tenacity_614,jd/tenacity,3,0,49.1,agent
C,tenacity_614,jd/tenacity,4,0,57.2,agent
R,tenacity_614,jd/tenacity,4,0,73.7,agent
F,tenacity_614,jd/tenacity,4,0,79.3,agent
H,tenacity_614,jd/tenacity,4,0,152.4,agent
T,tenacity_614,jd/tenacity,4,0,33.2,agent
R,marshmallow_2928,marshmallow-code/marshmallow,1,0,43.4,agent
F,marshmallow_2928,marshmallow-code/marshmallow,1,0,44.5,agent
C,marshmallow_2928,marshmallow-code/marshmallow,1,0,31.5,agent
H,marshmallow_2928,marshmallow-code/marshmallow,1,0,54.0,agent
T,marshmallow_2928,marshmallow-code/marshmallow,1,0,25.3,agent
T,marshmallow_2928,marshmallow-code/marshmallow,2,0,75.0,agent
H,marshmallow_2928,marshmallow-code/marshmallow,2,0,300.0,agent
C,marshmallow_2928,marshmallow-code/marshmallow,2,0,158.0,agent
F,marshmallow_2928,marshmallow-code/marshmallow,2,0,132.7,agent
R,marshmallow_2928,marshmallow-code/marshmallow,2,0,76.3,agent
R,marshmallow_2928,marshmallow-code/marshmallow,3,0,58.5,agent
H,marshmallow_2928,marshmallow-code/marshmallow,3,0,148.1,agent
C,marshmallow_2928,marshmallow-code/marshmallow,3,0,31.5,agent
F,marshmallow_2928,marshmallow-code/marshmallow,3,0,81.9,agent
T,marshmallow_2928,marshmallow-code/marshmallow,3,0,36.7,agent
T,marshmallow_2928,marshmallow-code/marshmallow,4,0,52.2,agent
F,marshmallow_2928,marshmallow-code/marshmallow,4,0,40.6,agent
C,marshmallow_2928,marshmallow-code/marshmallow,4,0,47.4,agent
H,marshmallow_2928,marshmallow-code/marshmallow,4,0,300.0,agent
R,marshmallow_2928,marshmallow-code/marshmallow,4,0,46.0,agent
H,boltons_474,mahmoud/boltons,1,1,56.3,agent
F,boltons_474,mahmoud/boltons,1,1,34.7,agent
T,boltons_474,mahmoud/boltons,1,1,132.2,agent
C,boltons_474,mahmoud/boltons,1,1,57.4,agent
R,boltons_474,mahmoud/boltons,1,1,25.8,agent
R,boltons_474,mahmoud/boltons,2,0,68.1,agent
C,boltons_474,mahmoud/boltons,2,1,65.6,agent
T,boltons_474,mahmoud/boltons,2,1,29.6,agent
F,boltons_474,mahmoud/boltons,2,1,59.1,agent
H,boltons_474,mahmoud/boltons,2,1,62.6,agent
H,boltons_474,mahmoud/boltons,3,1,49.6,agent
R,boltons_474,mahmoud/boltons,3,1,41.5,agent
C,boltons_474,mahmoud/boltons,3,1,20.9,agent
T,boltons_474,mahmoud/boltons,3,1,25.8,agent
F,boltons_474,mahmoud/boltons,3,1,34.8,agent
F,boltons_474,mahmoud/boltons,4,1,30.2,agent
T,boltons_474,mahmoud/boltons,4,1,59.3,agent
C,boltons_474,mahmoud/boltons,4,1,45.6,agent
R,boltons_474,mahmoud/boltons,4,1,28.4,agent
H,boltons_474,mahmoud/boltons,4,1,60.3,agent
T,werkzeug_3276,pallets/werkzeug,1,0,81.0,agent
F,werkzeug_3276,pallets/werkzeug,1,0,60.3,agent
R,werkzeug_3276,pallets/werkzeug,1,0,92.7,agent
H,werkzeug_3276,pallets/werkzeug,1,0,174.4,agent
C,werkzeug_3276,pallets/werkzeug,1,0,91.9,agent
C,werkzeug_3276,pallets/werkzeug,2,0,78.6,agent
H,werkzeug_3276,pallets/werkzeug,2,0,183.5,agent
R,werkzeug_3276,pallets/werkzeug,2,0,126.7,agent
F,werkzeug_3276,pallets/werkzeug,2,0,111.1,agent
T,werkzeug_3276,pallets/werkzeug,2,0,80.7,agent
R,werkzeug_3276,pallets/werkzeug,3,0,76.8,agent
T,werkzeug_3276,pallets/werkzeug,3,0,64.3,agent
H,werkzeug_3276,pallets/werkzeug,3,0,250.1,agent
C,werkzeug_3276,pallets/werkzeug,3,0,39.5,agent
F,werkzeug_3276,pallets/werkzeug,3,0,106.4,agent
F,werkzeug_3276,pallets/werkzeug,4,0,164.2,agent
C,werkzeug_3276,pallets/werkzeug,4,0,68.8,agent
H,werkzeug_3276,pallets/werkzeug,4,0,174.1,agent
T,werkzeug_3276,pallets/werkzeug,4,0,241.8,agent
R,werkzeug_3276,pallets/werkzeug,4,0,117.5,agent
R,packaging_1458,pypa/packaging,1,0,300.1,agent
C,packaging_1458,pypa/packaging,1,0,41.5,agent
T,packaging_1458,pypa/packaging,1,0,65.9,agent
H,packaging_1458,pypa/packaging,1,0,68.1,agent
F,packaging_1458,pypa/packaging,1,0,65.2,agent
F,packaging_1458,pypa/packaging,2,0,54.1,agent
H,packaging_1458,pypa/packaging,2,0,300.1,agent
T,packaging_1458,pypa/packaging,2,0,40.3,agent
C,packaging_1458,pypa/packaging,2,0,81.7,agent
R,packaging_1458,pypa/packaging,2,0,59.6,agent
F,packaging_1458,pypa/packaging,3,0,56.5,agent
R,packaging_1458,pypa/packaging,3,0,49.8,agent
T,packaging_1458,pypa/packaging,3,0,101.4,agent
H,packaging_1458,pypa/packaging,3,0,300.1,agent
C,packaging_1458,pypa/packaging,3,0,65.0,agent
C,packaging_1458,pypa/packaging,4,0,116.0,agent
H,packaging_1458,pypa/packaging,4,0,119.0,agent
T,packaging_1458,pypa/packaging,4,0,47.8,agent
R,packaging_1458,pypa/packaging,4,0,64.6,agent
F,packaging_1458,pypa/packaging,4,0,45.1,agent
T,packaging_1305,pypa/packaging,1,1,35.8,agent
H,packaging_1305,pypa/packaging,1,1,75.8,agent
R,packaging_1305,pypa/packaging,1,1,63.9,agent
C,packaging_1305,pypa/packaging,1,1,39.9,agent
F,packaging_1305,pypa/packaging,1,1,104.9,agent
F,packaging_1305,pypa/packaging,2,1,52.6,agent
C,packaging_1305,pypa/packaging,2,1,49.4,agent
R,packaging_1305,pypa/packaging,2,1,47.4,agent
H,packaging_1305,pypa/packaging,2,1,42.4,agent
T,packaging_1305,pypa/packaging,2,1,49.1,agent
C,packaging_1305,pypa/packaging,3,1,28.9,agent
F,packaging_1305,pypa/packaging,3,1,36.9,agent
R,packaging_1305,pypa/packaging,3,0,72.7,agent
T,packaging_1305,pypa/packaging,3,1,33.6,agent
H,packaging_1305,pypa/packaging,3,1,51.7,agent
H,packaging_1305,pypa/packaging,4,1,74.3,agent
T,packaging_1305,pypa/packaging,4,1,51.9,agent
R,packaging_1305,pypa/packaging,4,1,37.2,agent
F,packaging_1305,pypa/packaging,4,0,55.3,agent
C,packaging_1305,pypa/packaging,4,0,63.6,agent
T,packaging_1297,pypa/packaging,1,0,58.7,agent
H,packaging_1297,pypa/packaging,1,0,82.4,agent
F,packaging_1297,pypa/packaging,1,0,34.8,agent
R,packaging_1297,pypa/packaging,1,0,89.6,agent
C,packaging_1297,pypa/packaging,1,0,68.9,agent
C,packaging_1297,pypa/packaging,2,0,38.1,agent
R,packaging_1297,pypa/packaging,2,0,32.8,agent
F,packaging_1297,pypa/packaging,2,0,32.7,agent
H,packaging_1297,pypa/packaging,2,0,104.0,agent
T,packaging_1297,pypa/packaging,2,0,32.8,agent
H,packaging_1297,pypa/packaging,3,0,142.4,agent
R,packaging_1297,pypa/packaging,3,0,106.0,agent
T,packaging_1297,pypa/packaging,3,0,32.4,agent
F,packaging_1297,pypa/packaging,3,0,27.5,agent
C,packaging_1297,pypa/packaging,3,0,60.0,agent
C,packaging_1297,pypa/packaging,4,0,53.1,agent
F,packaging_1297,pypa/packaging,4,0,120.2,agent
T,packaging_1297,pypa/packaging,4,0,60.4,agent
R,packaging_1297,pypa/packaging,4,0,97.3,agent
H,packaging_1297,pypa/packaging,4,0,137.3,agent
F,packaging_1128,pypa/packaging,1,1,78.5,agent
R,packaging_1128,pypa/packaging,1,0,145.1,agent
C,packaging_1128,pypa/packaging,1,0,70.8,agent
T,packaging_1128,pypa/packaging,1,0,103.5,agent
H,packaging_1128,pypa/packaging,1,0,114.6,agent
H,packaging_1128,pypa/packaging,2,0,206.1,agent
T,packaging_1128,pypa/packaging,2,1,119.6,agent
C,packaging_1128,pypa/packaging,2,0,39.3,agent
R,packaging_1128,pypa/packaging,2,0,128.2,agent
F,packaging_1128,pypa/packaging,2,0,112.9,agent
T,packaging_1128,pypa/packaging,3,1,37.1,agent
R,packaging_1128,pypa/packaging,3,0,64.5,agent
H,packaging_1128,pypa/packaging,3,0,71.7,agent
F,packaging_1128,pypa/packaging,3,0,33.2,agent
C,packaging_1128,pypa/packaging,3,0,29.5,agent
C,packaging_1128,pypa/packaging,4,0,46.7,agent
F,packaging_1128,pypa/packaging,4,1,36.1,agent
H,packaging_1128,pypa/packaging,4,0,116.3,agent
R,packaging_1128,pypa/packaging,4,0,48.0,agent
T,packaging_1128,pypa/packaging,4,0,119.2,agent
F,pydantic-settings_695,pydantic/pydantic-settings,1,0,212.9,agent
R,pydantic-settings_695,pydantic/pydantic-settings,1,0,97.4,agent
T,pydantic-settings_695,pydantic/pydantic-settings,1,0,107.0,agent
C,pydantic-settings_695,pydantic/pydantic-settings,1,0,92.2,agent
H,pydantic-settings_695,pydantic/pydantic-settings,1,0,58.0,agent
H,pydantic-settings_695,pydantic/pydantic-settings,2,0,73.6,agent
C,pydantic-settings_695,pydantic/pydantic-settings,2,0,90.1,agent
T,pydantic-settings_695,pydantic/pydantic-settings,2,0,93.5,agent
R,pydantic-settings_695,pydantic/pydantic-settings,2,0,41.3,agent
F,pydantic-settings_695,pydantic/pydantic-settings,2,0,97.8,agent
F,pydantic-settings_695,pydantic/pydantic-settings,3,0,119.5,agent
R,pydantic-settings_695,pydantic/pydantic-settings,3,0,45.7,agent
H,pydantic-settings_695,pydantic/pydantic-settings,3,0,79.1,agent
T,pydantic-settings_695,pydantic/pydantic-settings,3,0,128.2,agent
C,pydantic-settings_695,pydantic/pydantic-settings,3,0,70.6,agent
C,pydantic-settings_695,pydantic/pydantic-settings,4,0,131.8,agent
T,pydantic-settings_695,pydantic/pydantic-settings,4,0,62.4,agent
H,pydantic-settings_695,pydantic/pydantic-settings,4,0,84.1,agent
R,pydantic-settings_695,pydantic/pydantic-settings,4,0,109.9,agent
F,pydantic-settings_695,pydantic/pydantic-settings,4,0,85.8,agent
R,pydantic-settings_858,pydantic/pydantic-settings,1,0,97.7,agent
C,pydantic-settings_858,pydantic/pydantic-settings,1,0,128.4,agent
F,pydantic-settings_858,pydantic/pydantic-settings,1,0,244.8,agent
T,pydantic-settings_858,pydantic/pydantic-settings,1,0,285.4,agent
H,pydantic-settings_858,pydantic/pydantic-settings,1,0,123.8,agent
H,pydantic-settings_858,pydantic/pydantic-settings,2,0,247.7,agent
T,pydantic-settings_858,pydantic/pydantic-settings,2,0,84.7,agent
F,pydantic-settings_858,pydantic/pydantic-settings,2,0,61.0,agent
C,pydantic-settings_858,pydantic/pydantic-settings,2,0,90.7,agent
R,pydantic-settings_858,pydantic/pydantic-settings,2,0,247.7,agent
C,pydantic-settings_858,pydantic/pydantic-settings,3,0,79.7,agent
R,pydantic-settings_858,pydantic/pydantic-settings,3,1,128.1,agent
H,pydantic-settings_858,pydantic/pydantic-settings,3,0,88.2,agent
T,pydantic-settings_858,pydantic/pydantic-settings,3,0,52.8,agent
F,pydantic-settings_858,pydantic/pydantic-settings,3,0,82.4,agent
F,pydantic-settings_858,pydantic/pydantic-settings,4,0,71.5,agent
T,pydantic-settings_858,pydantic/pydantic-settings,4,1,47.1,agent
H,pydantic-settings_858,pydantic/pydantic-settings,4,0,155.1,agent
R,pydantic-settings_858,pydantic/pydantic-settings,4,1,129.4,agent
C,pydantic-settings_858,pydantic/pydantic-settings,4,0,47.8,agent
C,pydantic-settings_690,pydantic/pydantic-settings,1,0,46.5,agent
R,pydantic-settings_690,pydantic/pydantic-settings,1,0,51.7,agent
H,pydantic-settings_690,pydantic/pydantic-settings,1,0,99.7,agent
F,pydantic-settings_690,pydantic/pydantic-settings,1,0,107.2,agent
T,pydantic-settings_690,pydantic/pydantic-settings,1,0,42.8,agent
T,pydantic-settings_690,pydantic/pydantic-settings,2,0,44.8,agent
F,pydantic-settings_690,pydantic/pydantic-settings,2,0,113.0,agent
H,pydantic-settings_690,pydantic/pydantic-settings,2,0,138.4,agent
R,pydantic-settings_690,pydantic/pydantic-settings,2,0,58.9,agent
C,pydantic-settings_690,pydantic/pydantic-settings,2,0,42.8,agent
T,pydantic-settings_690,pydantic/pydantic-settings,3,0,62.5,agent
F,pydantic-settings_690,pydantic/pydantic-settings,3,0,29.8,agent
H,pydantic-settings_690,pydantic/pydantic-settings,3,0,86.6,agent
R,pydantic-settings_690,pydantic/pydantic-settings,3,0,86.6,agent
C,pydantic-settings_690,pydantic/pydantic-settings,3,0,43.5,agent
C,pydantic-settings_690,pydantic/pydantic-settings,4,0,69.2,agent
R,pydantic-settings_690,pydantic/pydantic-settings,4,0,60.8,agent
H,pydantic-settings_690,pydantic/pydantic-settings,4,0,69.4,agent
F,pydantic-settings_690,pydantic/pydantic-settings,4,0,51.2,agent
T,pydantic-settings_690,pydantic/pydantic-settings,4,0,60.0,agent
R,pydantic-settings_994,pydantic/pydantic-settings,1,0,131.1,agent
T,pydantic-settings_994,pydantic/pydantic-settings,1,0,98.2,agent
H,pydantic-settings_994,pydantic/pydantic-settings,1,0,105.3,agent
C,pydantic-settings_994,pydantic/pydantic-settings,1,0,66.5,agent
F,pydantic-settings_994,pydantic/pydantic-settings,1,0,80.0,agent
F,pydantic-settings_994,pydantic/pydantic-settings,2,0,122.2,agent
C,pydantic-settings_994,pydantic/pydantic-settings,2,0,76.9,agent
H,pydantic-settings_994,pydantic/pydantic-settings,2,0,80.9,agent
T,pydantic-settings_994,pydantic/pydantic-settings,2,0,102.9,agent
R,pydantic-settings_994,pydantic/pydantic-settings,2,0,76.9,agent
F,pydantic-settings_994,pydantic/pydantic-settings,3,0,33.1,agent
C,pydantic-settings_994,pydantic/pydantic-settings,3,0,110.3,agent
R,pydantic-settings_994,pydantic/pydantic-settings,3,0,59.1,agent
H,pydantic-settings_994,pydantic/pydantic-settings,3,0,166.5,agent
T,pydantic-settings_994,pydantic/pydantic-settings,3,0,79.8,agent
T,pydantic-settings_994,pydantic/pydantic-settings,4,0,62.0,agent
H,pydantic-settings_994,pydantic/pydantic-settings,4,0,123.8,agent
R,pydantic-settings_994,pydantic/pydantic-settings,4,0,74.8,agent
C,pydantic-settings_994,pydantic/pydantic-settings,4,0,79.3,agent
F,pydantic-settings_994,pydantic/pydantic-settings,4,0,172.4,agent
T,packaging_1392,pypa/packaging,1,0,170.8,agent
H,packaging_1392,pypa/packaging,1,0,300.0,agent
R,packaging_1392,pypa/packaging,1,0,91.0,agent
F,packaging_1392,pypa/packaging,1,0,111.6,agent
C,packaging_1392,pypa/packaging,1,0,78.0,agent
C,packaging_1392,pypa/packaging,2,0,66.6,agent
F,packaging_1392,pypa/packaging,2,0,57.2,agent
R,packaging_1392,pypa/packaging,2,0,59.8,agent
H,packaging_1392,pypa/packaging,2,0,76.5,agent
T,packaging_1392,pypa/packaging,2,0,67.0,agent
C,packaging_1392,pypa/packaging,3,0,51.2,agent
T,packaging_1392,pypa/packaging,3,0,46.4,agent
R,packaging_1392,pypa/packaging,3,0,91.6,agent
H,packaging_1392,pypa/packaging,3,0,67.2,agent
F,packaging_1392,pypa/packaging,3,0,83.0,agent
F,packaging_1392,pypa/packaging,4,0,108.2,agent
H,packaging_1392,pypa/packaging,4,0,177.5,agent
R,packaging_1392,pypa/packaging,4,0,72.1,agent
T,packaging_1392,pypa/packaging,4,0,83.0,agent
C,packaging_1392,pypa/packaging,4,0,47.9,agent
C,packaging_1320,pypa/packaging,1,0,40.8,agent
T,packaging_1320,pypa/packaging,1,1,91.5,agent
R,packaging_1320,pypa/packaging,1,1,118.1,agent
H,packaging_1320,pypa/packaging,1,0,141.9,agent
F,packaging_1320,pypa/packaging,1,1,116.8,agent
F,packaging_1320,pypa/packaging,2,0,87.9,agent
H,packaging_1320,pypa/packaging,2,1,53.4,agent
R,packaging_1320,pypa/packaging,2,0,112.1,agent
T,packaging_1320,pypa/packaging,2,1,34.4,agent
C,packaging_1320,pypa/packaging,2,0,95.0,agent
C,packaging_1320,pypa/packaging,3,0,76.5,agent
F,packaging_1320,pypa/packaging,3,1,34.3,agent
T,packaging_1320,pypa/packaging,3,0,43.4,agent
R,packaging_1320,pypa/packaging,3,1,47.1,agent
H,packaging_1320,pypa/packaging,3,0,112.2,agent
H,packaging_1320,pypa/packaging,4,0,174.6,agent
R,packaging_1320,pypa/packaging,4,1,31.6,agent
T,packaging_1320,pypa/packaging,4,1,28.7,agent
F,packaging_1320,pypa/packaging,4,0,103.7,agent
C,packaging_1320,pypa/packaging,4,0,45.0,agent
H,packaging_1152,pypa/packaging,1,0,170.7,agent
F,packaging_1152,pypa/packaging,1,0,52.9,agent
R,packaging_1152,pypa/packaging,1,0,109.2,agent
T,packaging_1152,pypa/packaging,1,0,37.7,agent
C,packaging_1152,pypa/packaging,1,0,45.6,agent
C,packaging_1152,pypa/packaging,2,0,28.2,agent
T,packaging_1152,pypa/packaging,2,0,78.3,agent
R,packaging_1152,pypa/packaging,2,0,51.0,agent
F,packaging_1152,pypa/packaging,2,0,45.7,agent
H,packaging_1152,pypa/packaging,2,0,141.0,agent
C,packaging_1152,pypa/packaging,3,0,49.2,agent
T,packaging_1152,pypa/packaging,3,0,97.6,agent
F,packaging_1152,pypa/packaging,3,0,38.9,agent
H,packaging_1152,pypa/packaging,3,0,157.8,agent
R,packaging_1152,pypa/packaging,3,0,60.3,agent
R,packaging_1152,pypa/packaging,4,0,41.9,agent
H,packaging_1152,pypa/packaging,4,0,108.1,agent
F,packaging_1152,pypa/packaging,4,0,109.9,agent
T,packaging_1152,pypa/packaging,4,0,70.3,agent
C,packaging_1152,pypa/packaging,4,0,46.4,agent
H,packaging_1232,pypa/packaging,1,1,59.7,agent
T,packaging_1232,pypa/packaging,1,1,29.0,agent
C,packaging_1232,pypa/packaging,1,1,104.9,agent
F,packaging_1232,pypa/packaging,1,1,50.9,agent
R,packaging_1232,pypa/packaging,1,1,24.3,agent
R,packaging_1232,pypa/packaging,2,1,34.2,agent
F,packaging_1232,pypa/packaging,2,1,118.2,agent
C,packaging_1232,pypa/packaging,2,0,18.2,agent
T,packaging_1232,pypa/packaging,2,1,16.7,agent
H,packaging_1232,pypa/packaging,2,1,29.8,agent
H,packaging_1232,pypa/packaging,3,1,24.3,agent
F,packaging_1232,pypa/packaging,3,1,189.6,agent
C,packaging_1232,pypa/packaging,3,1,36.5,agent
T,packaging_1232,pypa/packaging,3,1,114.6,agent
R,packaging_1232,pypa/packaging,3,1,103.2,agent
R,packaging_1232,pypa/packaging,4,0,104.5,agent
T,packaging_1232,pypa/packaging,4,1,185.5,agent
C,packaging_1232,pypa/packaging,4,1,26.5,agent
F,packaging_1232,pypa/packaging,4,0,71.5,agent
H,packaging_1232,pypa/packaging,4,0,37.6,agent
R,pydantic-settings_792,pydantic/pydantic-settings,1,0,34.3,agent
C,pydantic-settings_792,pydantic/pydantic-settings,1,0,74.3,agent
F,pydantic-settings_792,pydantic/pydantic-settings,1,0,114.6,agent
T,pydantic-settings_792,pydantic/pydantic-settings,1,0,75.3,agent
H,pydantic-settings_792,pydantic/pydantic-settings,1,0,75.5,agent
H,pydantic-settings_792,pydantic/pydantic-settings,2,0,87.8,agent
T,pydantic-settings_792,pydantic/pydantic-settings,2,0,134.8,agent
F,pydantic-settings_792,pydantic/pydantic-settings,2,0,87.8,agent
C,pydantic-settings_792,pydantic/pydantic-settings,2,0,91.3,agent
R,pydantic-settings_792,pydantic/pydantic-settings,2,0,60.5,agent
C,pydantic-settings_792,pydantic/pydantic-settings,3,0,62.3,agent
T,pydantic-settings_792,pydantic/pydantic-settings,3,0,85.5,agent
H,pydantic-settings_792,pydantic/pydantic-settings,3,0,228.1,agent
F,pydantic-settings_792,pydantic/pydantic-settings,3,0,171.7,agent
R,pydantic-settings_792,pydantic/pydantic-settings,3,0,166.6,agent
R,pydantic-settings_792,pydantic/pydantic-settings,4,0,66.5,agent
F,pydantic-settings_792,pydantic/pydantic-settings,4,0,66.2,agent
H,pydantic-settings_792,pydantic/pydantic-settings,4,0,124.6,agent
T,pydantic-settings_792,pydantic/pydantic-settings,4,0,267.4,agent
C,pydantic-settings_792,pydantic/pydantic-settings,4,0,83.5,agent
T,pydantic-settings_1049,pydantic/pydantic-settings,1,0,81.7,agent
H,pydantic-settings_1049,pydantic/pydantic-settings,1,0,300.0,agent
F,pydantic-settings_1049,pydantic/pydantic-settings,1,0,43.0,agent
C,pydantic-settings_1049,pydantic/pydantic-settings,1,0,40.5,agent
R,pydantic-settings_1049,pydantic/pydantic-settings,1,0,67.4,agent
R,pydantic-settings_1049,pydantic/pydantic-settings,2,0,51.8,agent
C,pydantic-settings_1049,pydantic/pydantic-settings,2,0,43.8,agent
F,pydantic-settings_1049,pydantic/pydantic-settings,2,0,42.9,agent
H,pydantic-settings_1049,pydantic/pydantic-settings,2,0,71.2,agent
T,pydantic-settings_1049,pydantic/pydantic-settings,2,0,226.5,agent
C,pydantic-settings_1049,pydantic/pydantic-settings,3,0,100.4,agent
T,pydantic-settings_1049,pydantic/pydantic-settings,3,0,57.6,agent
F,pydantic-settings_1049,pydantic/pydantic-settings,3,0,76.9,agent
H,pydantic-settings_1049,pydantic/pydantic-settings,3,0,68.8,agent
R,pydantic-settings_1049,pydantic/pydantic-settings,3,0,92.5,agent
R,pydantic-settings_1049,pydantic/pydantic-settings,4,0,62.7,agent
H,pydantic-settings_1049,pydantic/pydantic-settings,4,0,118.8,agent
F,pydantic-settings_1049,pydantic/pydantic-settings,4,0,50.8,agent
T,pydantic-settings_1049,pydantic/pydantic-settings,4,0,78.1,agent
C,pydantic-settings_1049,pydantic/pydantic-settings,4,0,53.1,agent
R,pydantic-settings_980,pydantic/pydantic-settings,1,0,159.2,agent
C,pydantic-settings_980,pydantic/pydantic-settings,1,0,68.7,agent
H,pydantic-settings_980,pydantic/pydantic-settings,1,0,141.9,agent
F,pydantic-settings_980,pydantic/pydantic-settings,1,0,200.4,agent
T,pydantic-settings_980,pydantic/pydantic-settings,1,0,154.8,agent
T,pydantic-settings_980,pydantic/pydantic-settings,2,1,150.4,agent
F,pydantic-settings_980,pydantic/pydantic-settings,2,0,148.9,agent
H,pydantic-settings_980,pydantic/pydantic-settings,2,0,210.1,agent
C,pydantic-settings_980,pydantic/pydantic-settings,2,0,77.2,agent
R,pydantic-settings_980,pydantic/pydantic-settings,2,0,144.5,agent
R,pydantic-settings_980,pydantic/pydantic-settings,3,0,199.8,agent
F,pydantic-settings_980,pydantic/pydantic-settings,3,0,151.6,agent
H,pydantic-settings_980,pydantic/pydantic-settings,3,0,174.9,agent
T,pydantic-settings_980,pydantic/pydantic-settings,3,0,131.1,agent
C,pydantic-settings_980,pydantic/pydantic-settings,3,0,116.3,agent
C,pydantic-settings_980,pydantic/pydantic-settings,4,0,53.2,agent
T,pydantic-settings_980,pydantic/pydantic-settings,4,0,169.5,agent
H,pydantic-settings_980,pydantic/pydantic-settings,4,0,153.0,agent
F,pydantic-settings_980,pydantic/pydantic-settings,4,0,77.9,agent
R,pydantic-settings_980,pydantic/pydantic-settings,4,0,176.8,agent
C,tomlkit_591,python-poetry/tomlkit,1,1,86.1,agent
F,tomlkit_591,python-poetry/tomlkit,1,0,42.5,agent
T,tomlkit_591,python-poetry/tomlkit,1,1,35.1,agent
R,tomlkit_591,python-poetry/tomlkit,1,1,51.5,agent
H,tomlkit_591,python-poetry/tomlkit,1,0,300.1,agent
H,tomlkit_591,python-poetry/tomlkit,2,0,65.7,agent
R,tomlkit_591,python-poetry/tomlkit,2,1,47.9,agent
T,tomlkit_591,python-poetry/tomlkit,2,1,37.8,agent
F,tomlkit_591,python-poetry/tomlkit,2,1,36.6,agent
C,tomlkit_591,python-poetry/tomlkit,2,1,37.8,agent
T,tomlkit_591,python-poetry/tomlkit,3,1,26.8,agent
R,tomlkit_591,python-poetry/tomlkit,3,1,117.6,agent
C,tomlkit_591,python-poetry/tomlkit,3,0,99.3,agent
F,tomlkit_591,python-poetry/tomlkit,3,1,55.2,agent
H,tomlkit_591,python-poetry/tomlkit,3,0,300.0,agent
H,tomlkit_591,python-poetry/tomlkit,4,1,43.8,agent
F,tomlkit_591,python-poetry/tomlkit,4,1,114.7,agent
C,tomlkit_591,python-poetry/tomlkit,4,0,79.5,agent
R,tomlkit_591,python-poetry/tomlkit,4,1,103.6,agent
T,tomlkit_591,python-poetry/tomlkit,4,0,76.5,agent
C,pydantic-settings_947,pydantic/pydantic-settings,1,1,22.4,agent
H,pydantic-settings_947,pydantic/pydantic-settings,1,1,26.3,agent
T,pydantic-settings_947,pydantic/pydantic-settings,1,1,20.5,agent
R,pydantic-settings_947,pydantic/pydantic-settings,1,1,21.0,agent
F,pydantic-settings_947,pydantic/pydantic-settings,1,1,26.2,agent
F,pydantic-settings_947,pydantic/pydantic-settings,2,0,26.3,agent
R,pydantic-settings_947,pydantic/pydantic-settings,2,0,35.9,agent
T,pydantic-settings_947,pydantic/pydantic-settings,2,1,32.9,agent
H,pydantic-settings_947,pydantic/pydantic-settings,2,1,34.5,agent
C,pydantic-settings_947,pydantic/pydantic-settings,2,0,23.9,agent
C,pydantic-settings_947,pydantic/pydantic-settings,3,1,18.0,agent
T,pydantic-settings_947,pydantic/pydantic-settings,3,1,31.4,agent
F,pydantic-settings_947,pydantic/pydantic-settings,3,1,30.5,agent
R,pydantic-settings_947,pydantic/pydantic-settings,3,1,17.8,agent
H,pydantic-settings_947,pydantic/pydantic-settings,3,1,29.3,agent
H,pydantic-settings_947,pydantic/pydantic-settings,4,1,21.3,agent
R,pydantic-settings_947,pydantic/pydantic-settings,4,1,19.8,agent
F,pydantic-settings_947,pydantic/pydantic-settings,4,1,22.7,agent
T,pydantic-settings_947,pydantic/pydantic-settings,4,1,34.9,agent
C,pydantic-settings_947,pydantic/pydantic-settings,4,1,39.6,agent
R,tomlkit_511,python-poetry/tomlkit,1,0,25.6,agent
H,tomlkit_511,python-poetry/tomlkit,1,0,44.9,agent
C,tomlkit_511,python-poetry/tomlkit,1,0,33.3,agent
T,tomlkit_511,python-poetry/tomlkit,1,0,26.1,agent
F,tomlkit_511,python-poetry/tomlkit,1,0,26.2,agent
F,tomlkit_511,python-poetry/tomlkit,2,0,25.4,agent
T,tomlkit_511,python-poetry/tomlkit,2,0,28.6,agent
C,tomlkit_511,python-poetry/tomlkit,2,0,22.1,agent
H,tomlkit_511,python-poetry/tomlkit,2,0,87.0,agent
R,tomlkit_511,python-poetry/tomlkit,2,0,60.8,agent
C,tomlkit_511,python-poetry/tomlkit,3,0,64.5,agent
R,tomlkit_511,python-poetry/tomlkit,3,0,28.5,agent
H,tomlkit_511,python-poetry/tomlkit,3,0,91.9,agent
F,tomlkit_511,python-poetry/tomlkit,3,0,44.0,agent
T,tomlkit_511,python-poetry/tomlkit,3,0,23.7,agent
T,tomlkit_511,python-poetry/tomlkit,4,0,21.9,agent
F,tomlkit_511,python-poetry/tomlkit,4,0,46.4,agent
H,tomlkit_511,python-poetry/tomlkit,4,0,87.4,agent
R,tomlkit_511,python-poetry/tomlkit,4,0,34.2,agent
C,tomlkit_511,python-poetry/tomlkit,4,0,26.8,agent
T,tomlkit_501,python-poetry/tomlkit,1,0,49.9,agent
R,tomlkit_501,python-poetry/tomlkit,1,0,91.4,agent
F,tomlkit_501,python-poetry/tomlkit,1,1,33.7,agent
H,tomlkit_501,python-poetry/tomlkit,1,0,112.5,agent
C,tomlkit_501,python-poetry/tomlkit,1,0,42.6,agent
C,tomlkit_501,python-poetry/tomlkit,2,1,29.0,agent
H,tomlkit_501,python-poetry/tomlkit,2,1,127.6,agent
F,tomlkit_501,python-poetry/tomlkit,2,1,23.7,agent
R,tomlkit_501,python-poetry/tomlkit,2,0,194.8,agent
T,tomlkit_501,python-poetry/tomlkit,2,0,51.2,agent
F,tomlkit_501,python-poetry/tomlkit,3,0,56.1,agent
H,tomlkit_501,python-poetry/tomlkit,3,0,77.8,agent
R,tomlkit_501,python-poetry/tomlkit,3,0,39.6,agent
C,tomlkit_501,python-poetry/tomlkit,3,0,29.4,agent
T,tomlkit_501,python-poetry/tomlkit,3,1,49.3,agent
T,tomlkit_501,python-poetry/tomlkit,4,0,63.3,agent
C,tomlkit_501,python-poetry/tomlkit,4,0,103.9,agent
R,tomlkit_501,python-poetry/tomlkit,4,1,44.2,agent
H,tomlkit_501,python-poetry/tomlkit,4,0,90.2,agent
F,tomlkit_501,python-poetry/tomlkit,4,1,27.8,agent
F,tomlkit_581,python-poetry/tomlkit,1,0,60.6,agent
H,tomlkit_581,python-poetry/tomlkit,1,0,194.0,agent
T,tomlkit_581,python-poetry/tomlkit,1,0,27.9,agent
R,tomlkit_581,python-poetry/tomlkit,1,0,151.4,agent
C,tomlkit_581,python-poetry/tomlkit,1,0,29.7,agent
C,tomlkit_581,python-poetry/tomlkit,2,0,97.4,agent
R,tomlkit_581,python-poetry/tomlkit,2,0,58.2,agent
T,tomlkit_581,python-poetry/tomlkit,2,0,56.7,agent
H,tomlkit_581,python-poetry/tomlkit,2,0,97.3,agent
F,tomlkit_581,python-poetry/tomlkit,2,0,69.6,agent
R,tomlkit_581,python-poetry/tomlkit,3,0,33.0,agent
T,tomlkit_581,python-poetry/tomlkit,3,0,24.2,agent
F,tomlkit_581,python-poetry/tomlkit,3,0,31.5,agent
C,tomlkit_581,python-poetry/tomlkit,3,0,68.0,agent
H,tomlkit_581,python-poetry/tomlkit,3,0,60.1,agent
H,tomlkit_581,python-poetry/tomlkit,4,0,182.5,agent
C,tomlkit_581,python-poetry/tomlkit,4,0,40.2,agent
F,tomlkit_581,python-poetry/tomlkit,4,0,27.0,agent
T,tomlkit_581,python-poetry/tomlkit,4,0,75.4,agent
R,tomlkit_581,python-poetry/tomlkit,4,0,66.9,agent
H,tomlkit_537,python-poetry/tomlkit,1,0,117.3,agent
C,tomlkit_537,python-poetry/tomlkit,1,0,47.9,agent
T,tomlkit_537,python-poetry/tomlkit,1,0,67.3,agent
R,tomlkit_537,python-poetry/tomlkit,1,0,80.9,agent
F,tomlkit_537,python-poetry/tomlkit,1,0,74.6,agent
F,tomlkit_537,python-poetry/tomlkit,2,0,59.6,agent
R,tomlkit_537,python-poetry/tomlkit,2,0,82.1,agent
T,tomlkit_537,python-poetry/tomlkit,2,0,70.0,agent
C,tomlkit_537,python-poetry/tomlkit,2,0,105.1,agent
H,tomlkit_537,python-poetry/tomlkit,2,0,93.1,agent
R,tomlkit_537,python-poetry/tomlkit,3,0,71.9,agent
T,tomlkit_537,python-poetry/tomlkit,3,0,76.6,agent
C,tomlkit_537,python-poetry/tomlkit,3,0,132.1,agent
H,tomlkit_537,python-poetry/tomlkit,3,0,294.6,agent
F,tomlkit_537,python-poetry/tomlkit,3,0,108.4,agent
F,tomlkit_537,python-poetry/tomlkit,4,0,39.3,agent
H,tomlkit_537,python-poetry/tomlkit,4,0,159.7,agent
C,tomlkit_537,python-poetry/tomlkit,4,0,67.3,agent
T,tomlkit_537,python-poetry/tomlkit,4,0,91.8,agent
R,tomlkit_537,python-poetry/tomlkit,4,0,91.0,agent
T,tomlkit_507,python-poetry/tomlkit,1,0,101.9,agent
R,tomlkit_507,python-poetry/tomlkit,1,0,84.9,agent
C,tomlkit_507,python-poetry/tomlkit,1,0,57.2,agent
F,tomlkit_507,python-poetry/tomlkit,1,0,61.3,agent
H,tomlkit_507,python-poetry/tomlkit,1,0,69.3,agent
H,tomlkit_507,python-poetry/tomlkit,2,0,60.6,agent
F,tomlkit_507,python-poetry/tomlkit,2,0,116.6,agent
C,tomlkit_507,python-poetry/tomlkit,2,0,42.2,agent
R,tomlkit_507,python-poetry/tomlkit,2,0,59.5,agent
T,tomlkit_507,python-poetry/tomlkit,2,0,78.7,agent
T,tomlkit_507,python-poetry/tomlkit,3,0,60.4,agent
R,tomlkit_507,python-poetry/tomlkit,3,0,110.0,agent
H,tomlkit_507,python-poetry/tomlkit,3,0,151.7,agent
C,tomlkit_507,python-poetry/tomlkit,3,0,64.6,agent
F,tomlkit_507,python-poetry/tomlkit,3,0,111.6,agent
F,tomlkit_507,python-poetry/tomlkit,4,0,126.0,agent
C,tomlkit_507,python-poetry/tomlkit,4,0,65.1,agent
H,tomlkit_507,python-poetry/tomlkit,4,0,300.0,agent
R,tomlkit_507,python-poetry/tomlkit,4,0,69.8,agent
T,tomlkit_507,python-poetry/tomlkit,4,0,110.2,agent
F,tomlkit_486,python-poetry/tomlkit,1,0,148.5,agent
R,tomlkit_486,python-poetry/tomlkit,1,0,80.7,agent
H,tomlkit_486,python-poetry/tomlkit,1,0,300.0,agent
C,tomlkit_486,python-poetry/tomlkit,1,0,69.1,agent
T,tomlkit_486,python-poetry/tomlkit,1,0,93.4,agent
T,tomlkit_486,python-poetry/tomlkit,2,0,72.9,agent
C,tomlkit_486,python-poetry/tomlkit,2,0,62.1,agent
H,tomlkit_486,python-poetry/tomlkit,2,0,139.7,agent
R,tomlkit_486,python-poetry/tomlkit,2,0,107.4,agent
F,tomlkit_486,python-poetry/tomlkit,2,0,99.6,agent
R,tomlkit_486,python-poetry/tomlkit,3,0,106.5,agent
H,tomlkit_486,python-poetry/tomlkit,3,0,112.8,agent
T,tomlkit_486,python-poetry/tomlkit,3,0,99.2,agent
F,tomlkit_486,python-poetry/tomlkit,3,0,107.4,agent
C,tomlkit_486,python-poetry/tomlkit,3,0,44.8,agent
C,tomlkit_486,python-poetry/tomlkit,4,0,93.5,agent
F,tomlkit_486,python-poetry/tomlkit,4,0,90.5,agent
T,tomlkit_486,python-poetry/tomlkit,4,0,73.4,agent
H,tomlkit_486,python-poetry/tomlkit,4,0,93.9,agent
R,tomlkit_486,python-poetry/tomlkit,4,0,108.6,agent
R,click_3678,pallets/click,1,0,72.6,agent
H,click_3678,pallets/click,1,0,147.2,agent
T,click_3678,pallets/click,1,0,66.1,agent
C,click_3678,pallets/click,1,0,50.0,agent
F,click_3678,pallets/click,1,0,115.0,agent
F,click_3678,pallets/click,2,0,179.6,agent
C,click_3678,pallets/click,2,0,68.6,agent
T,click_3678,pallets/click,2,0,74.9,agent
H,click_3678,pallets/click,2,0,229.7,agent
R,click_3678,pallets/click,2,0,154.3,agent
R,click_3678,pallets/click,3,0,131.2,agent
H,click_3678,pallets/click,3,0,163.7,agent
C,click_3678,pallets/click,3,0,203.7,agent
F,click_3678,pallets/click,3,0,102.1,agent
T,click_3678,pallets/click,3,0,88.6,agent
T,click_3678,pallets/click,4,0,34.3,agent
F,click_3678,pallets/click,4,0,35.9,agent
C,click_3678,pallets/click,4,0,79.4,agent
H,click_3678,pallets/click,4,0,78.4,agent
R,click_3678,pallets/click,4,0,98.5,agent
H,tomlkit_520,python-poetry/tomlkit,1,1,58.5,agent
F,tomlkit_520,python-poetry/tomlkit,1,0,92.7,agent
T,tomlkit_520,python-poetry/tomlkit,1,1,24.3,agent
R,tomlkit_520,python-poetry/tomlkit,1,1,40.3,agent
C,tomlkit_520,python-poetry/tomlkit,1,1,25.0,agent
C,tomlkit_520,python-poetry/tomlkit,2,0,50.9,agent
R,tomlkit_520,python-poetry/tomlkit,2,1,22.1,agent
T,tomlkit_520,python-poetry/tomlkit,2,1,62.7,agent
F,tomlkit_520,python-poetry/tomlkit,2,1,29.4,agent
H,tomlkit_520,python-poetry/tomlkit,2,1,47.5,agent
C,tomlkit_520,python-poetry/tomlkit,3,1,149.5,agent
F,tomlkit_520,python-poetry/tomlkit,3,1,25.2,agent
T,tomlkit_520,python-poetry/tomlkit,3,1,21.4,agent
R,tomlkit_520,python-poetry/tomlkit,3,1,20.0,agent
H,tomlkit_520,python-poetry/tomlkit,3,0,185.1,agent
H,tomlkit_520,python-poetry/tomlkit,4,1,43.9,agent
R,tomlkit_520,python-poetry/tomlkit,4,1,28.6,agent
T,tomlkit_520,python-poetry/tomlkit,4,1,35.9,agent
F,tomlkit_520,python-poetry/tomlkit,4,1,36.3,agent
C,tomlkit_520,python-poetry/tomlkit,4,1,30.2,agent
F,click_3208,pallets/click,1,0,100.1,agent
C,click_3208,pallets/click,1,0,59.5,agent
R,click_3208,pallets/click,1,0,38.6,agent
T,click_3208,pallets/click,1,0,59.4,agent
H,click_3208,pallets/click,1,0,51.5,agent
H,click_3208,pallets/click,2,0,46.2,agent
T,click_3208,pallets/click,2,0,104.9,agent
R,click_3208,pallets/click,2,0,31.0,agent
C,click_3208,pallets/click,2,0,66.6,agent
F,click_3208,pallets/click,2,0,198.0,agent
H,click_3208,pallets/click,3,0,56.2,agent
F,click_3208,pallets/click,3,0,87.6,agent
R,click_3208,pallets/click,3,0,100.4,agent
C,click_3208,pallets/click,3,0,60.9,agent
T,click_3208,pallets/click,3,0,89.3,agent
T,click_3208,pallets/click,4,0,57.5,agent
C,click_3208,pallets/click,4,0,68.2,agent
R,click_3208,pallets/click,4,0,114.2,agent
F,click_3208,pallets/click,4,0,135.2,agent
H,click_3208,pallets/click,4,0,99.6,agent
C,click_3225,pallets/click,1,0,112.4,agent
F,click_3225,pallets/click,1,0,64.3,agent
T,click_3225,pallets/click,1,0,83.8,agent
H,click_3225,pallets/click,1,0,51.2,agent
R,click_3225,pallets/click,1,0,66.9,agent
R,click_3225,pallets/click,2,0,109.0,agent
H,click_3225,pallets/click,2,0,78.3,agent
T,click_3225,pallets/click,2,0,88.0,agent
F,click_3225,pallets/click,2,0,108.2,agent
C,click_3225,pallets/click,2,0,62.8,agent
H,click_3225,pallets/click,3,0,85.5,agent
C,click_3225,pallets/click,3,0,68.8,agent
R,click_3225,pallets/click,3,0,60.8,agent
F,click_3225,pallets/click,3,0,71.9,agent
T,click_3225,pallets/click,3,0,45.6,agent
T,click_3225,pallets/click,4,0,82.9,agent
F,click_3225,pallets/click,4,0,108.2,agent
R,click_3225,pallets/click,4,0,160.9,agent
C,click_3225,pallets/click,4,0,80.5,agent
H,click_3225,pallets/click,4,0,108.6,agent
C,click_3021,pallets/click,1,0,173.1,agent
F,click_3021,pallets/click,1,0,179.4,agent
H,click_3021,pallets/click,1,0,300.0,agent
T,click_3021,pallets/click,1,0,41.7,agent
R,click_3021,pallets/click,1,0,28.2,agent
R,click_3021,pallets/click,2,0,43.1,agent
T,click_3021,pallets/click,2,0,85.8,agent
H,click_3021,pallets/click,2,0,193.6,agent
F,click_3021,pallets/click,2,0,73.6,agent
C,click_3021,pallets/click,2,0,87.8,agent
R,click_3021,pallets/click,3,0,79.6,agent
F,click_3021,pallets/click,3,0,49.3,agent
H,click_3021,pallets/click,3,0,65.1,agent
T,click_3021,pallets/click,3,0,35.5,agent
C,click_3021,pallets/click,3,0,300.5,agent
C,click_3021,pallets/click,4,0,42.7,agent
T,click_3021,pallets/click,4,0,30.2,agent
H,click_3021,pallets/click,4,0,35.0,agent
F,click_3021,pallets/click,4,0,179.7,agent
R,click_3021,pallets/click,4,0,154.5,agent
C,more-itertools_1279,more-itertools/more-itertools,1,0,69.5,agent
H,more-itertools_1279,more-itertools/more-itertools,1,0,300.1,agent
T,more-itertools_1279,more-itertools/more-itertools,1,0,72.4,agent
F,more-itertools_1279,more-itertools/more-itertools,1,0,81.6,agent
R,more-itertools_1279,more-itertools/more-itertools,1,0,87.4,agent
R,more-itertools_1279,more-itertools/more-itertools,2,0,67.6,agent
F,more-itertools_1279,more-itertools/more-itertools,2,0,105.8,agent
T,more-itertools_1279,more-itertools/more-itertools,2,0,105.8,agent
H,more-itertools_1279,more-itertools/more-itertools,2,0,112.1,agent
C,more-itertools_1279,more-itertools/more-itertools,2,0,48.0,agent
C,more-itertools_1279,more-itertools/more-itertools,3,0,89.7,agent
T,more-itertools_1279,more-itertools/more-itertools,3,0,77.7,agent
R,more-itertools_1279,more-itertools/more-itertools,3,0,89.7,agent
F,more-itertools_1279,more-itertools/more-itertools,3,0,76.5,agent
H,more-itertools_1279,more-itertools/more-itertools,3,0,172.6,agent
H,more-itertools_1279,more-itertools/more-itertools,4,0,137.8,agent
F,more-itertools_1279,more-itertools/more-itertools,4,0,40.6,agent
R,more-itertools_1279,more-itertools/more-itertools,4,0,131.3,agent
T,more-itertools_1279,more-itertools/more-itertools,4,0,76.7,agent
C,more-itertools_1279,more-itertools/more-itertools,4,0,75.8,agent
F,more-itertools_1166,more-itertools/more-itertools,1,1,58.4,agent
H,more-itertools_1166,more-itertools/more-itertools,1,0,65.3,agent
R,more-itertools_1166,more-itertools/more-itertools,1,0,153.4,agent
C,more-itertools_1166,more-itertools/more-itertools,1,0,69.9,agent
T,more-itertools_1166,more-itertools/more-itertools,1,0,138.1,agent
T,more-itertools_1166,more-itertools/more-itertools,2,0,66.3,agent
C,more-itertools_1166,more-itertools/more-itertools,2,1,43.3,agent
R,more-itertools_1166,more-itertools/more-itertools,2,1,116.0,agent
H,more-itertools_1166,more-itertools/more-itertools,2,0,283.6,agent
F,more-itertools_1166,more-itertools/more-itertools,2,1,49.5,agent
H,more-itertools_1166,more-itertools/more-itertools,3,0,73.7,agent
T,more-itertools_1166,more-itertools/more-itertools,3,0,88.6,agent
R,more-itertools_1166,more-itertools/more-itertools,3,0,165.4,agent
C,more-itertools_1166,more-itertools/more-itertools,3,0,60.0,agent
F,more-itertools_1166,more-itertools/more-itertools,3,0,60.8,agent
F,more-itertools_1166,more-itertools/more-itertools,4,0,53.6,agent
C,more-itertools_1166,more-itertools/more-itertools,4,0,91.1,agent
R,more-itertools_1166,more-itertools/more-itertools,4,0,41.3,agent
T,more-itertools_1166,more-itertools/more-itertools,4,0,45.0,agent
H,more-itertools_1166,more-itertools/more-itertools,4,0,62.8,agent
T,click_3079,pallets/click,1,0,149.9,agent
R,click_3079,pallets/click,1,0,166.7,agent
C,click_3079,pallets/click,1,1,75.4,agent
H,click_3079,pallets/click,1,0,112.5,agent
F,click_3079,pallets/click,1,0,44.4,agent
F,click_3079,pallets/click,2,0,65.9,agent
H,click_3079,pallets/click,2,1,56.4,agent
C,click_3079,pallets/click,2,0,79.1,agent
R,click_3079,pallets/click,2,0,90.2,agent
T,click_3079,pallets/click,2,0,72.0,agent
H,click_3079,pallets/click,3,1,70.2,agent
T,click_3079,pallets/click,3,0,70.0,agent
F,click_3079,pallets/click,3,0,126.0,agent
C,click_3079,pallets/click,3,0,74.8,agent
R,click_3079,pallets/click,3,0,110.2,agent
R,click_3079,pallets/click,4,0,162.3,agent
C,click_3079,pallets/click,4,0,49.6,agent
F,click_3079,pallets/click,4,0,92.3,agent
T,click_3079,pallets/click,4,0,65.2,agent
H,click_3079,pallets/click,4,0,82.7,agent
C,more-itertools_1056,more-itertools/more-itertools,1,0,47.1,agent
H,more-itertools_1056,more-itertools/more-itertools,1,0,178.2,agent
T,more-itertools_1056,more-itertools/more-itertools,1,0,51.9,agent
R,more-itertools_1056,more-itertools/more-itertools,1,0,114.6,agent
F,more-itertools_1056,more-itertools/more-itertools,1,0,88.9,agent
F,more-itertools_1056,more-itertools/more-itertools,2,0,120.4,agent
R,more-itertools_1056,more-itertools/more-itertools,2,0,131.3,agent
T,more-itertools_1056,more-itertools/more-itertools,2,0,119.0,agent
H,more-itertools_1056,more-itertools/more-itertools,2,0,161.1,agent
C,more-itertools_1056,more-itertools/more-itertools,2,0,74.0,agent
F,more-itertools_1056,more-itertools/more-itertools,3,0,72.3,agent
H,more-itertools_1056,more-itertools/more-itertools,3,0,206.0,agent
R,more-itertools_1056,more-itertools/more-itertools,3,0,62.7,agent
T,more-itertools_1056,more-itertools/more-itertools,3,0,58.6,agent
C,more-itertools_1056,more-itertools/more-itertools,3,0,41.0,agent
C,more-itertools_1056,more-itertools/more-itertools,4,0,69.6,agent
T,more-itertools_1056,more-itertools/more-itertools,4,0,83.6,agent
R,more-itertools_1056,more-itertools/more-itertools,4,0,66.2,agent
H,more-itertools_1056,more-itertools/more-itertools,4,0,143.5,agent
F,more-itertools_1056,more-itertools/more-itertools,4,0,59.6,agent
H,more-itertools_1260,more-itertools/more-itertools,1,0,153.3,agent
F,more-itertools_1260,more-itertools/more-itertools,1,0,108.6,agent
R,more-itertools_1260,more-itertools/more-itertools,1,0,69.9,agent
T,more-itertools_1260,more-itertools/more-itertools,1,0,76.7,agent
C,more-itertools_1260,more-itertools/more-itertools,1,0,60.6,agent
C,more-itertools_1260,more-itertools/more-itertools,2,0,67.3,agent
T,more-itertools_1260,more-itertools/more-itertools,2,0,76.1,agent
R,more-itertools_1260,more-itertools/more-itertools,2,0,125.4,agent
F,more-itertools_1260,more-itertools/more-itertools,2,0,74.5,agent
H,more-itertools_1260,more-itertools/more-itertools,2,0,128.6,agent
C,more-itertools_1260,more-itertools/more-itertools,3,1,60.9,agent
T,more-itertools_1260,more-itertools/more-itertools,3,0,99.0,agent
H,more-itertools_1260,more-itertools/more-itertools,3,0,149.3,agent
R,more-itertools_1260,more-itertools/more-itertools,3,0,74.3,agent
F,more-itertools_1260,more-itertools/more-itertools,3,0,86.2,agent
F,more-itertools_1260,more-itertools/more-itertools,4,0,88.4,agent
R,more-itertools_1260,more-itertools/more-itertools,4,0,95.1,agent
H,more-itertools_1260,more-itertools/more-itertools,4,0,250.9,agent
T,more-itertools_1260,more-itertools/more-itertools,4,0,121.6,agent
C,more-itertools_1260,more-itertools/more-itertools,4,0,84.0,agent
F,more-itertools_1082,more-itertools/more-itertools,1,0,82.3,agent
T,more-itertools_1082,more-itertools/more-itertools,1,1,53.1,agent
H,more-itertools_1082,more-itertools/more-itertools,1,0,154.3,agent
C,more-itertools_1082,more-itertools/more-itertools,1,1,47.5,agent
R,more-itertools_1082,more-itertools/more-itertools,1,0,139.5,agent
R,more-itertools_1082,more-itertools/more-itertools,2,0,55.1,agent
C,more-itertools_1082,more-itertools/more-itertools,2,1,72.5,agent
H,more-itertools_1082,more-itertools/more-itertools,2,1,212.5,agent
T,more-itertools_1082,more-itertools/more-itertools,2,1,72.7,agent
F,more-itertools_1082,more-itertools/more-itertools,2,1,54.6,agent
F,more-itertools_1082,more-itertools/more-itertools,3,1,81.1,agent
T,more-itertools_1082,more-itertools/more-itertools,3,1,94.7,agent
C,more-itertools_1082,more-itertools/more-itertools,3,0,88.1,agent
R,more-itertools_1082,more-itertools/more-itertools,3,0,109.4,agent
H,more-itertools_1082,more-itertools/more-itertools,3,1,221.9,agent
H,more-itertools_1082,more-itertools/more-itertools,4,1,166.2,agent
R,more-itertools_1082,more-itertools/more-itertools,4,0,56.9,agent
C,more-itertools_1082,more-itertools/more-itertools,4,0,22.7,agent
T,more-itertools_1082,more-itertools/more-itertools,4,0,131.0,agent
F,more-itertools_1082,more-itertools/more-itertools,4,1,79.2,agent
R,click_3244,pallets/click,1,0,43.1,agent
T,click_3244,pallets/click,1,0,36.2,agent
C,click_3244,pallets/click,1,0,42.8,agent
F,click_3244,pallets/click,1,0,32.2,agent
H,click_3244,pallets/click,1,0,33.6,agent
H,click_3244,pallets/click,2,0,49.5,agent
F,click_3244,pallets/click,2,0,54.6,agent
C,click_3244,pallets/click,2,0,76.7,agent
T,click_3244,pallets/click,2,0,68.8,agent
R,click_3244,pallets/click,2,0,88.5,agent
C,click_3244,pallets/click,3,0,43.9,agent
T,click_3244,pallets/click,3,0,300.0,agent
F,click_3244,pallets/click,3,0,40.8,agent
H,click_3244,pallets/click,3,0,61.2,agent
R,click_3244,pallets/click,3,0,40.7,agent
R,click_3244,pallets/click,4,0,34.9,agent
H,click_3244,pallets/click,4,0,57.7,agent
F,click_3244,pallets/click,4,0,31.0,agent
T,click_3244,pallets/click,4,0,44.5,agent
C,click_3244,pallets/click,4,0,30.8,agent
F,more-itertools_1216,more-itertools/more-itertools,1,0,34.9,agent
T,more-itertools_1216,more-itertools/more-itertools,1,1,31.0,agent
H,more-itertools_1216,more-itertools/more-itertools,1,1,90.7,agent
R,more-itertools_1216,more-itertools/more-itertools,1,0,43.8,agent
C,more-itertools_1216,more-itertools/more-itertools,1,1,36.2,agent
C,more-itertools_1216,more-itertools/more-itertools,2,0,121.1,agent
R,more-itertools_1216,more-itertools/more-itertools,2,1,46.7,agent
H,more-itertools_1216,more-itertools/more-itertools,2,0,109.6,agent
T,more-itertools_1216,more-itertools/more-itertools,2,1,73.0,agent
F,more-itertools_1216,more-itertools/more-itertools,2,1,44.2,agent
F,more-itertools_1216,more-itertools/more-itertools,3,1,72.2,agent
H,more-itertools_1216,more-itertools/more-itertools,3,1,69.0,agent
T,more-itertools_1216,more-itertools/more-itertools,3,0,84.5,agent
R,more-itertools_1216,more-itertools/more-itertools,3,1,120.6,agent
C,more-itertools_1216,more-itertools/more-itertools,3,1,64.7,agent
C,more-itertools_1216,more-itertools/more-itertools,4,0,40.4,agent
R,more-itertools_1216,more-itertools/more-itertools,4,0,81.4,agent
T,more-itertools_1216,more-itertools/more-itertools,4,1,56.2,agent
H,more-itertools_1216,more-itertools/more-itertools,4,0,300.0,agent
F,more-itertools_1216,more-itertools/more-itertools,4,1,59.9,agent
H,more-itertools_1085,more-itertools/more-itertools,1,1,40.5,agent
T,more-itertools_1085,more-itertools/more-itertools,1,0,65.3,agent
R,more-itertools_1085,more-itertools/more-itertools,1,1,93.9,agent
C,more-itertools_1085,more-itertools/more-itertools,1,1,69.9,agent
F,more-itertools_1085,more-itertools/more-itertools,1,1,31.6,agent
F,more-itertools_1085,more-itertools/more-itertools,2,1,37.8,agent
C,more-itertools_1085,more-itertools/more-itertools,2,1,71.8,agent
R,more-itertools_1085,more-itertools/more-itertools,2,1,41.0,agent
T,more-itertools_1085,more-itertools/more-itertools,2,1,31.2,agent
H,more-itertools_1085,more-itertools/more-itertools,2,0,240.7,agent
F,more-itertools_1085,more-itertools/more-itertools,3,1,57.5,agent
R,more-itertools_1085,more-itertools/more-itertools,3,0,86.8,agent
H,more-itertools_1085,more-itertools/more-itertools,3,0,231.1,agent
T,more-itertools_1085,more-itertools/more-itertools,3,1,82.3,agent
C,more-itertools_1085,more-itertools/more-itertools,3,0,127.1,agent
C,more-itertools_1085,more-itertools/more-itertools,4,1,37.2,agent
T,more-itertools_1085,more-itertools/more-itertools,4,1,99.8,agent
H,more-itertools_1085,more-itertools/more-itertools,4,0,239.8,agent
R,more-itertools_1085,more-itertools/more-itertools,4,0,57.8,agent
F,more-itertools_1085,more-itertools/more-itertools,4,1,31.1,agent
C,packaging_1267,pypa/packaging,1,0,47.5,agent
H,packaging_1267,pypa/packaging,1,0,269.1,agent
R,packaging_1267,pypa/packaging,1,0,147.4,agent
F,packaging_1267,pypa/packaging,1,0,79.2,agent
T,packaging_1267,pypa/packaging,1,0,90.5,agent
T,packaging_1267,pypa/packaging,2,0,145.3,agent
F,packaging_1267,pypa/packaging,2,0,126.0,agent
R,packaging_1267,pypa/packaging,2,0,137.6,agent
H,packaging_1267,pypa/packaging,2,0,289.8,agent
C,packaging_1267,pypa/packaging,2,0,121.4,agent
T,packaging_1267,pypa/packaging,3,0,124.8,agent
C,packaging_1267,pypa/packaging,3,0,83.8,agent
F,packaging_1267,pypa/packaging,3,0,107.2,agent
R,packaging_1267,pypa/packaging,3,0,86.9,agent
H,packaging_1267,pypa/packaging,3,0,266.0,agent
H,packaging_1267,pypa/packaging,4,0,300.0,agent
R,packaging_1267,pypa/packaging,4,0,121.1,agent
F,packaging_1267,pypa/packaging,4,0,128.0,agent
C,packaging_1267,pypa/packaging,4,0,58.3,agent
T,packaging_1267,pypa/packaging,4,0,150.3,agent
H,packaging_1230,pypa/packaging,1,0,152.3,agent
R,packaging_1230,pypa/packaging,1,0,88.9,agent
T,packaging_1230,pypa/packaging,1,0,62.5,agent
C,packaging_1230,pypa/packaging,1,0,65.3,agent
F,packaging_1230,pypa/packaging,1,0,58.5,agent
F,packaging_1230,pypa/packaging,2,0,56.1,agent
C,packaging_1230,pypa/packaging,2,0,53.6,agent
T,packaging_1230,pypa/packaging,2,0,62.3,agent
R,packaging_1230,pypa/packaging,2,0,49.4,agent
H,packaging_1230,pypa/packaging,2,1,153.6,agent
T,packaging_1230,pypa/packaging,3,0,62.6,agent
C,packaging_1230,pypa/packaging,3,0,66.2,agent
F,packaging_1230,pypa/packaging,3,0,59.7,agent
H,packaging_1230,pypa/packaging,3,0,184.4,agent
R,packaging_1230,pypa/packaging,3,0,54.2,agent
R,packaging_1230,pypa/packaging,4,0,66.9,agent
H,packaging_1230,pypa/packaging,4,0,300.0,agent
F,packaging_1230,pypa/packaging,4,0,48.3,agent
C,packaging_1230,pypa/packaging,4,0,47.5,agent
T,packaging_1230,pypa/packaging,4,0,50.6,agent
F,packaging_1436,pypa/packaging,1,1,30.1,agent
R,packaging_1436,pypa/packaging,1,1,28.1,agent
H,packaging_1436,pypa/packaging,1,1,117.9,agent
C,packaging_1436,pypa/packaging,1,0,114.6,agent
T,packaging_1436,pypa/packaging,1,0,71.6,agent
T,packaging_1436,pypa/packaging,2,0,100.5,agent
C,packaging_1436,pypa/packaging,2,1,39.2,agent
H,packaging_1436,pypa/packaging,2,0,113.4,agent
R,packaging_1436,pypa/packaging,2,1,29.7,agent
F,packaging_1436,pypa/packaging,2,0,116.0,agent
H,packaging_1436,pypa/packaging,3,0,111.2,agent
R,packaging_1436,pypa/packaging,3,1,39.5,agent
F,packaging_1436,pypa/packaging,3,0,81.4,agent
T,packaging_1436,pypa/packaging,3,1,34.4,agent
C,packaging_1436,pypa/packaging,3,0,68.2,agent
C,packaging_1436,pypa/packaging,4,1,31.4,agent
T,packaging_1436,pypa/packaging,4,0,51.6,agent
F,packaging_1436,pypa/packaging,4,1,44.6,agent
R,packaging_1436,pypa/packaging,4,0,79.0,agent
H,packaging_1436,pypa/packaging,4,0,209.9,agent
R,packaging_1460,pypa/packaging,1,0,135.7,agent
F,packaging_1460,pypa/packaging,1,0,93.7,agent
C,packaging_1460,pypa/packaging,1,0,92.2,agent
T,packaging_1460,pypa/packaging,1,0,104.0,agent
H,packaging_1460,pypa/packaging,1,0,263.7,agent
H,packaging_1460,pypa/packaging,2,0,226.0,agent
T,packaging_1460,pypa/packaging,2,0,87.2,agent
C,packaging_1460,pypa/packaging,2,0,142.8,agent
F,packaging_1460,pypa/packaging,2,0,141.2,agent
R,packaging_1460,pypa/packaging,2,0,154.0,agent
F,packaging_1460,pypa/packaging,3,0,109.7,agent
H,packaging_1460,pypa/packaging,3,0,267.0,agent
T,packaging_1460,pypa/packaging,3,0,115.2,agent
R,packaging_1460,pypa/packaging,3,0,106.4,agent
C,packaging_1460,pypa/packaging,3,0,107.5,agent
C,packaging_1460,pypa/packaging,4,0,191.3,agent
R,packaging_1460,pypa/packaging,4,0,125.4,agent
T,packaging_1460,pypa/packaging,4,0,165.9,agent
H,packaging_1460,pypa/packaging,4,0,230.6,agent
F,packaging_1460,pypa/packaging,4,0,292.7,agent
C,packaging_1092,pypa/packaging,1,0,48.7,agent
T,packaging_1092,pypa/packaging,1,0,64.5,agent
H,packaging_1092,pypa/packaging,1,0,130.8,agent
F,packaging_1092,pypa/packaging,1,0,232.6,agent
R,packaging_1092,pypa/packaging,1,0,49.4,agent
R,packaging_1092,pypa/packaging,2,0,99.8,agent
F,packaging_1092,pypa/packaging,2,0,79.8,agent
H,packaging_1092,pypa/packaging,2,0,156.0,agent
T,packaging_1092,pypa/packaging,2,0,242.2,agent
C,packaging_1092,pypa/packaging,2,0,65.6,agent
C,packaging_1092,pypa/packaging,3,0,96.4,agent
T,packaging_1092,pypa/packaging,3,0,49.6,agent
R,packaging_1092,pypa/packaging,3,0,144.5,agent
F,packaging_1092,pypa/packaging,3,0,55.0,agent
H,packaging_1092,pypa/packaging,3,0,129.2,agent
H,packaging_1092,pypa/packaging,4,0,241.2,agent
F,packaging_1092,pypa/packaging,4,0,56.1,agent
R,packaging_1092,pypa/packaging,4,0,164.4,agent
T,packaging_1092,pypa/packaging,4,0,76.6,agent
C,packaging_1092,pypa/packaging,4,0,56.8,agent
C,packaging_953,pypa/packaging,1,1,26.5,agent
T,packaging_953,pypa/packaging,1,1,22.3,agent
F,packaging_953,pypa/packaging,1,1,31.1,agent
H,packaging_953,pypa/packaging,1,1,44.9,agent
R,packaging_953,pypa/packaging,1,0,30.5,agent
R,packaging_953,pypa/packaging,2,1,25.4,agent
H,packaging_953,pypa/packaging,2,1,23.7,agent
F,packaging_953,pypa/packaging,2,1,21.8,agent
T,packaging_953,pypa/packaging,2,1,19.3,agent
C,packaging_953,pypa/packaging,2,1,17.5,agent
C,packaging_953,pypa/packaging,3,1,16.0,agent
H,packaging_953,pypa/packaging,3,1,41.5,agent
T,packaging_953,pypa/packaging,3,1,19.7,agent
R,packaging_953,pypa/packaging,3,1,22.4,agent
F,packaging_953,pypa/packaging,3,1,22.7,agent
F,packaging_953,pypa/packaging,4,1,30.0,agent
R,packaging_953,pypa/packaging,4,1,24.3,agent
T,packaging_953,pypa/packaging,4,1,31.3,agent
H,packaging_953,pypa/packaging,4,1,29.8,agent
C,packaging_953,pypa/packaging,4,1,13.2,agent
C,packaging_1121,pypa/packaging,1,1,23.4,agent
H,packaging_1121,pypa/packaging,1,0,68.0,agent
R,packaging_1121,pypa/packaging,1,1,26.8,agent
T,packaging_1121,pypa/packaging,1,1,26.6,agent
F,packaging_1121,pypa/packaging,1,0,34.9,agent
F,packaging_1121,pypa/packaging,2,1,30.9,agent
T,packaging_1121,pypa/packaging,2,0,48.5,agent
R,packaging_1121,pypa/packaging,2,0,33.4,agent
H,packaging_1121,pypa/packaging,2,1,36.7,agent
C,packaging_1121,pypa/packaging,2,0,35.8,agent
C,packaging_1121,pypa/packaging,3,1,18.6,agent
R,packaging_1121,pypa/packaging,3,1,14.1,agent
F,packaging_1121,pypa/packaging,3,0,27.9,agent
H,packaging_1121,pypa/packaging,3,1,300.1,agent
T,packaging_1121,pypa/packaging,3,0,36.3,agent
T,packaging_1121,pypa/packaging,4,1,33.6,agent
H,packaging_1121,pypa/packaging,4,1,44.1,agent
F,packaging_1121,pypa/packaging,4,1,21.3,agent
R,packaging_1121,pypa/packaging,4,0,115.9,agent
C,packaging_1121,pypa/packaging,4,0,38.7,agent
C,packaging_939,pypa/packaging,1,0,68.4,agent
T,packaging_939,pypa/packaging,1,0,41.7,agent
H,packaging_939,pypa/packaging,1,0,258.6,agent
F,packaging_939,pypa/packaging,1,0,87.9,agent
R,packaging_939,pypa/packaging,1,0,81.8,agent
R,packaging_939,pypa/packaging,2,0,33.8,agent
F,packaging_939,pypa/packaging,2,0,49.5,agent
H,packaging_939,pypa/packaging,2,0,70.2,agent
T,packaging_939,pypa/packaging,2,0,42.0,agent
C,packaging_939,pypa/packaging,2,0,32.4,agent
R,packaging_939,pypa/packaging,3,0,79.3,agent
F,packaging_939,pypa/packaging,3,0,60.2,agent
H,packaging_939,pypa/packaging,3,0,68.2,agent
T,packaging_939,pypa/packaging,3,0,93.4,agent
C,packaging_939,pypa/packaging,3,0,74.3,agent
C,packaging_939,pypa/packaging,4,0,46.6,agent
T,packaging_939,pypa/packaging,4,0,28.7,agent
H,packaging_939,pypa/packaging,4,0,214.8,agent
F,packaging_939,pypa/packaging,4,0,46.8,agent
R,packaging_939,pypa/packaging,4,0,114.0,agent
R,packaging_1446,pypa/packaging,1,1,38.1,agent
F,packaging_1446,pypa/packaging,1,1,31.5,agent
T,packaging_1446,pypa/packaging,1,1,29.4,agent
H,packaging_1446,pypa/packaging,1,1,28.3,agent
C,packaging_1446,pypa/packaging,1,1,15.9,agent
C,packaging_1446,pypa/packaging,2,1,15.7,agent
H,packaging_1446,pypa/packaging,2,1,29.4,agent
T,packaging_1446,pypa/packaging,2,1,20.7,agent
F,packaging_1446,pypa/packaging,2,1,15.9,agent
R,packaging_1446,pypa/packaging,2,1,16.2,agent
T,packaging_1446,pypa/packaging,3,1,25.5,agent
C,packaging_1446,pypa/packaging,3,1,16.0,agent
H,packaging_1446,pypa/packaging,3,1,31.3,agent
R,packaging_1446,pypa/packaging,3,1,16.5,agent
F,packaging_1446,pypa/packaging,3,1,16.3,agent
F,packaging_1446,pypa/packaging,4,1,22.2,agent
R,packaging_1446,pypa/packaging,4,1,23.2,agent
H,packaging_1446,pypa/packaging,4,1,24.4,agent
C,packaging_1446,pypa/packaging,4,1,57.3,agent
T,packaging_1446,pypa/packaging,4,1,19.2,agent
R,packaging_1224,pypa/packaging,1,0,40.3,agent
H,packaging_1224,pypa/packaging,1,0,45.4,agent
F,packaging_1224,pypa/packaging,1,0,17.7,agent
T,packaging_1224,pypa/packaging,1,0,24.7,agent
C,packaging_1224,pypa/packaging,1,0,132.6,agent
C,packaging_1224,pypa/packaging,2,0,22.8,agent
T,packaging_1224,pypa/packaging,2,0,37.0,agent
F,packaging_1224,pypa/packaging,2,0,29.7,agent
H,packaging_1224,pypa/packaging,2,0,44.3,agent
R,packaging_1224,pypa/packaging,2,0,53.2,agent
T,packaging_1224,pypa/packaging,3,0,131.3,agent
F,packaging_1224,pypa/packaging,3,0,40.5,agent
R,packaging_1224,pypa/packaging,3,0,22.2,agent
C,packaging_1224,pypa/packaging,3,0,68.7,agent
H,packaging_1224,pypa/packaging,3,0,27.4,agent
H,packaging_1224,pypa/packaging,4,0,29.7,agent
C,packaging_1224,pypa/packaging,4,0,33.4,agent
R,packaging_1224,pypa/packaging,4,0,38.3,agent
F,packaging_1224,pypa/packaging,4,0,35.7,agent
T,packaging_1224,pypa/packaging,4,0,24.2,agent
C,packaging_1349,pypa/packaging,1,1,30.9,agent
F,packaging_1349,pypa/packaging,1,1,31.3,agent
R,packaging_1349,pypa/packaging,1,1,25.5,agent
T,packaging_1349,pypa/packaging,1,0,109.8,agent
H,packaging_1349,pypa/packaging,1,1,94.6,agent
H,packaging_1349,pypa/packaging,2,1,64.9,agent
T,packaging_1349,pypa/packaging,2,1,18.7,agent
R,packaging_1349,pypa/packaging,2,1,37.0,agent
F,packaging_1349,pypa/packaging,2,1,65.6,agent
C,packaging_1349,pypa/packaging,2,1,26.1,agent
H,packaging_1349,pypa/packaging,3,1,51.8,agent
F,packaging_1349,pypa/packaging,3,1,27.9,agent
R,packaging_1349,pypa/packaging,3,1,35.1,agent
C,packaging_1349,pypa/packaging,3,1,25.0,agent
T,packaging_1349,pypa/packaging,3,1,33.3,agent
T,packaging_1349,pypa/packaging,4,1,57.6,agent
C,packaging_1349,pypa/packaging,4,1,42.4,agent
R,packaging_1349,pypa/packaging,4,1,98.6,agent
F,packaging_1349,pypa/packaging,4,1,83.6,agent
H,packaging_1349,pypa/packaging,4,1,54.2,agent
R,pydantic-settings_644,pydantic/pydantic-settings,1,0,62.4,agent
F,pydantic-settings_644,pydantic/pydantic-settings,1,0,185.9,agent
T,pydantic-settings_644,pydantic/pydantic-settings,1,0,130.2,agent
H,pydantic-settings_644,pydantic/pydantic-settings,1,0,171.4,agent
C,pydantic-settings_644,pydantic/pydantic-settings,1,0,71.4,agent
C,pydantic-settings_644,pydantic/pydantic-settings,2,0,102.5,agent
H,pydantic-settings_644,pydantic/pydantic-settings,2,0,202.8,agent
T,pydantic-settings_644,pydantic/pydantic-settings,2,0,98.9,agent
F,pydantic-settings_644,pydantic/pydantic-settings,2,0,259.8,agent
R,pydantic-settings_644,pydantic/pydantic-settings,2,0,46.4,agent
H,pydantic-settings_644,pydantic/pydantic-settings,3,0,300.0,agent
C,pydantic-settings_644,pydantic/pydantic-settings,3,0,79.4,agent
R,pydantic-settings_644,pydantic/pydantic-settings,3,0,159.4,agent
T,pydantic-settings_644,pydantic/pydantic-settings,3,0,105.3,agent
F,pydantic-settings_644,pydantic/pydantic-settings,3,0,132.9,agent
F,pydantic-settings_644,pydantic/pydantic-settings,4,0,55.9,agent
T,pydantic-settings_644,pydantic/pydantic-settings,4,0,58.8,agent
R,pydantic-settings_644,pydantic/pydantic-settings,4,0,55.4,agent
C,pydantic-settings_644,pydantic/pydantic-settings,4,0,75.0,agent
H,pydantic-settings_644,pydantic/pydantic-settings,4,0,85.2,agent
H,packaging_1330,pypa/packaging,1,0,300.0,agent
T,packaging_1330,pypa/packaging,1,1,52.8,agent
R,packaging_1330,pypa/packaging,1,0,90.9,agent
C,packaging_1330,pypa/packaging,1,0,71.2,agent
F,packaging_1330,pypa/packaging,1,0,37.3,agent
F,packaging_1330,pypa/packaging,2,0,39.1,agent
C,packaging_1330,pypa/packaging,2,0,41.5,agent
R,packaging_1330,pypa/packaging,2,0,122.4,agent
T,packaging_1330,pypa/packaging,2,0,97.8,agent
H,packaging_1330,pypa/packaging,2,0,215.8,agent
C,packaging_1330,pypa/packaging,3,0,120.8,agent
T,packaging_1330,pypa/packaging,3,0,66.8,agent
R,packaging_1330,pypa/packaging,3,0,79.5,agent
H,packaging_1330,pypa/packaging,3,0,241.4,agent
F,packaging_1330,pypa/packaging,3,0,57.8,agent
F,packaging_1330,pypa/packaging,4,0,78.6,agent
H,packaging_1330,pypa/packaging,4,1,63.2,agent
R,packaging_1330,pypa/packaging,4,0,134.0,agent
T,packaging_1330,pypa/packaging,4,0,74.8,agent
C,packaging_1330,pypa/packaging,4,0,53.7,agent
R,packaging_1411,pypa/packaging,1,0,137.3,agent
H,packaging_1411,pypa/packaging,1,0,300.0,agent
F,packaging_1411,pypa/packaging,1,0,178.3,agent
T,packaging_1411,pypa/packaging,1,0,140.8,agent
C,packaging_1411,pypa/packaging,1,0,300.0,agent
C,packaging_1411,pypa/packaging,2,0,33.9,agent
T,packaging_1411,pypa/packaging,2,0,133.5,agent
F,packaging_1411,pypa/packaging,2,0,154.4,agent
H,packaging_1411,pypa/packaging,2,0,300.0,agent
R,packaging_1411,pypa/packaging,2,0,42.6,agent
R,packaging_1411,pypa/packaging,3,0,36.1,agent
H,packaging_1411,pypa/packaging,3,0,110.7,agent
T,packaging_1411,pypa/packaging,3,0,117.3,agent
F,packaging_1411,pypa/packaging,3,0,42.2,agent
C,packaging_1411,pypa/packaging,3,0,46.4,agent
C,packaging_1411,pypa/packaging,4,0,138.7,agent
F,packaging_1411,pypa/packaging,4,0,130.2,agent
T,packaging_1411,pypa/packaging,4,0,164.3,agent
H,packaging_1411,pypa/packaging,4,0,138.6,agent
R,packaging_1411,pypa/packaging,4,0,38.5,agent
F,packaging_1412,pypa/packaging,1,0,65.3,agent
C,packaging_1412,pypa/packaging,1,0,122.3,agent
T,packaging_1412,pypa/packaging,1,0,37.2,agent
R,packaging_1412,pypa/packaging,1,0,65.7,agent
H,packaging_1412,pypa/packaging,1,0,300.1,agent
H,packaging_1412,pypa/packaging,2,0,300.0,agent
R,packaging_1412,pypa/packaging,2,0,83.5,agent
T,packaging_1412,pypa/packaging,2,0,110.5,agent
C,packaging_1412,pypa/packaging,2,0,115.7,agent
F,packaging_1412,pypa/packaging,2,0,300.0,agent
R,packaging_1412,pypa/packaging,3,0,300.0,agent
T,packaging_1412,pypa/packaging,3,0,101.8,agent
F,packaging_1412,pypa/packaging,3,0,223.1,agent
C,packaging_1412,pypa/packaging,3,0,72.0,agent
H,packaging_1412,pypa/packaging,3,0,300.1,agent
H,packaging_1412,pypa/packaging,4,0,300.1,agent
C,packaging_1412,pypa/packaging,4,0,149.7,agent
F,packaging_1412,pypa/packaging,4,0,116.6,agent
T,packaging_1412,pypa/packaging,4,0,120.0,agent
R,packaging_1412,pypa/packaging,4,0,105.2,agent
F,pydantic-settings_1032,pydantic/pydantic-settings,1,0,23.8,agent
T,pydantic-settings_1032,pydantic/pydantic-settings,1,0,33.9,agent
C,pydantic-settings_1032,pydantic/pydantic-settings,1,0,36.5,agent
H,pydantic-settings_1032,pydantic/pydantic-settings,1,0,50.9,agent
R,pydantic-settings_1032,pydantic/pydantic-settings,1,0,35.3,agent
R,pydantic-settings_1032,pydantic/pydantic-settings,2,0,80.3,agent
H,pydantic-settings_1032,pydantic/pydantic-settings,2,0,47.2,agent
C,pydantic-settings_1032,pydantic/pydantic-settings,2,0,34.6,agent
T,pydantic-settings_1032,pydantic/pydantic-settings,2,0,39.0,agent
F,pydantic-settings_1032,pydantic/pydantic-settings,2,0,31.5,agent
C,pydantic-settings_1032,pydantic/pydantic-settings,3,0,32.7,agent
R,pydantic-settings_1032,pydantic/pydantic-settings,3,0,55.9,agent
F,pydantic-settings_1032,pydantic/pydantic-settings,3,0,76.8,agent
T,pydantic-settings_1032,pydantic/pydantic-settings,3,0,31.8,agent
H,pydantic-settings_1032,pydantic/pydantic-settings,3,0,93.4,agent
H,pydantic-settings_1032,pydantic/pydantic-settings,4,0,42.1,agent
T,pydantic-settings_1032,pydantic/pydantic-settings,4,0,32.4,agent
F,pydantic-settings_1032,pydantic/pydantic-settings,4,0,21.1,agent
R,pydantic-settings_1032,pydantic/pydantic-settings,4,0,54.2,agent
C,pydantic-settings_1032,pydantic/pydantic-settings,4,0,38.2,agent
T,packaging_1430,pypa/packaging,1,1,31.8,agent
C,packaging_1430,pypa/packaging,1,1,75.8,agent
R,packaging_1430,pypa/packaging,1,1,25.3,agent
H,packaging_1430,pypa/packaging,1,1,28.8,agent
F,packaging_1430,pypa/packaging,1,1,27.4,agent
F,packaging_1430,pypa/packaging,2,1,125.2,agent
H,packaging_1430,pypa/packaging,2,1,77.8,agent
R,packaging_1430,pypa/packaging,2,0,89.0,agent
C,packaging_1430,pypa/packaging,2,1,22.0,agent
T,packaging_1430,pypa/packaging,2,1,80.6,agent
F,packaging_1430,pypa/packaging,3,1,33.8,agent
R,packaging_1430,pypa/packaging,3,0,92.1,agent
H,packaging_1430,pypa/packaging,3,1,46.8,agent
C,packaging_1430,pypa/packaging,3,1,24.0,agent
T,packaging_1430,pypa/packaging,3,1,72.9,agent
T,packaging_1430,pypa/packaging,4,1,58.5,agent
C,packaging_1430,pypa/packaging,4,1,50.6,agent
H,packaging_1430,pypa/packaging,4,0,252.1,agent
R,packaging_1430,pypa/packaging,4,1,34.6,agent
F,packaging_1430,pypa/packaging,4,1,38.5,agent
T,packaging_1310,pypa/packaging,1,0,26.3,agent
C,packaging_1310,pypa/packaging,1,1,40.7,agent
F,packaging_1310,pypa/packaging,1,0,157.2,agent
H,packaging_1310,pypa/packaging,1,1,46.5,agent
R,packaging_1310,pypa/packaging,1,0,143.1,agent
R,packaging_1310,pypa/packaging,2,0,19.7,agent
H,packaging_1310,pypa/packaging,2,0,47.0,agent
F,packaging_1310,pypa/packaging,2,0,81.7,agent
C,packaging_1310,pypa/packaging,2,0,49.6,agent
T,packaging_1310,pypa/packaging,2,1,27.8,agent
R,packaging_1310,pypa/packaging,3,0,24.7,agent
F,packaging_1310,pypa/packaging,3,0,30.4,agent
T,packaging_1310,pypa/packaging,3,0,99.3,agent
C,packaging_1310,pypa/packaging,3,1,61.9,agent
H,packaging_1310,pypa/packaging,3,1,40.7,agent
H,packaging_1310,pypa/packaging,4,0,250.0,agent
C,packaging_1310,pypa/packaging,4,0,36.5,agent
T,packaging_1310,pypa/packaging,4,0,64.8,agent
F,packaging_1310,pypa/packaging,4,0,110.6,agent
R,packaging_1310,pypa/packaging,4,1,30.7,agent
C,pydantic-settings_816,pydantic/pydantic-settings,1,0,120.4,agent
R,pydantic-settings_816,pydantic/pydantic-settings,1,0,124.6,agent
H,pydantic-settings_816,pydantic/pydantic-settings,1,0,93.1,agent
T,pydantic-settings_816,pydantic/pydantic-settings,1,0,202.8,agent
F,pydantic-settings_816,pydantic/pydantic-settings,1,0,145.1,agent
F,pydantic-settings_816,pydantic/pydantic-settings,2,0,63.3,agent
T,pydantic-settings_816,pydantic/pydantic-settings,2,0,128.3,agent
H,pydantic-settings_816,pydantic/pydantic-settings,2,0,190.8,agent
R,pydantic-settings_816,pydantic/pydantic-settings,2,0,78.0,agent
C,pydantic-settings_816,pydantic/pydantic-settings,2,0,58.7,agent
T,pydantic-settings_816,pydantic/pydantic-settings,3,0,213.4,agent
R,pydantic-settings_816,pydantic/pydantic-settings,3,0,80.8,agent
C,pydantic-settings_816,pydantic/pydantic-settings,3,0,93.8,agent
H,pydantic-settings_816,pydantic/pydantic-settings,3,0,128.2,agent
F,pydantic-settings_816,pydantic/pydantic-settings,3,0,300.1,agent
F,pydantic-settings_816,pydantic/pydantic-settings,4,0,89.2,agent
H,pydantic-settings_816,pydantic/pydantic-settings,4,0,76.9,agent
C,pydantic-settings_816,pydantic/pydantic-settings,4,0,85.5,agent
R,pydantic-settings_816,pydantic/pydantic-settings,4,0,55.8,agent
T,pydantic-settings_816,pydantic/pydantic-settings,4,0,114.9,agent
F,pydantic-settings_759,pydantic/pydantic-settings,1,0,59.5,agent
T,pydantic-settings_759,pydantic/pydantic-settings,1,0,111.4,agent
R,pydantic-settings_759,pydantic/pydantic-settings,1,0,161.6,agent
C,pydantic-settings_759,pydantic/pydantic-settings,1,0,150.3,agent
H,pydantic-settings_759,pydantic/pydantic-settings,1,0,217.1,agent
H,pydantic-settings_759,pydantic/pydantic-settings,2,0,92.4,agent
C,pydantic-settings_759,pydantic/pydantic-settings,2,0,61.7,agent
R,pydantic-settings_759,pydantic/pydantic-settings,2,0,61.4,agent
T,pydantic-settings_759,pydantic/pydantic-settings,2,0,73.0,agent
F,pydantic-settings_759,pydantic/pydantic-settings,2,0,102.4,agent
R,pydantic-settings_759,pydantic/pydantic-settings,3,0,64.9,agent
T,pydantic-settings_759,pydantic/pydantic-settings,3,0,73.5,agent
C,pydantic-settings_759,pydantic/pydantic-settings,3,0,59.2,agent
H,pydantic-settings_759,pydantic/pydantic-settings,3,0,97.4,agent
F,pydantic-settings_759,pydantic/pydantic-settings,3,0,95.0,agent
F,pydantic-settings_759,pydantic/pydantic-settings,4,0,124.3,agent
H,pydantic-settings_759,pydantic/pydantic-settings,4,0,283.8,agent
C,pydantic-settings_759,pydantic/pydantic-settings,4,0,60.4,agent
T,pydantic-settings_759,pydantic/pydantic-settings,4,0,112.2,agent
R,pydantic-settings_759,pydantic/pydantic-settings,4,0,166.0,agent
H,tomlkit_538,python-poetry/tomlkit,1,1,83.9,agent
R,tomlkit_538,python-poetry/tomlkit,1,1,30.5,agent
C,tomlkit_538,python-poetry/tomlkit,1,1,54.2,agent
T,tomlkit_538,python-poetry/tomlkit,1,0,55.9,agent
F,tomlkit_538,python-poetry/tomlkit,1,0,224.3,agent
F,tomlkit_538,python-poetry/tomlkit,2,0,31.9,agent
T,tomlkit_538,python-poetry/tomlkit,2,1,57.8,agent
C,tomlkit_538,python-poetry/tomlkit,2,1,52.5,agent
R,tomlkit_538,python-poetry/tomlkit,2,0,86.4,agent
H,tomlkit_538,python-poetry/tomlkit,2,1,91.2,agent
T,tomlkit_538,python-poetry/tomlkit,3,1,35.7,agent
F,tomlkit_538,python-poetry/tomlkit,3,1,32.6,agent
C,tomlkit_538,python-poetry/tomlkit,3,1,60.8,agent
H,tomlkit_538,python-poetry/tomlkit,3,1,91.0,agent
R,tomlkit_538,python-poetry/tomlkit,3,0,91.8,agent
R,tomlkit_538,python-poetry/tomlkit,4,0,50.0,agent
H,tomlkit_538,python-poetry/tomlkit,4,1,102.6,agent
C,tomlkit_538,python-poetry/tomlkit,4,1,33.0,agent
F,tomlkit_538,python-poetry/tomlkit,4,1,60.2,agent
T,tomlkit_538,python-poetry/tomlkit,4,1,55.2,agent
H,tomlkit_526,python-poetry/tomlkit,1,0,145.5,agent
T,tomlkit_526,python-poetry/tomlkit,1,0,68.4,agent
R,tomlkit_526,python-poetry/tomlkit,1,0,49.2,agent
C,tomlkit_526,python-poetry/tomlkit,1,0,108.7,agent
F,tomlkit_526,python-poetry/tomlkit,1,0,97.5,agent
F,tomlkit_526,python-poetry/tomlkit,2,0,110.8,agent
C,tomlkit_526,python-poetry/tomlkit,2,0,109.4,agent
R,tomlkit_526,python-poetry/tomlkit,2,0,90.8,agent
T,tomlkit_526,python-poetry/tomlkit,2,0,75.6,agent
H,tomlkit_526,python-poetry/tomlkit,2,0,170.1,agent
H,tomlkit_526,python-poetry/tomlkit,3,0,300.0,agent
T,tomlkit_526,python-poetry/tomlkit,3,0,78.8,agent
F,tomlkit_526,python-poetry/tomlkit,3,0,104.9,agent
R,tomlkit_526,python-poetry/tomlkit,3,0,72.4,agent
C,tomlkit_526,python-poetry/tomlkit,3,0,104.9,agent
C,tomlkit_526,python-poetry/tomlkit,4,0,99.3,agent
R,tomlkit_526,python-poetry/tomlkit,4,0,129.2,agent
F,tomlkit_526,python-poetry/tomlkit,4,0,95.4,agent
T,tomlkit_526,python-poetry/tomlkit,4,0,100.1,agent
H,tomlkit_526,python-poetry/tomlkit,4,0,300.1,agent
T,pydantic-settings_776,pydantic/pydantic-settings,1,1,45.9,agent
R,pydantic-settings_776,pydantic/pydantic-settings,1,1,15.0,agent
H,pydantic-settings_776,pydantic/pydantic-settings,1,1,35.5,agent
F,pydantic-settings_776,pydantic/pydantic-settings,1,1,12.2,agent
C,pydantic-settings_776,pydantic/pydantic-settings,1,1,20.9,agent
C,pydantic-settings_776,pydantic/pydantic-settings,2,1,11.6,agent
F,pydantic-settings_776,pydantic/pydantic-settings,2,1,8.5,agent
H,pydantic-settings_776,pydantic/pydantic-settings,2,1,28.6,agent
R,pydantic-settings_776,pydantic/pydantic-settings,2,1,13.6,agent
T,pydantic-settings_776,pydantic/pydantic-settings,2,1,14.2,agent
R,pydantic-settings_776,pydantic/pydantic-settings,3,1,15.3,agent
C,pydantic-settings_776,pydantic/pydantic-settings,3,1,12.4,agent
F,pydantic-settings_776,pydantic/pydantic-settings,3,1,12.2,agent
H,pydantic-settings_776,pydantic/pydantic-settings,3,1,59.9,agent
T,pydantic-settings_776,pydantic/pydantic-settings,3,1,11.4,agent
T,pydantic-settings_776,pydantic/pydantic-settings,4,1,9.2,agent
H,pydantic-settings_776,pydantic/pydantic-settings,4,1,25.4,agent
F,pydantic-settings_776,pydantic/pydantic-settings,4,1,16.9,agent
C,pydantic-settings_776,pydantic/pydantic-settings,4,1,13.5,agent
R,pydantic-settings_776,pydantic/pydantic-settings,4,1,17.8,agent
C,tomlkit_533,python-poetry/tomlkit,1,0,60.1,agent
R,tomlkit_533,python-poetry/tomlkit,1,0,82.1,agent
H,tomlkit_533,python-poetry/tomlkit,1,0,285.0,agent
F,tomlkit_533,python-poetry/tomlkit,1,0,83.9,agent
T,tomlkit_533,python-poetry/tomlkit,1,0,96.4,agent
T,tomlkit_533,python-poetry/tomlkit,2,0,60.2,agent
F,tomlkit_533,python-poetry/tomlkit,2,0,100.9,agent
H,tomlkit_533,python-poetry/tomlkit,2,0,184.2,agent
R,tomlkit_533,python-poetry/tomlkit,2,0,119.4,agent
C,tomlkit_533,python-poetry/tomlkit,2,0,115.6,agent
T,tomlkit_533,python-poetry/tomlkit,3,0,37.0,agent
C,tomlkit_533,python-poetry/tomlkit,3,0,134.2,agent
F,tomlkit_533,python-poetry/tomlkit,3,0,63.3,agent
R,tomlkit_533,python-poetry/tomlkit,3,0,93.3,agent
H,tomlkit_533,python-poetry/tomlkit,3,0,237.6,agent
H,tomlkit_533,python-poetry/tomlkit,4,0,226.5,agent
R,tomlkit_533,python-poetry/tomlkit,4,0,105.7,agent
F,tomlkit_533,python-poetry/tomlkit,4,0,61.0,agent
C,tomlkit_533,python-poetry/tomlkit,4,0,33.8,agent
T,tomlkit_533,python-poetry/tomlkit,4,0,78.0,agent
R,pydantic-settings_975,pydantic/pydantic-settings,1,0,89.4,agent
F,pydantic-settings_975,pydantic/pydantic-settings,1,0,56.1,agent
T,pydantic-settings_975,pydantic/pydantic-settings,1,0,124.9,agent
H,pydantic-settings_975,pydantic/pydantic-settings,1,0,141.7,agent
C,pydantic-settings_975,pydantic/pydantic-settings,1,0,73.6,agent
C,pydantic-settings_975,pydantic/pydantic-settings,2,0,166.7,agent
H,pydantic-settings_975,pydantic/pydantic-settings,2,0,300.0,agent
T,pydantic-settings_975,pydantic/pydantic-settings,2,0,45.9,agent
F,pydantic-settings_975,pydantic/pydantic-settings,2,0,48.4,agent
R,pydantic-settings_975,pydantic/pydantic-settings,2,0,102.5,agent
H,pydantic-settings_975,pydantic/pydantic-settings,3,0,92.4,agent
T,pydantic-settings_975,pydantic/pydantic-settings,3,0,55.4,agent
F,pydantic-settings_975,pydantic/pydantic-settings,3,0,111.6,agent
R,pydantic-settings_975,pydantic/pydantic-settings,3,0,100.9,agent
C,pydantic-settings_975,pydantic/pydantic-settings,3,0,49.3,agent
C,pydantic-settings_975,pydantic/pydantic-settings,4,0,121.1,agent
R,pydantic-settings_975,pydantic/pydantic-settings,4,0,191.0,agent
F,pydantic-settings_975,pydantic/pydantic-settings,4,0,53.3,agent
T,pydantic-settings_975,pydantic/pydantic-settings,4,0,64.9,agent
H,pydantic-settings_975,pydantic/pydantic-settings,4,0,71.9,agent
T,packaging_931,pypa/packaging,1,0,58.7,agent
H,packaging_931,pypa/packaging,1,0,74.6,agent
R,packaging_931,pypa/packaging,1,0,100.3,agent
F,packaging_931,pypa/packaging,1,0,34.5,agent
C,packaging_931,pypa/packaging,1,0,28.4,agent
C,packaging_931,pypa/packaging,2,0,28.2,agent
F,packaging_931,pypa/packaging,2,0,57.8,agent
R,packaging_931,pypa/packaging,2,0,38.3,agent
H,packaging_931,pypa/packaging,2,0,50.4,agent
T,packaging_931,pypa/packaging,2,0,41.0,agent
R,packaging_931,pypa/packaging,3,0,126.7,agent
T,packaging_931,pypa/packaging,3,0,51.9,agent
H,packaging_931,pypa/packaging,3,0,300.0,agent
F,packaging_931,pypa/packaging,3,0,26.5,agent
C,packaging_931,pypa/packaging,3,0,83.7,agent
C,packaging_931,pypa/packaging,4,0,84.9,agent
F,packaging_931,pypa/packaging,4,0,30.0,agent
H,packaging_931,pypa/packaging,4,0,72.2,agent
T,packaging_931,pypa/packaging,4,0,67.7,agent
R,packaging_931,pypa/packaging,4,0,32.5,agent
T,packaging_1356,pypa/packaging,1,0,63.1,agent
R,packaging_1356,pypa/packaging,1,0,30.8,agent
H,packaging_1356,pypa/packaging,1,0,124.6,agent
F,packaging_1356,pypa/packaging,1,0,48.8,agent
C,packaging_1356,pypa/packaging,1,0,36.2,agent
C,packaging_1356,pypa/packaging,2,0,175.8,agent
F,packaging_1356,pypa/packaging,2,0,54.7,agent
H,packaging_1356,pypa/packaging,2,0,107.9,agent
R,packaging_1356,pypa/packaging,2,0,89.6,agent
T,packaging_1356,pypa/packaging,2,0,41.0,agent
F,packaging_1356,pypa/packaging,3,0,36.6,agent
T,packaging_1356,pypa/packaging,3,0,24.9,agent
C,packaging_1356,pypa/packaging,3,0,76.4,agent
R,packaging_1356,pypa/packaging,3,0,58.1,agent
H,packaging_1356,pypa/packaging,3,0,109.0,agent
H,packaging_1356,pypa/packaging,4,0,107.7,agent
R,packaging_1356,pypa/packaging,4,0,30.9,agent
C,packaging_1356,pypa/packaging,4,0,41.0,agent
T,packaging_1356,pypa/packaging,4,0,58.6,agent
F,packaging_1356,pypa/packaging,4,0,53.3,agent
H,pydantic-settings_1041,pydantic/pydantic-settings,1,0,68.9,agent
C,pydantic-settings_1041,pydantic/pydantic-settings,1,0,32.0,agent
T,pydantic-settings_1041,pydantic/pydantic-settings,1,0,34.8,agent
F,pydantic-settings_1041,pydantic/pydantic-settings,1,0,81.3,agent
R,pydantic-settings_1041,pydantic/pydantic-settings,1,0,34.7,agent
R,pydantic-settings_1041,pydantic/pydantic-settings,2,0,57.1,agent
F,pydantic-settings_1041,pydantic/pydantic-settings,2,0,88.3,agent
T,pydantic-settings_1041,pydantic/pydantic-settings,2,0,40.8,agent
C,pydantic-settings_1041,pydantic/pydantic-settings,2,0,73.1,agent
H,pydantic-settings_1041,pydantic/pydantic-settings,2,0,65.6,agent
C,pydantic-settings_1041,pydantic/pydantic-settings,3,0,33.9,agent
T,pydantic-settings_1041,pydantic/pydantic-settings,3,0,81.6,agent
F,pydantic-settings_1041,pydantic/pydantic-settings,3,0,74.2,agent
H,pydantic-settings_1041,pydantic/pydantic-settings,3,0,92.1,agent
R,pydantic-settings_1041,pydantic/pydantic-settings,3,0,81.5,agent
R,pydantic-settings_1041,pydantic/pydantic-settings,4,0,32.8,agent
H,pydantic-settings_1041,pydantic/pydantic-settings,4,0,64.0,agent
F,pydantic-settings_1041,pydantic/pydantic-settings,4,0,114.2,agent
T,pydantic-settings_1041,pydantic/pydantic-settings,4,0,156.0,agent
C,pydantic-settings_1041,pydantic/pydantic-settings,4,0,44.4,agent
R,tomlkit_477,python-poetry/tomlkit,1,0,126.8,agent
H,tomlkit_477,python-poetry/tomlkit,1,0,112.9,agent
F,tomlkit_477,python-poetry/tomlkit,1,0,73.0,agent
T,tomlkit_477,python-poetry/tomlkit,1,0,103.6,agent
C,tomlkit_477,python-poetry/tomlkit,1,0,99.4,agent
C,tomlkit_477,python-poetry/tomlkit,2,0,53.8,agent
T,tomlkit_477,python-poetry/tomlkit,2,0,76.0,agent
F,tomlkit_477,python-poetry/tomlkit,2,0,88.3,agent
H,tomlkit_477,python-poetry/tomlkit,2,0,242.8,agent
R,tomlkit_477,python-poetry/tomlkit,2,0,80.0,agent
H,tomlkit_477,python-poetry/tomlkit,3,0,90.6,agent
F,tomlkit_477,python-poetry/tomlkit,3,0,65.9,agent
R,tomlkit_477,python-poetry/tomlkit,3,0,66.6,agent
C,tomlkit_477,python-poetry/tomlkit,3,0,104.5,agent
T,tomlkit_477,python-poetry/tomlkit,3,0,92.3,agent
T,tomlkit_477,python-poetry/tomlkit,4,0,87.8,agent
C,tomlkit_477,python-poetry/tomlkit,4,0,114.4,agent
R,tomlkit_477,python-poetry/tomlkit,4,0,70.6,agent
F,tomlkit_477,python-poetry/tomlkit,4,0,153.9,agent
H,tomlkit_477,python-poetry/tomlkit,4,0,61.7,agent
H,tomlkit_514,python-poetry/tomlkit,1,0,300.0,agent
F,tomlkit_514,python-poetry/tomlkit,1,0,100.9,agent
C,tomlkit_514,python-poetry/tomlkit,1,0,112.6,agent
R,tomlkit_514,python-poetry/tomlkit,1,0,166.1,agent
T,tomlkit_514,python-poetry/tomlkit,1,0,84.6,agent
T,tomlkit_514,python-poetry/tomlkit,2,0,56.4,agent
R,tomlkit_514,python-poetry/tomlkit,2,0,88.5,agent
C,tomlkit_514,python-poetry/tomlkit,2,0,31.4,agent
F,tomlkit_514,python-poetry/tomlkit,2,0,99.1,agent
H,tomlkit_514,python-poetry/tomlkit,2,0,293.5,agent
H,tomlkit_514,python-poetry/tomlkit,3,0,300.0,agent
F,tomlkit_514,python-poetry/tomlkit,3,0,114.6,agent
C,tomlkit_514,python-poetry/tomlkit,3,0,49.1,agent
R,tomlkit_514,python-poetry/tomlkit,3,0,104.1,agent
T,tomlkit_514,python-poetry/tomlkit,3,0,147.1,agent
T,tomlkit_514,python-poetry/tomlkit,4,0,92.9,agent
R,tomlkit_514,python-poetry/tomlkit,4,0,115.2,agent
C,tomlkit_514,python-poetry/tomlkit,4,0,139.9,agent
F,tomlkit_514,python-poetry/tomlkit,4,0,133.7,agent
H,tomlkit_514,python-poetry/tomlkit,4,0,292.9,agent
T,tomlkit_551,python-poetry/tomlkit,1,0,85.5,agent
C,tomlkit_551,python-poetry/tomlkit,1,0,58.6,agent
R,tomlkit_551,python-poetry/tomlkit,1,0,48.9,agent
F,tomlkit_551,python-poetry/tomlkit,1,1,32.9,agent
H,tomlkit_551,python-poetry/tomlkit,1,0,146.2,agent
H,tomlkit_551,python-poetry/tomlkit,2,0,248.7,agent
F,tomlkit_551,python-poetry/tomlkit,2,0,51.4,agent
R,tomlkit_551,python-poetry/tomlkit,2,0,49.8,agent
C,tomlkit_551,python-poetry/tomlkit,2,0,52.5,agent
T,tomlkit_551,python-poetry/tomlkit,2,0,41.4,agent
R,tomlkit_551,python-poetry/tomlkit,3,0,33.0,agent
H,tomlkit_551,python-poetry/tomlkit,3,0,203.6,agent
F,tomlkit_551,python-poetry/tomlkit,3,0,97.8,agent
T,tomlkit_551,python-poetry/tomlkit,3,0,44.6,agent
C,tomlkit_551,python-poetry/tomlkit,3,0,41.4,agent
C,tomlkit_551,python-poetry/tomlkit,4,0,49.4,agent
T,tomlkit_551,python-poetry/tomlkit,4,0,35.6,agent
F,tomlkit_551,python-poetry/tomlkit,4,0,35.1,agent
H,tomlkit_551,python-poetry/tomlkit,4,0,84.5,agent
R,tomlkit_551,python-poetry/tomlkit,4,0,47.3,agent
R,pydantic-settings_889,pydantic/pydantic-settings,1,0,29.6,agent
T,pydantic-settings_889,pydantic/pydantic-settings,1,0,180.7,agent
C,pydantic-settings_889,pydantic/pydantic-settings,1,0,16.8,agent
H,pydantic-settings_889,pydantic/pydantic-settings,1,0,83.7,agent
F,pydantic-settings_889,pydantic/pydantic-settings,1,0,38.2,agent
F,pydantic-settings_889,pydantic/pydantic-settings,2,0,28.6,agent
H,pydantic-settings_889,pydantic/pydantic-settings,2,0,126.5,agent
C,pydantic-settings_889,pydantic/pydantic-settings,2,0,35.7,agent
T,pydantic-settings_889,pydantic/pydantic-settings,2,0,40.9,agent
R,pydantic-settings_889,pydantic/pydantic-settings,2,0,33.0,agent
H,pydantic-settings_889,pydantic/pydantic-settings,3,0,49.3,agent
T,pydantic-settings_889,pydantic/pydantic-settings,3,0,21.3,agent
R,pydantic-settings_889,pydantic/pydantic-settings,3,0,42.6,agent
C,pydantic-settings_889,pydantic/pydantic-settings,3,0,33.3,agent
F,pydantic-settings_889,pydantic/pydantic-settings,3,0,29.9,agent
F,pydantic-settings_889,pydantic/pydantic-settings,4,0,99.9,agent
C,pydantic-settings_889,pydantic/pydantic-settings,4,0,35.4,agent
R,pydantic-settings_889,pydantic/pydantic-settings,4,0,50.1,agent
T,pydantic-settings_889,pydantic/pydantic-settings,4,0,49.3,agent
H,pydantic-settings_889,pydantic/pydantic-settings,4,0,111.3,agent
C,tomlkit_660,python-poetry/tomlkit,1,1,35.0,agent
T,tomlkit_660,python-poetry/tomlkit,1,1,33.2,agent
R,tomlkit_660,python-poetry/tomlkit,1,1,20.2,agent
F,tomlkit_660,python-poetry/tomlkit,1,0,45.2,agent
H,tomlkit_660,python-poetry/tomlkit,1,1,63.4,agent
H,tomlkit_660,python-poetry/tomlkit,2,0,100.5,agent
F,tomlkit_660,python-poetry/tomlkit,2,0,28.7,agent
R,tomlkit_660,python-poetry/tomlkit,2,1,30.2,agent
T,tomlkit_660,python-poetry/tomlkit,2,0,24.5,agent
C,tomlkit_660,python-poetry/tomlkit,2,1,24.5,agent
F,tomlkit_660,python-poetry/tomlkit,3,1,24.0,agent
R,tomlkit_660,python-poetry/tomlkit,3,1,40.1,agent
T,tomlkit_660,python-poetry/tomlkit,3,1,24.9,agent
H,tomlkit_660,python-poetry/tomlkit,3,1,52.2,agent
C,tomlkit_660,python-poetry/tomlkit,3,1,25.7,agent
C,tomlkit_660,python-poetry/tomlkit,4,1,31.2,agent
H,tomlkit_660,python-poetry/tomlkit,4,0,88.8,agent
T,tomlkit_660,python-poetry/tomlkit,4,1,26.1,agent
R,tomlkit_660,python-poetry/tomlkit,4,1,21.7,agent
F,tomlkit_660,python-poetry/tomlkit,4,1,19.0,agent
F,tomlkit_498,python-poetry/tomlkit,1,0,161.1,agent
T,tomlkit_498,python-poetry/tomlkit,1,0,83.7,agent
H,tomlkit_498,python-poetry/tomlkit,1,0,157.4,agent
C,tomlkit_498,python-poetry/tomlkit,1,0,104.5,agent
R,tomlkit_498,python-poetry/tomlkit,1,0,88.0,agent
R,tomlkit_498,python-poetry/tomlkit,2,0,81.5,agent
C,tomlkit_498,python-poetry/tomlkit,2,0,51.3,agent
H,tomlkit_498,python-poetry/tomlkit,2,0,130.6,agent
T,tomlkit_498,python-poetry/tomlkit,2,0,52.2,agent
F,tomlkit_498,python-poetry/tomlkit,2,0,158.1,agent
H,tomlkit_498,python-poetry/tomlkit,3,0,145.1,agent
C,tomlkit_498,python-poetry/tomlkit,3,0,63.1,agent
R,tomlkit_498,python-poetry/tomlkit,3,0,72.4,agent
T,tomlkit_498,python-poetry/tomlkit,3,0,87.8,agent
F,tomlkit_498,python-poetry/tomlkit,3,0,144.9,agent
F,tomlkit_498,python-poetry/tomlkit,4,0,87.3,agent
T,tomlkit_498,python-poetry/tomlkit,4,0,73.6,agent
R,tomlkit_498,python-poetry/tomlkit,4,0,102.9,agent
C,tomlkit_498,python-poetry/tomlkit,4,0,51.2,agent
H,tomlkit_498,python-poetry/tomlkit,4,0,137.5,agent
T,pydantic-settings_1076,pydantic/pydantic-settings,1,0,35.9,agent
F,pydantic-settings_1076,pydantic/pydantic-settings,1,0,37.2,agent
H,pydantic-settings_1076,pydantic/pydantic-settings,1,0,66.6,agent
C,pydantic-settings_1076,pydantic/pydantic-settings,1,0,42.3,agent
R,pydantic-settings_1076,pydantic/pydantic-settings,1,0,36.8,agent
R,pydantic-settings_1076,pydantic/pydantic-settings,2,0,30.1,agent
C,pydantic-settings_1076,pydantic/pydantic-settings,2,0,33.1,agent
H,pydantic-settings_1076,pydantic/pydantic-settings,2,0,41.4,agent
F,pydantic-settings_1076,pydantic/pydantic-settings,2,0,40.5,agent
T,pydantic-settings_1076,pydantic/pydantic-settings,2,0,40.2,agent
R,pydantic-settings_1076,pydantic/pydantic-settings,3,0,44.9,agent
F,pydantic-settings_1076,pydantic/pydantic-settings,3,0,37.1,agent
T,pydantic-settings_1076,pydantic/pydantic-settings,3,0,38.2,agent
H,pydantic-settings_1076,pydantic/pydantic-settings,3,0,42.9,agent
C,pydantic-settings_1076,pydantic/pydantic-settings,3,0,37.9,agent
C,pydantic-settings_1076,pydantic/pydantic-settings,4,0,32.8,agent
H,pydantic-settings_1076,pydantic/pydantic-settings,4,0,243.3,agent
T,pydantic-settings_1076,pydantic/pydantic-settings,4,0,30.9,agent
F,pydantic-settings_1076,pydantic/pydantic-settings,4,0,41.9,agent
R,pydantic-settings_1076,pydantic/pydantic-settings,4,0,33.5,agent
T,packaging_1313,pypa/packaging,1,0,172.4,agent
H,packaging_1313,pypa/packaging,1,0,99.7,agent
C,packaging_1313,pypa/packaging,1,0,110.6,agent
R,packaging_1313,pypa/packaging,1,0,79.7,agent
F,packaging_1313,pypa/packaging,1,0,138.8,agent
F,packaging_1313,pypa/packaging,2,0,106.8,agent
R,packaging_1313,pypa/packaging,2,0,103.3,agent
C,packaging_1313,pypa/packaging,2,0,81.7,agent
H,packaging_1313,pypa/packaging,2,0,193.8,agent
T,packaging_1313,pypa/packaging,2,0,96.3,agent
H,packaging_1313,pypa/packaging,3,0,248.9,agent
T,packaging_1313,pypa/packaging,3,0,122.9,agent
C,packaging_1313,pypa/packaging,3,0,86.0,agent
F,packaging_1313,pypa/packaging,3,0,121.9,agent
R,packaging_1313,pypa/packaging,3,0,152.6,agent
R,packaging_1313,pypa/packaging,4,0,162.0,agent
F,packaging_1313,pypa/packaging,4,0,91.6,agent
C,packaging_1313,pypa/packaging,4,0,79.3,agent
T,packaging_1313,pypa/packaging,4,0,120.6,agent
H,packaging_1313,pypa/packaging,4,0,186.2,agent
T,packaging_1278,pypa/packaging,1,0,32.2,agent
H,packaging_1278,pypa/packaging,1,0,49.8,agent
R,packaging_1278,pypa/packaging,1,0,18.4,agent
F,packaging_1278,pypa/packaging,1,0,34.0,agent
C,packaging_1278,pypa/packaging,1,0,27.9,agent
C,packaging_1278,pypa/packaging,2,0,22.5,agent
F,packaging_1278,pypa/packaging,2,0,15.7,agent
R,packaging_1278,pypa/packaging,2,0,22.1,agent
H,packaging_1278,pypa/packaging,2,0,56.9,agent
T,packaging_1278,pypa/packaging,2,0,17.6,agent
R,packaging_1278,pypa/packaging,3,0,21.6,agent
T,packaging_1278,pypa/packaging,3,0,31.7,agent
H,packaging_1278,pypa/packaging,3,0,43.6,agent
F,packaging_1278,pypa/packaging,3,0,60.7,agent
C,packaging_1278,pypa/packaging,3,0,134.3,agent
C,packaging_1278,pypa/packaging,4,0,16.5,agent
F,packaging_1278,pypa/packaging,4,0,21.6,agent
H,packaging_1278,pypa/packaging,4,0,300.0,agent
T,packaging_1278,pypa/packaging,4,0,28.9,agent
R,packaging_1278,pypa/packaging,4,0,24.6,agent
R,tomlkit_532,python-poetry/tomlkit,1,0,34.7,agent
C,tomlkit_532,python-poetry/tomlkit,1,0,47.1,agent
T,tomlkit_532,python-poetry/tomlkit,1,0,36.3,agent
F,tomlkit_532,python-poetry/tomlkit,1,0,49.1,agent
H,tomlkit_532,python-poetry/tomlkit,1,0,43.3,agent
H,tomlkit_532,python-poetry/tomlkit,2,0,57.1,agent
F,tomlkit_532,python-poetry/tomlkit,2,0,25.2,agent
T,tomlkit_532,python-poetry/tomlkit,2,0,49.7,agent
C,tomlkit_532,python-poetry/tomlkit,2,0,140.4,agent
R,tomlkit_532,python-poetry/tomlkit,2,0,41.0,agent
F,tomlkit_532,python-poetry/tomlkit,3,0,67.5,agent
R,tomlkit_532,python-poetry/tomlkit,3,0,52.8,agent
T,tomlkit_532,python-poetry/tomlkit,3,0,39.2,agent
C,tomlkit_532,python-poetry/tomlkit,3,0,33.5,agent
H,tomlkit_532,python-poetry/tomlkit,3,0,113.1,agent
H,tomlkit_532,python-poetry/tomlkit,4,0,109.8,agent
C,tomlkit_532,python-poetry/tomlkit,4,0,69.4,agent
T,tomlkit_532,python-poetry/tomlkit,4,0,58.1,agent
R,tomlkit_532,python-poetry/tomlkit,4,0,58.7,agent
F,tomlkit_532,python-poetry/tomlkit,4,0,50.8,agent
R,packaging_1302,pypa/packaging,1,1,40.6,agent
F,packaging_1302,pypa/packaging,1,1,33.4,agent
T,packaging_1302,pypa/packaging,1,0,35.7,agent
H,packaging_1302,pypa/packaging,1,0,44.2,agent
C,packaging_1302,pypa/packaging,1,0,35.1,agent
C,packaging_1302,pypa/packaging,2,0,28.6,agent
H,packaging_1302,pypa/packaging,2,0,25.0,agent
T,packaging_1302,pypa/packaging,2,0,25.6,agent
F,packaging_1302,pypa/packaging,2,1,52.2,agent
R,packaging_1302,pypa/packaging,2,1,49.1,agent
F,packaging_1302,pypa/packaging,3,0,40.4,agent
H,packaging_1302,pypa/packaging,3,0,39.2,agent
T,packaging_1302,pypa/packaging,3,1,34.0,agent
R,packaging_1302,pypa/packaging,3,1,127.4,agent
C,packaging_1302,pypa/packaging,3,1,42.8,agent
C,packaging_1302,pypa/packaging,4,1,35.5,agent
R,packaging_1302,pypa/packaging,4,0,20.5,agent
T,packaging_1302,pypa/packaging,4,1,27.3,agent
H,packaging_1302,pypa/packaging,4,0,39.8,agent
F,packaging_1302,pypa/packaging,4,0,42.6,agent
R,pydantic-settings_914,pydantic/pydantic-settings,1,0,21.1,agent
H,pydantic-settings_914,pydantic/pydantic-settings,1,0,30.8,agent
C,pydantic-settings_914,pydantic/pydantic-settings,1,0,33.5,agent
T,pydantic-settings_914,pydantic/pydantic-settings,1,0,25.9,agent
F,pydantic-settings_914,pydantic/pydantic-settings,1,0,43.8,agent
F,pydantic-settings_914,pydantic/pydantic-settings,2,0,25.4,agent
T,pydantic-settings_914,pydantic/pydantic-settings,2,0,32.8,agent
C,pydantic-settings_914,pydantic/pydantic-settings,2,0,18.6,agent
H,pydantic-settings_914,pydantic/pydantic-settings,2,0,41.1,agent
R,pydantic-settings_914,pydantic/pydantic-settings,2,0,112.6,agent
R,pydantic-settings_914,pydantic/pydantic-settings,3,0,34.1,agent
C,pydantic-settings_914,pydantic/pydantic-settings,3,0,44.3,agent
F,pydantic-settings_914,pydantic/pydantic-settings,3,0,20.3,agent
H,pydantic-settings_914,pydantic/pydantic-settings,3,0,45.6,agent
T,pydantic-settings_914,pydantic/pydantic-settings,3,0,19.4,agent
T,pydantic-settings_914,pydantic/pydantic-settings,4,0,31.2,agent
H,pydantic-settings_914,pydantic/pydantic-settings,4,0,34.9,agent
F,pydantic-settings_914,pydantic/pydantic-settings,4,0,35.2,agent
C,pydantic-settings_914,pydantic/pydantic-settings,4,0,22.2,agent
R,pydantic-settings_914,pydantic/pydantic-settings,4,0,29.7,agent
T,packaging_1311,pypa/packaging,1,0,145.8,agent
F,packaging_1311,pypa/packaging,1,0,83.5,agent
H,packaging_1311,pypa/packaging,1,0,129.9,agent
R,packaging_1311,pypa/packaging,1,0,99.8,agent
C,packaging_1311,pypa/packaging,1,0,48.9,agent
C,packaging_1311,pypa/packaging,2,0,73.2,agent
R,packaging_1311,pypa/packaging,2,0,164.3,agent
H,packaging_1311,pypa/packaging,2,0,73.2,agent
F,packaging_1311,pypa/packaging,2,0,124.4,agent
T,packaging_1311,pypa/packaging,2,0,121.4,agent
T,packaging_1311,pypa/packaging,3,0,121.8,agent
R,packaging_1311,pypa/packaging,3,0,130.1,agent
F,packaging_1311,pypa/packaging,3,0,152.3,agent
H,packaging_1311,pypa/packaging,3,0,300.0,agent
C,packaging_1311,pypa/packaging,3,0,63.1,agent
C,packaging_1311,pypa/packaging,4,0,66.4,agent
H,packaging_1311,pypa/packaging,4,0,242.5,agent
F,packaging_1311,pypa/packaging,4,0,97.8,agent
R,packaging_1311,pypa/packaging,4,0,136.4,agent
T,packaging_1311,pypa/packaging,4,0,171.4,agent
F,packaging_846,pypa/packaging,1,0,34.9,agent
H,packaging_846,pypa/packaging,1,0,260.5,agent
R,packaging_846,pypa/packaging,1,0,78.0,agent
T,packaging_846,pypa/packaging,1,0,37.4,agent
C,packaging_846,pypa/packaging,1,0,150.3,agent
C,packaging_846,pypa/packaging,2,0,187.3,agent
T,packaging_846,pypa/packaging,2,0,61.9,agent
R,packaging_846,pypa/packaging,2,0,127.4,agent
H,packaging_846,pypa/packaging,2,0,242.9,agent
F,packaging_846,pypa/packaging,2,0,76.6,agent
T,packaging_846,pypa/packaging,3,0,177.7,agent
C,packaging_846,pypa/packaging,3,0,42.4,agent
F,packaging_846,pypa/packaging,3,0,201.7,agent
H,packaging_846,pypa/packaging,3,0,51.2,agent
R,packaging_846,pypa/packaging,3,0,104.9,agent
R,packaging_846,pypa/packaging,4,0,45.6,agent
H,packaging_846,pypa/packaging,4,0,269.7,agent
F,packaging_846,pypa/packaging,4,0,40.9,agent
C,packaging_846,pypa/packaging,4,0,28.6,agent
T,packaging_846,pypa/packaging,4,0,60.7,agent
C,packaging_1295,pypa/packaging,1,0,65.3,agent
F,packaging_1295,pypa/packaging,1,0,185.9,agent
R,packaging_1295,pypa/packaging,1,0,98.7,agent
T,packaging_1295,pypa/packaging,1,0,78.2,agent
H,packaging_1295,pypa/packaging,1,0,91.0,agent
H,packaging_1295,pypa/packaging,2,0,239.4,agent
T,packaging_1295,pypa/packaging,2,0,72.2,agent
R,packaging_1295,pypa/packaging,2,1,49.2,agent
F,packaging_1295,pypa/packaging,2,0,30.5,agent
C,packaging_1295,pypa/packaging,2,0,72.1,agent
R,packaging_1295,pypa/packaging,3,0,52.1,agent
T,packaging_1295,pypa/packaging,3,0,95.9,agent
F,packaging_1295,pypa/packaging,3,0,34.2,agent
C,packaging_1295,pypa/packaging,3,0,99.6,agent
H,packaging_1295,pypa/packaging,3,0,300.0,agent
H,packaging_1295,pypa/packaging,4,0,207.4,agent
C,packaging_1295,pypa/packaging,4,0,44.6,agent
F,packaging_1295,pypa/packaging,4,0,164.8,agent
T,packaging_1295,pypa/packaging,4,0,48.0,agent
R,packaging_1295,pypa/packaging,4,0,145.6,agent
R,packaging_1376,pypa/packaging,1,0,186.3,agent
F,packaging_1376,pypa/packaging,1,0,82.8,agent
H,packaging_1376,pypa/packaging,1,0,57.3,agent
T,packaging_1376,pypa/packaging,1,0,93.1,agent
C,packaging_1376,pypa/packaging,1,0,47.6,agent
C,packaging_1376,pypa/packaging,2,0,57.7,agent
T,packaging_1376,pypa/packaging,2,0,166.0,agent
H,packaging_1376,pypa/packaging,2,0,56.1,agent
F,packaging_1376,pypa/packaging,2,0,44.8,agent
R,packaging_1376,pypa/packaging,2,0,168.1,agent
C,packaging_1376,pypa/packaging,3,0,83.4,agent
H,packaging_1376,pypa/packaging,3,0,90.9,agent
T,packaging_1376,pypa/packaging,3,0,100.8,agent
F,packaging_1376,pypa/packaging,3,0,110.4,agent
R,packaging_1376,pypa/packaging,3,0,53.2,agent
R,packaging_1376,pypa/packaging,4,0,200.7,agent
F,packaging_1376,pypa/packaging,4,0,137.9,agent
T,packaging_1376,pypa/packaging,4,0,70.3,agent
H,packaging_1376,pypa/packaging,4,0,44.0,agent
C,packaging_1376,pypa/packaging,4,0,32.6,agent
F,pydantic-settings_973,pydantic/pydantic-settings,1,0,25.4,agent
C,pydantic-settings_973,pydantic/pydantic-settings,1,0,42.8,agent
T,pydantic-settings_973,pydantic/pydantic-settings,1,1,177.1,agent
H,pydantic-settings_973,pydantic/pydantic-settings,1,1,37.1,agent
R,pydantic-settings_973,pydantic/pydantic-settings,1,0,27.1,agent
R,pydantic-settings_973,pydantic/pydantic-settings,2,0,47.2,agent
H,pydantic-settings_973,pydantic/pydantic-settings,2,1,58.4,agent
T,pydantic-settings_973,pydantic/pydantic-settings,2,0,32.2,agent
C,pydantic-settings_973,pydantic/pydantic-settings,2,0,32.4,agent
F,pydantic-settings_973,pydantic/pydantic-settings,2,1,60.5,agent
R,pydantic-settings_973,pydantic/pydantic-settings,3,0,31.2,agent
T,pydantic-settings_973,pydantic/pydantic-settings,3,1,36.3,agent
H,pydantic-settings_973,pydantic/pydantic-settings,3,0,160.9,agent
C,pydantic-settings_973,pydantic/pydantic-settings,3,0,33.2,agent
F,pydantic-settings_973,pydantic/pydantic-settings,3,0,45.2,agent
F,pydantic-settings_973,pydantic/pydantic-settings,4,0,37.2,agent
C,pydantic-settings_973,pydantic/pydantic-settings,4,0,80.5,agent
H,pydantic-settings_973,pydantic/pydantic-settings,4,1,56.9,agent
T,pydantic-settings_973,pydantic/pydantic-settings,4,1,22.5,agent
R,pydantic-settings_973,pydantic/pydantic-settings,4,1,79.9,agent
R,pydantic-settings_940,pydantic/pydantic-settings,1,0,207.1,agent
H,pydantic-settings_940,pydantic/pydantic-settings,1,0,200.6,agent
C,pydantic-settings_940,pydantic/pydantic-settings,1,0,127.2,agent
T,pydantic-settings_940,pydantic/pydantic-settings,1,0,300.0,agent
F,pydantic-settings_940,pydantic/pydantic-settings,1,0,79.1,agent
F,pydantic-settings_940,pydantic/pydantic-settings,2,0,110.4,agent
T,pydantic-settings_940,pydantic/pydantic-settings,2,0,100.7,agent
C,pydantic-settings_940,pydantic/pydantic-settings,2,0,118.5,agent
H,pydantic-settings_940,pydantic/pydantic-settings,2,0,152.1,agent
R,pydantic-settings_940,pydantic/pydantic-settings,2,0,202.3,agent
C,pydantic-settings_940,pydantic/pydantic-settings,3,0,122.0,agent
R,pydantic-settings_940,pydantic/pydantic-settings,3,0,135.1,agent
F,pydantic-settings_940,pydantic/pydantic-settings,3,0,83.3,agent
H,pydantic-settings_940,pydantic/pydantic-settings,3,0,244.4,agent
T,pydantic-settings_940,pydantic/pydantic-settings,3,0,87.2,agent
T,pydantic-settings_940,pydantic/pydantic-settings,4,0,125.9,agent
H,pydantic-settings_940,pydantic/pydantic-settings,4,0,121.9,agent
F,pydantic-settings_940,pydantic/pydantic-settings,4,0,109.3,agent
R,pydantic-settings_940,pydantic/pydantic-settings,4,0,137.3,agent
C,pydantic-settings_940,pydantic/pydantic-settings,4,0,112.8,agent
R,pydantic-settings_1093,pydantic/pydantic-settings,1,1,20.8,agent
C,pydantic-settings_1093,pydantic/pydantic-settings,1,1,19.7,agent
F,pydantic-settings_1093,pydantic/pydantic-settings,1,1,74.7,agent
T,pydantic-settings_1093,pydantic/pydantic-settings,1,1,21.2,agent
H,pydantic-settings_1093,pydantic/pydantic-settings,1,1,50.9,agent
H,pydantic-settings_1093,pydantic/pydantic-settings,2,1,24.1,agent
T,pydantic-settings_1093,pydantic/pydantic-settings,2,1,26.5,agent
F,pydantic-settings_1093,pydantic/pydantic-settings,2,1,21.7,agent
C,pydantic-settings_1093,pydantic/pydantic-settings,2,1,17.0,agent
R,pydantic-settings_1093,pydantic/pydantic-settings,2,1,15.1,agent
T,pydantic-settings_1093,pydantic/pydantic-settings,3,1,25.7,agent
F,pydantic-settings_1093,pydantic/pydantic-settings,3,1,19.2,agent
C,pydantic-settings_1093,pydantic/pydantic-settings,3,1,18.1,agent
R,pydantic-settings_1093,pydantic/pydantic-settings,3,1,20.4,agent
H,pydantic-settings_1093,pydantic/pydantic-settings,3,1,37.6,agent
H,pydantic-settings_1093,pydantic/pydantic-settings,4,1,41.2,agent
R,pydantic-settings_1093,pydantic/pydantic-settings,4,1,16.8,agent
C,pydantic-settings_1093,pydantic/pydantic-settings,4,1,18.1,agent
F,pydantic-settings_1093,pydantic/pydantic-settings,4,1,18.2,agent
T,pydantic-settings_1093,pydantic/pydantic-settings,4,1,22.1,agent
C,packaging_1377,pypa/packaging,1,0,77.4,agent
T,packaging_1377,pypa/packaging,1,0,25.6,agent
F,packaging_1377,pypa/packaging,1,0,37.0,agent
R,packaging_1377,pypa/packaging,1,0,49.8,agent
H,packaging_1377,pypa/packaging,1,0,219.0,agent
H,packaging_1377,pypa/packaging,2,0,40.7,agent
R,packaging_1377,pypa/packaging,2,0,29.3,agent
F,packaging_1377,pypa/packaging,2,0,48.8,agent
T,packaging_1377,pypa/packaging,2,0,62.7,agent
C,packaging_1377,pypa/packaging,2,0,41.3,agent
R,packaging_1377,pypa/packaging,3,0,28.1,agent
H,packaging_1377,pypa/packaging,3,0,85.5,agent
C,packaging_1377,pypa/packaging,3,0,54.1,agent
T,packaging_1377,pypa/packaging,3,0,83.9,agent
F,packaging_1377,pypa/packaging,3,0,32.1,agent
F,packaging_1377,pypa/packaging,4,0,100.7,agent
T,packaging_1377,pypa/packaging,4,0,38.5,agent
C,packaging_1377,pypa/packaging,4,0,80.9,agent
H,packaging_1377,pypa/packaging,4,0,42.3,agent
R,packaging_1377,pypa/packaging,4,0,221.5,agent
T,packaging_611,pypa/packaging,1,0,24.1,agent
C,packaging_611,pypa/packaging,1,0,31.3,agent
H,packaging_611,pypa/packaging,1,1,61.1,agent
R,packaging_611,pypa/packaging,1,0,58.0,agent
F,packaging_611,pypa/packaging,1,0,49.4,agent
F,packaging_611,pypa/packaging,2,1,127.3,agent
R,packaging_611,pypa/packaging,2,1,122.2,agent
H,packaging_611,pypa/packaging,2,0,37.3,agent
C,packaging_611,pypa/packaging,2,0,65.2,agent
T,packaging_611,pypa/packaging,2,0,21.4,agent
T,packaging_611,pypa/packaging,3,0,40.9,agent
C,packaging_611,pypa/packaging,3,0,36.5,agent
F,packaging_611,pypa/packaging,3,0,51.9,agent
R,packaging_611,pypa/packaging,3,1,23.7,agent
H,packaging_611,pypa/packaging,3,0,88.5,agent
H,packaging_611,pypa/packaging,4,0,70.1,agent
R,packaging_611,pypa/packaging,4,0,32.9,agent
F,packaging_611,pypa/packaging,4,0,26.0,agent
C,packaging_611,pypa/packaging,4,0,44.9,agent
T,packaging_611,pypa/packaging,4,0,28.8,agent
T,pydantic-settings_882,pydantic/pydantic-settings,1,0,36.3,agent
F,pydantic-settings_882,pydantic/pydantic-settings,1,0,48.5,agent
C,pydantic-settings_882,pydantic/pydantic-settings,1,0,65.8,agent
H,pydantic-settings_882,pydantic/pydantic-settings,1,0,170.4,agent
R,pydantic-settings_882,pydantic/pydantic-settings,1,0,68.0,agent
R,pydantic-settings_882,pydantic/pydantic-settings,2,0,61.8,agent
H,pydantic-settings_882,pydantic/pydantic-settings,2,0,300.0,agent
C,pydantic-settings_882,pydantic/pydantic-settings,2,0,49.1,agent
F,pydantic-settings_882,pydantic/pydantic-settings,2,0,40.6,agent
T,pydantic-settings_882,pydantic/pydantic-settings,2,0,50.6,agent
R,pydantic-settings_882,pydantic/pydantic-settings,3,0,126.2,agent
C,pydantic-settings_882,pydantic/pydantic-settings,3,0,86.9,agent
T,pydantic-settings_882,pydantic/pydantic-settings,3,0,31.5,agent
F,pydantic-settings_882,pydantic/pydantic-settings,3,0,300.1,agent
H,pydantic-settings_882,pydantic/pydantic-settings,3,0,48.8,agent
H,pydantic-settings_882,pydantic/pydantic-settings,4,0,58.2,agent
F,pydantic-settings_882,pydantic/pydantic-settings,4,0,49.0,agent
T,pydantic-settings_882,pydantic/pydantic-settings,4,0,116.3,agent
C,pydantic-settings_882,pydantic/pydantic-settings,4,0,112.7,agent
R,pydantic-settings_882,pydantic/pydantic-settings,4,0,98.2,agent
H,packaging_1110,pypa/packaging,1,0,249.1,agent
R,packaging_1110,pypa/packaging,1,0,232.0,agent
F,packaging_1110,pypa/packaging,1,0,58.0,agent
T,packaging_1110,pypa/packaging,1,0,46.7,agent
C,packaging_1110,pypa/packaging,1,0,92.3,agent
C,packaging_1110,pypa/packaging,2,0,100.9,agent
T,packaging_1110,pypa/packaging,2,0,68.3,agent
F,packaging_1110,pypa/packaging,2,0,50.9,agent
R,packaging_1110,pypa/packaging,2,0,45.3,agent
H,packaging_1110,pypa/packaging,2,0,226.1,agent
F,packaging_1110,pypa/packaging,3,0,19.8,agent
C,packaging_1110,pypa/packaging,3,0,77.7,agent
T,packaging_1110,pypa/packaging,3,0,58.1,agent
R,packaging_1110,pypa/packaging,3,0,56.3,agent
H,packaging_1110,pypa/packaging,3,0,55.6,agent
H,packaging_1110,pypa/packaging,4,0,289.1,agent
R,packaging_1110,pypa/packaging,4,0,118.1,agent
T,packaging_1110,pypa/packaging,4,0,112.2,agent
C,packaging_1110,pypa/packaging,4,0,62.8,agent
F,packaging_1110,pypa/packaging,4,0,43.8,agent
C,pydantic-settings_784,pydantic/pydantic-settings,1,1,26.9,agent
H,pydantic-settings_784,pydantic/pydantic-settings,1,1,24.4,agent
F,pydantic-settings_784,pydantic/pydantic-settings,1,1,16.3,agent
R,pydantic-settings_784,pydantic/pydantic-settings,1,1,16.2,agent
T,pydantic-settings_784,pydantic/pydantic-settings,1,1,20.1,agent
T,pydantic-settings_784,pydantic/pydantic-settings,2,1,12.9,agent
R,pydantic-settings_784,pydantic/pydantic-settings,2,1,18.5,agent
F,pydantic-settings_784,pydantic/pydantic-settings,2,1,14.9,agent
H,pydantic-settings_784,pydantic/pydantic-settings,2,1,24.9,agent
C,pydantic-settings_784,pydantic/pydantic-settings,2,1,29.6,agent
T,pydantic-settings_784,pydantic/pydantic-settings,3,1,16.9,agent
R,pydantic-settings_784,pydantic/pydantic-settings,3,1,17.5,agent
C,pydantic-settings_784,pydantic/pydantic-settings,3,1,34.8,agent
F,pydantic-settings_784,pydantic/pydantic-settings,3,1,14.2,agent
H,pydantic-settings_784,pydantic/pydantic-settings,3,1,239.5,agent
H,pydantic-settings_784,pydantic/pydantic-settings,4,1,25.5,agent
F,pydantic-settings_784,pydantic/pydantic-settings,4,1,11.5,agent
C,pydantic-settings_784,pydantic/pydantic-settings,4,1,14.4,agent
R,pydantic-settings_784,pydantic/pydantic-settings,4,1,20.7,agent
T,pydantic-settings_784,pydantic/pydantic-settings,4,1,22.6,agent
F,packaging_1218,pypa/packaging,1,1,38.0,agent
H,packaging_1218,pypa/packaging,1,1,18.8,agent
R,packaging_1218,pypa/packaging,1,1,26.3,agent
T,packaging_1218,pypa/packaging,1,1,23.1,agent
C,packaging_1218,pypa/packaging,1,1,18.9,agent
C,packaging_1218,pypa/packaging,2,1,22.5,agent
T,packaging_1218,pypa/packaging,2,1,36.9,agent
R,packaging_1218,pypa/packaging,2,1,39.5,agent
H,packaging_1218,pypa/packaging,2,1,30.0,agent
F,packaging_1218,pypa/packaging,2,1,22.6,agent
H,packaging_1218,pypa/packaging,3,1,25.6,agent
F,packaging_1218,pypa/packaging,3,1,15.9,agent
R,packaging_1218,pypa/packaging,3,1,24.0,agent
C,packaging_1218,pypa/packaging,3,1,29.5,agent
T,packaging_1218,pypa/packaging,3,1,21.0,agent
T,packaging_1218,pypa/packaging,4,1,25.6,agent
C,packaging_1218,pypa/packaging,4,1,25.3,agent
R,packaging_1218,pypa/packaging,4,1,22.1,agent
F,packaging_1218,pypa/packaging,4,1,17.0,agent
H,packaging_1218,pypa/packaging,4,1,34.9,agent
C,packaging_833,pypa/packaging,1,0,18.9,agent
R,packaging_833,pypa/packaging,1,0,14.6,agent
F,packaging_833,pypa/packaging,1,0,23.7,agent
T,packaging_833,pypa/packaging,1,0,29.3,agent
H,packaging_833,pypa/packaging,1,0,135.2,agent
H,packaging_833,pypa/packaging,2,0,19.7,agent
T,packaging_833,pypa/packaging,2,0,28.6,agent
F,packaging_833,pypa/packaging,2,0,21.0,agent
R,packaging_833,pypa/packaging,2,0,27.7,agent
C,packaging_833,pypa/packaging,2,0,32.1,agent
H,packaging_833,pypa/packaging,3,0,43.0,agent
R,packaging_833,pypa/packaging,3,0,19.2,agent
T,packaging_833,pypa/packaging,3,0,18.8,agent
F,packaging_833,pypa/packaging,3,0,12.5,agent
C,packaging_833,pypa/packaging,3,0,13.4,agent
C,packaging_833,pypa/packaging,4,0,16.7,agent
F,packaging_833,pypa/packaging,4,0,20.8,agent
T,packaging_833,pypa/packaging,4,0,17.5,agent
R,packaging_833,pypa/packaging,4,0,29.5,agent
H,packaging_833,pypa/packaging,4,0,54.4,agent
H,pydantic-settings_912,pydantic/pydantic-settings,1,0,80.8,agent
F,pydantic-settings_912,pydantic/pydantic-settings,1,1,67.1,agent
C,pydantic-settings_912,pydantic/pydantic-settings,1,0,55.6,agent
T,pydantic-settings_912,pydantic/pydantic-settings,1,1,87.8,agent
R,pydantic-settings_912,pydantic/pydantic-settings,1,1,51.3,agent
R,pydantic-settings_912,pydantic/pydantic-settings,2,1,106.2,agent
T,pydantic-settings_912,pydantic/pydantic-settings,2,0,109.8,agent
C,pydantic-settings_912,pydantic/pydantic-settings,2,0,71.6,agent
F,pydantic-settings_912,pydantic/pydantic-settings,2,0,91.7,agent
H,pydantic-settings_912,pydantic/pydantic-settings,2,0,300.0,agent
C,pydantic-settings_912,pydantic/pydantic-settings,3,0,56.5,agent
R,pydantic-settings_912,pydantic/pydantic-settings,3,0,109.6,agent
F,pydantic-settings_912,pydantic/pydantic-settings,3,1,53.4,agent
T,pydantic-settings_912,pydantic/pydantic-settings,3,1,56.1,agent
H,pydantic-settings_912,pydantic/pydantic-settings,3,1,105.1,agent
H,pydantic-settings_912,pydantic/pydantic-settings,4,0,300.0,agent
T,pydantic-settings_912,pydantic/pydantic-settings,4,1,61.2,agent
F,pydantic-settings_912,pydantic/pydantic-settings,4,0,117.2,agent
R,pydantic-settings_912,pydantic/pydantic-settings,4,0,100.0,agent
C,pydantic-settings_912,pydantic/pydantic-settings,4,1,69.9,agent
H,pydantic-settings_758,pydantic/pydantic-settings,1,0,300.0,agent
C,pydantic-settings_758,pydantic/pydantic-settings,1,0,46.8,agent
T,pydantic-settings_758,pydantic/pydantic-settings,1,0,103.3,agent
R,pydantic-settings_758,pydantic/pydantic-settings,1,0,289.0,agent
F,pydantic-settings_758,pydantic/pydantic-settings,1,0,40.6,agent
F,pydantic-settings_758,pydantic/pydantic-settings,2,0,83.3,agent
R,pydantic-settings_758,pydantic/pydantic-settings,2,0,53.4,agent
T,pydantic-settings_758,pydantic/pydantic-settings,2,0,40.5,agent
C,pydantic-settings_758,pydantic/pydantic-settings,2,0,88.7,agent
H,pydantic-settings_758,pydantic/pydantic-settings,2,0,300.0,agent
T,pydantic-settings_758,pydantic/pydantic-settings,3,0,37.7,agent
C,pydantic-settings_758,pydantic/pydantic-settings,3,0,41.5,agent
R,pydantic-settings_758,pydantic/pydantic-settings,3,0,145.4,agent
H,pydantic-settings_758,pydantic/pydantic-settings,3,0,300.0,agent
F,pydantic-settings_758,pydantic/pydantic-settings,3,0,57.3,agent
F,pydantic-settings_758,pydantic/pydantic-settings,4,0,80.0,agent
H,pydantic-settings_758,pydantic/pydantic-settings,4,0,300.0,agent
R,pydantic-settings_758,pydantic/pydantic-settings,4,0,263.1,agent
C,pydantic-settings_758,pydantic/pydantic-settings,4,0,32.8,agent
T,pydantic-settings_758,pydantic/pydantic-settings,4,0,54.4,agent
F,tomlkit_534,python-poetry/tomlkit,1,0,51.5,agent
H,tomlkit_534,python-poetry/tomlkit,1,0,63.1,agent
R,tomlkit_534,python-poetry/tomlkit,1,0,62.6,agent
C,tomlkit_534,python-poetry/tomlkit,1,0,29.5,agent
T,tomlkit_534,python-poetry/tomlkit,1,0,43.8,agent
T,tomlkit_534,python-poetry/tomlkit,2,0,52.7,agent
C,tomlkit_534,python-poetry/tomlkit,2,0,33.9,agent
R,tomlkit_534,python-poetry/tomlkit,2,1,41.0,agent
H,tomlkit_534,python-poetry/tomlkit,2,0,55.9,agent
F,tomlkit_534,python-poetry/tomlkit,2,0,68.2,agent
T,tomlkit_534,python-poetry/tomlkit,3,1,53.5,agent
C,tomlkit_534,python-poetry/tomlkit,3,0,48.9,agent
R,tomlkit_534,python-poetry/tomlkit,3,0,42.8,agent
F,tomlkit_534,python-poetry/tomlkit,3,1,40.3,agent
H,tomlkit_534,python-poetry/tomlkit,3,0,45.7,agent
H,tomlkit_534,python-poetry/tomlkit,4,0,238.4,agent
F,tomlkit_534,python-poetry/tomlkit,4,1,36.3,agent
R,tomlkit_534,python-poetry/tomlkit,4,0,67.1,agent
C,tomlkit_534,python-poetry/tomlkit,4,0,27.2,agent
T,tomlkit_534,python-poetry/tomlkit,4,0,31.1,agent
C,pydantic-settings_1069,pydantic/pydantic-settings,1,0,117.6,agent
F,pydantic-settings_1069,pydantic/pydantic-settings,1,0,71.3,agent
T,pydantic-settings_1069,pydantic/pydantic-settings,1,0,82.7,agent
R,pydantic-settings_1069,pydantic/pydantic-settings,1,0,37.9,agent
H,pydantic-settings_1069,pydantic/pydantic-settings,1,0,74.9,agent
H,pydantic-settings_1069,pydantic/pydantic-settings,2,0,53.6,agent
R,pydantic-settings_1069,pydantic/pydantic-settings,2,0,67.1,agent
T,pydantic-settings_1069,pydantic/pydantic-settings,2,0,63.4,agent
F,pydantic-settings_1069,pydantic/pydantic-settings,2,0,54.5,agent
C,pydantic-settings_1069,pydantic/pydantic-settings,2,0,94.4,agent
T,pydantic-settings_1069,pydantic/pydantic-settings,3,0,73.9,agent
C,pydantic-settings_1069,pydantic/pydantic-settings,3,0,121.3,agent
F,pydantic-settings_1069,pydantic/pydantic-settings,3,0,78.6,agent
R,pydantic-settings_1069,pydantic/pydantic-settings,3,0,58.4,agent
H,pydantic-settings_1069,pydantic/pydantic-settings,3,0,262.1,agent
H,pydantic-settings_1069,pydantic/pydantic-settings,4,0,74.4,agent
R,pydantic-settings_1069,pydantic/pydantic-settings,4,0,300.0,agent
F,pydantic-settings_1069,pydantic/pydantic-settings,4,0,78.2,agent
C,pydantic-settings_1069,pydantic/pydantic-settings,4,0,103.9,agent
T,pydantic-settings_1069,pydantic/pydantic-settings,4,0,49.7,agent
H,pydantic-settings_767,pydantic/pydantic-settings,1,0,67.8,agent
T,pydantic-settings_767,pydantic/pydantic-settings,1,0,122.6,agent
R,pydantic-settings_767,pydantic/pydantic-settings,1,0,264.4,agent
F,pydantic-settings_767,pydantic/pydantic-settings,1,0,137.5,agent
C,pydantic-settings_767,pydantic/pydantic-settings,1,0,114.2,agent
C,pydantic-settings_767,pydantic/pydantic-settings,2,0,229.1,agent
F,pydantic-settings_767,pydantic/pydantic-settings,2,0,197.7,agent
R,pydantic-settings_767,pydantic/pydantic-settings,2,0,100.7,agent
T,pydantic-settings_767,pydantic/pydantic-settings,2,0,108.6,agent
H,pydantic-settings_767,pydantic/pydantic-settings,2,0,130.0,agent
F,pydantic-settings_767,pydantic/pydantic-settings,3,0,101.7,agent
R,pydantic-settings_767,pydantic/pydantic-settings,3,0,127.8,agent
T,pydantic-settings_767,pydantic/pydantic-settings,3,0,115.2,agent
H,pydantic-settings_767,pydantic/pydantic-settings,3,0,215.5,agent
C,pydantic-settings_767,pydantic/pydantic-settings,3,0,112.2,agent
C,pydantic-settings_767,pydantic/pydantic-settings,4,0,97.5,agent
H,pydantic-settings_767,pydantic/pydantic-settings,4,0,281.2,agent
T,pydantic-settings_767,pydantic/pydantic-settings,4,0,142.0,agent
R,pydantic-settings_767,pydantic/pydantic-settings,4,0,75.9,agent
F,pydantic-settings_767,pydantic/pydantic-settings,4,0,66.5,agent
F,pydantic-settings_656,pydantic/pydantic-settings,1,0,163.7,agent
C,pydantic-settings_656,pydantic/pydantic-settings,1,0,90.0,agent
R,pydantic-settings_656,pydantic/pydantic-settings,1,0,198.5,agent
T,pydantic-settings_656,pydantic/pydantic-settings,1,0,78.6,agent
H,pydantic-settings_656,pydantic/pydantic-settings,1,0,69.0,agent
H,pydantic-settings_656,pydantic/pydantic-settings,2,0,130.5,agent
T,pydantic-settings_656,pydantic/pydantic-settings,2,0,45.2,agent
R,pydantic-settings_656,pydantic/pydantic-settings,2,0,137.2,agent
C,pydantic-settings_656,pydantic/pydantic-settings,2,0,300.1,agent
F,pydantic-settings_656,pydantic/pydantic-settings,2,0,119.3,agent
C,pydantic-settings_656,pydantic/pydantic-settings,3,0,100.3,agent
F,pydantic-settings_656,pydantic/pydantic-settings,3,0,300.0,agent
H,pydantic-settings_656,pydantic/pydantic-settings,3,0,259.0,agent
T,pydantic-settings_656,pydantic/pydantic-settings,3,0,63.6,agent
R,pydantic-settings_656,pydantic/pydantic-settings,3,0,29.7,agent
R,pydantic-settings_656,pydantic/pydantic-settings,4,0,40.2,agent
T,pydantic-settings_656,pydantic/pydantic-settings,4,0,30.7,agent
H,pydantic-settings_656,pydantic/pydantic-settings,4,0,69.8,agent
F,pydantic-settings_656,pydantic/pydantic-settings,4,0,67.2,agent
C,pydantic-settings_656,pydantic/pydantic-settings,4,0,115.0,agent
R,packaging_1334,pypa/packaging,1,0,220.0,agent
C,packaging_1334,pypa/packaging,1,0,101.1,agent
F,packaging_1334,pypa/packaging,1,0,85.8,agent
H,packaging_1334,pypa/packaging,1,0,84.2,agent
T,packaging_1334,pypa/packaging,1,0,173.3,agent
T,packaging_1334,pypa/packaging,2,0,39.8,agent
H,packaging_1334,pypa/packaging,2,0,66.2,agent
F,packaging_1334,pypa/packaging,2,0,55.9,agent
C,packaging_1334,pypa/packaging,2,0,112.5,agent
R,packaging_1334,pypa/packaging,2,0,119.3,agent
F,packaging_1334,pypa/packaging,3,0,74.7,agent
H,packaging_1334,pypa/packaging,3,0,119.6,agent
T,packaging_1334,pypa/packaging,3,0,46.2,agent
C,packaging_1334,pypa/packaging,3,0,66.3,agent
R,packaging_1334,pypa/packaging,3,0,84.4,agent
R,packaging_1334,pypa/packaging,4,0,76.6,agent
C,packaging_1334,pypa/packaging,4,0,69.0,agent
T,packaging_1334,pypa/packaging,4,0,95.3,agent
H,packaging_1334,pypa/packaging,4,0,53.2,agent
F,packaging_1334,pypa/packaging,4,0,130.2,agent
F,packaging_1384,pypa/packaging,1,0,71.2,agent
R,packaging_1384,pypa/packaging,1,0,38.4,agent
C,packaging_1384,pypa/packaging,1,0,65.6,agent
H,packaging_1384,pypa/packaging,1,0,140.8,agent
T,packaging_1384,pypa/packaging,1,0,37.6,agent
T,packaging_1384,pypa/packaging,2,0,24.0,agent
H,packaging_1384,pypa/packaging,2,0,35.9,agent
C,packaging_1384,pypa/packaging,2,0,94.1,agent
R,packaging_1384,pypa/packaging,2,0,16.0,agent
F,packaging_1384,pypa/packaging,2,0,36.5,agent
H,packaging_1384,pypa/packaging,3,0,51.2,agent
F,packaging_1384,pypa/packaging,3,0,38.2,agent
C,packaging_1384,pypa/packaging,3,0,54.5,agent
T,packaging_1384,pypa/packaging,3,0,46.6,agent
R,packaging_1384,pypa/packaging,3,0,174.8,agent
R,packaging_1384,pypa/packaging,4,0,29.2,agent
T,packaging_1384,pypa/packaging,4,0,45.2,agent
C,packaging_1384,pypa/packaging,4,0,23.8,agent
F,packaging_1384,pypa/packaging,4,0,31.1,agent
H,packaging_1384,pypa/packaging,4,0,76.4,agent
T,packaging_1298,pypa/packaging,1,0,131.4,agent
C,packaging_1298,pypa/packaging,1,0,80.6,agent
R,packaging_1298,pypa/packaging,1,0,70.6,agent
H,packaging_1298,pypa/packaging,1,0,116.2,agent
F,packaging_1298,pypa/packaging,1,0,131.4,agent
F,packaging_1298,pypa/packaging,2,0,129.2,agent
H,packaging_1298,pypa/packaging,2,0,75.8,agent
R,packaging_1298,pypa/packaging,2,0,300.1,agent
C,packaging_1298,pypa/packaging,2,0,300.1,agent
T,packaging_1298,pypa/packaging,2,0,300.1,agent
C,packaging_1298,pypa/packaging,3,0,300.1,agent
T,packaging_1298,pypa/packaging,3,0,300.1,agent
H,packaging_1298,pypa/packaging,3,0,300.0,agent
R,packaging_1298,pypa/packaging,3,0,300.1,agent
F,packaging_1298,pypa/packaging,3,0,300.1,agent
F,packaging_1298,pypa/packaging,4,0,300.1,agent
R,packaging_1298,pypa/packaging,4,0,300.1,agent
H,packaging_1298,pypa/packaging,4,0,300.1,agent
T,packaging_1298,pypa/packaging,4,0,300.1,agent
C,packaging_1298,pypa/packaging,4,0,300.1,agent
R,pydantic-settings_740,pydantic/pydantic-settings,1,0,300.1,agent
F,pydantic-settings_740,pydantic/pydantic-settings,1,0,300.1,agent
C,pydantic-settings_740,pydantic/pydantic-settings,1,0,300.1,agent
H,pydantic-settings_740,pydantic/pydantic-settings,1,0,300.1,agent
T,pydantic-settings_740,pydantic/pydantic-settings,1,0,300.1,agent
T,pydantic-settings_740,pydantic/pydantic-settings,2,0,300.1,agent
H,pydantic-settings_740,pydantic/pydantic-settings,2,0,300.1,agent
C,pydantic-settings_740,pydantic/pydantic-settings,2,0,300.1,agent
F,pydantic-settings_740,pydantic/pydantic-settings,2,0,300.1,agent
R,pydantic-settings_740,pydantic/pydantic-settings,2,0,300.1,agent
R,pydantic-settings_740,pydantic/pydantic-settings,3,0,300.1,agent
H,pydantic-settings_740,pydantic/pydantic-settings,3,0,300.1,agent
T,pydantic-settings_740,pydantic/pydantic-settings,3,0,300.1,agent
C,pydantic-settings_740,pydantic/pydantic-settings,3,0,300.1,agent
F,pydantic-settings_740,pydantic/pydantic-settings,3,0,300.1,agent
F,pydantic-settings_740,pydantic/pydantic-settings,4,0,300.1,agent
C,pydantic-settings_740,pydantic/pydantic-settings,4,0,300.1,agent
T,pydantic-settings_740,pydantic/pydantic-settings,4,0,300.1,agent
H,pydantic-settings_740,pydantic/pydantic-settings,4,0,300.1,agent
R,pydantic-settings_740,pydantic/pydantic-settings,4,0,300.1,agent
F,packaging_1238,pypa/packaging,1,0,300.0,agent
T,packaging_1238,pypa/packaging,1,0,300.1,agent
H,packaging_1238,pypa/packaging,1,0,300.1,agent
R,packaging_1238,pypa/packaging,1,0,300.1,agent
C,packaging_1238,pypa/packaging,1,0,300.1,agent
C,packaging_1238,pypa/packaging,2,0,300.1,agent
R,packaging_1238,pypa/packaging,2,0,300.1,agent
H,packaging_1238,pypa/packaging,2,0,300.1,agent
T,packaging_1238,pypa/packaging,2,0,300.1,agent
F,packaging_1238,pypa/packaging,2,0,300.1,agent
H,packaging_1238,pypa/packaging,3,0,300.1,agent
F,packaging_1238,pypa/packaging,3,0,300.1,agent
T,packaging_1238,pypa/packaging,3,0,300.1,agent
R,packaging_1238,pypa/packaging,3,0,300.1,agent
C,packaging_1238,pypa/packaging,3,0,300.1,agent
C,packaging_1238,pypa/packaging,4,0,300.1,agent
R,packaging_1238,pypa/packaging,4,0,300.1,agent
T,packaging_1238,pypa/packaging,4,0,300.1,agent
F,packaging_1238,pypa/packaging,4,0,300.1,agent
H,packaging_1238,pypa/packaging,4,0,300.1,agent
R,pydantic-settings_686,pydantic/pydantic-settings,1,0,300.1,agent
T,pydantic-settings_686,pydantic/pydantic-settings,1,0,300.1,agent
H,pydantic-settings_686,pydantic/pydantic-settings,1,0,300.1,agent
C,pydantic-settings_686,pydantic/pydantic-settings,1,0,300.1,agent
F,pydantic-settings_686,pydantic/pydantic-settings,1,0,300.1,agent
F,pydantic-settings_686,pydantic/pydantic-settings,2,0,300.1,agent
C,pydantic-settings_686,pydantic/pydantic-settings,2,0,300.1,agent
H,pydantic-settings_686,pydantic/pydantic-settings,2,0,300.1,agent
T,pydantic-settings_686,pydantic/pydantic-settings,2,0,300.1,agent
R,pydantic-settings_686,pydantic/pydantic-settings,2,0,300.1,agent
T,pydantic-settings_686,pydantic/pydantic-settings,3,0,300.1,agent
C,pydantic-settings_686,pydantic/pydantic-settings,3,0,,infra
H,pydantic-settings_686,pydantic/pydantic-settings,3,0,,infra
F,pydantic-settings_686,pydantic/pydantic-settings,3,0,,infra
R,pydantic-settings_686,pydantic/pydantic-settings,3,0,,infra
R,pydantic-settings_686,pydantic/pydantic-settings,4,0,,infra
F,pydantic-settings_686,pydantic/pydantic-settings,4,0,,infra
H,pydantic-settings_686,pydantic/pydantic-settings,4,0,,infra
C,pydantic-settings_686,pydantic/pydantic-settings,4,0,,infra
C,packaging_1213,pypa/packaging,1,0,30.9,agent
T,pydantic-settings_686,pydantic/pydantic-settings,4,0,67.8,agent
H,packaging_1213,pypa/packaging,1,0,285.2,agent
R,packaging_1213,pypa/packaging,1,0,101.4,agent
T,packaging_1213,pypa/packaging,1,0,25.2,agent
F,packaging_1213,pypa/packaging,1,0,29.3,agent
F,packaging_1213,pypa/packaging,2,0,30.6,agent
H,packaging_1213,pypa/packaging,2,0,38.8,agent
T,packaging_1213,pypa/packaging,2,0,170.9,agent
R,packaging_1213,pypa/packaging,2,0,51.3,agent
C,packaging_1213,pypa/packaging,2,0,28.0,agent
T,packaging_1213,pypa/packaging,3,0,27.0,agent
R,packaging_1213,pypa/packaging,3,0,15.3,agent
C,packaging_1213,pypa/packaging,3,0,150.2,agent
F,packaging_1213,pypa/packaging,3,0,158.8,agent
H,packaging_1213,pypa/packaging,3,0,259.7,agent
H,packaging_1213,pypa/packaging,4,0,48.6,agent
F,packaging_1213,pypa/packaging,4,0,54.8,agent
C,packaging_1213,pypa/packaging,4,0,30.5,agent
R,packaging_1213,pypa/packaging,4,0,27.3,agent
T,packaging_1213,pypa/packaging,4,0,140.1,agent
H,packaging_1429,pypa/packaging,1,0,52.0,agent
R,packaging_1429,pypa/packaging,1,1,81.9,agent
F,packaging_1429,pypa/packaging,1,1,30.1,agent
C,packaging_1429,pypa/packaging,1,0,32.5,agent
T,packaging_1429,pypa/packaging,1,0,43.4,agent
T,packaging_1429,pypa/packaging,2,1,34.0,agent
C,packaging_1429,pypa/packaging,2,0,30.3,agent
F,packaging_1429,pypa/packaging,2,1,28.5,agent
R,packaging_1429,pypa/packaging,2,0,19.4,agent
H,packaging_1429,pypa/packaging,2,0,46.6,agent
H,packaging_1429,pypa/packaging,3,1,58.4,agent
F,packaging_1429,pypa/packaging,3,1,28.8,agent
R,packaging_1429,pypa/packaging,3,1,21.3,agent
C,packaging_1429,pypa/packaging,3,1,26.8,agent
T,packaging_1429,pypa/packaging,3,0,28.4,agent
T,packaging_1429,pypa/packaging,4,1,23.2,agent
C,packaging_1429,pypa/packaging,4,1,40.9,agent
R,packaging_1429,pypa/packaging,4,0,30.7,agent
F,packaging_1429,pypa/packaging,4,1,41.1,agent
H,packaging_1429,pypa/packaging,4,1,41.5,agent
R,pydantic-settings_844,pydantic/pydantic-settings,1,0,194.0,agent
C,pydantic-settings_844,pydantic/pydantic-settings,1,0,154.3,agent
T,pydantic-settings_844,pydantic/pydantic-settings,1,0,88.0,agent
F,pydantic-settings_844,pydantic/pydantic-settings,1,0,132.8,agent
H,pydantic-settings_844,pydantic/pydantic-settings,1,0,300.0,agent
H,pydantic-settings_844,pydantic/pydantic-settings,2,0,224.9,agent
F,pydantic-settings_844,pydantic/pydantic-settings,2,0,157.7,agent
T,pydantic-settings_844,pydantic/pydantic-settings,2,0,244.6,agent
C,pydantic-settings_844,pydantic/pydantic-settings,2,0,152.4,agent
R,pydantic-settings_844,pydantic/pydantic-settings,2,0,157.8,agent
T,pydantic-settings_844,pydantic/pydantic-settings,3,0,112.4,agent
R,pydantic-settings_844,pydantic/pydantic-settings,3,0,229.6,agent
F,pydantic-settings_844,pydantic/pydantic-settings,3,0,174.8,agent
C,pydantic-settings_844,pydantic/pydantic-settings,3,0,106.7,agent
H,pydantic-settings_844,pydantic/pydantic-settings,3,0,153.4,agent
H,pydantic-settings_844,pydantic/pydantic-settings,4,0,205.4,agent
C,pydantic-settings_844,pydantic/pydantic-settings,4,0,69.0,agent
F,pydantic-settings_844,pydantic/pydantic-settings,4,0,95.6,agent
R,pydantic-settings_844,pydantic/pydantic-settings,4,0,106.2,agent
T,pydantic-settings_844,pydantic/pydantic-settings,4,0,178.8,agent
C,packaging_1457,pypa/packaging,1,0,64.5,agent
H,packaging_1457,pypa/packaging,1,0,300.0,agent
F,packaging_1457,pypa/packaging,1,0,125.9,agent
R,packaging_1457,pypa/packaging,1,0,54.8,agent
T,packaging_1457,pypa/packaging,1,0,41.1,agent
T,packaging_1457,pypa/packaging,2,0,42.7,agent
R,packaging_1457,pypa/packaging,2,0,23.5,agent
F,packaging_1457,pypa/packaging,2,0,90.8,agent
H,packaging_1457,pypa/packaging,2,0,133.6,agent
C,packaging_1457,pypa/packaging,2,0,70.7,agent
H,packaging_1457,pypa/packaging,3,0,300.0,agent
R,packaging_1457,pypa/packaging,3,0,37.7,agent
F,packaging_1457,pypa/packaging,3,0,43.1,agent
C,packaging_1457,pypa/packaging,3,0,132.2,agent
T,packaging_1457,pypa/packaging,3,0,121.1,agent
T,packaging_1457,pypa/packaging,4,0,122.5,agent
C,packaging_1457,pypa/packaging,4,0,77.3,agent
F,packaging_1457,pypa/packaging,4,0,79.2,agent
R,packaging_1457,pypa/packaging,4,0,143.0,agent
H,packaging_1457,pypa/packaging,4,0,204.1,agent
R,packaging_1301,pypa/packaging,1,1,41.9,agent
T,packaging_1301,pypa/packaging,1,1,25.7,agent
C,packaging_1301,pypa/packaging,1,1,46.3,agent
F,packaging_1301,pypa/packaging,1,1,31.7,agent
H,packaging_1301,pypa/packaging,1,1,116.3,agent
H,packaging_1301,pypa/packaging,2,0,221.3,agent
F,packaging_1301,pypa/packaging,2,1,33.8,agent
C,packaging_1301,pypa/packaging,2,1,28.5,agent
T,packaging_1301,pypa/packaging,2,0,103.0,agent
R,packaging_1301,pypa/packaging,2,0,27.5,agent
C,packaging_1301,pypa/packaging,3,1,29.2,agent
F,packaging_1301,pypa/packaging,3,0,38.8,agent
T,packaging_1301,pypa/packaging,3,0,64.8,agent
H,packaging_1301,pypa/packaging,3,0,300.0,agent
R,packaging_1301,pypa/packaging,3,1,37.5,agent
R,packaging_1301,pypa/packaging,4,1,35.7,agent
H,packaging_1301,pypa/packaging,4,1,73.2,agent
T,packaging_1301,pypa/packaging,4,1,192.9,agent
F,packaging_1301,pypa/packaging,4,0,45.2,agent
C,packaging_1301,pypa/packaging,4,1,25.3,agent
C,tomlkit_565,python-poetry/tomlkit,1,1,30.3,agent
H,tomlkit_565,python-poetry/tomlkit,1,1,95.4,agent
F,tomlkit_565,python-poetry/tomlkit,1,1,83.7,agent
R,tomlkit_565,python-poetry/tomlkit,1,1,79.4,agent
T,tomlkit_565,python-poetry/tomlkit,1,1,203.3,agent
T,tomlkit_565,python-poetry/tomlkit,2,1,236.5,agent
R,tomlkit_565,python-poetry/tomlkit,2,1,107.2,agent
F,tomlkit_565,python-poetry/tomlkit,2,1,128.6,agent
H,tomlkit_565,python-poetry/tomlkit,2,1,110.4,agent
C,tomlkit_565,python-poetry/tomlkit,2,1,84.2,agent
T,tomlkit_565,python-poetry/tomlkit,3,1,52.4,agent
H,tomlkit_565,python-poetry/tomlkit,3,1,152.4,agent
F,tomlkit_565,python-poetry/tomlkit,3,1,76.3,agent
R,tomlkit_565,python-poetry/tomlkit,3,1,131.7,agent
C,tomlkit_565,python-poetry/tomlkit,3,1,56.6,agent
C,tomlkit_565,python-poetry/tomlkit,4,1,40.0,agent
R,tomlkit_565,python-poetry/tomlkit,4,1,69.4,agent
F,tomlkit_565,python-poetry/tomlkit,4,1,35.3,agent
H,tomlkit_565,python-poetry/tomlkit,4,1,300.0,agent
T,tomlkit_565,python-poetry/tomlkit,4,0,100.9,agent
T,pydantic-settings_755,pydantic/pydantic-settings,1,0,163.5,agent
F,pydantic-settings_755,pydantic/pydantic-settings,1,0,135.7,agent
H,pydantic-settings_755,pydantic/pydantic-settings,1,0,231.3,agent
R,pydantic-settings_755,pydantic/pydantic-settings,1,0,204.9,agent
C,pydantic-settings_755,pydantic/pydantic-settings,1,0,133.3,agent
C,pydantic-settings_755,pydantic/pydantic-settings,2,0,153.8,agent
R,pydantic-settings_755,pydantic/pydantic-settings,2,0,167.8,agent
H,pydantic-settings_755,pydantic/pydantic-settings,2,0,161.1,agent
F,pydantic-settings_755,pydantic/pydantic-settings,2,0,145.5,agent
T,pydantic-settings_755,pydantic/pydantic-settings,2,0,74.6,agent
C,pydantic-settings_755,pydantic/pydantic-settings,3,0,71.3,agent
T,pydantic-settings_755,pydantic/pydantic-settings,3,0,50.4,agent
F,pydantic-settings_755,pydantic/pydantic-settings,3,0,70.4,agent
R,pydantic-settings_755,pydantic/pydantic-settings,3,0,110.9,agent
H,pydantic-settings_755,pydantic/pydantic-settings,3,0,151.7,agent
H,pydantic-settings_755,pydantic/pydantic-settings,4,0,131.9,agent
R,pydantic-settings_755,pydantic/pydantic-settings,4,0,75.5,agent
F,pydantic-settings_755,pydantic/pydantic-settings,4,0,99.2,agent
T,pydantic-settings_755,pydantic/pydantic-settings,4,0,62.9,agent
C,pydantic-settings_755,pydantic/pydantic-settings,4,0,58.4,agent
R,packaging_1160,pypa/packaging,1,0,53.7,agent
C,packaging_1160,pypa/packaging,1,0,28.7,agent
F,packaging_1160,pypa/packaging,1,0,24.9,agent
T,packaging_1160,pypa/packaging,1,0,33.1,agent
H,packaging_1160,pypa/packaging,1,0,36.4,agent
H,packaging_1160,pypa/packaging,2,0,187.8,agent
T,packaging_1160,pypa/packaging,2,0,48.3,agent
F,packaging_1160,pypa/packaging,2,0,28.6,agent
C,packaging_1160,pypa/packaging,2,0,38.4,agent
R,packaging_1160,pypa/packaging,2,0,70.5,agent
T,packaging_1160,pypa/packaging,3,0,51.0,agent
H,packaging_1160,pypa/packaging,3,0,35.1,agent
F,packaging_1160,pypa/packaging,3,0,24.3,agent
C,packaging_1160,pypa/packaging,3,0,32.1,agent
R,packaging_1160,pypa/packaging,3,0,30.6,agent
R,packaging_1160,pypa/packaging,4,0,27.3,agent
C,packaging_1160,pypa/packaging,4,0,52.4,agent
F,packaging_1160,pypa/packaging,4,0,22.4,agent
H,packaging_1160,pypa/packaging,4,0,74.8,agent
T,packaging_1160,pypa/packaging,4,0,36.2,agent
R,packaging_1327,pypa/packaging,1,0,48.4,agent
C,packaging_1327,pypa/packaging,1,0,55.7,agent
F,packaging_1327,pypa/packaging,1,0,39.6,agent
H,packaging_1327,pypa/packaging,1,0,59.0,agent
T,packaging_1327,pypa/packaging,1,0,34.7,agent
T,packaging_1327,pypa/packaging,2,0,28.6,agent
H,packaging_1327,pypa/packaging,2,0,48.8,agent
F,packaging_1327,pypa/packaging,2,0,43.1,agent
C,packaging_1327,pypa/packaging,2,0,22.5,agent
R,packaging_1327,pypa/packaging,2,0,20.9,agent
H,packaging_1327,pypa/packaging,3,0,48.3,agent
T,packaging_1327,pypa/packaging,3,0,88.7,agent
C,packaging_1327,pypa/packaging,3,0,22.1,agent
R,packaging_1327,pypa/packaging,3,0,37.0,agent
F,packaging_1327,pypa/packaging,3,0,31.5,agent
F,packaging_1327,pypa/packaging,4,0,34.8,agent
R,packaging_1327,pypa/packaging,4,0,74.3,agent
C,packaging_1327,pypa/packaging,4,0,36.5,agent
T,packaging_1327,pypa/packaging,4,0,38.0,agent
H,packaging_1327,pypa/packaging,4,0,300.0,agent
R,packaging_1093,pypa/packaging,1,1,18.1,agent
H,packaging_1093,pypa/packaging,1,1,23.1,agent
F,packaging_1093,pypa/packaging,1,1,15.7,agent
C,packaging_1093,pypa/packaging,1,1,15.6,agent
T,packaging_1093,pypa/packaging,1,1,15.9,agent
T,packaging_1093,pypa/packaging,2,1,33.7,agent
C,packaging_1093,pypa/packaging,2,1,16.9,agent
F,packaging_1093,pypa/packaging,2,1,21.1,agent
H,packaging_1093,pypa/packaging,2,1,18.2,agent
R,packaging_1093,pypa/packaging,2,1,15.7,agent
F,packaging_1093,pypa/packaging,3,1,15.0,agent
H,packaging_1093,pypa/packaging,3,1,19.4,agent
T,packaging_1093,pypa/packaging,3,1,23.2,agent
C,packaging_1093,pypa/packaging,3,1,17.1,agent
R,packaging_1093,pypa/packaging,3,1,12.0,agent
R,packaging_1093,pypa/packaging,4,1,13.5,agent
C,packaging_1093,pypa/packaging,4,1,15.8,agent
T,packaging_1093,pypa/packaging,4,1,15.7,agent
H,packaging_1093,pypa/packaging,4,1,18.5,agent
F,packaging_1093,pypa/packaging,4,1,19.3,agent
H,pydantic-settings_997,pydantic/pydantic-settings,4,0,143.6,agent
T,pydantic-settings_997,pydantic/pydantic-settings,4,0,74.0,agent
T,more-itertools_1261,more-itertools/more-itertools,1,0,93.5,agent
C,more-itertools_1261,more-itertools/more-itertools,1,0,187.7,agent
H,more-itertools_1261,more-itertools/more-itertools,1,0,97.2,agent
R,more-itertools_1261,more-itertools/more-itertools,1,0,72.0,agent
H,more-itertools_1261,more-itertools/more-itertools,2,0,300.1,agent
R,more-itertools_1261,more-itertools/more-itertools,2,0,97.8,agent
H,tomlkit_629,python-poetry/tomlkit,1,0,169.0,agent
C,tomlkit_629,python-poetry/tomlkit,4,0,100.3,agent
H,tomlkit_629,python-poetry/tomlkit,4,0,137.4,agent
T,tomlkit_629,python-poetry/tomlkit,4,0,128.9,agent
H,click_3764,pallets/click,1,1,52.7,agent
R,click_3764,pallets/click,1,1,91.4,agent
F,click_3764,pallets/click,1,1,48.7,agent
C,click_3764,pallets/click,1,1,49.3,agent
C,pydantic-settings_686,pydantic/pydantic-settings,3,0,66.2,agent
H,pydantic-settings_686,pydantic/pydantic-settings,3,0,88.4,agent
F,pydantic-settings_686,pydantic/pydantic-settings,3,0,131.8,agent
R,pydantic-settings_686,pydantic/pydantic-settings,3,0,99.4,agent
R,pydantic-settings_686,pydantic/pydantic-settings,4,0,169.7,agent
F,pydantic-settings_686,pydantic/pydantic-settings,4,0,43.5,agent
H,pydantic-settings_686,pydantic/pydantic-settings,4,0,56.8,agent
C,pydantic-settings_686,pydantic/pydantic-settings,4,0,124.9,agent


==> anc/data/e8_repositories.csv <==
repository,tasks,solved_runs_F,solved_runs_R,solved_runs_C,solved_runs_H,solved_runs_T,sum_gain_R,sum_gain_C,sum_gain_H,sum_gain_T
hynek/structlog,2,2,3,1,0,3,0.25,-0.25,-0.5,0.25
jazzband/prettytable,1,1,2,3,0,2,0.25,0.5,-0.25,0.25
jd/tenacity,6,9,8,9,8,7,-0.25,0.0,-0.25,-0.5
mahmoud/boltons,7,12,11,12,14,11,-0.25,0.0,0.5,-0.25
marshmallow-code/marshmallow,1,0,0,0,0,0,0.0,0.0,0.0,0.0
more-itertools/more-itertools,23,39,33,40,32,39,-1.5,0.25,-1.75,0.0
pallets/click,22,13,11,12,11,12,-0.5,-0.25,-0.5,-0.25
pallets/werkzeug,9,3,4,3,2,4,0.25,0.0,-0.25,0.25
pydantic/pydantic-settings,48,27,32,27,30,38,1.25,0.0,0.75,2.75
pypa/packaging,65,65,67,63,57,61,0.5,-0.5,-2.0,-1.0
pytest-dev/pluggy,6,3,5,7,6,3,0.5,1.0,0.75,0.0
python-attrs/attrs,2,0,0,0,0,0,0.0,0.0,0.0,0.0
python-attrs/cattrs,1,4,4,4,4,4,0.0,0.0,0.0,0.0
python-humanize/humanize,3,11,10,12,12,12,-0.25,0.25,0.25,0.25
python-poetry/tomlkit,35,31,27,29,25,31,-1.0,-0.5,-1.5,0.0


==> anc/data/e8_runs.csv <==
batch,stage,arm,task,repository,repeat,attempt,row_class,outcome_id,resolved,t_agent_s,t_setup_s,t_verify_s,model_calls,model_calls_failed,tool_calls,tokens_in,tokens_out,max_prompt_tokens,summaries,patch_chars,test_exit,start_utc,end_utc,requests_checked,requests_changed,check_passed
1,1,C,more-itertools_1193,more-itertools/more-itertools,1,1,agent,A01,0,48.9,2.1,5.7,11,0,9,77609,5140,10872,0,742,1,2026-11-10T06:39:53.139Z,2026-11-10T06:40:53.155Z,11,0,1
1,1,H,more-itertools_1193,more-itertools/more-itertools,1,1,agent,A01,0,70.6,2.1,3.1,22,0,14,167256,7460,10291,0,560,2,2026-11-10T06:39:53.139Z,2026-11-10T06:41:12.349Z,22,15,1
1,1,F,more-itertools_1193,more-itertools/more-itertools,1,1,agent,A01,0,55.2,2.1,5.5,23,0,19,182926,5797,14773,1,0,1,2026-11-10T06:39:53.140Z,2026-11-10T06:40:59.317Z,23,0,1
1,1,R,more-itertools_1193,more-itertools/more-itertools,1,1,agent,A00,1,26.9,2.0,5.5,9,0,7,50080,2794,7848,0,421,0,2026-11-10T06:39:53.140Z,2026-11-10T06:40:31.107Z,9,8,1
1,1,T,more-itertools_1193,more-itertools/more-itertools,1,1,agent,A00,1,28.8,2.1,5.5,14,0,12,116200,2975,12886,0,421,0,2026-11-10T06:39:53.141Z,2026-11-10T06:40:32.915Z,14,13,1
1,1,T,more-itertools_1193,more-itertools/more-itertools,2,1,agent,A00,1,42.0,2.0,5.5,14,0,11,102095,4458,14394,1,421,0,2026-11-10T06:39:53.142Z,2026-11-10T06:40:46.338Z,14,12,1
1,1,F,more-itertools_1193,more-itertools/more-itertools,2,1,agent,A00,1,35.5,2.1,5.5,15,0,13,127327,3701,13305,0,447,0,2026-11-10T06:39:53.143Z,2026-11-10T06:40:39.726Z,15,0,1
1,1,R,more-itertools_1193,more-itertools/more-itertools,2,1,agent,A00,1,76.7,2.1,5.6,23,0,10,187453,8136,14649,1,421,0,2026-11-10T06:39:53.144Z,2026-11-10T06:41:21.169Z,23,21,1
1,1,H,more-itertools_1193,more-itertools/more-itertools,2,1,agent,A00,1,57.8,1.9,5.5,14,0,12,101278,6254,10804,0,421,0,2026-11-10T06:40:31.108Z,2026-11-10T06:41:39.379Z,14,13,1
1,1,C,more-itertools_1193,more-itertools/more-itertools,2,1,agent,A00,1,43.6,1.8,5.6,16,0,14,146212,4577,14045,0,1089,0,2026-11-10T06:40:32.915Z,2026-11-10T06:41:27.053Z,16,0,1
1,1,T,more-itertools_1193,more-itertools/more-itertools,3,1,agent,A00,1,25.7,1.8,5.5,10,0,8,60300,2682,8836,0,421,0,2026-11-10T06:40:39.727Z,2026-11-10T06:41:16.028Z,10,9,1
1,1,C,more-itertools_1193,more-itertools/more-itertools,3,1,agent,A00,1,25.1,1.8,5.6,10,0,8,58124,2598,8277,0,441,0,2026-11-10T06:40:46.339Z,2026-11-10T06:41:21.991Z,10,0,1
1,1,F,more-itertools_1193,more-itertools/more-itertools,3,1,agent,A00,1,26.4,1.8,5.7,14,0,12,93682,2754,9801,0,421,0,2026-11-10T06:40:53.156Z,2026-11-10T06:41:30.059Z,14,0,1
1,1,R,more-itertools_1193,more-itertools/more-itertools,3,1,agent,A01,0,77.1,1.8,5.6,26,0,23,210408,8189,14439,1,459,1,2026-11-10T06:40:59.318Z,2026-11-10T06:42:26.883Z,26,24,1
1,1,H,more-itertools_1193,more-itertools/more-itertools,3,1,agent,A00,1,36.1,1.9,5.5,8,0,6,32741,3943,5077,0,421,0,2026-11-10T06:41:12.349Z,2026-11-10T06:41:59.021Z,8,7,1
1,1,H,more-itertools_1193,more-itertools/more-itertools,4,1,agent,A00,1,63.3,1.8,5.5,12,0,10,69883,6700,8155,0,421,0,2026-11-10T06:41:16.029Z,2026-11-10T06:42:29.765Z,12,11,1
1,1,R,more-itertools_1193,more-itertools/more-itertools,4,1,agent,A00,1,40.9,1.9,5.6,11,0,9,78148,4240,11119,0,449,0,2026-11-10T06:41:21.170Z,2026-11-10T06:42:12.651Z,11,10,1
1,1,F,more-itertools_1193,more-itertools/more-itertools,4,1,agent,A00,1,43.4,1.9,5.7,18,0,14,142302,4488,12765,0,398,0,2026-11-10T06:41:21.992Z,2026-11-10T06:42:16.285Z,18,0,1
1,1,C,more-itertools_1193,more-itertools/more-itertools,4,1,agent,A00,1,28.0,1.9,5.6,10,0,8,58494,2923,7938,0,421,0,2026-11-10T06:41:27.053Z,2026-11-10T06:42:05.712Z,10,0,1
1,1,T,more-itertools_1193,more-itertools/more-itertools,4,1,agent,A00,1,29.9,1.8,5.7,11,0,9,71143,3078,9255,0,421,0,2026-11-10T06:41:30.060Z,2026-11-10T06:42:10.722Z,11,10,1
1,1,R,tenacity_645,jd/tenacity,1,1,agent,A01,0,123.9,2.1,5.4,24,0,20,214702,12298,15875,2,673,1,2026-11-10T06:41:39.379Z,2026-11-10T06:43:53.908Z,24,21,1
1,1,C,tenacity_645,jd/tenacity,1,1,agent,A18,0,64.6,2.1,5.4,15,1,15,177725,6328,22768,0,1007,1,2026-11-10T06:41:59.022Z,2026-11-10T06:43:14.322Z,15,3,1
1,1,T,tenacity_645,jd/tenacity,1,1,agent,A01,0,56.7,2.2,5.4,16,0,13,152309,5371,15678,1,763,1,2026-11-10T06:42:05.712Z,2026-11-10T06:43:12.991Z,16,14,1
1,1,H,tenacity_645,jd/tenacity,1,1,agent,A00,1,187.3,2.2,5.3,30,0,26,257099,18395,14592,1,1108,0,2026-11-10T06:42:10.723Z,2026-11-10T06:45:28.698Z,30,28,1
1,1,F,tenacity_645,jd/tenacity,1,1,agent,A01,0,107.6,2.2,5.4,23,0,19,207116,10461,15528,2,640,1,2026-11-10T06:42:12.652Z,2026-11-10T06:44:10.942Z,23,0,1
1,1,F,tenacity_645,jd/tenacity,2,1,agent,A02,0,88.4,2.1,5.4,31,0,28,291137,8521,15877,2,415,1,2026-11-10T06:42:16.286Z,2026-11-10T06:43:55.391Z,31,0,1
1,1,H,tenacity_645,jd/tenacity,2,1,agent,A01,0,274.8,2.1,5.4,34,0,28,300126,26911,15058,2,677,1,2026-11-10T06:42:26.884Z,2026-11-10T06:47:12.358Z,34,31,1
1,1,T,tenacity_645,jd/tenacity,2,1,agent,A01,0,89.0,2.1,5.4,30,0,24,303136,8559,14706,1,0,1,2026-11-10T06:42:29.766Z,2026-11-10T06:44:09.473Z,30,27,1
1,1,C,tenacity_645,jd/tenacity,2,1,agent,A18,0,69.1,2.1,5.4,13,1,13,186704,6785,23044,0,710,1,2026-11-10T06:43:12.991Z,2026-11-10T06:44:32.738Z,13,6,1
1,1,R,tenacity_645,jd/tenacity,2,1,agent,A01,0,156.1,2.1,5.4,34,0,28,328610,15133,17465,3,677,1,2026-11-10T06:43:14.323Z,2026-11-10T06:46:01.061Z,34,30,1
1,1,F,tenacity_645,jd/tenacity,3,1,agent,A01,0,66.0,2.1,5.3,18,0,14,148894,6180,14864,1,1007,1,2026-11-10T06:43:53.908Z,2026-11-10T06:45:10.601Z,18,0,1
1,1,T,tenacity_645,jd/tenacity,3,1,agent,A01,0,125.3,2.1,5.4,33,0,28,321738,12018,15388,2,635,1,2026-11-10T06:43:55.392Z,2026-11-10T06:46:11.335Z,33,30,1
1,1,H,tenacity_645,jd/tenacity,3,1,agent,A02,0,263.9,2.1,5.5,37,0,28,361563,26650,15630,1,808,1,2026-11-10T06:44:09.474Z,2026-11-10T06:48:44.102Z,37,35,1
1,1,R,tenacity_645,jd/tenacity,3,1,agent,A00,1,120.6,2.1,5.4,29,0,25,280506,11608,15313,2,1131,0,2026-11-10T06:44:10.942Z,2026-11-10T06:46:22.050Z,29,26,1
1,1,C,tenacity_645,jd/tenacity,3,1,agent,A01,0,95.3,2.1,5.4,30,0,25,448570,9003,22513,0,1367,1,2026-11-10T06:44:32.739Z,2026-11-10T06:46:18.645Z,30,18,1
1,1,C,tenacity_645,jd/tenacity,4,1,agent,A18,0,46.4,2.1,,19,1,19,262097,4154,24428,0,0,-1,2026-11-10T06:45:10.602Z,2026-11-10T06:46:02.306Z,19,7,1
1,1,R,tenacity_645,jd/tenacity,4,1,agent,A00,1,112.8,2.1,5.5,27,0,23,251780,11011,16124,2,1131,0,2026-11-10T06:45:28.699Z,2026-11-10T06:47:32.047Z,27,24,1
1,1,H,tenacity_645,jd/tenacity,4,1,agent,A01,0,219.1,2.1,5.4,46,0,28,399672,23389,15666,2,0,1,2026-11-10T06:46:01.062Z,2026-11-10T06:49:50.831Z,46,43,1
1,1,T,tenacity_645,jd/tenacity,4,1,agent,A01,0,75.2,2.1,5.4,21,0,18,196564,7528,14760,1,735,1,2026-11-10T06:46:02.306Z,2026-11-10T06:47:28.225Z,21,19,1
1,1,F,tenacity_645,jd/tenacity,4,1,agent,A00,1,101.5,2.1,5.6,18,0,14,162691,10379,15058,2,1337,0,2026-11-10T06:46:11.335Z,2026-11-10T06:48:03.704Z,18,0,1
1,1,R,packaging_1345,pypa/packaging,1,1,agent,A00,1,15.4,1.9,8.6,7,0,5,39513,1378,7458,0,467,0,2026-11-10T06:46:18.645Z,2026-11-10T06:46:47.737Z,7,6,1
1,1,T,packaging_1345,pypa/packaging,1,1,agent,A00,1,29.6,1.8,7.4,13,0,7,84607,2486,7886,0,467,0,2026-11-10T06:46:22.051Z,2026-11-10T06:47:03.924Z,13,8,1
1,1,C,packaging_1345,pypa/packaging,1,1,agent,A00,1,14.7,1.8,8.9,7,0,5,39909,1454,7194,0,467,0,2026-11-10T06:46:47.737Z,2026-11-10T06:47:16.224Z,7,0,1
1,1,H,packaging_1345,pypa/packaging,1,1,agent,A00,1,31.3,1.8,8.8,10,0,7,67901,2795,8787,0,467,0,2026-11-10T06:47:03.925Z,2026-11-10T06:47:49.008Z,10,9,1
1,1,F,packaging_1345,pypa/packaging,1,1,agent,A00,1,11.9,1.9,8.8,6,0,4,29211,1188,6254,0,467,0,2026-11-10T06:47:12.359Z,2026-11-10T06:47:38.047Z,6,0,1
1,1,F,packaging_1345,pypa/packaging,2,1,agent,A00,1,36.0,1.8,9.1,15,0,10,123921,3724,10441,0,467,0,2026-11-10T06:47:16.225Z,2026-11-10T06:48:06.308Z,15,0,1
1,1,H,packaging_1345,pypa/packaging,2,1,agent,A00,1,18.8,1.9,7.5,7,0,5,31930,1904,5382,0,467,0,2026-11-10T06:47:28.226Z,2026-11-10T06:47:59.675Z,7,6,1
1,1,C,packaging_1345,pypa/packaging,2,1,agent,A00,1,12.3,1.9,8.0,6,0,4,27037,1203,5602,0,467,0,2026-11-10T06:47:32.047Z,2026-11-10T06:47:57.375Z,6,0,1
1,1,T,packaging_1345,pypa/packaging,2,1,agent,A00,1,16.2,1.9,7.9,7,0,5,40372,1607,7344,0,467,0,2026-11-10T06:47:38.048Z,2026-11-10T06:48:07.086Z,7,6,1
1,1,R,packaging_1345,pypa/packaging,2,1,agent,A00,1,14.1,1.9,7.8,7,0,5,35801,1454,6478,0,467,0,2026-11-10T06:47:49.008Z,2026-11-10T06:48:16.089Z,7,6,1
1,1,T,packaging_1345,pypa/packaging,3,1,agent,A00,1,38.2,1.9,9.1,14,0,8,104365,3590,9448,0,467,0,2026-11-10T06:47:57.376Z,2026-11-10T06:48:49.863Z,14,10,1
1,1,C,packaging_1345,pypa/packaging,3,1,agent,A00,1,11.6,1.9,9.1,7,0,5,34984,1167,6195,0,467,0,2026-11-10T06:47:59.676Z,2026-11-10T06:48:25.357Z,7,0,1
1,1,R,packaging_1345,pypa/packaging,3,1,agent,A00,1,27.8,1.9,8.9,10,0,6,56169,2482,7230,0,467,0,2026-11-10T06:48:03.705Z,2026-11-10T06:48:45.577Z,10,9,1
1,1,F,packaging_1345,pypa/packaging,3,1,agent,A00,1,13.5,1.9,7.4,6,0,4,29206,1398,6286,0,467,0,2026-11-10T06:48:06.308Z,2026-11-10T06:48:32.199Z,6,0,1
1,1,H,packaging_1345,pypa/packaging,3,1,agent,A00,1,36.1,1.9,8.3,9,0,7,63607,3954,9028,0,467,0,2026-11-10T06:48:07.086Z,2026-11-10T06:48:56.571Z,9,8,1
1,1,H,packaging_1345,pypa/packaging,4,1,agent,A00,1,24.5,1.8,9.4,9,0,6,51406,2644,7033,0,467,0,2026-11-10T06:48:16.089Z,2026-11-10T06:48:55.150Z,9,8,1
1,1,F,packaging_1345,pypa/packaging,4,1,agent,A00,1,14.8,1.9,8.6,7,0,5,40584,1609,7351,0,467,0,2026-11-10T06:48:25.358Z,2026-11-10T06:48:53.847Z,7,0,1
1,1,R,packaging_1345,pypa/packaging,4,1,agent,A00,1,13.6,1.9,8.4,7,0,5,35930,1578,6639,0,467,0,2026-11-10T06:48:32.199Z,2026-11-10T06:48:59.288Z,7,6,1
1,1,C,packaging_1345,pypa/packaging,4,1,agent,A00,1,16.2,2.0,8.1,8,0,6,48558,1424,8015,0,467,0,2026-11-10T06:48:44.103Z,2026-11-10T06:49:13.542Z,8,0,1
1,1,T,packaging_1345,pypa/packaging,4,1,agent,A00,1,11.7,2.0,8.8,7,0,5,35804,1369,6467,0,467,0,2026-11-10T06:48:45.578Z,2026-11-10T06:49:11.258Z,7,6,1
1,1,C,packaging_1099,pypa/packaging,1,1,agent,A18,0,220.1,2.1,,12,1,10,127070,22216,21163,0,0,-1,2026-11-10T06:48:49.864Z,2026-11-10T06:52:35.267Z,12,3,1
1,1,F,packaging_1099,pypa/packaging,1,1,agent,A01,0,151.7,1.9,3.3,26,0,18,217406,15320,14827,2,359,1,2026-11-10T06:48:53.848Z,2026-11-10T06:51:33.984Z,26,0,1
1,1,R,packaging_1099,pypa/packaging,1,1,agent,A01,0,72.7,1.9,3.2,15,0,11,132804,7623,15419,1,639,1,2026-11-10T06:48:55.151Z,2026-11-10T06:50:16.258Z,15,13,1
1,1,H,packaging_1099,pypa/packaging,1,1,agent,A01,0,237.0,1.9,3.3,31,0,28,256574,23810,15998,1,929,1,2026-11-10T06:48:56.572Z,2026-11-10T06:53:02.051Z,31,29,1
1,1,T,packaging_1099,pypa/packaging,1,1,agent,A01,0,132.2,1.9,3.3,26,0,22,230892,13519,16083,2,3196,2,2026-11-10T06:48:59.289Z,2026-11-10T06:51:19.834Z,26,23,1
1,1,T,packaging_1099,pypa/packaging,2,1,agent,A01,0,98.7,1.9,3.3,19,0,15,156347,10092,15271,1,2017,1,2026-11-10T06:49:11.259Z,2026-11-10T06:50:58.415Z,19,16,1
1,1,H,packaging_1099,pypa/packaging,2,1,agent,A01,0,117.9,1.8,3.4,18,0,16,114064,11932,8834,0,1097,1,2026-11-10T06:49:13.542Z,2026-11-10T06:51:19.853Z,18,17,1
1,1,R,packaging_1099,pypa/packaging,2,1,agent,A01,0,200.2,1.8,3.3,30,0,20,258574,19689,15522,3,6285,1,2026-11-10T06:49:50.832Z,2026-11-10T06:53:19.415Z,30,26,1
1,1,F,packaging_1099,pypa/packaging,2,1,agent,A01,0,116.9,1.8,3.7,19,0,14,161941,11055,15197,1,846,1,2026-11-10T06:50:16.259Z,2026-11-10T06:52:21.766Z,19,0,1
1,1,C,packaging_1099,pypa/packaging,2,1,agent,A01,0,78.1,1.9,3.4,19,0,16,260385,7121,20553,0,670,1,2026-11-10T06:50:58.415Z,2026-11-10T06:52:24.946Z,19,9,1
1,1,F,packaging_1099,pypa/packaging,3,1,agent,A01,0,80.4,1.9,3.3,13,0,10,102190,7590,12537,0,657,1,2026-11-10T06:51:19.835Z,2026-11-10T06:52:48.560Z,13,0,1
1,1,C,packaging_1099,pypa/packaging,3,1,agent,A01,0,65.0,1.9,3.2,15,0,12,153199,5975,15074,0,0,1,2026-11-10T06:51:19.854Z,2026-11-10T06:52:32.934Z,15,2,1
1,1,H,packaging_1099,pypa/packaging,3,1,agent,A01,0,86.9,1.8,3.3,13,0,11,88384,8403,10024,0,633,1,2026-11-10T06:51:33.984Z,2026-11-10T06:53:09.115Z,13,12,1
1,1,R,packaging_1099,pypa/packaging,3,1,agent,A01,0,57.7,1.9,3.3,16,0,13,120112,5932,15407,1,513,1,2026-11-10T06:52:21.767Z,2026-11-10T06:53:27.886Z,16,14,1
1,1,T,packaging_1099,pypa/packaging,3,1,agent,A01,0,161.9,1.8,3.3,26,0,19,222996,16855,14879,2,5012,1,2026-11-10T06:52:24.947Z,2026-11-10T06:55:15.094Z,26,22,1
1,1,T,packaging_1099,pypa/packaging,4,1,agent,A05,0,300.0,1.9,,13,1,9,114315,27105,14734,1,0,-1,2026-11-10T06:52:32.935Z,2026-11-10T06:57:38.004Z,13,9,1
1,1,R,packaging_1099,pypa/packaging,4,1,agent,A05,0,300.0,1.8,,15,1,9,131992,31418,17318,2,0,-1,2026-11-10T06:52:35.268Z,2026-11-10T06:57:40.331Z,15,11,1
1,1,H,packaging_1099,pypa/packaging,4,1,agent,A01,0,77.7,1.8,3.4,13,0,11,86284,8158,9311,0,703,1,2026-11-10T06:52:48.561Z,2026-11-10T06:54:14.637Z,13,12,1
1,1,C,packaging_1099,pypa/packaging,4,1,agent,A01,0,104.4,1.9,3.3,17,0,15,213250,10801,22675,0,789,1,2026-11-10T06:53:02.052Z,2026-11-10T06:54:54.782Z,17,6,1
1,1,F,packaging_1099,pypa/packaging,4,1,agent,A01,0,38.6,1.8,3.3,10,0,8,85192,4014,11536,0,580,1,2026-11-10T06:53:09.116Z,2026-11-10T06:53:55.998Z,10,0,1
1,1,C,boltons_423,mahmoud/boltons,1,1,agent,A00,1,40.6,1.9,2.8,11,0,9,81270,4253,11266,0,785,0,2026-11-10T06:53:19.416Z,2026-11-10T06:54:07.701Z,11,0,1
1,1,T,boltons_423,mahmoud/boltons,1,1,agent,A01,0,37.6,1.8,2.9,13,0,10,86248,3845,8999,0,556,1,2026-11-10T06:53:27.887Z,2026-11-10T06:54:13.407Z,13,11,1
1,1,F,boltons_423,mahmoud/boltons,1,1,agent,A01,0,58.7,1.8,2.8,12,0,10,101136,5984,13442,0,1076,1,2026-11-10T06:53:55.999Z,2026-11-10T06:55:02.466Z,12,0,1
1,1,H,boltons_423,mahmoud/boltons,1,1,agent,A01,0,76.3,1.9,2.9,17,0,12,113343,7740,8525,0,658,1,2026-11-10T06:54:07.701Z,2026-11-10T06:55:31.818Z,17,12,1
1,1,R,boltons_423,mahmoud/boltons,1,1,agent,A01,0,34.6,1.8,2.9,11,0,9,96612,3434,12873,0,658,1,2026-11-10T06:54:13.408Z,2026-11-10T06:54:55.883Z,11,10,1
1,1,R,boltons_423,mahmoud/boltons,2,1,agent,A01,0,98.7,1.8,2.9,22,0,18,171374,10019,14468,1,0,1,2026-11-10T06:54:14.637Z,2026-11-10T06:56:01.136Z,22,20,1
1,1,H,boltons_423,mahmoud/boltons,2,1,agent,A00,1,138.5,1.8,2.9,18,0,16,146565,14603,11113,0,845,0,2026-11-10T06:54:54.783Z,2026-11-10T06:57:21.138Z,18,17,1
1,1,F,boltons_423,mahmoud/boltons,2,1,agent,A00,1,27.5,1.9,2.8,10,0,8,71701,2693,9489,0,713,0,2026-11-10T06:54:55.884Z,2026-11-10T06:55:31.195Z,10,0,1
1,1,T,boltons_423,mahmoud/boltons,2,1,agent,A01,0,45.6,1.9,2.8,11,0,7,73621,4543,9122,0,658,1,2026-11-10T06:55:02.467Z,2026-11-10T06:55:55.964Z,11,7,1
1,1,C,boltons_423,mahmoud/boltons,2,1,agent,A00,1,35.2,1.8,2.9,10,0,8,75091,3514,10632,0,800,0,2026-11-10T06:55:15.095Z,2026-11-10T06:55:58.170Z,10,0,1
1,1,C,boltons_423,mahmoud/boltons,3,1,agent,A01,0,28.4,1.9,2.9,10,0,8,65653,2857,9438,0,645,1,2026-11-10T06:55:31.196Z,2026-11-10T06:56:07.504Z,10,0,1
1,1,F,boltons_423,mahmoud/boltons,3,1,agent,A00,1,51.7,1.8,2.8,17,0,13,128378,5285,10508,0,726,0,2026-11-10T06:55:31.819Z,2026-11-10T06:56:31.325Z,17,0,1
1,1,T,boltons_423,mahmoud/boltons,3,1,agent,A01,0,38.9,1.8,2.8,13,0,9,93612,3998,9836,0,768,1,2026-11-10T06:55:55.965Z,2026-11-10T06:56:42.699Z,13,11,1
1,1,H,boltons_423,mahmoud/boltons,3,1,agent,A01,0,63.5,1.8,2.9,11,0,9,67941,6805,7957,0,899,1,2026-11-10T06:55:58.171Z,2026-11-10T06:57:09.659Z,11,10,1
1,1,R,boltons_423,mahmoud/boltons,3,1,agent,A00,1,46.4,1.9,2.9,14,0,10,105228,4867,10972,0,785,0,2026-11-10T06:56:01.136Z,2026-11-10T06:56:55.429Z,14,13,1
1,1,R,boltons_423,mahmoud/boltons,4,1,agent,A00,1,37.8,1.8,2.9,12,0,9,104351,3962,12502,0,713,0,2026-11-10T06:56:07.505Z,2026-11-10T06:56:53.244Z,12,11,1
1,1,H,boltons_423,mahmoud/boltons,4,1,agent,A01,0,183.6,1.8,2.9,30,0,28,252221,20252,11977,0,790,1,2026-11-10T06:56:31.326Z,2026-11-10T06:59:42.694Z,30,29,1
1,1,T,boltons_423,mahmoud/boltons,4,1,agent,A01,0,24.8,1.8,2.9,11,0,9,75981,2699,9650,0,556,1,2026-11-10T06:56:42.699Z,2026-11-10T06:57:15.353Z,11,10,1
1,1,F,boltons_423,mahmoud/boltons,4,1,agent,A01,0,177.1,1.8,2.9,34,0,28,325125,19469,15600,2,1827,1,2026-11-10T06:56:53.245Z,2026-11-10T06:59:58.403Z,34,0,1
1,1,C,boltons_423,mahmoud/boltons,4,1,agent,A01,0,43.1,1.9,2.9,13,0,10,89420,4568,9326,0,658,1,2026-11-10T06:56:55.429Z,2026-11-10T06:57:46.524Z,13,0,1
1,1,C,pydantic-settings_926,pydantic/pydantic-settings,1,1,agent,A01,0,50.4,2.2,3.9,11,0,9,99774,5322,15392,0,1195,1,2026-11-10T06:57:09.659Z,2026-11-10T06:58:09.429Z,11,2,1
1,1,R,pydantic-settings_926,pydantic/pydantic-settings,1,1,agent,A01,0,79.5,2.1,3.9,24,0,21,228963,8362,15848,1,627,1,2026-11-10T06:57:15.354Z,2026-11-10T06:58:44.032Z,24,22,1
1,1,F,pydantic-settings_926,pydantic/pydantic-settings,1,1,agent,A01,0,66.2,2.1,4.4,18,0,14,143057,6205,14441,1,565,1,2026-11-10T06:57:21.138Z,2026-11-10T06:58:37.045Z,18,0,1
1,1,H,pydantic-settings_926,pydantic/pydantic-settings,1,1,agent,A00,1,103.4,2.1,4.2,24,0,21,189394,11436,14494,1,946,0,2026-11-10T06:57:38.004Z,2026-11-10T06:59:31.139Z,24,22,1
1,1,T,pydantic-settings_926,pydantic/pydantic-settings,1,1,agent,A00,1,46.1,2.1,3.9,14,0,10,123543,4744,12285,0,1212,0,2026-11-10T06:57:40.331Z,2026-11-10T06:58:35.842Z,14,10,1
1,1,T,pydantic-settings_926,pydantic/pydantic-settings,2,1,agent,A01,0,65.3,2.1,4.2,21,0,18,173453,6862,14353,1,839,1,2026-11-10T06:57:46.526Z,2026-11-10T06:59:01.223Z,21,19,1
1,1,H,pydantic-settings_926,pydantic/pydantic-settings,2,1,agent,A01,0,64.5,2.1,4.1,15,0,13,121950,7237,11081,0,1022,1,2026-11-10T06:58:09.429Z,2026-11-10T06:59:23.570Z,15,14,1
1,1,F,pydantic-settings_926,pydantic/pydantic-settings,2,1,agent,A01,0,62.3,2.1,4.1,21,0,17,192106,6192,16184,1,676,1,2026-11-10T06:58:35.842Z,2026-11-10T06:59:47.527Z,21,0,1
1,1,R,pydantic-settings_926,pydantic/pydantic-settings,2,1,agent,A00,1,59.5,2.1,4.0,13,0,10,100251,6319,14579,1,691,0,2026-11-10T06:58:37.046Z,2026-11-10T06:59:45.925Z,13,11,1
1,1,C,pydantic-settings_926,pydantic/pydantic-settings,2,1,agent,A00,1,31.9,2.1,4.1,11,0,9,77418,3529,9800,0,1212,0,2026-11-10T06:58:44.033Z,2026-11-10T06:59:25.508Z,11,0,1
1,1,C,pydantic-settings_926,pydantic/pydantic-settings,3,1,agent,A00,1,38.7,2.1,4.0,15,0,13,110977,4236,10423,0,691,0,2026-11-10T06:59:01.224Z,2026-11-10T06:59:49.308Z,15,0,1
1,1,F,pydantic-settings_926,pydantic/pydantic-settings,3,1,agent,A01,0,68.5,2.2,4.5,19,0,14,137947,7610,15642,1,593,1,2026-11-10T06:59:23.571Z,2026-11-10T07:00:42.073Z,19,0,1
1,1,T,pydantic-settings_926,pydantic/pydantic-settings,3,1,agent,A01,0,56.8,2.2,4.5,21,0,18,182696,6268,14425,1,579,1,2026-11-10T06:59:25.509Z,2026-11-10T07:00:32.436Z,21,19,1
1,1,R,pydantic-settings_926,pydantic/pydantic-settings,3,1,agent,A01,0,36.5,2.2,4.0,11,0,9,94030,3971,12050,0,1425,1,2026-11-10T06:59:31.140Z,2026-11-10T07:00:17.019Z,11,10,1
1,1,H,pydantic-settings_926,pydantic/pydantic-settings,3,1,agent,A00,1,55.1,2.1,4.0,15,0,13,94089,6213,7779,0,1437,0,2026-11-10T06:59:42.695Z,2026-11-10T07:00:47.162Z,15,14,1
1,1,H,pydantic-settings_926,pydantic/pydantic-settings,4,1,agent,A00,1,85.8,2.1,4.0,22,0,18,184490,9783,11202,0,946,0,2026-11-10T06:59:45.925Z,2026-11-10T07:01:21.208Z,22,18,1
1,1,R,pydantic-settings_926,pydantic/pydantic-settings,4,1,agent,A01,0,80.9,2.1,5.6,19,0,13,158110,9100,14753,1,1192,1,2026-11-10T06:59:47.528Z,2026-11-10T07:01:19.453Z,19,17,1
1,1,T,pydantic-settings_926,pydantic/pydantic-settings,4,1,agent,A00,1,71.6,2.1,4.0,19,0,14,159396,7975,16235,1,851,0,2026-11-10T06:59:49.308Z,2026-11-10T07:01:10.212Z,19,14,1
1,1,F,pydantic-settings_926,pydantic/pydantic-settings,4,1,agent,A01,0,36.7,2.1,4.0,15,0,10,111167,3992,9565,0,509,1,2026-11-10T06:59:58.404Z,2026-11-10T07:00:44.477Z,15,0,1
1,1,C,pydantic-settings_926,pydantic/pydantic-settings,4,1,agent,A01,0,40.3,2.1,4.0,14,0,10,127981,4546,12678,0,700,1,2026-11-10T07:00:17.019Z,2026-11-10T07:01:06.506Z,14,0,1
1,1,F,pydantic-settings_1096,pydantic/pydantic-settings,1,1,agent,A01,0,57.1,2.2,6.0,13,0,10,97305,6292,14513,1,1927,1,2026-11-10T07:00:32.437Z,2026-11-10T07:01:41.172Z,13,0,1
1,1,C,pydantic-settings_1096,pydantic/pydantic-settings,1,1,agent,A18,0,132.2,2.2,6.2,16,1,13,197209,11820,21728,0,1033,1,2026-11-10T07:00:42.074Z,2026-11-10T07:03:06.018Z,16,5,1
1,1,H,pydantic-settings_1096,pydantic/pydantic-settings,1,1,agent,A01,0,244.0,2.1,6.1,35,0,28,306275,26684,15445,2,0,1,2026-11-10T07:00:44.478Z,2026-11-10T07:05:00.068Z,35,32,1
1,1,T,pydantic-settings_1096,pydantic/pydantic-settings,1,1,agent,A01,0,59.6,2.1,6.1,17,0,14,150283,6465,16753,1,812,1,2026-11-10T07:00:47.163Z,2026-11-10T07:01:58.247Z,17,15,1
1,1,R,pydantic-settings_1096,pydantic/pydantic-settings,1,1,agent,A01,0,55.3,2.1,6.0,10,0,8,90888,5846,13340,0,1202,1,2026-11-10T07:01:06.506Z,2026-11-10T07:02:13.175Z,10,9,1
1,1,R,pydantic-settings_1096,pydantic/pydantic-settings,2,1,agent,A01,0,96.9,2.1,11.2,29,0,24,270331,10126,15807,3,1061,1,2026-11-10T07:01:10.213Z,2026-11-10T07:03:03.739Z,29,25,1
1,1,T,pydantic-settings_1096,pydantic/pydantic-settings,2,1,agent,A01,0,90.6,2.1,49.6,31,0,27,297389,9400,16182,2,577,1,2026-11-10T07:01:19.454Z,2026-11-10T07:03:45.202Z,31,28,1
1,1,H,pydantic-settings_1096,pydantic/pydantic-settings,2,1,agent,A01,0,81.7,2.2,6.3,11,0,9,69680,8586,7903,0,677,1,2026-11-10T07:01:21.208Z,2026-11-10T07:02:54.741Z,11,10,1
1,1,C,pydantic-settings_1096,pydantic/pydantic-settings,2,1,agent,A01,0,58.5,2.1,5.9,20,0,18,294651,5774,23689,0,1016,1,2026-11-10T07:01:41.172Z,2026-11-10T07:02:50.861Z,20,9,1
1,1,F,pydantic-settings_1096,pydantic/pydantic-settings,2,1,agent,A01,0,85.3,2.1,6.4,21,0,17,200188,9226,15439,2,971,1,2026-11-10T07:01:58.248Z,2026-11-10T07:03:35.356Z,21,0,1
1,1,F,pydantic-settings_1096,pydantic/pydantic-settings,3,1,agent,A01,0,35.8,2.1,8.8,10,0,8,70515,3778,10209,0,1091,1,2026-11-10T07:02:13.176Z,2026-11-10T07:03:03.261Z,10,0,1
1,1,H,pydantic-settings_1096,pydantic/pydantic-settings,3,1,agent,A01,0,87.2,2.2,8.9,17,0,14,132226,9414,14815,1,1461,1,2026-11-10T07:02:50.861Z,2026-11-10T07:04:32.806Z,17,15,1
1,1,T,pydantic-settings_1096,pydantic/pydantic-settings,3,1,agent,A01,0,69.5,2.2,6.4,18,0,15,143198,7443,14403,1,1228,1,2026-11-10T07:02:54.742Z,2026-11-10T07:04:16.249Z,18,16,1
1,1,C,pydantic-settings_1096,pydantic/pydantic-settings,3,1,agent,A18,0,72.8,2.2,6.1,22,1,22,294003,7593,23655,0,860,1,2026-11-10T07:03:03.261Z,2026-11-10T07:04:27.825Z,22,9,1
1,1,R,pydantic-settings_1096,pydantic/pydantic-settings,3,1,agent,A01,0,77.5,2.2,6.4,19,0,16,173444,8224,14569,1,880,1,2026-11-10T07:03:03.740Z,2026-11-10T07:04:33.262Z,19,17,1
1,1,R,pydantic-settings_1096,pydantic/pydantic-settings,4,1,agent,A01,0,101.6,2.1,6.1,27,0,22,240386,10850,15452,3,1054,1,2026-11-10T07:03:06.019Z,2026-11-10T07:04:59.095Z,27,23,1
1,1,C,pydantic-settings_1096,pydantic/pydantic-settings,4,1,agent,A01,0,71.9,2.2,6.1,15,0,11,146847,7797,16503,0,1004,1,2026-11-10T07:03:35.357Z,2026-11-10T07:04:58.869Z,15,5,1
1,1,T,pydantic-settings_1096,pydantic/pydantic-settings,4,1,agent,A01,0,110.4,2.1,13.5,26,0,21,241078,12263,14865,1,2520,1,2026-11-10T07:03:45.203Z,2026-11-10T07:05:54.320Z,26,21,1
1,1,H,pydantic-settings_1096,pydantic/pydantic-settings,4,1,agent,A01,0,164.2,2.1,6.0,34,0,28,319781,18355,15614,1,0,1,2026-11-10T07:04:16.249Z,2026-11-10T07:07:11.814Z,34,32,1
1,1,F,pydantic-settings_1096,pydantic/pydantic-settings,4,1,agent,A01,0,152.5,2.2,8.4,24,0,18,237859,15842,15420,2,1357,1,2026-11-10T07:04:27.826Z,2026-11-10T07:07:14.368Z,24,0,1
1,1,T,packaging_1114,pypa/packaging,1,1,agent,A01,0,97.8,2.0,3.0,17,0,13,148123,10857,14922,2,1759,1,2026-11-10T07:04:32.807Z,2026-11-10T07:06:18.924Z,17,14,1
1,1,H,packaging_1114,pypa/packaging,1,1,agent,A05,0,300.1,2.0,3.1,22,1,21,189122,31522,14716,1,7098,2,2026-11-10T07:04:33.262Z,2026-11-10T07:09:41.926Z,22,20,1
1,1,F,packaging_1114,pypa/packaging,1,1,agent,A01,0,83.7,1.9,3.0,17,0,13,145966,9094,15290,1,1970,1,2026-11-10T07:04:58.870Z,2026-11-10T07:06:31.002Z,17,0,1
1,1,C,packaging_1114,pypa/packaging,1,1,agent,A01,0,82.2,1.9,3.1,14,0,12,175407,8950,18330,0,2789,1,2026-11-10T07:04:59.096Z,2026-11-10T07:06:29.623Z,14,6,1
1,1,R,packaging_1114,pypa/packaging,1,1,agent,A01,0,100.9,1.9,3.0,16,0,11,154232,11049,15178,1,0,1,2026-11-10T07:05:00.069Z,2026-11-10T07:06:49.198Z,16,14,1
1,1,R,packaging_1114,pypa/packaging,2,1,agent,A01,0,147.2,1.9,3.0,19,0,15,179285,16288,17645,2,2909,2,2026-11-10T07:05:54.321Z,2026-11-10T07:08:29.696Z,19,16,1
1,1,C,packaging_1114,pypa/packaging,2,1,agent,A01,0,61.3,1.9,3.1,10,0,8,82318,6919,13237,0,2096,1,2026-11-10T07:06:18.925Z,2026-11-10T07:07:28.401Z,10,0,1
1,1,F,packaging_1114,pypa/packaging,2,1,agent,A01,0,43.6,1.9,3.0,11,0,9,107352,4859,14035,0,2054,1,2026-11-10T07:06:29.624Z,2026-11-10T07:07:21.481Z,11,0,1
1,1,H,packaging_1114,pypa/packaging,2,1,agent,A01,0,206.9,1.9,3.2,20,0,18,180604,21940,14159,0,1699,1,2026-11-10T07:06:31.003Z,2026-11-10T07:10:06.390Z,20,19,1
1,1,T,packaging_1114,pypa/packaging,2,1,agent,A01,0,155.4,1.9,3.1,27,0,23,257550,16528,16092,2,3803,2,2026-11-10T07:06:49.198Z,2026-11-10T07:09:32.951Z,27,24,1
1,1,C,packaging_1114,pypa/packaging,3,1,agent,A18,0,87.2,1.9,3.2,12,1,12,148267,9293,22802,0,2630,1,2026-11-10T07:07:11.815Z,2026-11-10T07:08:47.549Z,12,4,1
1,1,R,packaging_1114,pypa/packaging,3,1,agent,A01,0,58.0,1.9,3.0,15,0,11,131831,6273,16444,1,1900,1,2026-11-10T07:07:14.369Z,2026-11-10T07:08:20.691Z,15,13,1
1,1,H,packaging_1114,pypa/packaging,3,1,agent,A05,0,300.0,1.9,,30,1,28,265075,31608,15117,2,0,-1,2026-11-10T07:07:21.482Z,2026-11-10T07:12:26.799Z,30,27,1
1,1,T,packaging_1114,pypa/packaging,3,1,agent,A01,0,108.4,1.9,3.1,20,0,15,175127,11213,17142,2,2945,1,2026-11-10T07:07:28.402Z,2026-11-10T07:09:25.136Z,20,16,1
1,1,F,packaging_1114,pypa/packaging,3,1,agent,A01,0,104.5,1.9,3.2,17,0,14,146699,10433,15565,1,0,1,2026-11-10T07:08:20.692Z,2026-11-10T07:10:13.805Z,17,0,1
1,1,F,packaging_1114,pypa/packaging,4,1,agent,A01,0,80.1,2.0,3.1,18,0,15,149734,7845,18043,1,1937,1,2026-11-10T07:08:29.696Z,2026-11-10T07:09:58.204Z,18,0,1
1,1,T,packaging_1114,pypa/packaging,4,1,agent,A01,0,76.4,2.0,3.2,17,0,14,158849,7561,17738,1,3161,1,2026-11-10T07:08:47.549Z,2026-11-10T07:10:12.737Z,17,15,1
1,1,H,packaging_1114,pypa/packaging,4,1,agent,A01,0,72.6,2.0,3.2,14,0,10,120623,7271,11918,0,1395,1,2026-11-10T07:09:25.136Z,2026-11-10T07:10:46.471Z,14,11,1
1,1,R,packaging_1114,pypa/packaging,4,1,agent,A01,0,155.0,1.9,3.3,27,0,21,237922,16032,14560,2,0,1,2026-11-10T07:09:32.952Z,2026-11-10T07:12:16.742Z,27,24,1
1,1,C,packaging_1114,pypa/packaging,4,1,agent,A01,0,103.0,2.0,3.1,17,0,14,189974,10477,21068,0,1255,1,2026-11-10T07:09:41.927Z,2026-11-10T07:11:33.480Z,17,4,1
1,1,F,pydantic-settings_1027,pydantic/pydantic-settings,1,1,agent,A01,0,129.3,2.3,4.2,18,0,15,152411,13568,14571,1,958,1,2026-11-10T07:09:58.205Z,2026-11-10T07:12:17.591Z,18,0,1
1,1,R,pydantic-settings_1027,pydantic/pydantic-settings,1,1,agent,A00,1,41.5,2.3,3.8,13,0,9,88302,4155,9337,0,1225,0,2026-11-10T07:10:06.390Z,2026-11-10T07:10:57.541Z,13,12,1
1,1,H,pydantic-settings_1027,pydantic/pydantic-settings,1,1,agent,A05,0,300.0,2.3,,32,1,28,204247,32531,8825,0,0,-1,2026-11-10T07:10:12.737Z,2026-11-10T07:15:18.414Z,32,31,1
1,1,T,pydantic-settings_1027,pydantic/pydantic-settings,1,1,agent,A00,1,50.5,2.2,3.8,10,0,8,79602,5241,10785,0,1710,0,2026-11-10T07:10:13.806Z,2026-11-10T07:11:13.949Z,10,9,1
1,1,C,pydantic-settings_1027,pydantic/pydantic-settings,1,1,agent,A01,0,75.5,2.2,3.8,13,0,11,113736,7863,14598,0,1091,2,2026-11-10T07:10:46.471Z,2026-11-10T07:12:11.662Z,13,0,1
1,1,C,pydantic-settings_1027,pydantic/pydantic-settings,2,1,agent,A00,1,71.8,2.2,4.1,13,0,11,122682,7473,13272,0,1546,0,2026-11-10T07:10:57.542Z,2026-11-10T07:12:19.281Z,13,0,1
1,1,T,pydantic-settings_1027,pydantic/pydantic-settings,2,1,agent,A00,1,51.9,2.2,4.0,9,0,7,68522,5348,10808,0,1324,0,2026-11-10T07:11:13.949Z,2026-11-10T07:12:15.926Z,9,8,1
1,1,H,pydantic-settings_1027,pydantic/pydantic-settings,2,1,agent,A00,1,106.2,2.2,3.9,15,0,13,98718,11838,9886,0,2478,0,2026-11-10T07:11:33.481Z,2026-11-10T07:13:29.256Z,15,14,1
1,1,R,pydantic-settings_1027,pydantic/pydantic-settings,2,1,agent,A01,0,76.7,2.4,3.8,20,0,16,181811,8580,13766,0,0,1,2026-11-10T07:12:11.663Z,2026-11-10T07:13:38.207Z,20,19,1
1,1,F,pydantic-settings_1027,pydantic/pydantic-settings,2,1,agent,A01,0,52.8,2.3,3.9,12,0,10,95988,6021,11278,0,958,1,2026-11-10T07:12:15.927Z,2026-11-10T07:13:18.661Z,12,0,1
1,1,F,pydantic-settings_1027,pydantic/pydantic-settings,3,1,agent,A00,1,46.4,2.3,3.9,11,0,9,80048,5108,11388,0,1771,0,2026-11-10T07:12:16.743Z,2026-11-10T07:13:13.114Z,11,0,1
1,1,R,pydantic-settings_1027,pydantic/pydantic-settings,3,1,agent,A00,1,37.8,2.2,3.8,10,0,8,75085,4308,10106,0,1353,0,2026-11-10T07:12:17.592Z,2026-11-10T07:13:05.098Z,10,9,1
1,1,C,pydantic-settings_1027,pydantic/pydantic-settings,3,1,agent,A01,0,86.4,2.2,3.5,15,0,13,159193,9596,17794,0,1091,2,2026-11-10T07:12:19.282Z,2026-11-10T07:13:54.651Z,15,3,1
1,1,T,pydantic-settings_1027,pydantic/pydantic-settings,3,1,agent,A00,1,49.0,2.2,3.9,13,0,11,105226,5377,11740,0,1225,0,2026-11-10T07:12:26.799Z,2026-11-10T07:13:25.527Z,13,12,1
1,1,H,pydantic-settings_1027,pydantic/pydantic-settings,3,1,agent,A01,0,81.5,2.3,3.8,13,0,9,69042,9061,6911,0,1273,1,2026-11-10T07:13:05.098Z,2026-11-10T07:14:36.041Z,13,9,1
1,1,H,pydantic-settings_1027,pydantic/pydantic-settings,4,1,agent,A01,0,72.0,2.2,3.6,11,0,9,56154,8036,6210,0,1391,2,2026-11-10T07:13:13.115Z,2026-11-10T07:14:34.438Z,11,10,1
1,1,T,pydantic-settings_1027,pydantic/pydantic-settings,4,1,agent,A01,0,51.6,2.2,3.5,10,0,8,79806,5757,11053,0,1450,1,2026-11-10T07:13:18.661Z,2026-11-10T07:14:19.380Z,10,9,1
1,1,C,pydantic-settings_1027,pydantic/pydantic-settings,4,1,agent,A01,0,77.2,2.3,3.5,18,0,13,164520,7775,14343,0,958,1,2026-11-10T07:13:25.528Z,2026-11-10T07:14:51.900Z,18,6,1
1,1,R,pydantic-settings_1027,pydantic/pydantic-settings,4,1,agent,A01,0,48.7,2.2,3.8,10,0,8,76552,5490,10877,0,1705,1,2026-11-10T07:13:29.256Z,2026-11-10T07:14:27.221Z,10,9,1
1,1,F,pydantic-settings_1027,pydantic/pydantic-settings,4,1,agent,A01,0,46.3,2.2,3.6,12,0,10,92403,5162,10672,0,899,1,2026-11-10T07:13:38.208Z,2026-11-10T07:14:33.713Z,12,0,1
1,1,R,pydantic-settings_723,pydantic/pydantic-settings,1,1,agent,A01,0,160.5,2.1,4.5,27,0,23,239344,16488,15501,2,2526,1,2026-11-10T07:13:54.651Z,2026-11-10T07:16:44.828Z,27,24,1
1,1,F,pydantic-settings_723,pydantic/pydantic-settings,1,1,agent,A01,0,109.9,2.1,3.8,21,0,17,189237,11210,16190,2,1797,1,2026-11-10T07:14:19.381Z,2026-11-10T07:16:18.136Z,21,0,1
1,1,T,pydantic-settings_723,pydantic/pydantic-settings,1,1,agent,A01,0,79.0,2.1,3.7,14,0,9,124541,8244,13610,0,638,1,2026-11-10T07:14:27.222Z,2026-11-10T07:15:55.102Z,14,9,1
1,1,C,pydantic-settings_723,pydantic/pydantic-settings,1,1,agent,A01,0,107.3,2.1,3.9,17,0,12,206023,10884,19137,0,927,1,2026-11-10T07:14:33.713Z,2026-11-10T07:16:30.209Z,17,9,1
1,1,H,pydantic-settings_723,pydantic/pydantic-settings,1,1,agent,A01,0,101.6,2.1,3.7,10,0,8,65077,10397,9498,0,926,1,2026-11-10T07:14:34.438Z,2026-11-10T07:16:24.929Z,10,9,1
1,1,H,pydantic-settings_723,pydantic/pydantic-settings,2,1,agent,A01,0,255.3,2.0,4.6,31,0,28,275401,26040,14658,1,1246,1,2026-11-10T07:14:36.042Z,2026-11-10T07:19:01.101Z,31,29,1
1,1,C,pydantic-settings_723,pydantic/pydantic-settings,2,1,agent,A01,0,115.0,2.0,4.6,19,0,17,263182,11556,22264,0,1091,1,2026-11-10T07:14:51.901Z,2026-11-10T07:16:56.680Z,19,9,1
1,1,T,pydantic-settings_723,pydantic/pydantic-settings,2,1,agent,A01,0,257.2,2.0,4.0,35,0,28,328080,26081,15098,3,1938,1,2026-11-10T07:15:18.415Z,2026-11-10T07:19:44.640Z,35,30,1
1,1,F,pydantic-settings_723,pydantic/pydantic-settings,2,1,agent,A01,0,151.5,2.0,3.8,34,0,28,315757,14904,15388,3,1026,1,2026-11-10T07:15:55.103Z,2026-11-10T07:18:35.470Z,34,0,1
1,1,R,pydantic-settings_723,pydantic/pydantic-settings,2,1,agent,A01,0,186.3,2.0,3.7,22,0,18,201717,19017,16628,2,968,1,2026-11-10T07:16:18.137Z,2026-11-10T07:19:33.277Z,22,19,1
1,1,H,pydantic-settings_723,pydantic/pydantic-settings,3,1,agent,A01,0,100.9,2.0,3.7,10,0,8,74035,10285,11363,0,1060,1,2026-11-10T07:16:24.929Z,2026-11-10T07:18:14.617Z,10,9,1
1,1,C,pydantic-settings_723,pydantic/pydantic-settings,3,1,agent,A01,0,52.4,2.0,3.7,8,0,6,64988,5387,13827,0,1295,1,2026-11-10T07:16:30.210Z,2026-11-10T07:17:31.489Z,8,0,1
1,1,R,pydantic-settings_723,pydantic/pydantic-settings,3,1,agent,A01,0,92.4,2.0,3.7,15,0,8,109946,9385,15974,1,771,1,2026-11-10T07:16:44.828Z,2026-11-10T07:18:25.953Z,15,13,1
1,1,T,pydantic-settings_723,pydantic/pydantic-settings,3,1,agent,A01,0,180.2,2.0,4.1,18,0,12,134752,18524,15190,1,1465,1,2026-11-10T07:16:56.681Z,2026-11-10T07:20:06.049Z,18,12,1
1,1,F,pydantic-settings_723,pydantic/pydantic-settings,3,1,agent,A01,0,222.1,2.0,5.1,31,0,24,279828,22797,14803,2,1366,1,2026-11-10T07:17:31.490Z,2026-11-10T07:21:23.716Z,31,0,1
1,1,F,pydantic-settings_723,pydantic/pydantic-settings,4,1,agent,A01,0,172.5,2.0,4.0,30,0,25,273823,17830,16388,2,1818,1,2026-11-10T07:18:14.618Z,2026-11-10T07:21:16.177Z,30,0,1
1,1,T,pydantic-settings_723,pydantic/pydantic-settings,4,1,agent,A01,0,83.1,2.0,3.7,9,0,6,67412,8651,14747,1,947,1,2026-11-10T07:18:25.954Z,2026-11-10T07:19:57.903Z,9,7,1
1,1,R,pydantic-settings_723,pydantic/pydantic-settings,4,1,agent,A02,0,286.7,2.0,4.0,34,0,28,313936,30112,15925,4,1429,1,2026-11-10T07:18:35.471Z,2026-11-10T07:23:31.306Z,34,29,1
1,1,C,pydantic-settings_723,pydantic/pydantic-settings,4,1,agent,A05,0,300.0,2.0,3.7,33,1,24,500960,31234,21520,0,2884,2,2026-11-10T07:19:01.102Z,2026-11-10T07:24:09.966Z,33,22,1
1,1,H,pydantic-settings_723,pydantic/pydantic-settings,4,1,agent,A01,0,126.7,2.0,4.6,18,0,12,145060,13322,10688,0,1058,1,2026-11-10T07:19:33.278Z,2026-11-10T07:21:49.631Z,18,12,1
1,1,R,pydantic-settings_1077,pydantic/pydantic-settings,1,1,agent,A01,0,50.7,2.1,4.2,8,0,6,57600,5253,10155,0,860,1,2026-11-10T07:19:44.640Z,2026-11-10T07:20:44.723Z,8,7,1
1,1,C,pydantic-settings_1077,pydantic/pydantic-settings,1,1,agent,A01,0,35.9,2.0,4.2,8,0,4,44949,3707,7742,0,860,1,2026-11-10T07:19:57.903Z,2026-11-10T07:20:43.194Z,8,0,1
1,1,T,pydantic-settings_1077,pydantic/pydantic-settings,1,1,agent,A01,0,56.9,2.0,4.2,11,0,7,101184,5769,13806,0,1266,1,2026-11-10T07:20:06.050Z,2026-11-10T07:21:12.143Z,11,7,1
1,1,F,pydantic-settings_1077,pydantic/pydantic-settings,1,1,agent,A01,0,26.9,2.0,4.3,6,0,4,35055,2691,7649,0,860,1,2026-11-10T07:20:43.194Z,2026-11-10T07:21:19.655Z,6,0,1
1,1,H,pydantic-settings_1077,pydantic/pydantic-settings,1,1,agent,A01,0,62.4,2.0,4.2,12,0,10,71601,6639,7286,0,860,1,2026-11-10T07:20:44.724Z,2026-11-10T07:21:56.423Z,12,11,1
1,1,H,pydantic-settings_1077,pydantic/pydantic-settings,2,1,agent,A01,0,69.1,2.1,4.3,10,0,6,63762,7270,8238,0,1437,1,2026-11-10T07:21:12.143Z,2026-11-10T07:22:30.855Z,10,6,1
1,1,F,pydantic-settings_1077,pydantic/pydantic-settings,2,1,agent,A01,0,49.4,2.1,4.3,7,0,3,50823,5236,9968,0,860,1,2026-11-10T07:21:16.177Z,2026-11-10T07:22:15.089Z,7,0,1
1,1,T,pydantic-settings_1077,pydantic/pydantic-settings,2,1,agent,A01,0,42.9,2.0,4.2,8,0,6,67083,4540,12271,0,860,1,2026-11-10T07:21:19.656Z,2026-11-10T07:22:11.960Z,8,7,1
1,1,C,pydantic-settings_1077,pydantic/pydantic-settings,2,1,agent,A01,0,52.5,2.0,4.1,10,0,7,73392,5472,11905,0,1472,1,2026-11-10T07:21:23.717Z,2026-11-10T07:22:25.395Z,10,0,1
1,1,R,pydantic-settings_1077,pydantic/pydantic-settings,2,1,agent,A01,0,56.2,2.1,4.2,8,0,4,56491,5860,10691,0,1478,1,2026-11-10T07:21:49.632Z,2026-11-10T07:22:55.114Z,8,7,1
1,1,H,pydantic-settings_1077,pydantic/pydantic-settings,3,1,agent,A01,0,100.2,2.0,4.2,14,0,10,109752,10447,10392,0,1126,1,2026-11-10T07:21:56.424Z,2026-11-10T07:23:45.955Z,14,10,1
1,1,T,pydantic-settings_1077,pydantic/pydantic-settings,3,1,agent,A01,0,53.6,2.1,4.2,9,0,5,68902,5556,11642,0,860,1,2026-11-10T07:22:11.960Z,2026-11-10T07:23:15.037Z,9,5,1
1,1,R,pydantic-settings_1077,pydantic/pydantic-settings,3,1,agent,A01,0,35.7,2.0,4.3,10,0,6,65950,3729,9044,0,860,1,2026-11-10T07:22:15.090Z,2026-11-10T07:23:00.225Z,10,9,1
1,1,F,pydantic-settings_1077,pydantic/pydantic-settings,3,1,agent,A01,0,60.6,2.1,4.3,8,0,4,50545,6349,10192,0,860,1,2026-11-10T07:22:25.396Z,2026-11-10T07:23:35.482Z,8,0,1
1,1,C,pydantic-settings_1077,pydantic/pydantic-settings,3,1,agent,A01,0,65.6,2.0,4.3,14,0,11,136007,6776,15854,0,1496,1,2026-11-10T07:22:30.855Z,2026-11-10T07:23:45.954Z,14,3,1
1,1,C,pydantic-settings_1077,pydantic/pydantic-settings,4,1,agent,A01,0,57.1,2.1,4.3,10,0,6,71745,5813,10590,0,1437,1,2026-11-10T07:22:55.114Z,2026-11-10T07:24:01.641Z,10,0,1
1,1,F,pydantic-settings_1077,pydantic/pydantic-settings,4,1,agent,A01,0,53.7,2.0,4.3,8,0,4,48506,5490,9289,0,860,1,2026-11-10T07:23:00.225Z,2026-11-10T07:24:03.293Z,8,0,1
1,1,R,pydantic-settings_1077,pydantic/pydantic-settings,4,1,agent,A01,0,57.1,2.0,4.3,8,0,4,48601,5806,9239,0,860,1,2026-11-10T07:23:15.037Z,2026-11-10T07:24:21.563Z,8,7,1
1,1,T,pydantic-settings_1077,pydantic/pydantic-settings,4,1,agent,A01,0,36.5,2.1,4.3,9,0,6,59957,3570,9564,0,860,1,2026-11-10T07:23:31.306Z,2026-11-10T07:24:17.399Z,9,7,1
1,1,H,pydantic-settings_1077,pydantic/pydantic-settings,4,1,agent,A01,0,58.0,2.0,4.2,10,0,6,63770,5941,8216,0,1538,1,2026-11-10T07:23:35.483Z,2026-11-10T07:24:42.809Z,10,6,1
1,1,C,packaging_1316,pypa/packaging,1,1,agent,A01,0,70.0,1.9,4.2,16,0,14,176338,7153,21616,0,3419,1,2026-11-10T07:23:45.956Z,2026-11-10T07:25:05.060Z,16,3,1
1,1,F,packaging_1316,pypa/packaging,1,1,agent,A01,0,85.4,1.9,4.0,15,0,9,96093,8818,14389,1,684,1,2026-11-10T07:23:45.956Z,2026-11-10T07:25:20.501Z,15,0,1
1,1,H,packaging_1316,pypa/packaging,1,1,agent,A01,0,105.2,1.9,4.2,13,0,11,75979,11071,8245,0,768,1,2026-11-10T07:24:01.642Z,2026-11-10T07:25:55.982Z,13,12,1
1,1,R,packaging_1316,pypa/packaging,1,1,agent,A01,0,89.9,1.9,3.9,15,0,12,111796,9226,14511,1,797,1,2026-11-10T07:24:03.294Z,2026-11-10T07:25:42.250Z,15,13,1
1,1,T,packaging_1316,pypa/packaging,1,1,agent,A01,0,62.0,1.8,4.1,9,0,7,61019,6491,11495,0,892,1,2026-11-10T07:24:09.966Z,2026-11-10T07:25:21.069Z,9,8,1
1,1,T,packaging_1316,pypa/packaging,2,1,agent,A01,0,155.8,1.9,4.0,30,0,25,261728,16032,17017,2,689,1,2026-11-10T07:24:17.399Z,2026-11-10T07:27:02.369Z,30,26,1
1,1,R,packaging_1316,pypa/packaging,2,1,agent,A01,0,205.5,1.8,3.9,33,0,27,315764,20727,16704,2,1135,1,2026-11-10T07:24:21.564Z,2026-11-10T07:27:55.990Z,33,30,1
1,1,H,packaging_1316,pypa/packaging,2,1,agent,A06,0,88.2,1.8,,15,0,10,106336,9115,10282,0,0,-1,2026-11-10T07:24:42.810Z,2026-11-10T07:26:15.958Z,15,10,1
1,1,F,packaging_1316,pypa/packaging,2,1,agent,A01,0,91.6,1.8,3.9,16,0,12,129503,9477,14139,0,500,1,2026-11-10T07:25:05.060Z,2026-11-10T07:26:45.626Z,16,0,1
1,1,C,packaging_1316,pypa/packaging,2,1,agent,A01,0,86.4,1.9,3.9,19,0,15,166237,8845,14172,0,484,1,2026-11-10T07:25:20.502Z,2026-11-10T07:26:55.851Z,19,0,1
1,1,T,packaging_1316,pypa/packaging,3,1,agent,A01,0,273.8,1.9,4.2,36,0,28,332346,27649,16486,4,1175,1,2026-11-10T07:25:21.070Z,2026-11-10T07:30:04.120Z,36,30,1
1,1,F,packaging_1316,pypa/packaging,3,1,agent,A01,0,131.5,1.8,4.0,24,0,20,190307,13238,16956,2,822,1,2026-11-10T07:25:42.251Z,2026-11-10T07:28:02.609Z,24,0,1
1,1,C,packaging_1316,pypa/packaging,3,1,agent,A01,0,88.3,1.8,3.9,10,0,8,92723,8749,18018,0,895,1,2026-11-10T07:25:55.983Z,2026-11-10T07:27:33.083Z,10,1,1
1,1,H,packaging_1316,pypa/packaging,3,1,agent,A01,0,122.5,1.8,4.0,17,0,14,95055,12194,7442,0,806,1,2026-11-10T07:26:15.958Z,2026-11-10T07:28:27.340Z,17,16,1
1,1,R,packaging_1316,pypa/packaging,3,1,agent,A01,0,131.1,1.8,4.3,17,0,13,132739,13195,14790,2,717,1,2026-11-10T07:26:45.626Z,2026-11-10T07:29:05.978Z,17,14,1
1,1,R,packaging_1316,pypa/packaging,4,1,agent,A01,0,107.4,1.9,4.0,14,0,10,104780,10793,14908,2,3634,1,2026-11-10T07:26:55.852Z,2026-11-10T07:28:52.200Z,14,11,1
1,1,H,packaging_1316,pypa/packaging,4,1,agent,A01,0,143.4,1.8,4.1,30,0,28,301554,14571,13853,0,596,1,2026-11-10T07:27:02.370Z,2026-11-10T07:29:34.947Z,30,29,1
1,1,C,packaging_1316,pypa/packaging,4,1,agent,A01,0,72.3,1.8,4.0,17,0,15,140516,7231,16589,0,500,1,2026-11-10T07:27:33.083Z,2026-11-10T07:28:54.355Z,17,1,1
1,1,F,packaging_1316,pypa/packaging,4,1,agent,A01,0,114.2,1.9,4.0,11,0,8,83653,11886,15379,1,854,1,2026-11-10T07:27:55.991Z,2026-11-10T07:29:59.359Z,11,0,1
1,1,T,packaging_1316,pypa/packaging,4,1,agent,A01,0,62.1,1.8,4.0,11,0,9,71209,6260,12415,0,571,1,2026-11-10T07:28:02.610Z,2026-11-10T07:29:13.505Z,11,10,1
1,1,F,more-itertools_1028,more-itertools/more-itertools,1,1,agent,A00,1,30.6,1.8,4.0,7,0,4,30977,3042,5651,0,596,0,2026-11-10T07:28:27.340Z,2026-11-10T07:29:07.017Z,7,0,1
1,1,R,more-itertools_1028,more-itertools/more-itertools,1,1,agent,A00,1,19.3,1.9,4.0,8,0,6,39167,1968,6192,0,596,0,2026-11-10T07:28:52.201Z,2026-11-10T07:29:20.496Z,8,7,1
1,1,H,more-itertools_1028,more-itertools/more-itertools,1,1,agent,A00,1,35.0,1.8,4.1,9,0,7,44675,3649,6058,0,596,0,2026-11-10T07:28:54.356Z,2026-11-10T07:29:38.435Z,9,8,1
1,1,C,more-itertools_1028,more-itertools/more-itertools,1,1,agent,A00,1,13.1,1.9,4.0,7,0,5,37541,1230,6314,0,596,0,2026-11-10T07:29:05.979Z,2026-11-10T07:29:28.062Z,7,0,1
1,1,T,more-itertools_1028,more-itertools/more-itertools,1,1,agent,A00,1,19.4,1.9,4.0,8,0,6,37152,2001,6206,0,596,0,2026-11-10T07:29:07.017Z,2026-11-10T07:29:35.456Z,8,7,1
1,1,T,more-itertools_1028,more-itertools/more-itertools,2,1,agent,A00,1,16.0,1.8,4.1,10,0,8,49040,1457,6240,0,596,0,2026-11-10T07:29:13.506Z,2026-11-10T07:29:38.787Z,10,9,1
1,1,C,more-itertools_1028,more-itertools/more-itertools,2,1,agent,A00,1,25.4,1.9,3.9,8,0,4,44254,2637,6452,0,596,0,2026-11-10T07:29:20.496Z,2026-11-10T07:29:54.749Z,8,0,1
1,1,H,more-itertools_1028,more-itertools/more-itertools,2,1,agent,A00,1,27.8,1.9,4.2,9,0,3,46893,3045,5938,0,596,0,2026-11-10T07:29:28.063Z,2026-11-10T07:30:05.125Z,9,4,1
1,1,R,more-itertools_1028,more-itertools/more-itertools,2,1,agent,A00,1,18.7,1.9,4.1,5,0,3,25920,2010,6917,0,596,0,2026-11-10T07:29:34.948Z,2026-11-10T07:30:02.843Z,5,4,1
1,1,F,more-itertools_1028,more-itertools/more-itertools,2,1,agent,A00,1,30.6,1.9,4.0,9,0,7,48390,3527,7811,0,596,0,2026-11-10T07:29:35.456Z,2026-11-10T07:30:15.119Z,9,0,1
1,1,C,more-itertools_1028,more-itertools/more-itertools,3,1,agent,A00,1,19.2,1.9,4.2,9,0,5,49374,2069,6356,0,596,0,2026-11-10T07:29:38.435Z,2026-11-10T07:30:07.126Z,9,0,1
1,1,R,more-itertools_1028,more-itertools/more-itertools,3,1,agent,A00,1,20.2,1.9,4.2,5,0,3,27751,2250,7128,0,596,0,2026-11-10T07:29:38.788Z,2026-11-10T07:30:08.279Z,5,4,1
1,1,F,more-itertools_1028,more-itertools/more-itertools,3,1,agent,A00,1,30.3,1.9,4.1,14,0,9,68806,3635,5977,0,596,0,2026-11-10T07:29:54.749Z,2026-11-10T07:30:34.415Z,14,0,1
1,1,T,more-itertools_1028,more-itertools/more-itertools,3,1,agent,A00,1,9.9,2.0,4.0,6,0,4,31780,1163,6161,0,596,0,2026-11-10T07:29:59.360Z,2026-11-10T07:30:18.428Z,6,5,1
1,1,H,more-itertools_1028,more-itertools/more-itertools,3,1,agent,A00,1,18.9,2.0,3.9,7,0,5,33000,2208,5707,0,596,0,2026-11-10T07:30:02.843Z,2026-11-10T07:30:30.934Z,7,6,1
1,1,H,more-itertools_1028,more-itertools/more-itertools,4,1,agent,A00,1,24.2,1.9,4.4,8,0,6,38073,2842,5753,0,596,0,2026-11-10T07:30:04.121Z,2026-11-10T07:30:37.972Z,8,7,1
1,1,T,more-itertools_1028,more-itertools/more-itertools,4,1,agent,A00,1,20.2,1.9,4.2,8,0,6,50676,2330,8671,0,596,0,2026-11-10T07:30:05.126Z,2026-11-10T07:30:34.819Z,8,7,1
1,1,F,more-itertools_1028,more-itertools/more-itertools,4,1,agent,A00,1,20.5,1.9,4.3,7,0,3,36079,2389,5878,0,641,0,2026-11-10T07:30:07.127Z,2026-11-10T07:30:37.223Z,7,0,1
1,1,R,more-itertools_1028,more-itertools/more-itertools,4,1,agent,A00,1,18.5,1.9,4.3,6,0,4,34347,2142,7141,0,596,0,2026-11-10T07:30:08.280Z,2026-11-10T07:30:36.169Z,6,5,1
1,1,C,more-itertools_1028,more-itertools/more-itertools,4,1,agent,A00,1,12.7,1.9,4.3,6,0,4,30645,1440,6441,0,596,0,2026-11-10T07:30:15.120Z,2026-11-10T07:30:37.198Z,6,0,1
1,1,R,click_3299,pallets/click,1,1,agent,A00,1,46.5,1.8,3.2,9,0,5,52184,5733,8922,0,546,0,2026-11-10T07:30:18.429Z,2026-11-10T07:31:13.132Z,9,8,1
1,1,F,click_3299,pallets/click,1,1,agent,A01,0,23.9,2.0,2.9,5,0,3,26926,2931,6798,0,604,4,2026-11-10T07:30:30.935Z,2026-11-10T07:31:02.990Z,5,0,1
1,1,C,click_3299,pallets/click,1,1,agent,A00,1,19.0,2.0,3.3,9,0,7,53898,2225,7739,0,546,0,2026-11-10T07:30:34.415Z,2026-11-10T07:31:01.959Z,9,0,1
1,1,H,click_3299,pallets/click,1,1,agent,A00,1,97.6,2.0,3.3,6,0,4,28341,11676,5515,0,546,0,2026-11-10T07:30:34.820Z,2026-11-10T07:32:21.185Z,6,5,1
1,1,T,click_3299,pallets/click,1,1,agent,A00,1,43.4,1.9,3.2,14,0,9,86950,5136,8378,0,546,0,2026-11-10T07:30:36.169Z,2026-11-10T07:31:28.065Z,14,11,1
1,1,T,click_3299,pallets/click,2,1,agent,A00,1,22.3,1.9,3.3,6,0,4,35587,2642,8003,0,546,0,2026-11-10T07:30:37.199Z,2026-11-10T07:31:07.902Z,6,5,1
1,1,H,click_3299,pallets/click,2,1,agent,A01,0,56.8,1.9,2.9,8,0,6,36255,6776,5826,0,781,4,2026-11-10T07:30:37.224Z,2026-11-10T07:31:42.098Z,8,7,1
1,1,C,click_3299,pallets/click,2,1,agent,A00,1,31.1,1.9,3.2,9,0,5,58474,3637,8137,0,546,0,2026-11-10T07:30:37.973Z,2026-11-10T07:31:17.489Z,9,0,1
1,1,F,click_3299,pallets/click,2,1,agent,A00,1,35.6,1.9,3.3,8,0,6,51822,4180,9850,0,546,0,2026-11-10T07:31:01.960Z,2026-11-10T07:31:46.086Z,8,0,1
1,1,R,click_3299,pallets/click,2,1,agent,A00,1,28.7,1.9,3.2,6,0,4,37862,3368,9029,0,544,0,2026-11-10T07:31:02.991Z,2026-11-10T07:31:40.107Z,6,5,1
1,1,R,click_3299,pallets/click,3,1,agent,A00,1,18.2,1.9,3.2,8,0,6,39869,2103,6528,0,546,0,2026-11-10T07:31:07.903Z,2026-11-10T07:31:34.343Z,8,7,1
1,1,C,click_3299,pallets/click,3,1,agent,A01,0,54.6,1.9,2.9,11,0,6,66456,6372,9906,0,604,4,2026-11-10T07:31:13.133Z,2026-11-10T07:32:15.604Z,11,0,1
1,1,T,click_3299,pallets/click,3,1,agent,A01,0,49.1,1.8,2.9,9,0,7,63482,5714,12407,0,604,4,2026-11-10T07:31:17.489Z,2026-11-10T07:32:14.403Z,9,8,1
1,1,F,click_3299,pallets/click,3,1,agent,A00,1,15.2,1.9,3.2,7,0,5,37258,1739,6802,0,546,0,2026-11-10T07:31:28.066Z,2026-11-10T07:31:51.548Z,7,0,1
1,1,H,click_3299,pallets/click,3,1,agent,A00,1,73.6,1.9,3.2,14,0,9,67558,8466,6115,0,546,0,2026-11-10T07:31:34.343Z,2026-11-10T07:32:56.005Z,14,9,1
1,1,H,click_3299,pallets/click,4,1,agent,A01,0,149.4,1.9,2.9,11,0,9,51370,16152,5995,0,1060,4,2026-11-10T07:31:40.108Z,2026-11-10T07:34:17.495Z,11,10,1
1,1,F,click_3299,pallets/click,4,1,agent,A00,1,26.4,1.9,3.4,8,0,6,52771,2999,8504,0,546,0,2026-11-10T07:31:42.099Z,2026-11-10T07:32:16.960Z,8,0,1
1,1,T,click_3299,pallets/click,4,1,agent,A00,1,29.5,1.9,3.3,6,0,4,37467,3420,8769,0,546,0,2026-11-10T07:31:46.087Z,2026-11-10T07:32:23.955Z,6,5,1
1,1,C,click_3299,pallets/click,4,1,agent,A00,1,24.6,1.8,3.3,7,0,5,41499,2856,8243,0,546,0,2026-11-10T07:31:51.549Z,2026-11-10T07:32:24.404Z,7,0,1
1,1,R,click_3299,pallets/click,4,1,agent,A00,1,51.1,1.9,3.2,12,0,8,80014,5555,9378,0,546,0,2026-11-10T07:32:14.403Z,2026-11-10T07:33:13.672Z,12,11,1
1,1,F,pydantic-settings_826,pydantic/pydantic-settings,1,1,agent,A01,0,142.6,2.1,16.8,27,0,22,245296,12144,16199,3,1161,1,2026-11-10T07:32:15.605Z,2026-11-10T07:35:00.376Z,27,0,1
1,1,T,pydantic-settings_826,pydantic/pydantic-settings,1,1,agent,A05,0,300.0,2.2,14.1,28,1,23,285588,23644,18589,4,2644,1,2026-11-10T07:32:16.961Z,2026-11-10T07:37:36.447Z,28,22,1
1,1,R,pydantic-settings_826,pydantic/pydantic-settings,1,1,agent,A01,0,155.6,2.1,4.1,24,0,21,226980,15854,14519,1,0,1,2026-11-10T07:32:21.186Z,2026-11-10T07:35:06.188Z,24,22,1
1,1,C,pydantic-settings_826,pydantic/pydantic-settings,1,1,agent,A18,0,89.5,2.1,3.7,17,1,17,240018,9041,24320,0,1481,2,2026-11-10T07:32:23.956Z,2026-11-10T07:34:02.310Z,17,8,1
1,1,H,pydantic-settings_826,pydantic/pydantic-settings,1,1,agent,A05,0,300.0,2.1,14.2,20,1,18,171225,25147,17243,2,1439,1,2026-11-10T07:32:24.404Z,2026-11-10T07:37:43.678Z,20,17,1
1,1,H,pydantic-settings_826,pydantic/pydantic-settings,2,1,agent,A01,0,84.7,2.0,13.8,17,0,12,160278,8317,12630,0,773,1,2026-11-10T07:32:56.006Z,2026-11-10T07:34:39.526Z,17,12,1
1,1,C,pydantic-settings_826,pydantic/pydantic-settings,2,1,agent,A01,0,68.3,2.0,4.2,11,0,8,91927,6599,14130,0,1232,1,2026-11-10T07:33:13.673Z,2026-11-10T07:34:31.380Z,11,0,1
1,1,R,pydantic-settings_826,pydantic/pydantic-settings,2,1,agent,A01,0,182.5,2.1,4.0,25,0,21,242883,18356,17476,2,0,1,2026-11-10T07:34:02.311Z,2026-11-10T07:37:14.090Z,25,22,1
1,1,T,pydantic-settings_826,pydantic/pydantic-settings,2,1,agent,A01,0,42.0,2.1,4.1,9,0,7,62700,4056,9723,0,785,1,2026-11-10T07:34:17.496Z,2026-11-10T07:35:08.792Z,9,8,1
1,1,F,pydantic-settings_826,pydantic/pydantic-settings,2,1,agent,A01,0,75.7,2.1,14.2,16,0,13,128179,7502,14505,1,909,1,2026-11-10T07:34:31.381Z,2026-11-10T07:36:06.481Z,16,0,1
1,1,F,pydantic-settings_826,pydantic/pydantic-settings,3,1,agent,A01,0,78.6,2.1,14.2,20,0,17,177506,7725,17674,1,1102,1,2026-11-10T07:34:39.527Z,2026-11-10T07:36:17.683Z,20,0,1
1,1,C,pydantic-settings_826,pydantic/pydantic-settings,3,1,agent,A01,0,64.1,2.1,4.4,13,0,10,116222,6090,16711,0,747,1,2026-11-10T07:35:00.376Z,2026-11-10T07:36:14.121Z,13,1,1
1,1,T,pydantic-settings_826,pydantic/pydantic-settings,3,1,agent,A01,0,82.5,2.1,4.1,13,0,10,108784,8079,17821,1,0,1,2026-11-10T07:35:06.188Z,2026-11-10T07:36:37.926Z,13,11,1
1,1,R,pydantic-settings_826,pydantic/pydantic-settings,3,1,agent,A01,0,152.8,2.0,3.7,20,0,16,181443,15339,15716,2,72106,2,2026-11-10T07:35:08.793Z,2026-11-10T07:37:50.544Z,20,17,1
1,1,H,pydantic-settings_826,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,2.1,13.9,30,1,28,289004,29706,14564,1,1028,1,2026-11-10T07:36:06.482Z,2026-11-10T07:41:25.755Z,30,28,1
1,1,H,pydantic-settings_826,pydantic/pydantic-settings,4,1,agent,A01,0,182.8,2.1,4.9,12,0,10,66726,18912,7825,0,970,1,2026-11-10T07:36:14.122Z,2026-11-10T07:39:27.105Z,12,11,1
1,1,R,pydantic-settings_826,pydantic/pydantic-settings,4,1,agent,A01,0,82.7,2.0,19.8,12,0,9,97200,6691,15926,1,676,1,2026-11-10T07:36:17.683Z,2026-11-10T07:38:05.411Z,12,10,1
1,1,T,pydantic-settings_826,pydantic/pydantic-settings,4,1,agent,A01,0,67.7,2.0,6.9,16,0,13,133335,6757,14528,1,1286,1,2026-11-10T07:36:37.926Z,2026-11-10T07:37:57.893Z,16,14,1
1,1,C,pydantic-settings_826,pydantic/pydantic-settings,4,1,agent,A18,0,93.3,2.0,13.7,17,1,17,237854,9437,23752,0,905,1,2026-11-10T07:37:14.090Z,2026-11-10T07:39:06.392Z,17,9,1
1,1,F,pydantic-settings_826,pydantic/pydantic-settings,4,1,agent,A01,0,81.5,2.1,4.3,24,0,21,220421,8199,14492,1,750,1,2026-11-10T07:37:36.448Z,2026-11-10T07:39:07.536Z,24,0,1
1,1,F,packaging_1125,pypa/packaging,1,1,agent,A00,1,38.7,1.9,4.1,11,0,8,71425,3929,8431,0,858,0,2026-11-10T07:37:43.679Z,2026-11-10T07:38:31.571Z,11,0,1
1,1,T,packaging_1125,pypa/packaging,1,1,agent,A00,1,37.0,1.9,4.4,15,0,13,129227,3455,12600,0,858,0,2026-11-10T07:37:50.545Z,2026-11-10T07:38:37.086Z,15,14,1
1,1,R,packaging_1125,pypa/packaging,1,1,agent,A01,0,57.2,1.8,4.4,19,0,17,134262,5559,12303,0,479,1,2026-11-10T07:37:57.894Z,2026-11-10T07:39:04.577Z,19,18,1
1,1,H,packaging_1125,pypa/packaging,1,1,agent,A00,1,34.3,1.8,4.4,7,0,5,36289,3445,7033,0,858,0,2026-11-10T07:38:05.412Z,2026-11-10T07:38:49.090Z,7,6,1
1,1,C,packaging_1125,pypa/packaging,1,1,agent,A00,1,42.7,1.9,4.4,16,0,13,164205,3963,15995,0,858,0,2026-11-10T07:38:31.572Z,2026-11-10T07:39:23.724Z,16,5,1
1,1,C,packaging_1125,pypa/packaging,2,1,agent,A00,1,17.9,1.8,4.5,9,0,7,39429,1726,5807,0,858,0,2026-11-10T07:38:37.087Z,2026-11-10T07:39:04.377Z,9,0,1
1,1,H,packaging_1125,pypa/packaging,2,1,agent,A00,1,29.6,1.8,4.4,9,0,7,51629,3028,7419,0,858,0,2026-11-10T07:38:49.091Z,2026-11-10T07:39:27.957Z,9,8,1
1,1,R,packaging_1125,pypa/packaging,2,1,agent,A00,1,47.3,1.9,4.3,16,0,13,138212,4657,14953,1,858,0,2026-11-10T07:39:04.377Z,2026-11-10T07:40:01.080Z,16,14,1
1,1,T,packaging_1125,pypa/packaging,2,1,agent,A01,0,152.7,1.9,3.3,33,0,28,304018,15609,14983,2,1464,2,2026-11-10T07:39:04.578Z,2026-11-10T07:41:45.723Z,33,29,1
1,1,F,packaging_1125,pypa/packaging,2,1,agent,A00,1,20.5,1.9,4.5,8,0,6,46332,2154,7554,0,858,0,2026-11-10T07:39:06.392Z,2026-11-10T07:39:36.497Z,8,0,1
1,1,R,packaging_1125,pypa/packaging,3,1,agent,A00,1,19.0,1.8,4.1,8,0,6,50178,1991,8644,0,858,0,2026-11-10T07:39:07.537Z,2026-11-10T07:39:35.626Z,8,7,1
1,1,F,packaging_1125,pypa/packaging,3,1,agent,A00,1,62.2,1.9,4.6,16,0,14,133592,6392,13095,0,858,0,2026-11-10T07:39:23.725Z,2026-11-10T07:40:35.629Z,16,0,1
1,1,T,packaging_1125,pypa/packaging,3,1,agent,A00,1,140.5,1.9,4.0,23,0,21,177935,6118,14413,0,858,0,2026-11-10T07:39:27.106Z,2026-11-10T07:41:56.671Z,23,22,1
1,1,H,packaging_1125,pypa/packaging,3,1,agent,A00,1,38.5,1.9,4.0,13,0,11,84609,3795,10823,0,858,0,2026-11-10T07:39:27.958Z,2026-11-10T07:40:15.447Z,13,12,1
1,1,C,packaging_1125,pypa/packaging,3,1,agent,A00,1,49.7,1.9,4.5,20,0,18,223721,4688,18598,0,858,0,2026-11-10T07:39:35.626Z,2026-11-10T07:40:34.896Z,20,4,1
1,1,C,packaging_1125,pypa/packaging,4,1,agent,A01,0,46.9,1.8,4.4,14,0,12,101877,4660,11994,0,479,1,2026-11-10T07:39:36.497Z,2026-11-10T07:40:32.857Z,14,0,1
1,1,H,packaging_1125,pypa/packaging,4,1,agent,A00,1,34.8,1.8,4.1,12,0,10,75714,3589,8982,0,858,0,2026-11-10T07:40:01.081Z,2026-11-10T07:40:45.016Z,12,11,1
1,1,T,packaging_1125,pypa/packaging,4,1,agent,A01,0,30.5,1.8,3.2,13,0,11,109158,2988,11986,0,561,2,2026-11-10T07:40:15.448Z,2026-11-10T07:40:54.118Z,13,12,1
1,1,F,packaging_1125,pypa/packaging,4,1,agent,A00,1,52.8,1.9,4.4,15,0,13,120018,5566,12652,0,858,0,2026-11-10T07:40:32.857Z,2026-11-10T07:41:35.174Z,15,0,1
1,1,R,packaging_1125,pypa/packaging,4,1,agent,A01,0,99.2,1.9,4.2,25,0,22,192388,10819,14748,1,479,1,2026-11-10T07:40:34.897Z,2026-11-10T07:42:23.480Z,25,23,1
1,1,H,packaging_1024,pypa/packaging,1,1,agent,A01,0,56.6,1.9,5.3,6,0,4,24420,6189,4755,0,541,1,2026-11-10T07:40:35.630Z,2026-11-10T07:41:42.766Z,6,5,1
1,1,F,packaging_1024,pypa/packaging,1,1,agent,A00,1,47.5,1.9,5.5,8,0,5,49980,5196,9722,0,1345,0,2026-11-10T07:40:45.017Z,2026-11-10T07:41:43.069Z,8,0,1
1,1,R,packaging_1024,pypa/packaging,1,1,agent,A01,0,34.2,1.8,5.2,5,0,3,30244,3716,8048,0,600,1,2026-11-10T07:40:54.119Z,2026-11-10T07:41:38.656Z,5,4,1
1,1,T,packaging_1024,pypa/packaging,1,1,agent,A01,0,60.2,1.8,5.2,6,0,4,35974,6873,11144,0,540,1,2026-11-10T07:41:25.756Z,2026-11-10T07:42:36.037Z,6,5,1
1,1,C,packaging_1024,pypa/packaging,1,1,agent,A01,0,26.6,1.9,5.1,8,0,6,46348,2692,8010,0,588,1,2026-11-10T07:41:35.174Z,2026-11-10T07:42:12.039Z,8,0,1
1,1,C,packaging_1024,pypa/packaging,2,1,agent,A00,1,46.5,1.9,5.4,9,0,7,74913,5012,11918,0,1323,0,2026-11-10T07:41:38.657Z,2026-11-10T07:42:35.560Z,9,0,1
1,1,T,packaging_1024,pypa/packaging,2,1,agent,A01,0,105.6,1.9,5.3,22,0,18,204523,11457,15352,2,842,1,2026-11-10T07:41:42.767Z,2026-11-10T07:43:38.705Z,22,19,1
1,1,R,packaging_1024,pypa/packaging,2,1,agent,A01,0,23.2,1.9,5.2,7,0,5,37972,2585,7070,0,588,1,2026-11-10T07:41:43.069Z,2026-11-10T07:42:16.564Z,7,6,1
1,1,F,packaging_1024,pypa/packaging,2,1,agent,A01,0,50.3,1.8,5.1,8,0,6,48426,5701,10286,0,539,1,2026-11-10T07:41:45.723Z,2026-11-10T07:42:46.035Z,8,0,1
1,1,H,packaging_1024,pypa/packaging,2,1,agent,A05,0,300.0,1.8,5.6,28,1,28,185466,30386,9482,0,704,1,2026-11-10T07:41:56.671Z,2026-11-10T07:47:07.311Z,28,27,1
1,1,H,packaging_1024,pypa/packaging,3,1,agent,A01,0,176.2,1.9,3.2,15,0,13,93076,18436,8978,0,1760,2,2026-11-10T07:42:12.039Z,2026-11-10T07:45:16.631Z,15,14,1
1,1,C,packaging_1024,pypa/packaging,3,1,agent,A01,0,27.5,1.8,12.8,8,0,6,51645,3014,8843,0,599,1,2026-11-10T07:42:16.565Z,2026-11-10T07:43:01.848Z,8,0,1
1,1,R,packaging_1024,pypa/packaging,3,1,agent,A01,0,16.9,1.9,5.2,6,0,4,31146,1791,6235,0,588,1,2026-11-10T07:42:23.481Z,2026-11-10T07:42:50.519Z,6,5,1
1,1,T,packaging_1024,pypa/packaging,3,1,agent,A01,0,34.2,1.9,5.3,6,0,4,35322,3790,8195,0,540,1,2026-11-10T07:42:35.561Z,2026-11-10T07:43:20.037Z,6,5,1
1,1,F,packaging_1024,pypa/packaging,3,1,agent,A01,0,80.5,1.9,5.3,16,0,10,130468,8521,12459,0,539,1,2026-11-10T07:42:36.038Z,2026-11-10T07:44:07.166Z,16,0,1
1,1,F,packaging_1024,pypa/packaging,4,1,agent,A01,0,54.6,1.8,13.2,16,0,8,92283,5797,6953,0,599,1,2026-11-10T07:42:46.035Z,2026-11-10T07:43:58.934Z,16,0,1
1,1,T,packaging_1024,pypa/packaging,4,1,agent,A01,0,205.9,1.8,121.8,15,0,11,118312,9311,14568,1,2047,1,2026-11-10T07:42:50.520Z,2026-11-10T07:48:23.216Z,15,12,1
1,1,R,packaging_1024,pypa/packaging,4,1,agent,A01,0,33.1,1.8,5.4,8,0,6,52243,3386,9534,0,489,1,2026-11-10T07:43:01.848Z,2026-11-10T07:43:45.527Z,8,7,1
1,1,C,packaging_1024,pypa/packaging,4,1,agent,A01,0,39.5,1.9,5.3,10,0,8,79029,3730,11225,0,546,1,2026-11-10T07:43:20.038Z,2026-11-10T07:44:09.920Z,10,0,1
1,1,H,packaging_1024,pypa/packaging,4,1,agent,A01,0,93.9,1.9,5.5,13,0,8,87050,9333,9986,0,540,1,2026-11-10T07:43:38.706Z,2026-11-10T07:45:23.466Z,13,9,1
1,1,C,boltons_454,mahmoud/boltons,1,1,agent,A01,0,51.4,1.9,3.0,20,0,18,230983,4938,17493,0,403,1,2026-11-10T07:43:45.527Z,2026-11-10T07:44:45.229Z,20,7,1
1,1,T,boltons_454,mahmoud/boltons,1,1,agent,A00,1,64.8,1.9,3.0,25,0,22,212113,6304,14737,1,1322,0,2026-11-10T07:43:58.934Z,2026-11-10T07:45:12.039Z,25,23,1
1,1,H,boltons_454,mahmoud/boltons,1,1,agent,A00,1,199.6,1.9,3.0,30,0,28,306302,19296,14180,0,802,0,2026-11-10T07:44:07.166Z,2026-11-10T07:47:35.171Z,30,29,1
1,1,R,boltons_454,mahmoud/boltons,1,1,agent,A00,1,31.6,1.9,3.1,13,0,11,101893,3030,10461,0,690,0,2026-11-10T07:44:09.921Z,2026-11-10T07:44:49.790Z,13,12,1
1,1,F,boltons_454,mahmoud/boltons,1,1,agent,A01,0,86.5,2.0,3.0,23,0,20,219655,8353,15449,1,424,1,2026-11-10T07:44:45.230Z,2026-11-10T07:46:20.175Z,23,0,1
1,1,F,boltons_454,mahmoud/boltons,2,1,agent,A01,0,78.9,1.9,2.9,32,0,28,272759,7567,14677,2,855,1,2026-11-10T07:44:49.791Z,2026-11-10T07:46:16.917Z,32,0,1
1,1,R,boltons_454,mahmoud/boltons,2,1,agent,A00,1,88.8,2.0,3.0,22,0,15,211359,8448,14280,0,690,0,2026-11-10T07:45:12.040Z,2026-11-10T07:46:49.342Z,22,21,1
1,1,H,boltons_454,mahmoud/boltons,2,1,agent,A00,1,66.7,1.9,3.0,18,0,16,127768,6337,9482,0,690,0,2026-11-10T07:45:16.632Z,2026-11-10T07:46:31.730Z,18,17,1
1,1,T,boltons_454,mahmoud/boltons,2,1,agent,A00,1,69.8,1.9,3.0,20,0,17,158925,6653,14453,1,690,0,2026-11-10T07:45:23.467Z,2026-11-10T07:46:41.573Z,20,18,1
1,1,C,boltons_454,mahmoud/boltons,2,1,agent,A01,0,73.4,1.9,3.2,28,0,24,387449,6634,21178,0,403,1,2026-11-10T07:46:16.918Z,2026-11-10T07:47:38.881Z,28,15,1
1,1,F,boltons_454,mahmoud/boltons,3,1,agent,A00,1,37.2,1.9,3.1,16,0,14,149939,3437,14100,0,690,0,2026-11-10T07:46:20.176Z,2026-11-10T07:47:05.657Z,16,0,1
1,1,T,boltons_454,mahmoud/boltons,3,1,agent,A00,1,42.6,1.9,3.0,17,0,13,124861,3782,10619,0,690,0,2026-11-10T07:46:31.730Z,2026-11-10T07:47:22.623Z,17,13,1
1,1,H,boltons_454,mahmoud/boltons,3,1,agent,A00,1,135.1,1.9,3.0,26,0,23,258979,12828,14431,1,1174,0,2026-11-10T07:46:41.573Z,2026-11-10T07:49:04.929Z,26,24,1
1,1,R,boltons_454,mahmoud/boltons,3,1,agent,A00,1,36.0,1.9,3.0,12,0,10,103518,3268,14573,0,690,0,2026-11-10T07:46:49.342Z,2026-11-10T07:47:33.613Z,12,11,1
1,1,C,boltons_454,mahmoud/boltons,3,1,agent,A00,1,42.8,2.0,3.0,21,0,19,268407,3799,19496,0,690,0,2026-11-10T07:47:05.657Z,2026-11-10T07:47:56.949Z,21,9,1
1,1,C,boltons_454,mahmoud/boltons,4,1,agent,A00,1,78.4,1.9,2.9,17,0,15,169099,7322,14874,0,690,0,2026-11-10T07:47:07.312Z,2026-11-10T07:48:33.824Z,17,2,1
1,1,R,boltons_454,mahmoud/boltons,4,1,agent,A00,1,109.7,1.9,3.0,25,0,21,214748,10496,15275,2,690,0,2026-11-10T07:47:22.624Z,2026-11-10T07:49:20.569Z,25,22,1
1,1,H,boltons_454,mahmoud/boltons,4,1,agent,A00,1,146.6,2.1,2.9,25,0,22,202880,14419,15463,1,690,0,2026-11-10T07:47:33.614Z,2026-11-10T07:50:08.582Z,25,23,1
1,1,T,boltons_454,mahmoud/boltons,4,1,agent,A00,1,68.3,2.0,2.9,23,0,20,189875,6235,15071,1,690,0,2026-11-10T07:47:35.172Z,2026-11-10T07:48:51.702Z,23,21,1
1,1,F,boltons_454,mahmoud/boltons,4,1,agent,A00,1,56.8,1.9,2.9,26,0,23,244773,5270,14477,1,690,0,2026-11-10T07:47:38.881Z,2026-11-10T07:48:43.797Z,26,0,1
1,1,R,pluggy_741,pytest-dev/pluggy,1,1,agent,A01,0,55.0,2.5,4.0,8,0,5,59657,5244,11134,0,3155,1,2026-11-10T07:47:56.949Z,2026-11-10T07:49:01.875Z,8,7,1
1,1,T,pluggy_741,pytest-dev/pluggy,1,1,agent,A01,0,48.7,2.4,4.1,11,0,9,92023,4659,11854,0,822,1,2026-11-10T07:48:23.217Z,2026-11-10T07:49:21.722Z,11,10,1
1,1,H,pluggy_741,pytest-dev/pluggy,1,1,agent,A05,0,300.0,2.4,4.1,14,1,14,109864,29187,13285,0,563,1,2026-11-10T07:48:33.825Z,2026-11-10T07:53:43.645Z,14,13,1
1,1,F,pluggy_741,pytest-dev/pluggy,1,1,agent,A01,0,179.1,2.4,3.7,25,0,21,243896,18244,15621,2,1934,1,2026-11-10T07:48:43.798Z,2026-11-10T07:51:52.352Z,25,0,1
1,1,C,pluggy_741,pytest-dev/pluggy,1,1,agent,A01,0,50.4,2.3,4.0,10,0,8,82458,5092,12109,0,989,1,2026-11-10T07:48:51.703Z,2026-11-10T07:49:51.615Z,10,0,1
1,1,C,pluggy_741,pytest-dev/pluggy,2,1,agent,A01,0,31.2,2.5,4.0,7,0,5,40674,3147,7687,0,631,1,2026-11-10T07:49:01.876Z,2026-11-10T07:49:42.747Z,7,0,1
1,1,F,pluggy_741,pytest-dev/pluggy,2,1,agent,A01,0,61.3,2.4,4.1,9,0,7,80973,6223,14322,0,4215,1,2026-11-10T07:49:04.929Z,2026-11-10T07:50:16.069Z,9,0,1
1,1,H,pluggy_741,pytest-dev/pluggy,2,1,agent,A01,0,74.5,2.4,4.0,13,0,11,93750,7682,9152,0,824,1,2026-11-10T07:49:20.570Z,2026-11-10T07:50:44.894Z,13,12,1
1,1,T,pluggy_741,pytest-dev/pluggy,2,1,agent,A01,0,50.4,2.4,4.2,10,0,8,81194,5092,11894,0,1060,1,2026-11-10T07:49:21.722Z,2026-11-10T07:50:22.035Z,10,9,1
1,1,R,pluggy_741,pytest-dev/pluggy,2,1,agent,A01,0,61.2,2.4,4.1,10,0,7,76055,6285,12640,0,3148,1,2026-11-10T07:49:42.748Z,2026-11-10T07:50:53.627Z,10,9,1
1,1,R,pluggy_741,pytest-dev/pluggy,3,1,agent,A01,0,50.4,2.4,4.1,8,0,6,60968,5165,11358,0,3358,1,2026-11-10T07:49:51.616Z,2026-11-10T07:50:51.923Z,8,7,1
1,1,F,pluggy_741,pytest-dev/pluggy,3,1,agent,A01,0,62.0,2.4,4.0,12,0,8,104670,6292,12746,0,3148,1,2026-11-10T07:50:08.583Z,2026-11-10T07:51:20.334Z,12,0,1
1,1,H,pluggy_741,pytest-dev/pluggy,3,1,agent,A01,0,45.6,2.4,4.0,13,0,9,81844,4609,8056,0,742,1,2026-11-10T07:50:16.070Z,2026-11-10T07:51:11.367Z,13,9,1
1,1,C,pluggy_741,pytest-dev/pluggy,3,1,agent,A01,0,169.6,2.4,3.7,19,0,16,237112,16687,22878,0,2221,1,2026-11-10T07:50:22.036Z,2026-11-10T07:53:21.014Z,19,6,1
1,1,T,pluggy_741,pytest-dev/pluggy,3,1,agent,A01,0,129.2,2.4,3.9,15,0,12,140554,12589,14995,1,2292,1,2026-11-10T07:50:44.894Z,2026-11-10T07:53:03.828Z,15,13,1
1,1,T,pluggy_741,pytest-dev/pluggy,4,1,agent,A01,0,98.8,2.4,4.3,10,0,7,81177,9584,16073,1,3649,1,2026-11-10T07:50:51.923Z,2026-11-10T07:52:40.628Z,10,8,1
1,1,C,pluggy_741,pytest-dev/pluggy,4,1,agent,A18,0,154.2,2.4,4.1,15,1,14,196112,14922,24159,0,3572,1,2026-11-10T07:50:53.628Z,2026-11-10T07:53:37.607Z,15,6,1
1,1,H,pluggy_741,pytest-dev/pluggy,4,1,agent,A01,0,78.6,2.4,4.2,8,0,6,50806,7669,8611,0,3134,1,2026-11-10T07:51:11.368Z,2026-11-10T07:52:39.878Z,8,7,1
1,1,F,pluggy_741,pytest-dev/pluggy,4,1,agent,A01,0,64.3,2.3,3.9,11,0,9,88705,6200,11862,0,1018,1,2026-11-10T07:51:20.335Z,2026-11-10T07:52:34.016Z,11,0,1
1,1,R,pluggy_741,pytest-dev/pluggy,4,1,agent,A01,0,60.6,2.3,4.0,9,0,7,78029,5683,13483,0,3137,1,2026-11-10T07:51:52.352Z,2026-11-10T07:53:02.673Z,9,8,1
1,1,F,tomlkit_563,python-poetry/tomlkit,1,1,agent,A01,0,39.2,2.1,3.4,10,0,8,69397,3691,9899,0,408,1,2026-11-10T07:52:34.017Z,2026-11-10T07:53:22.096Z,10,0,1
1,1,H,tomlkit_563,python-poetry/tomlkit,1,1,agent,A01,0,92.3,2.0,3.6,11,0,9,60906,9179,7163,0,680,1,2026-11-10T07:52:39.879Z,2026-11-10T07:54:20.976Z,11,10,1
1,1,R,tomlkit_563,python-poetry/tomlkit,1,1,agent,A01,0,63.8,2.1,3.3,13,0,9,118910,6151,14007,0,445,1,2026-11-10T07:52:40.629Z,2026-11-10T07:53:53.164Z,13,12,1
1,1,T,tomlkit_563,python-poetry/tomlkit,1,1,agent,A01,0,56.4,2.1,4.1,11,0,7,72153,5614,10133,0,516,1,2026-11-10T07:53:02.673Z,2026-11-10T07:54:08.601Z,11,7,1
1,1,C,tomlkit_563,python-poetry/tomlkit,1,1,agent,A01,0,45.9,2.0,3.6,11,0,5,67061,4495,8345,0,569,1,2026-11-10T07:53:03.829Z,2026-11-10T07:53:58.726Z,11,0,1
1,1,C,tomlkit_563,python-poetry/tomlkit,2,1,agent,A01,0,32.2,2.0,3.6,7,0,3,38258,3192,6769,0,569,1,2026-11-10T07:53:21.015Z,2026-11-10T07:54:02.133Z,7,0,1
1,1,T,tomlkit_563,python-poetry/tomlkit,2,1,agent,A01,0,57.0,2.0,3.3,10,0,7,72025,5776,9898,0,389,1,2026-11-10T07:53:22.097Z,2026-11-10T07:54:27.776Z,10,8,1
1,1,R,tomlkit_563,python-poetry/tomlkit,2,1,agent,A01,0,88.9,2.0,3.4,20,0,17,166300,8870,14839,1,760,1,2026-11-10T07:53:37.608Z,2026-11-10T07:55:15.169Z,20,18,1
1,1,H,tomlkit_563,python-poetry/tomlkit,2,1,agent,A01,0,94.3,2.0,3.6,12,0,10,86643,9473,10842,0,569,1,2026-11-10T07:53:43.646Z,2026-11-10T07:55:26.796Z,12,11,1
1,1,F,tomlkit_563,python-poetry/tomlkit,2,1,agent,A01,0,150.4,2.0,3.6,31,0,26,269761,14674,15310,3,2560,1,2026-11-10T07:53:53.165Z,2026-11-10T07:56:32.489Z,31,0,1
1,1,F,tomlkit_563,python-poetry/tomlkit,3,1,agent,A01,0,151.0,2.0,3.5,29,0,19,233244,14919,14692,1,982,2,2026-11-10T07:53:58.726Z,2026-11-10T07:56:38.710Z,29,0,1
1,1,H,tomlkit_563,python-poetry/tomlkit,3,1,agent,A01,0,93.7,2.0,3.3,11,0,9,66057,9258,8783,0,351,1,2026-11-10T07:54:02.134Z,2026-11-10T07:55:44.429Z,11,10,1
1,1,C,tomlkit_563,python-poetry/tomlkit,3,1,agent,A01,0,53.4,2.0,3.3,12,0,9,106522,5254,13561,0,327,1,2026-11-10T07:54:08.601Z,2026-11-10T07:55:10.515Z,12,0,1
1,1,T,tomlkit_563,python-poetry/tomlkit,3,1,agent,A01,0,91.5,2.0,3.4,23,0,20,185160,8884,14479,1,536,1,2026-11-10T07:54:20.977Z,2026-11-10T07:56:01.317Z,23,21,1
1,1,R,tomlkit_563,python-poetry/tomlkit,3,1,agent,A01,0,42.6,2.0,3.4,10,0,5,56337,4069,7683,0,353,1,2026-11-10T07:54:27.777Z,2026-11-10T07:55:19.077Z,10,9,1
1,1,R,tomlkit_563,python-poetry/tomlkit,4,1,agent,A01,0,46.6,2.1,3.4,9,0,5,51774,4556,8192,0,375,1,2026-11-10T07:55:10.516Z,2026-11-10T07:56:06.026Z,9,8,1
1,1,T,tomlkit_563,python-poetry/tomlkit,4,1,agent,A01,0,59.8,2.0,4.1,12,0,9,98091,5786,13053,0,483,1,2026-11-10T07:55:15.170Z,2026-11-10T07:56:24.506Z,12,10,1
1,1,C,tomlkit_563,python-poetry/tomlkit,4,1,agent,A01,0,62.1,2.0,3.5,12,0,8,92290,6046,11822,0,547,1,2026-11-10T07:55:19.078Z,2026-11-10T07:56:29.967Z,12,0,1
1,1,H,tomlkit_563,python-poetry/tomlkit,4,1,agent,A01,0,63.3,2.0,3.5,7,0,5,33346,6278,5899,0,335,1,2026-11-10T07:55:26.797Z,2026-11-10T07:56:39.083Z,7,6,1
1,1,F,tomlkit_563,python-poetry/tomlkit,4,1,agent,A01,0,47.7,2.0,3.5,10,0,6,56556,4704,8271,0,486,1,2026-11-10T07:55:44.430Z,2026-11-10T07:56:40.888Z,10,0,1
1,1,T,pydantic-settings_843,pydantic/pydantic-settings,1,1,agent,A01,0,179.5,2.2,3.6,25,0,20,207793,16584,15179,2,0,2,2026-11-10T07:56:01.318Z,2026-11-10T07:59:09.882Z,25,22,1
1,1,H,pydantic-settings_843,pydantic/pydantic-settings,1,1,agent,A01,0,109.1,2.1,3.8,14,0,12,119959,10189,13624,0,1141,2,2026-11-10T07:56:06.026Z,2026-11-10T07:58:04.376Z,14,13,1
1,1,F,pydantic-settings_843,pydantic/pydantic-settings,1,1,agent,A01,0,105.0,2.3,3.7,21,0,17,175134,9600,16276,2,768,2,2026-11-10T07:56:24.507Z,2026-11-10T07:58:18.845Z,21,0,1
1,1,C,pydantic-settings_843,pydantic/pydantic-settings,1,1,agent,A01,0,75.0,2.2,3.8,22,0,20,312094,6694,24319,0,591,2,2026-11-10T07:56:29.968Z,2026-11-10T07:57:54.290Z,22,9,1
1,1,R,pydantic-settings_843,pydantic/pydantic-settings,1,1,agent,A02,0,129.8,2.2,,34,0,28,316032,11642,15452,3,0,-1,2026-11-10T07:56:32.489Z,2026-11-10T07:58:47.827Z,34,30,1
1,1,R,pydantic-settings_843,pydantic/pydantic-settings,2,1,agent,A01,0,100.7,2.2,3.7,25,0,21,245123,8913,16796,1,883,2,2026-11-10T07:56:38.711Z,2026-11-10T07:58:28.630Z,25,23,1
1,1,C,pydantic-settings_843,pydantic/pydantic-settings,2,1,agent,A18,0,54.3,2.3,,16,1,16,228442,4675,24355,0,0,-1,2026-11-10T07:56:39.083Z,2026-11-10T07:57:39.201Z,16,7,1
1,1,F,pydantic-settings_843,pydantic/pydantic-settings,2,1,agent,A01,0,73.0,2.2,3.8,20,0,17,176149,6428,14626,1,738,2,2026-11-10T07:56:40.889Z,2026-11-10T07:58:03.259Z,20,0,1
1,1,H,pydantic-settings_843,pydantic/pydantic-settings,2,1,agent,A01,0,118.8,2.1,4.0,17,0,13,158410,10852,13812,0,1622,2,2026-11-10T07:57:39.202Z,2026-11-10T07:59:47.324Z,17,13,1
1,1,T,pydantic-settings_843,pydantic/pydantic-settings,2,1,agent,A01,0,127.0,2.1,3.8,31,0,26,269860,9776,15185,2,967,2,2026-11-10T07:57:54.290Z,2026-11-10T08:00:10.628Z,31,27,1
1,1,C,pydantic-settings_843,pydantic/pydantic-settings,3,1,agent,A18,0,93.6,2.1,3.9,14,1,14,173081,8487,23662,0,629,2,2026-11-10T07:58:03.260Z,2026-11-10T07:59:46.169Z,14,4,1
1,1,F,pydantic-settings_843,pydantic/pydantic-settings,3,1,agent,A01,0,171.6,2.1,3.7,32,0,27,284165,15503,15264,3,578,2,2026-11-10T07:58:04.376Z,2026-11-10T08:01:05.170Z,32,0,1
1,1,R,pydantic-settings_843,pydantic/pydantic-settings,3,1,agent,A01,0,106.6,2.1,3.9,28,0,24,242390,9605,14787,2,459,2,2026-11-10T07:58:18.845Z,2026-11-10T08:00:14.794Z,28,25,1
1,1,H,pydantic-settings_843,pydantic/pydantic-settings,3,1,agent,A01,0,230.8,2.1,3.7,33,0,28,286982,21484,15859,2,839,2,2026-11-10T07:58:28.631Z,2026-11-10T08:02:28.463Z,33,30,1
1,1,T,pydantic-settings_843,pydantic/pydantic-settings,3,1,agent,A01,0,172.3,2.1,3.7,22,0,18,204014,15771,15646,2,2884,2,2026-11-10T07:58:47.827Z,2026-11-10T08:01:49.213Z,22,19,1
1,1,T,pydantic-settings_843,pydantic/pydantic-settings,4,1,agent,A02,0,155.7,2.1,,34,0,28,323602,14176,16775,4,0,-1,2026-11-10T07:59:09.883Z,2026-11-10T08:01:51.068Z,34,29,1
1,1,H,pydantic-settings_843,pydantic/pydantic-settings,4,1,agent,A01,0,161.6,2.2,3.7,31,0,28,251743,15158,15303,1,0,2,2026-11-10T07:59:46.170Z,2026-11-10T08:02:36.930Z,31,29,1
1,1,R,pydantic-settings_843,pydantic/pydantic-settings,4,1,agent,A01,0,56.5,2.1,3.7,12,0,9,88397,5101,14677,1,1002,2,2026-11-10T07:59:47.324Z,2026-11-10T08:00:53.049Z,12,10,1
1,1,F,pydantic-settings_843,pydantic/pydantic-settings,4,1,agent,A01,0,109.7,2.2,3.9,23,0,19,197689,10126,14681,2,1574,2,2026-11-10T08:00:10.629Z,2026-11-10T08:02:09.755Z,23,0,1
1,1,C,pydantic-settings_843,pydantic/pydantic-settings,4,1,agent,A01,0,76.0,2.1,3.7,16,0,11,156801,6785,15676,0,951,2,2026-11-10T08:00:14.795Z,2026-11-10T08:01:39.928Z,16,6,1
1,1,H,tomlkit_599,python-poetry/tomlkit,1,1,agent,A00,1,52.0,2.0,3.5,11,0,7,67384,4745,7774,0,667,0,2026-11-10T08:00:53.050Z,2026-11-10T08:01:53.968Z,11,7,1
1,1,R,tomlkit_599,python-poetry/tomlkit,1,1,agent,A01,0,52.5,2.0,3.4,18,0,15,135899,4877,14587,1,609,1,2026-11-10T08:01:05.171Z,2026-11-10T08:02:06.289Z,18,16,1
1,1,F,tomlkit_599,python-poetry/tomlkit,1,1,agent,A00,1,23.6,2.0,3.5,9,0,7,58661,2248,8632,0,667,0,2026-11-10T08:01:39.929Z,2026-11-10T08:02:12.426Z,9,0,1
1,1,C,tomlkit_599,python-poetry/tomlkit,1,1,agent,A01,0,48.1,2.1,3.6,14,0,10,99642,4621,10414,0,712,1,2026-11-10T08:01:49.214Z,2026-11-10T08:02:46.526Z,14,0,1
1,1,T,tomlkit_599,python-poetry/tomlkit,1,1,agent,A00,1,20.9,2.1,3.4,9,0,7,56166,2021,8294,0,667,0,2026-11-10T08:01:51.069Z,2026-11-10T08:02:20.764Z,9,8,1
1,1,T,tomlkit_599,python-poetry/tomlkit,2,1,agent,A00,1,69.1,2.0,3.5,22,0,14,176267,6624,15170,1,667,0,2026-11-10T08:01:53.968Z,2026-11-10T08:03:11.878Z,22,14,1
1,1,C,tomlkit_599,python-poetry/tomlkit,2,1,agent,A01,0,31.6,2.1,3.6,12,0,10,85316,2940,9654,0,609,1,2026-11-10T08:02:06.290Z,2026-11-10T08:02:46.956Z,12,0,1
1,1,F,tomlkit_599,python-poetry/tomlkit,2,1,agent,A00,1,64.6,2.0,3.6,23,0,19,196831,6147,15021,2,667,0,2026-11-10T08:02:09.756Z,2026-11-10T08:03:23.458Z,23,0,1
1,1,R,tomlkit_599,python-poetry/tomlkit,2,1,agent,A00,1,24.9,2.0,3.6,10,0,8,71613,2266,9743,0,667,0,2026-11-10T08:02:12.427Z,2026-11-10T08:02:46.530Z,10,9,1
1,1,H,tomlkit_599,python-poetry/tomlkit,2,1,agent,A00,1,46.8,2.1,3.6,12,0,10,75056,4525,8380,0,667,0,2026-11-10T08:02:20.765Z,2026-11-10T08:03:16.675Z,12,11,1
1,1,F,tomlkit_599,python-poetry/tomlkit,3,1,agent,A00,1,28.2,2.0,3.4,11,0,9,75432,2649,9529,0,667,0,2026-11-10T08:02:28.464Z,2026-11-10T08:03:05.368Z,11,0,1
1,1,C,tomlkit_599,python-poetry/tomlkit,3,1,agent,A01,0,31.1,2.0,3.6,14,0,12,128611,2887,14166,0,669,1,2026-11-10T08:02:36.931Z,2026-11-10T08:03:17.000Z,14,0,1
1,1,R,tomlkit_599,python-poetry/tomlkit,3,1,agent,A01,0,206.5,2.1,3.6,24,0,19,210055,21143,18859,3,6311,1,2026-11-10T08:02:46.527Z,2026-11-10T08:06:22.151Z,24,20,1
1,1,H,tomlkit_599,python-poetry/tomlkit,3,1,agent,A00,1,114.5,2.1,3.5,15,0,13,85234,11574,7428,0,667,0,2026-11-10T08:02:46.530Z,2026-11-10T08:04:49.867Z,15,14,1
1,1,T,tomlkit_599,python-poetry/tomlkit,3,1,agent,A01,0,24.5,2.1,3.6,12,0,10,99565,2286,11721,0,609,1,2026-11-10T08:02:46.956Z,2026-11-10T08:03:20.660Z,12,11,1
1,1,T,tomlkit_599,python-poetry/tomlkit,4,1,agent,A00,1,32.0,2.1,3.4,13,0,11,107391,3062,13134,0,667,0,2026-11-10T08:03:05.369Z,2026-11-10T08:03:46.034Z,13,12,1
1,1,H,tomlkit_599,python-poetry/tomlkit,4,1,agent,A00,1,44.4,2.2,3.5,9,0,7,54411,4266,7782,0,667,0,2026-11-10T08:03:11.879Z,2026-11-10T08:04:05.375Z,9,8,1
1,1,R,tomlkit_599,python-poetry/tomlkit,4,1,agent,A02,0,122.6,2.2,3.5,33,0,28,292208,12431,15264,3,674,1,2026-11-10T08:03:16.675Z,2026-11-10T08:05:28.213Z,33,29,1
1,1,C,tomlkit_599,python-poetry/tomlkit,4,1,agent,A00,1,35.9,2.2,3.4,14,0,11,123810,3345,12713,0,667,0,2026-11-10T08:03:17.000Z,2026-11-10T08:04:01.924Z,14,0,1
1,1,F,tomlkit_599,python-poetry/tomlkit,4,1,agent,A00,1,38.3,2.1,3.6,13,0,11,119000,3567,13611,0,667,0,2026-11-10T08:03:20.661Z,2026-11-10T08:04:07.947Z,13,0,1
1,1,H,more-itertools_1135,more-itertools/more-itertools,1,1,agent,A01,0,162.7,1.9,3.4,23,0,20,185573,16721,14837,1,6793,2,2026-11-10T08:03:23.459Z,2026-11-10T08:06:14.862Z,23,21,1
1,1,C,more-itertools_1135,more-itertools/more-itertools,1,1,agent,A01,0,134.2,1.9,303.0,16,0,14,200076,13890,21498,0,4041,124,2026-11-10T08:03:46.034Z,2026-11-10T08:11:08.381Z,16,6,1
1,1,R,more-itertools_1135,more-itertools/more-itertools,1,1,agent,A01,0,274.4,2.0,3.2,33,0,28,327124,28641,16858,3,14227,2,2026-11-10T08:04:01.925Z,2026-11-10T08:08:44.766Z,33,29,1
1,1,T,more-itertools_1135,more-itertools/more-itertools,1,1,agent,A01,0,171.9,2.0,3.3,27,0,23,249826,17983,16273,1,6701,2,2026-11-10T08:04:05.376Z,2026-11-10T08:07:05.964Z,27,24,1
1,1,F,more-itertools_1135,more-itertools/more-itertools,1,1,agent,A01,0,218.6,1.9,3.3,31,0,26,266697,22814,15833,3,10571,2,2026-11-10T08:04:07.948Z,2026-11-10T08:07:54.965Z,31,0,1
1,1,F,more-itertools_1135,more-itertools/more-itertools,2,1,agent,A01,0,253.9,1.9,9.9,21,0,17,194203,26684,15230,2,3505,1,2026-11-10T08:04:49.867Z,2026-11-10T08:09:18.669Z,21,0,1
1,1,T,more-itertools_1135,more-itertools/more-itertools,2,1,agent,A01,0,173.2,1.9,10.0,32,0,28,286620,17877,17443,2,3000,1,2026-11-10T08:05:28.213Z,2026-11-10T08:08:36.598Z,32,29,1
1,1,R,more-itertools_1135,more-itertools/more-itertools,2,1,agent,A01,0,121.8,2.0,10.0,25,0,22,221388,12489,14471,1,5832,1,2026-11-10T08:06:14.863Z,2026-11-10T08:08:31.992Z,25,23,1
1,1,C,more-itertools_1135,more-itertools/more-itertools,2,1,agent,A18,0,127.7,1.9,3.3,18,1,18,231948,13171,23139,0,43368,2,2026-11-10T08:06:22.152Z,2026-11-10T08:08:38.502Z,18,7,1
1,1,H,more-itertools_1135,more-itertools/more-itertools,2,1,agent,A01,0,228.8,2.0,9.9,33,0,28,283756,24402,14903,1,1127,1,2026-11-10T08:07:05.965Z,2026-11-10T08:11:09.986Z,33,31,1
1,1,H,more-itertools_1135,more-itertools/more-itertools,3,1,agent,A01,0,164.4,1.9,3.2,29,0,26,236488,17594,14656,1,5643,2,2026-11-10T08:07:54.966Z,2026-11-10T08:10:47.540Z,29,27,1
1,1,R,more-itertools_1135,more-itertools/more-itertools,3,1,agent,A01,0,109.5,1.9,3.2,26,0,22,222308,11708,14340,1,3404,2,2026-11-10T08:08:31.993Z,2026-11-10T08:10:29.734Z,26,24,1
1,1,F,more-itertools_1135,more-itertools/more-itertools,3,1,agent,A01,0,126.6,1.9,3.3,19,0,16,164282,13623,15089,1,5786,2,2026-11-10T08:08:36.599Z,2026-11-10T08:10:51.532Z,19,0,1
1,1,T,more-itertools_1135,more-itertools/more-itertools,3,1,agent,A01,0,168.1,1.8,3.2,29,0,25,270914,18105,16302,2,6247,2,2026-11-10T08:08:38.503Z,2026-11-10T08:11:34.927Z,29,26,1
1,1,C,more-itertools_1135,more-itertools/more-itertools,3,1,agent,A01,0,108.8,1.8,3.2,18,0,16,213471,11602,19867,0,4676,2,2026-11-10T08:08:44.767Z,2026-11-10T08:10:41.713Z,18,6,1
1,1,C,more-itertools_1135,more-itertools/more-itertools,4,1,agent,A01,0,120.5,1.9,3.1,23,0,21,257842,12744,20458,0,1567,2,2026-11-10T08:09:18.669Z,2026-11-10T08:11:27.221Z,23,5,1
1,1,T,more-itertools_1135,more-itertools/more-itertools,4,1,agent,A01,0,142.7,1.8,3.2,22,0,19,186739,15701,14457,1,41976,2,2026-11-10T08:10:29.735Z,2026-11-10T08:13:00.695Z,22,20,1
1,1,F,more-itertools_1135,more-itertools/more-itertools,4,1,agent,A01,0,222.4,1.9,9.2,36,0,28,329637,24400,14815,3,4787,1,2026-11-10T08:10:41.714Z,2026-11-10T08:14:38.515Z,36,0,1
1,1,R,more-itertools_1135,more-itertools/more-itertools,4,1,agent,A01,0,112.8,1.9,3.1,16,0,12,121270,12381,15266,1,4540,2,2026-11-10T08:10:47.541Z,2026-11-10T08:12:48.450Z,16,14,1
1,1,H,more-itertools_1135,more-itertools/more-itertools,4,1,agent,A01,0,140.4,1.8,3.3,24,0,21,209178,15346,15286,1,3516,2,2026-11-10T08:10:51.533Z,2026-11-10T08:13:20.488Z,24,22,1
1,1,C,more-itertools_1200,more-itertools/more-itertools,1,1,agent,A00,1,42.8,1.9,5.6,17,0,12,118417,3788,8947,0,457,0,2026-11-10T08:11:08.381Z,2026-11-10T08:12:02.026Z,17,0,1
1,1,H,more-itertools_1200,more-itertools/more-itertools,1,1,agent,A00,1,57.8,1.8,5.6,19,0,17,119464,6233,8639,0,424,0,2026-11-10T08:11:09.987Z,2026-11-10T08:12:18.309Z,19,18,1
1,1,F,more-itertools_1200,more-itertools/more-itertools,1,1,agent,A00,1,19.4,1.9,5.5,13,0,11,86174,2026,8680,0,457,0,2026-11-10T08:11:27.222Z,2026-11-10T08:11:57.115Z,13,0,1
1,1,R,more-itertools_1200,more-itertools/more-itertools,1,1,agent,A00,1,35.2,1.8,5.6,12,0,10,83728,3805,10154,0,424,0,2026-11-10T08:11:34.927Z,2026-11-10T08:12:20.809Z,12,11,1
1,1,T,more-itertools_1200,more-itertools/more-itertools,1,1,agent,A00,1,25.6,1.9,5.6,11,0,9,70121,2675,8443,0,424,0,2026-11-10T08:11:57.116Z,2026-11-10T08:12:33.380Z,11,10,1
1,1,T,more-itertools_1200,more-itertools/more-itertools,2,1,agent,A01,0,22.3,1.8,5.5,10,0,8,60324,2353,8034,0,485,1,2026-11-10T08:12:02.027Z,2026-11-10T08:12:34.732Z,10,9,1
1,1,R,more-itertools_1200,more-itertools/more-itertools,2,1,agent,A00,1,34.4,1.9,5.6,14,0,12,109592,3412,11149,0,424,0,2026-11-10T08:12:18.310Z,2026-11-10T08:13:03.377Z,14,13,1
1,1,F,more-itertools_1200,more-itertools/more-itertools,2,1,agent,A01,0,51.6,1.8,5.8,17,0,15,145685,5289,12041,0,480,1,2026-11-10T08:12:20.810Z,2026-11-10T08:13:23.270Z,17,0,1
1,1,H,more-itertools_1200,more-itertools/more-itertools,2,1,agent,A00,1,33.6,1.9,5.6,13,0,11,74564,3251,7189,0,457,0,2026-11-10T08:12:33.381Z,2026-11-10T08:13:17.659Z,13,12,1
1,1,C,more-itertools_1200,more-itertools/more-itertools,2,1,agent,A00,1,30.2,1.8,5.5,15,0,13,112111,3159,10203,0,457,0,2026-11-10T08:12:34.732Z,2026-11-10T08:13:15.403Z,15,0,1
1,1,R,more-itertools_1200,more-itertools/more-itertools,3,1,agent,A00,1,21.6,1.8,5.8,10,0,8,61020,2202,7935,0,424,0,2026-11-10T08:12:48.451Z,2026-11-10T08:13:20.889Z,10,9,1
1,1,T,more-itertools_1200,more-itertools/more-itertools,3,1,agent,A00,1,52.2,1.9,5.5,20,0,11,128845,5003,8294,0,424,0,2026-11-10T08:13:00.696Z,2026-11-10T08:14:03.612Z,20,11,1
1,1,H,more-itertools_1200,more-itertools/more-itertools,3,1,agent,A00,1,31.2,1.8,5.5,20,0,18,144783,3356,9392,0,457,0,2026-11-10T08:13:03.378Z,2026-11-10T08:13:45.042Z,20,19,1
1,1,F,more-itertools_1200,more-itertools/more-itertools,3,1,agent,A00,1,27.6,2.0,5.6,13,0,11,92392,2932,9639,0,457,0,2026-11-10T08:13:15.404Z,2026-11-10T08:13:53.863Z,13,0,1
1,1,C,more-itertools_1200,more-itertools/more-itertools,3,1,agent,A00,1,18.1,1.9,5.6,12,0,10,75360,1855,8112,0,457,0,2026-11-10T08:13:17.659Z,2026-11-10T08:13:46.546Z,12,0,1
1,1,C,more-itertools_1200,more-itertools/more-itertools,4,1,agent,A00,1,30.2,1.9,5.6,13,0,8,84587,2848,8437,0,457,0,2026-11-10T08:13:20.489Z,2026-11-10T08:14:01.407Z,13,0,1
1,1,F,more-itertools_1200,more-itertools/more-itertools,4,1,agent,A00,1,62.3,1.9,5.6,21,0,18,168826,6715,14467,1,424,0,2026-11-10T08:13:20.889Z,2026-11-10T08:14:33.978Z,21,0,1
1,1,H,more-itertools_1200,more-itertools/more-itertools,4,1,agent,A00,1,61.4,1.8,5.6,26,0,24,213569,6666,12078,0,424,0,2026-11-10T08:13:23.271Z,2026-11-10T08:14:35.354Z,26,25,1
1,1,T,more-itertools_1200,more-itertools/more-itertools,4,1,agent,A00,1,18.6,1.9,5.5,11,0,9,62899,1926,7347,0,457,0,2026-11-10T08:13:45.043Z,2026-11-10T08:14:14.132Z,11,10,1
1,1,R,more-itertools_1200,more-itertools/more-itertools,4,1,agent,A00,1,44.7,1.9,5.9,18,0,14,149503,4782,11751,0,457,0,2026-11-10T08:13:46.546Z,2026-11-10T08:14:42.249Z,18,17,1
1,1,H,packaging_1382,pypa/packaging,1,1,agent,A01,0,40.3,1.9,3.5,7,0,5,31009,4497,5436,0,599,1,2026-11-10T08:13:53.864Z,2026-11-10T08:14:42.947Z,7,6,1
1,1,R,packaging_1382,pypa/packaging,1,1,agent,A00,1,27.8,1.9,3.6,10,0,8,62965,2888,8642,0,732,0,2026-11-10T08:14:01.407Z,2026-11-10T08:14:37.860Z,10,9,1
1,1,F,packaging_1382,pypa/packaging,1,1,agent,A00,1,78.7,1.8,3.5,20,0,17,189763,8636,15037,1,727,0,2026-11-10T08:14:03.613Z,2026-11-10T08:15:30.883Z,20,0,1
1,1,C,packaging_1382,pypa/packaging,1,1,agent,A00,1,27.7,1.8,3.3,10,0,8,62420,3104,8493,0,726,0,2026-11-10T08:14:14.133Z,2026-11-10T08:14:49.989Z,10,0,1
1,1,T,packaging_1382,pypa/packaging,1,1,agent,A00,1,125.0,2.0,3.4,30,0,25,248802,13774,14705,2,692,0,2026-11-10T08:14:33.978Z,2026-11-10T08:16:47.704Z,30,27,1
1,1,T,packaging_1382,pypa/packaging,2,1,agent,A00,1,24.6,1.9,3.3,10,0,8,62000,2547,8468,0,726,0,2026-11-10T08:14:35.354Z,2026-11-10T08:15:08.453Z,10,9,1
1,1,C,packaging_1382,pypa/packaging,2,1,agent,A00,1,44.4,1.9,3.5,16,0,14,149806,4648,13899,0,749,0,2026-11-10T08:14:37.861Z,2026-11-10T08:15:31.159Z,16,0,1
1,1,F,packaging_1382,pypa/packaging,2,1,agent,A00,1,29.1,2.0,3.4,10,0,8,61547,3016,8427,0,555,0,2026-11-10T08:14:38.516Z,2026-11-10T08:15:16.224Z,10,0,1
1,1,R,packaging_1382,pypa/packaging,2,1,agent,A00,1,25.9,1.8,3.4,10,0,8,60906,2698,8183,0,561,0,2026-11-10T08:14:42.249Z,2026-11-10T08:15:16.700Z,10,9,1
1,1,H,packaging_1382,pypa/packaging,2,1,agent,A01,0,36.4,1.9,3.3,10,0,8,56954,3891,7373,0,599,1,2026-11-10T08:14:42.947Z,2026-11-10T08:15:27.825Z,10,9,1
1,1,R,packaging_1382,pypa/packaging,3,1,agent,A00,1,32.2,1.8,3.5,10,0,8,63594,3421,8694,0,624,0,2026-11-10T08:14:49.990Z,2026-11-10T08:15:30.709Z,10,9,1
1,1,C,packaging_1382,pypa/packaging,3,1,agent,A01,0,73.5,1.8,3.3,14,0,12,121702,8072,14115,0,688,2,2026-11-10T08:15:08.454Z,2026-11-10T08:16:30.163Z,14,0,1
1,1,H,packaging_1382,pypa/packaging,3,1,agent,A01,0,155.3,1.9,3.4,22,0,20,158324,17464,10934,0,1351,1,2026-11-10T08:15:16.224Z,2026-11-10T08:18:00.014Z,22,21,1
1,1,T,packaging_1382,pypa/packaging,3,1,agent,A01,0,66.7,1.9,3.5,25,0,21,209295,7153,15277,2,947,1,2026-11-10T08:15:16.701Z,2026-11-10T08:16:32.000Z,25,22,1
1,1,F,packaging_1382,pypa/packaging,3,1,agent,A00,1,46.3,1.9,3.3,18,0,15,141600,5015,15982,1,726,0,2026-11-10T08:15:27.826Z,2026-11-10T08:16:22.733Z,18,0,1
1,1,F,packaging_1382,pypa/packaging,4,1,agent,A01,0,109.6,1.9,3.4,20,0,16,174424,12100,15699,1,1569,1,2026-11-10T08:15:30.710Z,2026-11-10T08:17:28.848Z,20,0,1
1,1,T,packaging_1382,pypa/packaging,4,1,agent,A00,1,31.3,1.9,3.3,10,0,8,65601,3423,9351,0,726,0,2026-11-10T08:15:30.884Z,2026-11-10T08:16:10.548Z,10,9,1
1,1,H,packaging_1382,pypa/packaging,4,1,agent,A00,1,59.8,1.9,3.3,16,0,14,89470,6430,7263,0,716,0,2026-11-10T08:15:31.159Z,2026-11-10T08:16:39.283Z,16,15,1
1,1,C,packaging_1382,pypa/packaging,4,1,agent,A00,1,28.9,1.8,3.4,10,0,8,61969,3018,8417,0,732,0,2026-11-10T08:16:10.548Z,2026-11-10T08:16:47.805Z,10,0,1
1,1,R,packaging_1382,pypa/packaging,4,1,agent,A00,1,35.4,1.9,3.4,10,0,8,67650,3961,9613,0,726,0,2026-11-10T08:16:22.733Z,2026-11-10T08:17:06.413Z,10,9,1
1,1,T,packaging_1170,pypa/packaging,1,1,agent,A01,0,22.1,1.9,3.4,7,0,5,38852,2469,7389,0,673,1,2026-11-10T08:16:30.164Z,2026-11-10T08:17:00.609Z,7,6,1
1,1,C,packaging_1170,pypa/packaging,1,1,agent,A01,0,42.8,1.9,3.3,11,0,9,80232,4741,11128,0,788,1,2026-11-10T08:16:32.001Z,2026-11-10T08:17:23.088Z,11,0,1
1,1,R,packaging_1170,pypa/packaging,1,1,agent,A01,0,164.5,1.8,3.4,26,0,21,236308,17647,15636,2,1113,1,2026-11-10T08:16:39.284Z,2026-11-10T08:19:32.256Z,26,23,1
1,1,H,packaging_1170,pypa/packaging,1,1,agent,A01,0,57.2,1.8,3.3,11,0,9,61603,6330,7956,0,932,1,2026-11-10T08:16:47.705Z,2026-11-10T08:17:53.180Z,11,10,1
1,1,F,packaging_1170,pypa/packaging,1,1,agent,A01,0,49.1,1.9,3.3,13,0,9,91890,5397,10546,0,1160,1,2026-11-10T08:16:47.805Z,2026-11-10T08:17:45.365Z,13,0,1
1,1,F,packaging_1170,pypa/packaging,2,1,agent,A01,0,95.1,1.8,3.4,16,0,13,131559,10192,14632,1,1497,1,2026-11-10T08:17:00.609Z,2026-11-10T08:18:44.126Z,16,0,1
1,1,H,packaging_1170,pypa/packaging,2,1,agent,A01,0,57.2,1.8,4.3,9,0,7,44470,6361,6255,0,1168,1,2026-11-10T08:17:06.414Z,2026-11-10T08:18:12.939Z,9,8,1
1,1,R,packaging_1170,pypa/packaging,2,1,agent,A02,0,204.0,1.9,3.4,32,0,28,292894,21065,15968,2,1292,1,2026-11-10T08:17:23.089Z,2026-11-10T08:20:55.448Z,32,29,1
1,1,C,packaging_1170,pypa/packaging,2,1,agent,A01,0,90.1,1.8,3.5,16,0,13,165445,9442,19093,0,819,1,2026-11-10T08:17:28.849Z,2026-11-10T08:19:07.344Z,16,3,1
1,1,T,packaging_1170,pypa/packaging,2,1,agent,A01,0,218.2,1.8,3.6,34,0,28,322722,22361,15500,3,1964,1,2026-11-10T08:17:45.366Z,2026-11-10T08:21:32.155Z,34,30,1
1,1,T,packaging_1170,pypa/packaging,3,1,agent,A01,0,41.3,1.8,3.3,9,0,7,69236,4292,11217,0,2161,1,2026-11-10T08:17:53.180Z,2026-11-10T08:18:42.922Z,9,8,1
1,1,R,packaging_1170,pypa/packaging,3,1,agent,A01,0,86.2,1.8,3.5,18,0,15,140622,9082,14601,1,1179,1,2026-11-10T08:18:00.015Z,2026-11-10T08:19:34.709Z,18,16,1
1,1,F,packaging_1170,pypa/packaging,3,1,agent,A01,0,41.9,1.8,3.4,11,0,9,78644,4303,11104,0,885,1,2026-11-10T08:18:12.939Z,2026-11-10T08:19:03.236Z,11,0,1
1,1,C,packaging_1170,pypa/packaging,3,1,agent,A18,0,107.3,1.8,3.5,19,1,19,250115,10754,24129,0,1866,1,2026-11-10T08:18:42.922Z,2026-11-10T08:20:38.855Z,19,8,1
1,1,H,packaging_1170,pypa/packaging,3,1,agent,A01,0,29.3,1.8,3.4,8,0,6,40683,3020,6850,0,599,1,2026-11-10T08:18:44.127Z,2026-11-10T08:19:21.788Z,8,7,1
1,1,H,packaging_1170,pypa/packaging,4,1,agent,A01,0,40.6,1.9,3.4,9,0,7,43818,4321,6892,0,714,1,2026-11-10T08:19:03.236Z,2026-11-10T08:19:52.379Z,9,8,1
1,1,C,packaging_1170,pypa/packaging,4,1,agent,A18,0,119.5,1.8,3.3,17,1,17,231642,12032,24449,0,3031,2,2026-11-10T08:19:07.344Z,2026-11-10T08:21:15.057Z,17,7,1
1,1,F,packaging_1170,pypa/packaging,4,1,agent,A01,0,105.4,1.8,3.4,15,0,10,118560,10522,16207,1,1253,1,2026-11-10T08:19:21.789Z,2026-11-10T08:21:15.470Z,15,0,1
1,1,R,packaging_1170,pypa/packaging,4,1,agent,A01,0,50.2,1.9,4.3,10,0,8,79774,5140,11854,0,1104,1,2026-11-10T08:19:32.257Z,2026-11-10T08:20:31.774Z,10,9,1
1,1,T,packaging_1170,pypa/packaging,4,1,agent,A01,0,170.4,1.8,3.3,31,0,27,257524,17190,14852,2,1620,2,2026-11-10T08:19:34.709Z,2026-11-10T08:22:33.503Z,31,28,1
1,1,R,packaging_1362,pypa/packaging,1,1,agent,A00,1,33.1,1.9,3.3,10,0,8,76556,3225,11469,0,655,0,2026-11-10T08:19:52.379Z,2026-11-10T08:20:33.657Z,10,9,1
1,1,F,packaging_1362,pypa/packaging,1,1,agent,A01,0,57.6,1.9,3.3,9,0,7,70513,5784,13694,0,877,1,2026-11-10T08:20:31.775Z,2026-11-10T08:21:37.707Z,9,0,1
1,1,C,packaging_1362,pypa/packaging,1,1,agent,A00,1,49.8,1.9,3.4,17,0,12,193294,4822,17366,0,655,0,2026-11-10T08:20:33.657Z,2026-11-10T08:21:31.958Z,17,7,1
1,1,T,packaging_1362,pypa/packaging,1,1,agent,A01,0,39.7,1.8,3.2,12,0,10,76692,3923,9689,0,782,1,2026-11-10T08:20:38.856Z,2026-11-10T08:21:26.547Z,12,11,1
1,1,H,packaging_1362,pypa/packaging,1,1,agent,A01,0,218.8,1.8,3.3,42,0,28,384613,23215,15149,2,0,1,2026-11-10T08:20:55.449Z,2026-11-10T08:24:42.653Z,42,39,1
1,1,H,packaging_1362,pypa/packaging,2,1,agent,A00,1,84.5,1.8,3.2,13,0,10,98104,8853,12248,0,655,0,2026-11-10T08:21:15.058Z,2026-11-10T08:22:47.601Z,13,11,1
1,1,T,packaging_1362,pypa/packaging,2,1,agent,A00,1,95.3,1.9,3.3,19,0,11,126412,10036,14454,1,655,0,2026-11-10T08:21:15.471Z,2026-11-10T08:22:59.213Z,19,13,1
1,1,C,packaging_1362,pypa/packaging,2,1,agent,A00,1,32.0,1.9,3.2,13,0,11,119810,3198,15458,0,655,0,2026-11-10T08:21:26.548Z,2026-11-10T08:22:06.811Z,13,2,1
1,1,F,packaging_1362,pypa/packaging,2,1,agent,A00,1,40.2,1.9,3.2,13,0,9,104133,4114,11660,0,655,0,2026-11-10T08:21:31.959Z,2026-11-10T08:22:20.444Z,13,0,1
1,1,R,packaging_1362,pypa/packaging,2,1,agent,A00,1,47.7,1.9,3.2,17,0,14,128452,4853,14487,1,655,0,2026-11-10T08:21:32.156Z,2026-11-10T08:22:28.252Z,17,15,1
1,1,F,packaging_1362,pypa/packaging,3,1,agent,A00,1,38.5,1.8,3.3,14,0,9,107257,3920,10728,0,655,0,2026-11-10T08:21:37.708Z,2026-11-10T08:22:24.595Z,14,0,1
1,1,H,packaging_1362,pypa/packaging,3,1,agent,A01,0,289.0,1.8,3.2,32,0,28,289442,31892,21680,1,1514,2,2026-11-10T08:22:06.812Z,2026-11-10T08:27:04.017Z,32,30,1
1,1,C,packaging_1362,pypa/packaging,3,1,agent,A01,0,44.2,1.9,3.2,11,0,9,85406,4514,11652,0,856,1,2026-11-10T08:22:20.445Z,2026-11-10T08:23:12.992Z,11,0,1
1,1,R,packaging_1362,pypa/packaging,3,1,agent,A00,1,42.9,1.8,3.2,17,0,14,129112,4214,15096,1,655,0,2026-11-10T08:22:24.595Z,2026-11-10T08:23:15.882Z,17,15,1
1,1,T,packaging_1362,pypa/packaging,3,1,agent,A00,1,19.5,1.8,3.2,10,0,8,64780,1848,9008,0,655,0,2026-11-10T08:22:28.253Z,2026-11-10T08:22:55.951Z,10,9,1
1,1,T,packaging_1362,pypa/packaging,4,1,agent,A01,0,77.8,1.8,3.2,20,0,16,171677,7976,15498,1,1681,1,2026-11-10T08:22:33.504Z,2026-11-10T08:23:59.433Z,20,17,1
1,1,R,packaging_1362,pypa/packaging,4,1,agent,A00,1,54.0,1.8,3.3,17,0,14,146631,5452,14943,1,655,0,2026-11-10T08:22:47.601Z,2026-11-10T08:23:49.872Z,17,15,1
1,1,C,packaging_1362,pypa/packaging,4,1,agent,A00,1,40.3,1.9,3.2,14,0,10,134055,3994,15121,0,655,0,2026-11-10T08:22:55.952Z,2026-11-10T08:23:44.447Z,14,4,1
1,1,H,packaging_1362,pypa/packaging,4,1,agent,A01,0,115.3,1.8,3.2,25,0,22,212682,12566,15362,1,612,1,2026-11-10T08:22:59.213Z,2026-11-10T08:25:02.572Z,25,23,1
1,1,F,packaging_1362,pypa/packaging,4,1,agent,A00,1,31.3,1.9,3.3,9,0,7,60839,3226,10541,0,655,0,2026-11-10T08:23:12.992Z,2026-11-10T08:23:52.717Z,9,0,1
1,1,R,more-itertools_1142,more-itertools/more-itertools,1,1,agent,A01,0,50.2,1.8,6.2,15,0,13,121256,4894,13897,0,691,1,2026-11-10T08:23:15.883Z,2026-11-10T08:24:17.396Z,15,14,1
1,1,T,more-itertools_1142,more-itertools/more-itertools,1,1,agent,A00,1,26.1,1.8,6.2,7,0,5,39260,2769,7950,0,296,0,2026-11-10T08:23:44.448Z,2026-11-10T08:24:21.756Z,7,6,1
1,1,F,more-itertools_1142,more-itertools/more-itertools,1,1,agent,A01,0,40.0,1.9,6.2,14,0,12,104832,4345,11747,0,631,1,2026-11-10T08:23:49.873Z,2026-11-10T08:24:41.166Z,14,0,1
1,1,C,more-itertools_1142,more-itertools/more-itertools,1,1,agent,A00,1,35.2,1.8,6.2,12,0,10,91637,3832,10987,0,324,0,2026-11-10T08:23:52.717Z,2026-11-10T08:24:38.995Z,12,0,1
1,1,H,more-itertools_1142,more-itertools/more-itertools,1,1,agent,A00,1,63.2,1.8,6.1,13,0,11,64996,7180,6946,0,597,0,2026-11-10T08:23:59.434Z,2026-11-10T08:25:13.720Z,13,12,1
1,1,H,more-itertools_1142,more-itertools/more-itertools,2,1,agent,A01,0,64.5,1.8,6.2,8,0,6,32295,7374,5082,0,732,1,2026-11-10T08:24:17.397Z,2026-11-10T08:25:33.144Z,8,7,1
1,1,C,more-itertools_1142,more-itertools/more-itertools,2,1,agent,A01,0,43.4,1.8,6.2,14,0,12,91323,4925,10257,0,745,1,2026-11-10T08:24:21.757Z,2026-11-10T08:25:16.457Z,14,0,1
1,1,F,more-itertools_1142,more-itertools/more-itertools,2,1,agent,A00,1,62.2,1.9,6.1,20,0,16,165306,6404,13136,0,419,0,2026-11-10T08:24:38.995Z,2026-11-10T08:25:52.532Z,20,0,1
1,1,T,more-itertools_1142,more-itertools/more-itertools,2,1,agent,A01,0,41.3,1.9,6.2,14,0,11,81683,3957,8135,0,0,1,2026-11-10T08:24:41.167Z,2026-11-10T08:25:33.667Z,14,13,1
1,1,R,more-itertools_1142,more-itertools/more-itertools,2,1,agent,A01,0,102.6,1.8,3.0,28,0,24,231362,11460,14463,1,176369,2,2026-11-10T08:24:42.654Z,2026-11-10T08:26:33.377Z,28,26,1
1,1,R,more-itertools_1142,more-itertools/more-itertools,3,1,agent,A01,0,45.1,1.8,6.3,10,0,8,69313,4346,11623,0,668,1,2026-11-10T08:25:02.573Z,2026-11-10T08:25:58.872Z,10,9,1
1,1,C,more-itertools_1142,more-itertools/more-itertools,3,1,agent,A00,1,36.4,1.9,6.2,13,0,11,84164,3266,9501,0,324,0,2026-11-10T08:25:13.720Z,2026-11-10T08:26:01.603Z,13,0,1
1,1,F,more-itertools_1142,more-itertools/more-itertools,3,1,agent,A00,1,37.9,1.8,6.3,11,0,9,77429,3743,9292,0,296,0,2026-11-10T08:25:16.457Z,2026-11-10T08:26:05.738Z,11,0,1
1,1,H,more-itertools_1142,more-itertools/more-itertools,3,1,agent,A00,1,67.7,1.8,6.3,14,0,12,70688,7483,6740,0,597,0,2026-11-10T08:25:33.145Z,2026-11-10T08:26:52.040Z,14,13,1
1,1,T,more-itertools_1142,more-itertools/more-itertools,3,1,agent,A00,1,26.7,1.8,6.2,10,0,8,59645,2540,8083,0,311,0,2026-11-10T08:25:33.668Z,2026-11-10T08:26:11.531Z,10,9,1
1,1,T,more-itertools_1142,more-itertools/more-itertools,4,1,agent,A00,1,28.5,1.9,6.2,14,0,12,92839,3114,9695,0,301,0,2026-11-10T08:25:52.533Z,2026-11-10T08:26:32.197Z,14,13,1
1,1,H,more-itertools_1142,more-itertools/more-itertools,4,1,agent,A01,0,69.3,1.9,3.0,10,0,8,44210,7709,6048,0,302,2,2026-11-10T08:25:58.872Z,2026-11-10T08:27:16.370Z,10,9,1
1,1,F,more-itertools_1142,more-itertools/more-itertools,4,1,agent,A00,1,30.8,1.9,6.2,12,0,10,56597,2682,6710,0,301,0,2026-11-10T08:26:01.604Z,2026-11-10T08:26:43.718Z,12,0,1
1,1,C,more-itertools_1142,more-itertools/more-itertools,4,1,agent,A00,1,35.5,1.8,6.3,12,0,10,68299,3104,9262,0,296,0,2026-11-10T08:26:05.738Z,2026-11-10T08:26:52.618Z,12,0,1
1,1,R,more-itertools_1142,more-itertools/more-itertools,4,1,agent,A01,0,80.4,1.8,6.1,17,0,12,135417,7931,12361,0,710,1,2026-11-10T08:26:11.531Z,2026-11-10T08:27:43.063Z,17,16,1
1,1,F,tomlkit_550,python-poetry/tomlkit,1,1,agent,A01,0,192.7,2.0,4.0,35,0,28,310020,20493,14709,2,988,1,2026-11-10T08:26:32.197Z,2026-11-10T08:29:54.180Z,35,0,1
1,1,R,tomlkit_550,python-poetry/tomlkit,1,1,agent,A01,0,86.6,2.0,3.4,13,0,9,114825,9516,14198,0,1349,1,2026-11-10T08:26:33.378Z,2026-11-10T08:28:08.475Z,13,12,1
1,1,C,tomlkit_550,python-poetry/tomlkit,1,1,agent,A01,0,104.7,2.0,3.1,21,0,19,292230,11317,21529,0,1159,1,2026-11-10T08:26:43.718Z,2026-11-10T08:28:36.650Z,21,12,1
1,1,H,tomlkit_550,python-poetry/tomlkit,1,1,agent,A01,0,119.2,2.0,3.2,13,0,10,70780,12844,7427,0,612,1,2026-11-10T08:26:52.040Z,2026-11-10T08:28:59.551Z,13,11,1
1,1,T,tomlkit_550,python-poetry/tomlkit,1,1,agent,A01,0,78.4,1.9,3.3,20,0,16,145751,8399,15528,1,397,1,2026-11-10T08:26:52.619Z,2026-11-10T08:28:19.501Z,20,17,1
1,1,T,tomlkit_550,python-poetry/tomlkit,2,1,agent,A01,0,127.9,1.9,3.1,30,0,25,224229,13434,14689,2,0,1,2026-11-10T08:27:04.018Z,2026-11-10T08:29:20.154Z,30,27,1
1,1,H,tomlkit_550,python-poetry/tomlkit,2,1,agent,A01,0,274.0,1.9,3.2,22,0,20,183146,29470,12262,0,0,1,2026-11-10T08:27:16.371Z,2026-11-10T08:31:58.608Z,22,21,1
1,1,C,tomlkit_550,python-poetry/tomlkit,2,1,agent,A01,0,120.9,1.9,3.3,20,0,18,279397,12678,24410,0,654,1,2026-11-10T08:27:43.063Z,2026-11-10T08:29:52.396Z,20,10,1
1,1,R,tomlkit_550,python-poetry/tomlkit,2,1,agent,A01,0,92.5,1.9,3.1,21,0,17,173903,9493,14757,1,1067,1,2026-11-10T08:28:08.476Z,2026-11-10T08:29:49.214Z,21,19,1
1,1,F,tomlkit_550,python-poetry/tomlkit,2,1,agent,A01,0,71.3,1.9,3.1,16,0,13,139796,7273,15116,1,411,1,2026-11-10T08:28:19.502Z,2026-11-10T08:29:39.011Z,16,0,1
1,1,R,tomlkit_550,python-poetry/tomlkit,3,1,agent,A01,0,112.6,1.9,3.3,26,0,21,229385,11714,15769,2,1170,1,2026-11-10T08:28:36.650Z,2026-11-10T08:30:37.598Z,26,23,1
1,1,C,tomlkit_550,python-poetry/tomlkit,3,1,agent,A18,0,94.9,1.9,3.5,17,1,17,202227,9984,22328,0,1976,1,2026-11-10T08:28:59.552Z,2026-11-10T08:30:43.066Z,17,5,1
1,1,F,tomlkit_550,python-poetry/tomlkit,3,1,agent,A01,0,69.6,2.0,3.2,9,0,6,69730,7503,13598,0,876,1,2026-11-10T08:29:20.154Z,2026-11-10T08:30:38.250Z,9,0,1
1,1,H,tomlkit_550,python-poetry/tomlkit,3,1,agent,A05,0,300.1,1.9,3.1,28,1,26,246844,29158,15371,1,1864,2,2026-11-10T08:29:39.011Z,2026-11-10T08:34:47.245Z,28,26,1
1,1,T,tomlkit_550,python-poetry/tomlkit,3,1,agent,A01,0,123.4,2.0,3.8,20,0,14,162308,13382,14412,1,838,1,2026-11-10T08:29:49.214Z,2026-11-10T08:32:01.552Z,20,14,1
1,1,T,tomlkit_550,python-poetry/tomlkit,4,1,agent,A01,0,88.4,2.0,3.2,19,0,15,161842,9527,15110,1,1314,1,2026-11-10T08:29:52.397Z,2026-11-10T08:31:29.290Z,19,17,1
1,1,H,tomlkit_550,python-poetry/tomlkit,4,1,agent,A01,0,150.5,1.9,3.1,9,0,7,39396,16325,5790,0,797,1,2026-11-10T08:29:54.181Z,2026-11-10T08:32:32.924Z,9,8,1
1,1,F,tomlkit_550,python-poetry/tomlkit,4,1,agent,A01,0,69.7,2.0,3.2,23,0,19,196535,7417,15922,1,2398,1,2026-11-10T08:30:37.598Z,2026-11-10T08:31:55.699Z,23,0,1
1,1,C,tomlkit_550,python-poetry/tomlkit,4,1,agent,A01,0,97.3,2.0,3.2,16,0,13,184943,10379,19762,0,600,1,2026-11-10T08:30:38.251Z,2026-11-10T08:32:23.813Z,16,5,1
1,1,R,tomlkit_550,python-poetry/tomlkit,4,1,agent,A01,0,135.4,1.9,3.2,16,0,13,128771,14462,16056,1,2019,2,2026-11-10T08:30:43.067Z,2026-11-10T08:33:06.610Z,16,14,1
1,1,C,pydantic-settings_876,pydantic/pydantic-settings,1,1,agent,A18,0,103.6,2.0,,11,1,10,139645,10955,24477,0,0,-1,2026-11-10T08:31:29.291Z,2026-11-10T08:33:18.016Z,11,3,1
1,1,F,pydantic-settings_876,pydantic/pydantic-settings,1,1,agent,A01,0,111.5,2.1,3.8,13,0,10,119570,11753,14406,1,1560,1,2026-11-10T08:31:55.700Z,2026-11-10T08:33:56.250Z,13,0,1
1,1,T,pydantic-settings_876,pydantic/pydantic-settings,1,1,agent,A01,0,227.4,2.1,3.8,25,0,19,251673,23520,17170,4,745,1,2026-11-10T08:31:58.608Z,2026-11-10T08:35:55.221Z,25,20,1
1,1,H,pydantic-settings_876,pydantic/pydantic-settings,1,1,agent,A01,0,78.3,2.0,3.8,8,0,4,50647,8200,7650,0,901,1,2026-11-10T08:32:01.553Z,2026-11-10T08:33:28.679Z,8,4,1
1,1,R,pydantic-settings_876,pydantic/pydantic-settings,1,1,agent,A01,0,228.6,2.0,4.0,35,0,28,341488,23707,16105,4,2375,1,2026-11-10T08:32:23.814Z,2026-11-10T08:36:21.578Z,35,30,1
1,1,R,pydantic-settings_876,pydantic/pydantic-settings,2,1,agent,A01,0,205.3,2.0,3.7,28,0,24,272744,21267,15692,2,1692,1,2026-11-10T08:32:32.924Z,2026-11-10T08:36:07.087Z,28,25,1
1,1,H,pydantic-settings_876,pydantic/pydantic-settings,2,1,agent,A01,0,214.2,2.0,3.7,13,0,10,116755,22631,14345,1,764,1,2026-11-10T08:33:06.611Z,2026-11-10T08:36:49.586Z,13,11,1
1,1,T,pydantic-settings_876,pydantic/pydantic-settings,2,1,agent,A01,0,133.5,2.0,3.8,17,0,14,176912,13857,16836,1,1497,1,2026-11-10T08:33:18.016Z,2026-11-10T08:35:40.379Z,17,15,1
1,1,F,pydantic-settings_876,pydantic/pydantic-settings,2,1,agent,A01,0,61.2,2.0,3.7,15,0,11,129822,6376,12522,0,2150,1,2026-11-10T08:33:28.679Z,2026-11-10T08:34:38.772Z,15,0,1
1,1,C,pydantic-settings_876,pydantic/pydantic-settings,2,1,agent,A01,0,133.6,2.0,3.9,17,0,12,163003,13641,13894,0,1641,1,2026-11-10T08:33:56.250Z,2026-11-10T08:36:19.018Z,17,0,1
1,1,R,pydantic-settings_876,pydantic/pydantic-settings,3,1,agent,A01,0,135.8,2.0,3.7,31,0,26,272760,14236,14851,2,0,1,2026-11-10T08:34:38.773Z,2026-11-10T08:37:03.520Z,31,28,1
1,1,H,pydantic-settings_876,pydantic/pydantic-settings,3,1,agent,A01,0,81.6,2.0,3.8,8,0,6,48875,8269,7316,0,1337,1,2026-11-10T08:34:47.245Z,2026-11-10T08:36:17.983Z,8,7,1
1,1,F,pydantic-settings_876,pydantic/pydantic-settings,3,1,agent,A01,0,94.2,2.0,3.7,17,0,14,151786,10188,15287,1,1034,1,2026-11-10T08:35:40.379Z,2026-11-10T08:37:23.491Z,17,0,1
1,1,T,pydantic-settings_876,pydantic/pydantic-settings,3,1,agent,A01,0,104.4,2.0,3.7,20,0,15,160079,11267,15225,1,1826,1,2026-11-10T08:35:55.222Z,2026-11-10T08:37:48.564Z,20,15,1
1,1,C,pydantic-settings_876,pydantic/pydantic-settings,3,1,agent,A01,0,71.2,2.0,3.8,17,0,10,155712,7806,13425,0,1644,1,2026-11-10T08:36:07.088Z,2026-11-10T08:37:27.195Z,17,0,1
1,1,C,pydantic-settings_876,pydantic/pydantic-settings,4,1,agent,A01,0,100.0,2.1,3.9,15,0,13,212813,10867,20989,0,1532,1,2026-11-10T08:36:17.984Z,2026-11-10T08:38:07.116Z,15,8,1
1,1,T,pydantic-settings_876,pydantic/pydantic-settings,4,1,agent,A01,0,139.9,2.1,3.8,21,0,17,194678,15293,15434,2,1539,1,2026-11-10T08:36:19.019Z,2026-11-10T08:38:47.976Z,21,18,1
1,1,F,pydantic-settings_876,pydantic/pydantic-settings,4,1,agent,A01,0,63.7,2.0,3.8,10,0,4,66502,6922,8715,0,1013,1,2026-11-10T08:36:21.579Z,2026-11-10T08:37:34.265Z,10,0,1
1,1,H,pydantic-settings_876,pydantic/pydantic-settings,4,1,agent,A01,0,86.9,2.0,3.7,10,0,6,75524,9477,8991,0,1560,1,2026-11-10T08:36:49.587Z,2026-11-10T08:38:25.277Z,10,6,1
1,1,R,pydantic-settings_876,pydantic/pydantic-settings,4,1,agent,A01,0,200.0,2.0,10.2,30,0,25,297688,22263,16735,3,1555,1,2026-11-10T08:37:03.521Z,2026-11-10T08:40:38.927Z,30,26,1
1,1,C,packaging_1065,pypa/packaging,1,1,agent,A01,0,57.2,1.9,3.0,11,0,9,92327,6171,14189,0,1774,2,2026-11-10T08:37:23.492Z,2026-11-10T08:38:28.761Z,11,0,1
1,1,F,packaging_1065,pypa/packaging,1,1,agent,A01,0,26.7,1.8,2.9,9,0,7,50947,2886,7047,0,2080,2,2026-11-10T08:37:27.195Z,2026-11-10T08:38:01.650Z,9,0,1
1,1,T,packaging_1065,pypa/packaging,1,1,agent,A01,0,58.3,1.8,2.9,10,0,8,69814,3937,9825,0,4541,2,2026-11-10T08:37:34.266Z,2026-11-10T08:38:40.334Z,10,9,1
1,1,R,packaging_1065,pypa/packaging,1,1,agent,A01,0,58.5,1.8,2.9,14,0,11,118120,6378,12264,0,5649,2,2026-11-10T08:37:48.565Z,2026-11-10T08:38:54.840Z,14,13,1
1,1,H,packaging_1065,pypa/packaging,1,1,agent,A01,0,95.7,1.8,2.9,12,0,10,82720,10790,11539,0,2246,2,2026-11-10T08:38:01.651Z,2026-11-10T08:39:45.351Z,12,11,1
1,1,H,packaging_1065,pypa/packaging,2,1,agent,A01,0,80.1,1.8,2.9,11,0,9,55934,9034,7278,0,1242,2,2026-11-10T08:38:07.117Z,2026-11-10T08:39:35.048Z,11,10,1
1,1,R,packaging_1065,pypa/packaging,2,1,agent,A01,0,87.1,1.8,2.9,27,0,24,229661,9498,14612,1,4596,2,2026-11-10T08:38:25.277Z,2026-11-10T08:40:00.419Z,27,25,1
1,1,T,packaging_1065,pypa/packaging,2,1,agent,A01,0,25.1,1.8,2.9,7,0,5,38024,2810,6949,0,2728,2,2026-11-10T08:38:28.762Z,2026-11-10T08:39:01.658Z,7,6,1
1,1,F,packaging_1065,pypa/packaging,2,1,agent,A01,0,66.8,1.8,2.9,18,0,15,158327,7395,14401,1,1609,2,2026-11-10T08:38:40.334Z,2026-11-10T08:39:54.823Z,18,0,1
1,1,C,packaging_1065,pypa/packaging,2,1,agent,A01,0,28.0,1.8,2.8,10,0,8,64936,3233,8472,0,4270,2,2026-11-10T08:38:47.977Z,2026-11-10T08:39:23.686Z,10,0,1
1,1,R,packaging_1065,pypa/packaging,3,1,agent,A01,0,89.8,1.9,3.0,16,0,9,112981,7782,9655,0,2694,2,2026-11-10T08:38:54.841Z,2026-11-10T08:40:32.584Z,16,15,1
1,1,H,packaging_1065,pypa/packaging,3,1,agent,A01,0,66.6,1.8,2.9,8,0,6,38373,7436,6354,0,1266,2,2026-11-10T08:39:01.658Z,2026-11-10T08:40:16.151Z,8,7,1
1,1,T,packaging_1065,pypa/packaging,3,1,agent,A01,0,35.6,1.8,2.9,10,0,8,57033,3858,8018,0,3589,2,2026-11-10T08:39:23.687Z,2026-11-10T08:40:07.161Z,10,9,1
1,1,C,packaging_1065,pypa/packaging,3,1,agent,A01,0,28.8,1.8,2.9,8,0,6,43592,3129,7126,0,3300,2,2026-11-10T08:39:35.049Z,2026-11-10T08:40:11.758Z,8,0,1
1,1,F,packaging_1065,pypa/packaging,3,1,agent,A01,0,50.6,1.8,3.0,13,0,11,105924,5656,12900,0,2243,2,2026-11-10T08:39:45.352Z,2026-11-10T08:40:43.863Z,13,0,1
1,1,F,packaging_1065,pypa/packaging,4,1,agent,A01,0,92.5,1.8,3.0,22,0,19,183914,10094,14595,1,3512,2,2026-11-10T08:39:54.824Z,2026-11-10T08:41:35.328Z,22,0,1
1,1,C,packaging_1065,pypa/packaging,4,1,agent,A01,0,37.4,1.8,3.0,12,0,10,83145,4222,9369,0,1907,2,2026-11-10T08:40:00.420Z,2026-11-10T08:40:45.702Z,12,0,1
1,1,T,packaging_1065,pypa/packaging,4,1,agent,A01,0,57.6,1.9,2.9,15,0,11,113804,6348,10975,0,3484,2,2026-11-10T08:40:07.161Z,2026-11-10T08:41:12.640Z,15,11,1
1,1,H,packaging_1065,pypa/packaging,4,1,agent,A01,0,47.1,1.9,2.9,9,0,7,38270,5236,4935,0,2953,2,2026-11-10T08:40:11.758Z,2026-11-10T08:41:06.660Z,9,8,1
1,1,R,packaging_1065,pypa/packaging,4,1,agent,A01,0,64.7,1.8,2.9,13,0,11,108189,6969,14026,0,2478,2,2026-11-10T08:40:16.152Z,2026-11-10T08:41:28.638Z,13,12,1
1,1,H,click_3739,pallets/click,1,1,agent,A00,1,41.6,1.9,3.1,10,0,6,68581,4406,8578,0,999,0,2026-11-10T08:40:32.584Z,2026-11-10T08:41:22.269Z,10,7,1
1,1,T,click_3739,pallets/click,1,1,agent,A00,1,34.5,1.9,3.1,12,0,10,104260,3625,13336,0,999,0,2026-11-10T08:40:38.928Z,2026-11-10T08:41:21.643Z,12,11,1
1,1,F,click_3739,pallets/click,1,1,agent,A00,1,79.8,1.9,3.2,17,0,12,156085,8485,14881,1,999,0,2026-11-10T08:40:43.864Z,2026-11-10T08:42:11.930Z,17,0,1
1,1,C,click_3739,pallets/click,1,1,agent,A00,1,39.5,1.8,3.1,10,0,6,75693,4113,10580,0,999,0,2026-11-10T08:40:45.703Z,2026-11-10T08:41:33.393Z,10,0,1
1,1,R,click_3739,pallets/click,1,1,agent,A00,1,64.2,1.8,3.1,21,0,18,184152,6467,14649,1,1200,0,2026-11-10T08:41:06.661Z,2026-11-10T08:42:18.946Z,21,19,1
1,1,R,click_3739,pallets/click,2,1,agent,A00,1,30.6,1.8,3.0,11,0,9,105251,3233,13597,0,999,0,2026-11-10T08:41:12.640Z,2026-11-10T08:41:51.107Z,11,10,1
1,1,C,click_3739,pallets/click,2,1,agent,A00,1,31.2,1.9,3.1,11,0,9,91705,3314,11357,0,999,0,2026-11-10T08:41:21.644Z,2026-11-10T08:42:00.959Z,11,0,1
1,1,F,click_3739,pallets/click,2,1,agent,A00,1,31.8,1.9,3.1,9,0,7,71013,3399,10960,0,999,0,2026-11-10T08:41:22.270Z,2026-11-10T08:42:02.133Z,9,0,1
1,1,T,click_3739,pallets/click,2,1,agent,A00,1,34.8,1.9,3.2,13,0,9,110836,3675,11443,0,999,0,2026-11-10T08:41:28.638Z,2026-11-10T08:42:11.707Z,13,10,1
1,1,H,click_3739,pallets/click,2,1,agent,A00,1,52.9,1.9,3.1,10,0,8,68860,5797,8851,0,999,0,2026-11-10T08:41:33.394Z,2026-11-10T08:42:34.459Z,10,9,1
1,1,C,click_3739,pallets/click,3,1,agent,A00,1,28.1,1.8,3.2,9,0,7,82029,2911,11329,0,999,0,2026-11-10T08:41:35.329Z,2026-11-10T08:42:11.590Z,9,0,1
1,1,H,click_3739,pallets/click,3,1,agent,A00,1,48.0,1.8,3.1,12,0,8,84575,5279,8677,0,999,0,2026-11-10T08:41:51.108Z,2026-11-10T08:42:47.214Z,12,8,1
1,1,F,click_3739,pallets/click,3,1,agent,A00,1,27.7,1.9,3.1,8,0,6,59444,3078,10677,0,999,0,2026-11-10T08:42:00.959Z,2026-11-10T08:42:36.817Z,8,0,1
1,1,T,click_3739,pallets/click,3,1,agent,A00,1,40.6,1.9,3.1,12,0,8,104712,4447,12908,0,999,0,2026-11-10T08:42:02.134Z,2026-11-10T08:42:51.022Z,12,8,1
1,1,R,click_3739,pallets/click,3,1,agent,A00,1,66.9,1.9,3.3,14,0,11,127549,6908,15470,1,999,0,2026-11-10T08:42:11.591Z,2026-11-10T08:43:27.096Z,14,12,1
1,1,R,click_3739,pallets/click,4,1,agent,A00,1,43.0,1.9,3.0,9,0,7,80541,4651,13052,0,999,0,2026-11-10T08:42:11.707Z,2026-11-10T08:43:02.849Z,9,8,1
1,1,T,click_3739,pallets/click,4,1,agent,A00,1,117.1,1.9,3.3,23,0,18,202359,12064,14697,2,965,0,2026-11-10T08:42:11.931Z,2026-11-10T08:44:17.649Z,23,19,1
1,1,F,click_3739,pallets/click,4,1,agent,A00,1,27.0,1.8,3.1,9,0,7,68812,2863,10285,0,999,0,2026-11-10T08:42:18.947Z,2026-11-10T08:42:54.005Z,9,0,1
1,1,H,click_3739,pallets/click,4,1,agent,A00,1,65.6,1.9,3.2,14,0,12,89379,7065,8155,0,999,0,2026-11-10T08:42:34.460Z,2026-11-10T08:43:48.348Z,14,13,1
1,1,C,click_3739,pallets/click,4,1,agent,A00,1,39.8,1.8,3.3,13,0,11,153797,4186,18286,0,999,0,2026-11-10T08:42:36.817Z,2026-11-10T08:43:25.101Z,13,4,1
1,1,F,humanize_286,python-humanize/humanize,1,1,agent,A00,1,19.0,2.2,3.5,13,0,11,60014,1936,6306,0,554,0,2026-11-10T08:42:47.214Z,2026-11-10T08:43:15.105Z,13,0,1
1,1,R,humanize_286,python-humanize/humanize,1,1,agent,A00,1,21.4,2.1,3.6,10,0,8,55927,2169,7596,0,554,0,2026-11-10T08:42:51.023Z,2026-11-10T08:43:21.367Z,10,9,1
1,1,T,humanize_286,python-humanize/humanize,1,1,agent,A00,1,21.1,2.1,3.6,11,0,9,64666,2150,8204,0,554,0,2026-11-10T08:42:54.005Z,2026-11-10T08:43:24.103Z,11,10,1
1,1,H,humanize_286,python-humanize/humanize,1,1,agent,A00,1,14.2,2.1,3.7,7,0,5,27970,1433,4689,0,554,0,2026-11-10T08:43:02.849Z,2026-11-10T08:43:26.129Z,7,6,1
1,1,C,humanize_286,python-humanize/humanize,1,1,agent,A00,1,17.9,2.2,3.5,10,0,8,54568,1984,7040,0,856,0,2026-11-10T08:43:15.106Z,2026-11-10T08:43:41.791Z,10,0,1
1,1,C,humanize_286,python-humanize/humanize,2,1,agent,A00,1,16.4,2.3,3.6,10,0,8,52887,1736,6824,0,856,0,2026-11-10T08:43:21.368Z,2026-11-10T08:43:47.055Z,10,0,1
1,1,H,humanize_286,python-humanize/humanize,2,1,agent,A00,1,17.5,2.2,3.7,7,0,5,26565,1859,4664,0,554,0,2026-11-10T08:43:24.104Z,2026-11-10T08:43:50.989Z,7,6,1
1,1,T,humanize_286,python-humanize/humanize,2,1,agent,A00,1,21.2,2.2,3.6,15,0,13,139298,2196,13183,0,554,0,2026-11-10T08:43:25.102Z,2026-11-10T08:43:55.599Z,15,14,1
1,1,R,humanize_286,python-humanize/humanize,2,1,agent,A00,1,15.6,2.2,3.7,9,0,7,45920,1599,6490,0,554,0,2026-11-10T08:43:26.129Z,2026-11-10T08:43:51.011Z,9,8,1
1,1,F,humanize_286,python-humanize/humanize,2,1,agent,A00,1,42.7,2.1,4.0,21,0,18,153074,4520,15748,1,554,0,2026-11-10T08:43:27.097Z,2026-11-10T08:44:19.395Z,21,0,1
1,1,F,humanize_286,python-humanize/humanize,3,1,agent,A00,1,13.2,2.2,3.5,9,0,7,43758,1343,6155,0,856,0,2026-11-10T08:43:41.792Z,2026-11-10T08:44:03.865Z,9,0,1
1,1,H,humanize_286,python-humanize/humanize,3,1,agent,A00,1,40.9,2.2,3.4,19,0,17,91644,4610,7726,0,554,0,2026-11-10T08:43:47.055Z,2026-11-10T08:44:36.782Z,19,18,1
1,1,C,humanize_286,python-humanize/humanize,3,1,agent,A00,1,19.7,2.2,3.7,10,0,8,58411,1998,7999,0,554,0,2026-11-10T08:43:48.349Z,2026-11-10T08:44:17.490Z,10,0,1
1,1,R,humanize_286,python-humanize/humanize,3,1,agent,A00,1,18.4,2.2,3.9,8,0,6,40217,1859,6427,0,554,0,2026-11-10T08:43:50.989Z,2026-11-10T08:44:19.034Z,8,7,1
1,1,T,humanize_286,python-humanize/humanize,3,1,agent,A00,1,24.5,2.2,3.7,13,0,11,94518,2581,10098,0,856,0,2026-11-10T08:43:51.012Z,2026-11-10T08:44:24.705Z,13,12,1
1,1,T,humanize_286,python-humanize/humanize,4,1,agent,A00,1,12.7,2.1,3.7,9,0,7,45458,1302,6780,0,554,0,2026-11-10T08:43:55.599Z,2026-11-10T08:44:17.482Z,9,8,1
1,1,R,humanize_286,python-humanize/humanize,4,1,agent,A00,1,14.9,2.1,3.6,8,0,6,39384,1729,6169,0,554,0,2026-11-10T08:44:03.865Z,2026-11-10T08:44:27.547Z,8,7,1
1,1,C,humanize_286,python-humanize/humanize,4,1,agent,A00,1,21.3,2.3,3.5,15,0,13,113947,2265,12667,0,554,0,2026-11-10T08:44:17.482Z,2026-11-10T08:44:47.974Z,15,0,1
1,1,H,humanize_286,python-humanize/humanize,4,1,agent,A00,1,70.7,2.3,3.5,23,0,21,152991,7697,11289,0,554,0,2026-11-10T08:44:17.491Z,2026-11-10T08:45:37.434Z,23,22,1
1,1,F,humanize_286,python-humanize/humanize,4,1,agent,A00,1,21.8,2.3,3.5,10,0,6,47024,2346,5649,0,554,0,2026-11-10T08:44:17.649Z,2026-11-10T08:44:48.745Z,10,0,1
1,1,H,tomlkit_610,python-poetry/tomlkit,1,1,agent,A01,0,72.3,2.1,3.4,14,0,10,113402,7871,10573,0,1280,1,2026-11-10T08:44:19.034Z,2026-11-10T08:45:40.336Z,14,10,1
1,1,T,tomlkit_610,python-poetry/tomlkit,1,1,agent,A01,0,44.1,2.1,3.3,13,0,11,119646,4762,14467,0,567,1,2026-11-10T08:44:19.396Z,2026-11-10T08:45:12.130Z,13,12,1
1,1,C,tomlkit_610,python-poetry/tomlkit,1,1,agent,A01,0,43.5,2.0,3.4,12,0,8,93195,4651,11149,0,792,1,2026-11-10T08:44:24.705Z,2026-11-10T08:45:16.842Z,12,0,1
1,1,F,tomlkit_610,python-poetry/tomlkit,1,1,agent,A01,0,84.4,2.0,3.3,16,0,11,168576,9203,14055,0,1246,1,2026-11-10T08:44:27.548Z,2026-11-10T08:46:00.480Z,16,0,1
1,1,R,tomlkit_610,python-poetry/tomlkit,1,1,agent,A01,0,35.6,1.9,3.4,10,0,8,67335,3826,9307,0,614,1,2026-11-10T08:44:36.783Z,2026-11-10T08:45:20.904Z,10,9,1
1,1,R,tomlkit_610,python-poetry/tomlkit,2,1,agent,A01,0,91.0,2.0,5.5,18,0,12,149697,9882,14586,1,1525,1,2026-11-10T08:44:47.975Z,2026-11-10T08:46:29.692Z,18,16,1
1,1,F,tomlkit_610,python-poetry/tomlkit,2,1,agent,A02,0,147.4,2.0,3.5,32,0,28,296461,15937,15214,1,2130,1,2026-11-10T08:44:48.745Z,2026-11-10T08:47:24.923Z,32,0,1
1,1,C,tomlkit_610,python-poetry/tomlkit,2,1,agent,A01,0,56.5,2.0,3.5,10,0,8,100584,6199,14654,0,972,1,2026-11-10T08:45:12.131Z,2026-11-10T08:46:17.412Z,10,1,1
1,1,T,tomlkit_610,python-poetry/tomlkit,2,1,agent,A01,0,68.2,2.0,3.6,13,0,10,105234,7169,16540,1,1048,1,2026-11-10T08:45:16.843Z,2026-11-10T08:46:33.743Z,13,11,1
1,1,H,tomlkit_610,python-poetry/tomlkit,2,1,agent,A01,0,133.5,2.0,3.9,18,0,14,155770,14446,14572,1,1404,1,2026-11-10T08:45:20.905Z,2026-11-10T08:47:43.244Z,18,15,1
1,1,T,tomlkit_610,python-poetry/tomlkit,3,1,agent,A01,0,60.7,2.0,3.3,14,0,11,113407,6525,13186,0,0,1,2026-11-10T08:45:37.435Z,2026-11-10T08:46:46.770Z,14,13,1
1,1,H,tomlkit_610,python-poetry/tomlkit,3,1,agent,A01,0,138.0,1.9,3.5,15,0,13,99457,14850,9961,0,626,1,2026-11-10T08:45:40.336Z,2026-11-10T08:48:06.890Z,15,14,1
1,1,F,tomlkit_610,python-poetry/tomlkit,3,1,agent,A01,0,88.4,2.0,3.5,24,0,21,206337,9386,14908,1,1063,1,2026-11-10T08:46:00.481Z,2026-11-10T08:47:37.370Z,24,0,1
1,1,C,tomlkit_610,python-poetry/tomlkit,3,1,agent,A01,0,61.8,2.0,3.3,19,0,17,182785,6635,15010,0,427,2,2026-11-10T08:46:17.413Z,2026-11-10T08:47:27.501Z,19,1,1
1,1,R,tomlkit_610,python-poetry/tomlkit,3,1,agent,A01,0,95.5,2.0,3.4,21,0,17,206503,10133,15276,1,582,1,2026-11-10T08:46:29.692Z,2026-11-10T08:48:13.858Z,21,19,1
1,1,R,tomlkit_610,python-poetry/tomlkit,4,1,agent,A01,0,25.8,2.0,3.3,9,0,7,59008,2770,8734,0,572,1,2026-11-10T08:46:33.744Z,2026-11-10T08:47:07.798Z,9,8,1
1,1,C,tomlkit_610,python-poetry/tomlkit,4,1,agent,A18,0,59.1,2.0,3.5,13,1,13,143510,5813,21609,0,600,1,2026-11-10T08:46:46.770Z,2026-11-10T08:47:54.458Z,13,3,1
1,1,F,tomlkit_610,python-poetry/tomlkit,4,1,agent,A01,0,104.9,1.9,3.4,13,0,10,105196,10912,14427,1,0,1,2026-11-10T08:47:07.799Z,2026-11-10T08:49:01.088Z,13,0,1
1,1,H,tomlkit_610,python-poetry/tomlkit,4,1,agent,A05,0,300.0,2.0,3.5,27,1,25,248982,30554,17728,2,753,1,2026-11-10T08:47:24.924Z,2026-11-10T08:52:33.547Z,27,24,1
1,1,T,tomlkit_610,python-poetry/tomlkit,4,1,agent,A01,0,67.4,2.0,5.3,15,0,12,123301,6870,14605,1,833,1,2026-11-10T08:47:27.502Z,2026-11-10T08:48:45.399Z,15,13,1
1,1,C,packaging_1341,pypa/packaging,1,1,agent,A00,1,32.0,1.9,3.3,11,0,9,97324,3216,13055,0,655,0,2026-11-10T08:47:37.370Z,2026-11-10T08:48:17.637Z,11,0,1
1,1,T,packaging_1341,pypa/packaging,1,1,agent,A00,1,49.9,1.8,3.3,20,0,17,153986,4996,14646,1,669,0,2026-11-10T08:47:43.244Z,2026-11-10T08:48:41.344Z,20,18,1
1,1,H,packaging_1341,pypa/packaging,1,1,agent,A05,0,300.0,1.8,3.2,26,1,26,205041,31303,10297,0,644,1,2026-11-10T08:47:54.458Z,2026-11-10T08:53:02.750Z,26,25,1
1,1,R,packaging_1341,pypa/packaging,1,1,agent,A00,1,25.8,1.9,3.3,10,0,8,83257,2479,10762,0,655,0,2026-11-10T08:48:06.891Z,2026-11-10T08:48:40.993Z,10,9,1
1,1,F,packaging_1341,pypa/packaging,1,1,agent,A00,1,37.9,1.9,3.2,13,0,11,92449,3799,10663,0,617,0,2026-11-10T08:48:13.859Z,2026-11-10T08:48:59.935Z,13,0,1
1,1,F,packaging_1341,pypa/packaging,2,1,agent,A01,0,51.0,1.8,3.2,17,0,14,158136,5302,15900,1,659,1,2026-11-10T08:48:17.637Z,2026-11-10T08:49:16.751Z,17,0,1
1,1,R,packaging_1341,pypa/packaging,2,1,agent,A01,0,72.0,1.9,3.2,18,0,15,144344,7643,14818,1,500,1,2026-11-10T08:48:40.993Z,2026-11-10T08:50:01.303Z,18,16,1
1,1,H,packaging_1341,pypa/packaging,2,1,agent,A00,1,37.9,1.9,3.3,6,0,4,33565,4080,6801,0,621,0,2026-11-10T08:48:41.345Z,2026-11-10T08:49:27.827Z,6,5,1
1,1,T,packaging_1341,pypa/packaging,2,1,agent,A00,1,30.5,1.8,3.2,10,0,8,89692,3177,11734,0,595,0,2026-11-10T08:48:45.400Z,2026-11-10T08:49:24.117Z,10,9,1
1,1,C,packaging_1341,pypa/packaging,2,1,agent,A00,1,41.9,1.9,3.2,12,0,10,117652,4402,13869,0,649,0,2026-11-10T08:48:59.936Z,2026-11-10T08:49:50.027Z,12,0,1
1,1,R,packaging_1341,pypa/packaging,3,1,agent,A01,0,33.8,1.8,3.2,12,0,10,122152,3524,14557,0,598,1,2026-11-10T08:49:01.089Z,2026-11-10T08:49:43.009Z,12,11,1
1,1,H,packaging_1341,pypa/packaging,3,1,agent,A00,1,103.7,1.9,3.2,22,0,19,199788,10868,15380,1,655,0,2026-11-10T08:49:16.752Z,2026-11-10T08:51:08.679Z,22,20,1
1,1,F,packaging_1341,pypa/packaging,3,1,agent,A01,0,45.9,1.9,3.2,13,0,9,110544,4760,14499,1,478,1,2026-11-10T08:49:24.117Z,2026-11-10T08:50:18.266Z,13,0,1
1,1,C,packaging_1341,pypa/packaging,3,1,agent,A00,1,27.6,1.8,3.3,10,0,8,80649,2836,11415,0,686,0,2026-11-10T08:49:27.828Z,2026-11-10T08:50:03.885Z,10,0,1
1,1,T,packaging_1341,pypa/packaging,3,1,agent,A01,0,32.1,1.9,2.9,10,0,8,87090,3331,12359,0,577,4,2026-11-10T08:49:43.009Z,2026-11-10T08:50:22.927Z,10,9,1
1,1,T,packaging_1341,pypa/packaging,4,1,agent,A00,1,39.3,1.8,3.2,14,0,11,105892,4003,14390,1,676,0,2026-11-10T08:49:50.027Z,2026-11-10T08:50:37.363Z,14,12,1
1,1,C,packaging_1341,pypa/packaging,4,1,agent,A00,1,74.4,1.9,3.3,13,0,9,152905,7701,19249,0,655,0,2026-11-10T08:50:01.303Z,2026-11-10T08:51:24.020Z,13,4,1
1,1,F,packaging_1341,pypa/packaging,4,1,agent,A01,0,176.5,1.8,3.3,12,0,8,108672,6337,14865,1,642,1,2026-11-10T08:50:03.886Z,2026-11-10T08:53:08.670Z,12,0,1
1,1,H,packaging_1341,pypa/packaging,4,1,agent,A00,1,68.8,1.9,3.2,13,0,11,126343,7066,12647,0,689,0,2026-11-10T08:50:18.267Z,2026-11-10T08:51:35.368Z,13,12,1
1,1,R,packaging_1341,pypa/packaging,4,1,agent,A00,1,27.5,1.8,3.2,11,0,9,91415,2769,11390,0,653,0,2026-11-10T08:50:22.928Z,2026-11-10T08:50:58.584Z,11,10,1
1,1,F,pydantic-settings_1038,pydantic/pydantic-settings,1,1,agent,A01,0,127.5,2.0,5.1,28,0,15,211548,12056,15108,2,799,1,2026-11-10T08:50:37.364Z,2026-11-10T08:52:55.140Z,28,0,1
1,1,T,pydantic-settings_1038,pydantic/pydantic-settings,1,1,agent,A01,0,64.7,2.1,5.1,16,0,10,147432,5721,16321,1,572,1,2026-11-10T08:50:58.585Z,2026-11-10T08:52:13.736Z,16,10,1
1,1,H,pydantic-settings_1038,pydantic/pydantic-settings,1,1,agent,A01,0,57.8,2.0,5.3,14,0,11,96178,6047,9203,0,572,1,2026-11-10T08:51:08.680Z,2026-11-10T08:52:17.213Z,14,12,1
1,1,C,pydantic-settings_1038,pydantic/pydantic-settings,1,1,agent,A01,0,44.2,2.1,5.4,12,0,8,94442,4724,10473,0,766,1,2026-11-10T08:51:24.021Z,2026-11-10T08:52:18.915Z,12,0,1
1,1,R,pydantic-settings_1038,pydantic/pydantic-settings,1,1,agent,A01,0,32.8,2.1,5.4,9,0,7,65663,3461,10382,0,572,1,2026-11-10T08:51:35.368Z,2026-11-10T08:52:18.846Z,9,8,1
1,1,R,pydantic-settings_1038,pydantic/pydantic-settings,2,1,agent,A01,0,50.2,2.2,5.1,12,0,8,112671,5205,14132,0,572,1,2026-11-10T08:52:13.737Z,2026-11-10T08:53:14.450Z,12,11,1
1,1,C,pydantic-settings_1038,pydantic/pydantic-settings,2,1,agent,A01,0,57.3,2.1,5.0,16,0,11,185551,5784,16141,0,572,1,2026-11-10T08:52:17.214Z,2026-11-10T08:53:24.895Z,16,7,1
1,1,H,pydantic-settings_1038,pydantic/pydantic-settings,2,1,agent,A01,0,73.4,2.1,7.7,13,0,11,110259,7613,12387,0,626,1,2026-11-10T08:52:18.847Z,2026-11-10T08:53:45.168Z,13,12,1
1,1,T,pydantic-settings_1038,pydantic/pydantic-settings,2,1,agent,A01,0,35.3,2.1,5.1,11,0,9,89165,3579,10709,0,572,1,2026-11-10T08:52:18.915Z,2026-11-10T08:53:04.595Z,11,10,1
1,1,F,pydantic-settings_1038,pydantic/pydantic-settings,2,1,agent,A01,0,49.5,2.0,5.0,16,0,13,132384,4895,16033,1,572,1,2026-11-10T08:52:33.547Z,2026-11-10T08:53:33.251Z,16,0,1
1,1,C,pydantic-settings_1038,pydantic/pydantic-settings,3,1,agent,A00,1,64.2,2.1,5.1,14,0,10,144732,6751,17716,0,863,0,2026-11-10T08:52:55.140Z,2026-11-10T08:54:09.679Z,14,4,1
1,1,F,pydantic-settings_1038,pydantic/pydantic-settings,3,1,agent,A01,0,28.2,2.1,5.2,10,0,8,75299,2841,10622,0,572,1,2026-11-10T08:53:02.750Z,2026-11-10T08:53:41.609Z,10,0,1
1,1,R,pydantic-settings_1038,pydantic/pydantic-settings,3,1,agent,A01,0,32.2,2.1,5.4,9,0,7,70501,3326,12279,0,572,1,2026-11-10T08:53:04.595Z,2026-11-10T08:53:47.472Z,9,8,1
1,1,T,pydantic-settings_1038,pydantic/pydantic-settings,3,1,agent,A01,0,23.2,2.1,5.3,10,0,8,70452,2408,9401,0,572,1,2026-11-10T08:53:08.671Z,2026-11-10T08:53:42.519Z,10,9,1
1,1,H,pydantic-settings_1038,pydantic/pydantic-settings,3,1,agent,A01,0,74.0,2.0,5.0,17,0,12,155845,7793,12089,0,572,1,2026-11-10T08:53:14.451Z,2026-11-10T08:54:38.614Z,17,14,1
1,1,H,pydantic-settings_1038,pydantic/pydantic-settings,4,1,agent,A01,0,91.2,2.1,5.0,24,0,21,196711,9804,14885,1,584,1,2026-11-10T08:53:24.896Z,2026-11-10T08:55:06.206Z,24,22,1
1,1,T,pydantic-settings_1038,pydantic/pydantic-settings,4,1,agent,A01,0,29.7,2.1,5.2,12,0,10,98873,3039,11363,0,572,1,2026-11-10T08:53:33.252Z,2026-11-10T08:54:13.369Z,12,11,1
1,1,R,pydantic-settings_1038,pydantic/pydantic-settings,4,1,agent,A01,0,86.2,2.2,5.2,20,0,16,189151,9273,15930,2,572,1,2026-11-10T08:53:41.610Z,2026-11-10T08:55:18.510Z,20,17,1
1,1,F,pydantic-settings_1038,pydantic/pydantic-settings,4,1,agent,A01,0,30.4,2.1,5.0,13,0,11,109802,3132,12044,0,572,1,2026-11-10T08:53:42.520Z,2026-11-10T08:54:23.231Z,13,0,1
1,1,C,pydantic-settings_1038,pydantic/pydantic-settings,4,1,agent,A01,0,48.0,2.1,5.1,16,0,10,124285,4781,9796,0,572,1,2026-11-10T08:53:45.168Z,2026-11-10T08:54:43.474Z,16,0,1
1,1,R,pydantic-settings_887,pydantic/pydantic-settings,1,1,agent,A01,0,54.1,2.0,3.5,10,0,8,85653,5739,11569,0,1006,1,2026-11-10T08:53:47.472Z,2026-11-10T08:54:50.138Z,10,9,1
1,1,T,pydantic-settings_887,pydantic/pydantic-settings,1,1,agent,A00,1,83.0,2.1,3.5,15,0,10,127838,8913,11907,0,779,0,2026-11-10T08:54:09.680Z,2026-11-10T08:55:41.561Z,15,10,1
1,1,F,pydantic-settings_887,pydantic/pydantic-settings,1,1,agent,A01,0,53.0,2.0,3.6,13,0,7,85880,5738,8920,0,859,1,2026-11-10T08:54:13.370Z,2026-11-10T08:55:15.079Z,13,0,1
1,1,C,pydantic-settings_887,pydantic/pydantic-settings,1,1,agent,A01,0,60.4,2.0,3.6,13,0,8,92385,6740,9786,0,847,1,2026-11-10T08:54:23.231Z,2026-11-10T08:55:32.320Z,13,0,1
1,1,H,pydantic-settings_887,pydantic/pydantic-settings,1,1,agent,A01,0,52.4,2.1,3.6,8,0,6,36222,5989,5428,0,968,1,2026-11-10T08:54:38.615Z,2026-11-10T08:55:39.924Z,8,7,1
1,1,H,pydantic-settings_887,pydantic/pydantic-settings,2,1,agent,A05,0,300.0,2.1,3.5,18,1,18,135358,32455,11663,0,1598,1,2026-11-10T08:54:43.475Z,2026-11-10T08:59:52.125Z,18,17,1
1,1,C,pydantic-settings_887,pydantic/pydantic-settings,2,1,agent,A01,0,31.6,2.0,3.5,8,0,6,53901,3577,8809,0,859,1,2026-11-10T08:54:50.139Z,2026-11-10T08:55:30.405Z,8,0,1
1,1,F,pydantic-settings_887,pydantic/pydantic-settings,2,1,agent,A00,1,71.3,2.0,3.5,12,0,9,96784,8107,15722,1,1230,0,2026-11-10T08:55:06.207Z,2026-11-10T08:56:26.314Z,12,0,1
1,1,T,pydantic-settings_887,pydantic/pydantic-settings,2,1,agent,A01,0,26.3,2.1,3.5,8,0,6,48810,3007,7955,0,913,1,2026-11-10T08:55:15.080Z,2026-11-10T08:55:50.182Z,8,7,1
1,1,R,pydantic-settings_887,pydantic/pydantic-settings,2,1,agent,A01,0,65.2,2.0,3.7,11,0,7,78234,7542,11548,0,1007,1,2026-11-10T08:55:18.510Z,2026-11-10T08:56:32.600Z,11,10,1
1,1,R,pydantic-settings_887,pydantic/pydantic-settings,3,1,agent,A01,0,47.8,2.1,3.6,9,0,7,73534,5488,11753,0,897,1,2026-11-10T08:55:30.406Z,2026-11-10T08:56:27.106Z,9,8,1
1,1,H,pydantic-settings_887,pydantic/pydantic-settings,3,1,agent,A01,0,60.9,2.1,3.5,7,0,5,29816,7161,5310,0,1093,1,2026-11-10T08:55:32.321Z,2026-11-10T08:56:41.840Z,7,6,1
1,1,F,pydantic-settings_887,pydantic/pydantic-settings,3,1,agent,A01,0,40.5,2.1,3.7,11,0,7,63876,4533,8200,0,787,1,2026-11-10T08:55:39.924Z,2026-11-10T08:56:29.412Z,11,0,1
1,1,T,pydantic-settings_887,pydantic/pydantic-settings,3,1,agent,A01,0,29.8,2.0,3.5,8,0,6,48302,3393,7922,0,1006,1,2026-11-10T08:55:41.562Z,2026-11-10T08:56:20.026Z,8,7,1
1,1,C,pydantic-settings_887,pydantic/pydantic-settings,3,1,agent,A01,0,60.2,2.1,3.5,8,0,5,59948,6883,11439,0,1240,1,2026-11-10T08:55:50.183Z,2026-11-10T08:56:59.062Z,8,0,1
1,1,C,pydantic-settings_887,pydantic/pydantic-settings,4,1,agent,A18,0,136.0,2.1,3.5,19,1,17,242410,14848,23288,0,1361,1,2026-11-10T08:56:20.026Z,2026-11-10T08:58:44.779Z,19,6,1
1,1,T,pydantic-settings_887,pydantic/pydantic-settings,4,1,agent,A01,0,45.4,2.1,3.5,14,0,8,86443,5137,8777,0,787,1,2026-11-10T08:56:26.315Z,2026-11-10T08:57:20.417Z,14,10,1
1,1,F,pydantic-settings_887,pydantic/pydantic-settings,4,1,agent,A01,0,33.9,2.2,3.5,8,0,6,53132,3903,8792,0,791,1,2026-11-10T08:56:27.107Z,2026-11-10T08:57:09.777Z,8,0,1
1,1,H,pydantic-settings_887,pydantic/pydantic-settings,4,1,agent,A00,1,147.4,2.1,3.4,12,0,10,73961,15948,7968,0,1497,0,2026-11-10T08:56:29.412Z,2026-11-10T08:59:05.583Z,12,11,1
1,1,R,pydantic-settings_887,pydantic/pydantic-settings,4,1,agent,A00,1,155.3,2.0,3.5,22,0,15,182207,16524,16684,2,1693,0,2026-11-10T08:56:32.600Z,2026-11-10T08:59:16.562Z,22,19,1
1,1,F,werkzeug_3082,pallets/werkzeug,1,1,agent,A01,0,67.2,1.9,2.9,16,0,12,149306,7397,14132,0,1252,2,2026-11-10T08:56:41.841Z,2026-11-10T08:57:56.940Z,16,0,1
1,1,T,werkzeug_3082,pallets/werkzeug,1,1,agent,A01,0,36.8,1.8,2.9,9,0,7,76700,4044,12273,0,2110,2,2026-11-10T08:56:59.063Z,2026-11-10T08:57:43.752Z,9,8,1
1,1,R,werkzeug_3082,pallets/werkzeug,1,1,agent,A01,0,114.9,1.8,2.9,26,0,21,224640,12014,14539,1,1018,2,2026-11-10T08:57:09.778Z,2026-11-10T08:59:12.486Z,26,24,1
1,1,H,werkzeug_3082,pallets/werkzeug,1,1,agent,A02,0,156.8,1.9,2.9,33,0,28,264488,16460,14636,1,1281,2,2026-11-10T08:57:20.417Z,2026-11-10T09:00:04.976Z,33,31,1
1,1,C,werkzeug_3082,pallets/werkzeug,1,1,agent,A01,0,38.8,1.8,2.9,12,0,10,100718,3931,12695,0,681,2,2026-11-10T08:57:43.753Z,2026-11-10T08:58:30.237Z,12,0,1
1,1,C,werkzeug_3082,pallets/werkzeug,2,1,agent,A01,0,90.8,1.8,2.9,17,0,15,198732,9276,18593,0,716,2,2026-11-10T08:57:56.941Z,2026-11-10T08:59:35.686Z,17,6,1
1,1,H,werkzeug_3082,pallets/werkzeug,2,1,agent,A01,0,202.0,1.8,3.0,32,0,28,280434,21211,14732,2,1792,2,2026-11-10T08:58:30.238Z,2026-11-10T09:02:00.438Z,32,29,1
1,1,R,werkzeug_3082,pallets/werkzeug,2,1,agent,A01,0,61.1,1.8,3.0,11,0,9,107154,6384,13910,0,1254,2,2026-11-10T08:58:44.779Z,2026-11-10T08:59:53.868Z,11,10,1
1,1,T,werkzeug_3082,pallets/werkzeug,2,1,agent,A01,0,86.2,1.8,2.9,23,0,19,196587,9041,14827,2,1182,2,2026-11-10T08:59:05.584Z,2026-11-10T09:00:39.717Z,23,20,1
1,1,F,werkzeug_3082,pallets/werkzeug,2,1,agent,A01,0,64.6,1.9,2.9,14,0,11,108506,6137,14850,1,1779,2,2026-11-10T08:59:12.487Z,2026-11-10T09:00:24.979Z,14,0,1
1,1,C,werkzeug_3082,pallets/werkzeug,3,1,agent,A01,0,67.4,1.9,2.9,16,0,14,145249,7137,14388,0,771,2,2026-11-10T08:59:16.563Z,2026-11-10T09:00:31.867Z,16,0,1
1,1,T,werkzeug_3082,pallets/werkzeug,3,1,agent,A01,0,59.8,1.8,3.0,16,0,13,119216,6293,15350,1,2594,2,2026-11-10T08:59:35.686Z,2026-11-10T09:00:43.363Z,16,14,1
1,1,F,werkzeug_3082,pallets/werkzeug,3,1,agent,A01,0,77.7,1.9,2.9,18,0,15,145689,8229,14424,1,1469,2,2026-11-10T08:59:52.126Z,2026-11-10T09:01:17.636Z,18,0,1
1,1,R,werkzeug_3082,pallets/werkzeug,3,1,agent,A01,0,143.1,1.8,2.9,24,0,19,209893,14785,16430,2,2249,2,2026-11-10T08:59:53.868Z,2026-11-10T09:02:24.829Z,24,21,1
1,1,H,werkzeug_3082,pallets/werkzeug,3,1,agent,A01,0,187.2,1.8,2.9,26,0,23,226286,19351,14816,1,1350,1,2026-11-10T09:00:04.977Z,2026-11-10T09:03:19.943Z,26,24,1
1,1,H,werkzeug_3082,pallets/werkzeug,4,1,agent,A01,0,119.4,1.9,2.9,27,0,24,216184,12157,14476,1,1474,2,2026-11-10T09:00:24.980Z,2026-11-10T09:02:32.280Z,27,25,1
1,1,R,werkzeug_3082,pallets/werkzeug,4,1,agent,A01,0,75.8,1.9,3.0,15,0,12,120003,7171,15881,1,1982,2,2026-11-10T09:00:31.868Z,2026-11-10T09:01:55.577Z,15,13,1
1,1,F,werkzeug_3082,pallets/werkzeug,4,1,agent,A01,0,37.3,1.9,2.9,11,0,9,93439,3877,12507,0,1055,2,2026-11-10T09:00:39.718Z,2026-11-10T09:01:24.992Z,11,0,1
1,1,T,werkzeug_3082,pallets/werkzeug,4,1,agent,A01,0,64.4,1.8,3.0,15,0,12,109952,6531,14420,1,1519,2,2026-11-10T09:00:43.364Z,2026-11-10T09:01:55.665Z,15,13,1
1,1,C,werkzeug_3082,pallets/werkzeug,4,1,agent,A01,0,46.0,1.9,2.9,15,0,13,142323,4512,13946,0,1059,2,2026-11-10T09:01:17.637Z,2026-11-10T09:02:11.541Z,15,0,1
1,1,R,tomlkit_499,python-poetry/tomlkit,1,1,agent,A01,0,81.1,2.0,3.2,19,0,14,165338,8099,15795,1,788,1,2026-11-10T09:01:24.993Z,2026-11-10T09:02:54.277Z,19,17,1
1,1,H,tomlkit_499,python-poetry/tomlkit,1,1,agent,A01,0,191.5,2.0,3.2,26,0,23,227540,19534,14646,1,716,1,2026-11-10T09:01:55.578Z,2026-11-10T09:05:15.357Z,26,24,1
1,1,F,tomlkit_499,python-poetry/tomlkit,1,1,agent,A01,0,82.5,2.0,3.2,21,0,17,197458,8269,15267,2,444,1,2026-11-10T09:01:55.665Z,2026-11-10T09:03:26.597Z,21,0,1
1,1,C,tomlkit_499,python-poetry/tomlkit,1,1,agent,A18,0,98.1,1.9,3.2,17,1,15,237121,9868,24317,0,2184,2,2026-11-10T09:02:00.439Z,2026-11-10T09:03:46.950Z,17,7,1
1,1,T,tomlkit_499,python-poetry/tomlkit,1,1,agent,A01,0,81.4,1.9,3.2,22,0,18,198479,8204,14801,1,494,1,2026-11-10T09:02:11.541Z,2026-11-10T09:03:41.279Z,22,20,1
1,1,T,tomlkit_499,python-poetry/tomlkit,2,1,agent,A01,0,82.9,2.0,3.2,26,0,22,217505,8374,14917,2,1231,1,2026-11-10T09:02:24.829Z,2026-11-10T09:03:55.954Z,26,23,1
1,1,C,tomlkit_499,python-poetry/tomlkit,2,1,agent,A18,0,66.6,1.9,3.3,21,1,21,270930,6616,22997,0,559,1,2026-11-10T09:02:32.281Z,2026-11-10T09:03:47.390Z,21,8,1
1,1,F,tomlkit_499,python-poetry/tomlkit,2,1,agent,A01,0,117.1,1.9,3.2,21,0,17,216680,11895,17922,1,0,1,2026-11-10T09:02:54.277Z,2026-11-10T09:04:59.590Z,21,0,1
1,1,H,tomlkit_499,python-poetry/tomlkit,2,1,agent,A01,0,213.6,2.0,3.2,38,0,28,316753,21876,15320,2,0,1,2026-11-10T09:03:19.943Z,2026-11-10T09:07:01.913Z,38,35,1
1,1,R,tomlkit_499,python-poetry/tomlkit,2,1,agent,A01,0,118.2,1.9,3.2,22,0,17,192514,12016,15216,2,1168,1,2026-11-10T09:03:26.598Z,2026-11-10T09:05:33.118Z,22,19,1
1,1,R,tomlkit_499,python-poetry/tomlkit,3,1,agent,A01,0,79.8,2.0,3.2,21,0,17,171325,8052,14584,2,504,1,2026-11-10T09:03:41.279Z,2026-11-10T09:05:09.360Z,21,18,1
1,1,F,tomlkit_499,python-poetry/tomlkit,3,1,agent,A01,0,98.9,2.0,3.2,22,0,19,219990,10060,15814,1,0,1,2026-11-10T09:03:46.950Z,2026-11-10T09:05:34.287Z,22,0,1
1,1,T,tomlkit_499,python-poetry/tomlkit,3,1,agent,A01,0,85.0,2.0,3.2,21,0,18,195830,8637,15279,1,1380,1,2026-11-10T09:03:47.390Z,2026-11-10T09:05:20.684Z,21,19,1
1,1,H,tomlkit_499,python-poetry/tomlkit,3,1,agent,A01,0,232.9,1.9,3.2,21,0,17,181829,24071,14966,1,2678,2,2026-11-10T09:03:55.955Z,2026-11-10T09:07:57.180Z,21,19,1
1,1,C,tomlkit_499,python-poetry/tomlkit,3,1,agent,A18,0,63.6,1.9,,20,1,20,270719,6338,23811,0,0,-1,2026-11-10T09:04:59.591Z,2026-11-10T09:06:08.071Z,20,8,1
1,1,C,tomlkit_499,python-poetry/tomlkit,4,1,agent,A01,0,94.0,2.0,3.2,15,0,13,165268,9550,19378,0,1376,1,2026-11-10T09:05:09.361Z,2026-11-10T09:06:51.664Z,15,4,1
1,1,H,tomlkit_499,python-poetry/tomlkit,4,1,agent,A05,0,300.1,2.0,3.2,23,1,22,224240,29955,22500,1,885,1,2026-11-10T09:05:15.357Z,2026-11-10T09:10:23.852Z,23,21,1
1,1,T,tomlkit_499,python-poetry/tomlkit,4,1,agent,A01,0,110.9,1.9,3.2,32,0,27,287192,11267,15906,2,0,1,2026-11-10T09:05:20.685Z,2026-11-10T09:07:19.832Z,32,29,1
1,1,F,tomlkit_499,python-poetry/tomlkit,4,1,agent,A01,0,122.3,2.0,3.1,32,0,28,279998,12441,15409,2,1567,2,2026-11-10T09:05:33.119Z,2026-11-10T09:07:43.652Z,32,0,1
1,1,R,tomlkit_499,python-poetry/tomlkit,4,1,agent,A01,0,75.9,2.0,3.2,14,0,11,116471,7685,17305,1,519,1,2026-11-10T09:05:34.288Z,2026-11-10T09:06:58.609Z,14,12,1
1,1,R,packaging_1095,pypa/packaging,1,1,agent,A01,0,133.6,1.8,3.0,30,0,26,258151,13845,15943,2,3506,1,2026-11-10T09:06:08.071Z,2026-11-10T09:08:29.624Z,30,27,1
1,1,F,packaging_1095,pypa/packaging,1,1,agent,A01,0,85.1,1.8,3.0,27,0,24,235058,8725,14549,1,1172,1,2026-11-10T09:06:51.665Z,2026-11-10T09:08:24.764Z,27,0,1
1,1,C,packaging_1095,pypa/packaging,1,1,agent,A01,0,75.8,1.9,2.9,27,0,24,283172,7768,17804,0,927,1,2026-11-10T09:06:58.610Z,2026-11-10T09:08:22.328Z,27,6,1
1,1,H,packaging_1095,pypa/packaging,1,1,agent,A01,0,296.7,1.8,2.9,44,0,28,392866,31259,14763,1,0,1,2026-11-10T09:07:01.913Z,2026-11-10T09:12:06.400Z,44,42,1
1,1,T,packaging_1095,pypa/packaging,1,1,agent,A01,0,136.0,1.8,3.0,30,0,26,258487,14006,14680,2,1939,1,2026-11-10T09:07:19.832Z,2026-11-10T09:09:43.744Z,30,27,1
1,1,T,packaging_1095,pypa/packaging,2,1,agent,A01,0,120.8,1.8,3.0,20,0,17,176539,12537,14764,1,1457,1,2026-11-10T09:07:43.652Z,2026-11-10T09:09:52.223Z,20,18,1
1,1,H,packaging_1095,pypa/packaging,2,1,agent,A01,0,251.0,1.8,3.0,39,0,28,332031,26520,14374,2,663,1,2026-11-10T09:07:57.180Z,2026-11-10T09:12:16.169Z,39,36,1
1,1,C,packaging_1095,pypa/packaging,2,1,agent,A01,0,106.8,1.8,3.0,21,0,19,240159,10977,23063,0,1411,1,2026-11-10T09:08:22.328Z,2026-11-10T09:10:17.062Z,21,7,1
1,1,F,packaging_1095,pypa/packaging,2,1,agent,A01,0,143.8,1.9,2.9,28,0,25,245549,15069,14984,1,1585,2,2026-11-10T09:08:24.765Z,2026-11-10T09:10:56.297Z,28,0,1
1,1,R,packaging_1095,pypa/packaging,2,1,agent,A01,0,191.6,1.8,2.9,25,0,21,241977,20190,16021,2,2347,2,2026-11-10T09:08:29.624Z,2026-11-10T09:11:49.011Z,25,22,1
1,1,H,packaging_1095,pypa/packaging,3,1,agent,A01,0,141.5,1.8,2.9,33,0,28,276821,15019,14689,1,2522,1,2026-11-10T09:09:43.744Z,2026-11-10T09:12:13.120Z,33,31,1
1,1,F,packaging_1095,pypa/packaging,3,1,agent,A01,0,89.3,1.8,2.9,23,0,20,194905,9509,14485,1,1132,2,2026-11-10T09:09:52.224Z,2026-11-10T09:11:29.330Z,23,0,1
1,1,T,packaging_1095,pypa/packaging,3,1,agent,A01,0,110.1,1.8,3.0,22,0,19,180853,11690,14623,1,2737,2,2026-11-10T09:10:17.062Z,2026-11-10T09:12:15.164Z,22,20,1
1,1,R,packaging_1095,pypa/packaging,3,1,agent,A01,0,120.6,1.8,2.9,15,0,12,121435,12876,15132,1,2835,1,2026-11-10T09:10:23.852Z,2026-11-10T09:12:32.162Z,15,13,1
1,1,C,packaging_1095,pypa/packaging,3,1,agent,A01,0,128.8,1.8,2.9,20,0,18,252340,13557,22364,0,2357,2,2026-11-10T09:10:56.297Z,2026-11-10T09:13:12.851Z,20,8,1
1,1,C,packaging_1095,pypa/packaging,4,1,agent,A18,0,152.7,1.8,3.0,27,1,27,338111,15715,24387,0,1489,1,2026-11-10T09:11:29.331Z,2026-11-10T09:14:09.892Z,27,9,1
1,1,R,packaging_1095,pypa/packaging,4,1,agent,A01,0,198.5,1.8,3.0,27,0,22,223131,20415,14545,2,4355,2,2026-11-10T09:11:49.012Z,2026-11-10T09:15:15.403Z,27,24,1
1,1,T,packaging_1095,pypa/packaging,4,1,agent,A01,0,126.2,1.8,3.0,28,0,24,245030,12846,15369,2,1296,1,2026-11-10T09:12:06.401Z,2026-11-10T09:14:20.537Z,28,25,1
1,1,F,packaging_1095,pypa/packaging,4,1,agent,A01,0,115.6,1.9,2.9,30,0,27,256747,11638,14438,1,1875,1,2026-11-10T09:12:13.121Z,2026-11-10T09:14:16.675Z,30,0,1
1,1,H,packaging_1095,pypa/packaging,4,1,agent,A01,0,153.6,2.0,2.9,34,0,28,269907,15556,14347,1,0,1,2026-11-10T09:12:15.165Z,2026-11-10T09:14:56.715Z,34,32,1
1,1,R,packaging_1360,pypa/packaging,1,1,agent,A01,0,91.5,1.9,3.3,26,0,23,215936,9292,15090,1,1036,1,2026-11-10T09:12:16.169Z,2026-11-10T09:13:56.076Z,26,24,1
1,1,H,packaging_1360,pypa/packaging,1,1,agent,A01,0,215.6,1.8,3.3,47,0,28,384684,22306,15889,1,508,1,2026-11-10T09:12:32.163Z,2026-11-10T09:16:15.944Z,47,45,1
1,1,C,packaging_1360,pypa/packaging,1,1,agent,A01,0,78.7,1.8,3.3,27,0,23,414167,7601,23493,0,0,1,2026-11-10T09:13:12.851Z,2026-11-10T09:14:39.728Z,27,18,1
1,1,F,packaging_1360,pypa/packaging,1,1,agent,A01,0,67.2,1.8,3.3,18,0,14,131426,6637,14770,1,1048,1,2026-11-10T09:13:56.077Z,2026-11-10T09:15:11.579Z,18,0,1
1,1,T,packaging_1360,pypa/packaging,1,1,agent,A01,0,94.6,1.8,2.9,20,0,17,169295,9870,14502,1,2147,4,2026-11-10T09:14:09.892Z,2026-11-10T09:15:52.413Z,20,18,1
1,1,T,packaging_1360,pypa/packaging,2,1,agent,A01,0,86.7,1.8,3.4,30,0,26,260063,9025,15726,2,1713,1,2026-11-10T09:14:16.675Z,2026-11-10T09:15:51.815Z,30,27,1
1,1,F,packaging_1360,pypa/packaging,2,1,agent,A01,0,65.5,1.8,3.4,29,0,26,227638,6776,14535,1,893,1,2026-11-10T09:14:20.538Z,2026-11-10T09:15:34.236Z,29,0,1
1,1,C,packaging_1360,pypa/packaging,2,1,agent,A01,0,66.0,1.8,3.5,20,0,18,201166,7072,15415,0,1113,1,2026-11-10T09:14:39.728Z,2026-11-10T09:15:54.221Z,20,3,1
1,1,H,packaging_1360,pypa/packaging,2,1,agent,A01,0,170.5,1.8,3.3,30,0,28,258769,18259,12347,0,496,1,2026-11-10T09:14:56.716Z,2026-11-10T09:17:55.493Z,30,29,1
1,1,R,packaging_1360,pypa/packaging,2,1,agent,A00,1,46.8,1.8,3.3,21,0,19,183762,5017,13080,0,1331,0,2026-11-10T09:15:11.579Z,2026-11-10T09:16:06.686Z,21,20,1
1,1,H,packaging_1360,pypa/packaging,3,1,agent,A01,0,112.2,1.8,2.8,35,0,28,313141,11923,15436,1,778,4,2026-11-10T09:15:15.403Z,2026-11-10T09:17:15.345Z,35,33,1
1,1,R,packaging_1360,pypa/packaging,3,1,agent,A01,0,38.4,1.8,3.4,13,0,11,113909,4073,13100,0,1415,1,2026-11-10T09:15:34.237Z,2026-11-10T09:16:20.918Z,13,12,1
1,1,F,packaging_1360,pypa/packaging,3,1,agent,A00,1,92.4,1.9,3.4,35,0,28,312538,9631,15056,2,1382,0,2026-11-10T09:15:51.816Z,2026-11-10T09:17:32.512Z,35,0,1
1,1,T,packaging_1360,pypa/packaging,3,1,agent,A01,0,76.3,1.9,2.9,22,0,19,188812,7915,15168,1,1451,4,2026-11-10T09:15:52.414Z,2026-11-10T09:17:16.729Z,22,20,1
1,1,C,packaging_1360,pypa/packaging,3,1,agent,A01,0,64.8,1.8,3.5,20,0,18,204159,6704,15285,0,588,1,2026-11-10T09:15:54.221Z,2026-11-10T09:17:07.509Z,20,3,1
1,1,C,packaging_1360,pypa/packaging,4,1,agent,A00,1,48.8,1.8,3.4,13,0,11,108394,5069,11977,0,1331,0,2026-11-10T09:16:06.687Z,2026-11-10T09:17:03.751Z,13,0,1
1,1,T,packaging_1360,pypa/packaging,4,1,agent,A01,0,33.5,1.9,2.8,12,0,10,99483,3481,12807,0,1397,4,2026-11-10T09:16:15.945Z,2026-11-10T09:16:57.218Z,12,11,1
1,1,F,packaging_1360,pypa/packaging,4,1,agent,A01,0,57.2,1.8,3.3,26,0,23,227187,5915,14408,1,554,1,2026-11-10T09:16:20.919Z,2026-11-10T09:17:26.401Z,26,0,1
1,1,R,packaging_1360,pypa/packaging,4,1,agent,A00,1,33.1,1.9,3.4,14,0,12,99179,3468,10692,0,1433,0,2026-11-10T09:16:57.219Z,2026-11-10T09:17:38.692Z,14,13,1
1,1,H,packaging_1360,pypa/packaging,4,1,agent,A01,0,102.5,1.9,3.3,31,0,28,225090,10679,14926,1,496,1,2026-11-10T09:17:03.752Z,2026-11-10T09:18:54.678Z,31,29,1
1,1,C,pydantic-settings_722,pydantic/pydantic-settings,1,1,agent,A01,0,73.2,2.0,3.8,14,0,9,121788,7613,13849,0,764,1,2026-11-10T09:17:07.510Z,2026-11-10T09:18:29.622Z,14,0,1
1,1,F,pydantic-settings_722,pydantic/pydantic-settings,1,1,agent,A01,0,93.2,2.1,3.9,16,0,12,134514,9620,16537,1,788,1,2026-11-10T09:17:15.345Z,2026-11-10T09:18:57.662Z,16,0,1
1,1,H,pydantic-settings_722,pydantic/pydantic-settings,1,1,agent,A01,0,213.8,2.0,3.9,23,0,20,202822,21956,14342,1,1200,1,2026-11-10T09:17:16.729Z,2026-11-10T09:20:59.720Z,23,21,1
1,1,R,pydantic-settings_722,pydantic/pydantic-settings,1,1,agent,A01,0,116.5,2.0,3.8,31,0,24,277035,11950,15240,2,474,1,2026-11-10T09:17:26.401Z,2026-11-10T09:19:31.704Z,31,28,1
1,1,T,pydantic-settings_722,pydantic/pydantic-settings,1,1,agent,A01,0,196.4,2.0,3.8,34,0,27,303588,20016,14844,3,872,1,2026-11-10T09:17:32.513Z,2026-11-10T09:20:57.915Z,34,29,1
1,1,T,pydantic-settings_722,pydantic/pydantic-settings,2,1,agent,A01,0,174.0,2.0,3.6,34,0,28,304903,17725,15204,3,490,2,2026-11-10T09:17:38.693Z,2026-11-10T09:20:41.487Z,34,30,1
1,1,R,pydantic-settings_722,pydantic/pydantic-settings,2,1,agent,A01,0,41.2,2.0,3.8,8,0,6,65703,4218,11753,0,1173,1,2026-11-10T09:17:55.494Z,2026-11-10T09:18:45.586Z,8,7,1
1,1,H,pydantic-settings_722,pydantic/pydantic-settings,2,1,agent,A01,0,222.5,2.0,3.9,40,0,28,382728,22859,15865,2,0,1,2026-11-10T09:18:29.622Z,2026-11-10T09:22:21.017Z,40,37,1
1,1,F,pydantic-settings_722,pydantic/pydantic-settings,2,1,agent,A01,0,68.3,2.0,3.9,13,0,10,108471,6989,16673,1,796,1,2026-11-10T09:18:45.586Z,2026-11-10T09:20:02.897Z,13,0,1
1,1,C,pydantic-settings_722,pydantic/pydantic-settings,2,1,agent,A18,0,74.6,2.1,3.8,19,1,18,231831,7438,22356,0,772,1,2026-11-10T09:18:54.679Z,2026-11-10T09:20:18.148Z,19,5,1
1,1,T,pydantic-settings_722,pydantic/pydantic-settings,3,1,agent,A01,0,57.2,2.0,3.9,10,0,7,77155,5595,15150,1,761,1,2026-11-10T09:18:57.662Z,2026-11-10T09:20:04.142Z,10,8,1
1,1,C,pydantic-settings_722,pydantic/pydantic-settings,3,1,agent,A01,0,102.8,2.0,3.8,15,0,9,132163,10295,13201,0,765,1,2026-11-10T09:19:31.705Z,2026-11-10T09:21:23.478Z,15,0,1
1,1,F,pydantic-settings_722,pydantic/pydantic-settings,3,1,agent,A02,0,273.3,2.1,3.9,42,0,28,428690,28429,15780,1,868,1,2026-11-10T09:20:02.897Z,2026-11-10T09:24:45.312Z,42,0,1
1,1,R,pydantic-settings_722,pydantic/pydantic-settings,3,1,agent,A01,0,110.9,2.0,3.9,37,0,28,321703,11246,15554,3,0,1,2026-11-10T09:20:04.143Z,2026-11-10T09:22:04.042Z,37,33,1
1,1,H,pydantic-settings_722,pydantic/pydantic-settings,3,1,agent,A01,0,145.2,2.0,3.9,34,0,28,284800,15101,16101,2,0,1,2026-11-10T09:20:18.149Z,2026-11-10T09:22:52.288Z,34,31,1
1,1,H,pydantic-settings_722,pydantic/pydantic-settings,4,1,agent,A05,0,300.0,2.0,3.8,19,1,15,190490,31681,19797,2,1397,1,2026-11-10T09:20:41.487Z,2026-11-10T09:25:50.306Z,19,14,1
1,1,R,pydantic-settings_722,pydantic/pydantic-settings,4,1,agent,A01,0,53.2,2.1,3.8,10,0,8,90664,5642,13505,0,761,1,2026-11-10T09:20:57.916Z,2026-11-10T09:21:59.984Z,10,9,1
1,1,F,pydantic-settings_722,pydantic/pydantic-settings,4,1,agent,A01,0,67.2,2.0,3.8,11,0,8,89482,7043,14494,1,761,1,2026-11-10T09:20:59.720Z,2026-11-10T09:22:15.821Z,11,0,1
1,1,C,pydantic-settings_722,pydantic/pydantic-settings,4,1,agent,A01,0,77.8,2.0,3.8,25,0,23,361769,8031,23428,0,0,1,2026-11-10T09:21:23.479Z,2026-11-10T09:22:50.202Z,25,12,1
1,1,T,pydantic-settings_722,pydantic/pydantic-settings,4,1,agent,A01,0,75.7,2.1,3.9,21,0,16,176118,7925,16426,1,997,1,2026-11-10T09:21:59.985Z,2026-11-10T09:23:24.904Z,21,16,1
1,1,H,tomlkit_516,python-poetry/tomlkit,1,1,agent,A01,0,69.5,1.9,3.1,11,0,9,55758,7371,7087,0,1354,1,2026-11-10T09:22:04.043Z,2026-11-10T09:23:21.752Z,11,10,1
1,1,C,tomlkit_516,python-poetry/tomlkit,1,1,agent,A01,0,50.6,2.0,3.1,11,0,9,90003,5380,12576,0,1092,1,2026-11-10T09:22:15.822Z,2026-11-10T09:23:14.731Z,11,0,1
1,1,R,tomlkit_516,python-poetry/tomlkit,1,1,agent,A01,0,72.4,1.9,3.1,15,0,11,115515,7565,13505,0,1009,1,2026-11-10T09:22:21.017Z,2026-11-10T09:23:41.529Z,15,14,1
1,1,T,tomlkit_516,python-poetry/tomlkit,1,1,agent,A01,0,57.4,2.0,3.1,14,0,11,120842,5925,14575,1,693,1,2026-11-10T09:22:50.202Z,2026-11-10T09:23:55.878Z,14,12,1
1,1,F,tomlkit_516,python-poetry/tomlkit,1,1,agent,A01,0,53.4,1.9,3.1,13,0,11,98559,5464,13073,0,1460,1,2026-11-10T09:22:52.289Z,2026-11-10T09:23:53.759Z,13,0,1
1,1,F,tomlkit_516,python-poetry/tomlkit,2,1,agent,A01,0,113.6,1.9,3.1,17,0,14,131593,11753,14664,1,3613,1,2026-11-10T09:23:14.732Z,2026-11-10T09:25:16.678Z,17,0,1
1,1,T,tomlkit_516,python-poetry/tomlkit,2,1,agent,A01,0,57.3,2.0,3.1,10,0,8,82683,5889,13795,0,3240,1,2026-11-10T09:23:21.752Z,2026-11-10T09:24:27.222Z,10,9,1
1,1,R,tomlkit_516,python-poetry/tomlkit,2,1,agent,A01,0,73.8,1.9,3.2,12,0,10,99240,7560,13832,0,2119,1,2026-11-10T09:23:24.905Z,2026-11-10T09:24:47.012Z,12,11,1
1,1,C,tomlkit_516,python-poetry/tomlkit,2,1,agent,A00,1,54.5,1.9,3.1,10,0,8,80198,5676,12533,0,1675,0,2026-11-10T09:23:41.530Z,2026-11-10T09:24:44.258Z,10,0,1
1,1,H,tomlkit_516,python-poetry/tomlkit,2,1,agent,A01,0,85.3,2.0,3.1,10,0,8,44069,8915,5486,0,840,1,2026-11-10T09:23:53.759Z,2026-11-10T09:25:27.245Z,10,9,1
1,1,T,tomlkit_516,python-poetry/tomlkit,3,1,agent,A00,1,67.9,1.9,3.1,20,0,15,148604,6892,14419,1,591,0,2026-11-10T09:23:55.878Z,2026-11-10T09:25:11.830Z,20,15,1
1,1,R,tomlkit_516,python-poetry/tomlkit,3,1,agent,A01,0,58.0,1.9,3.1,10,0,8,81926,6012,12682,0,1552,1,2026-11-10T09:24:27.223Z,2026-11-10T09:25:33.305Z,10,9,1
1,1,F,tomlkit_516,python-poetry/tomlkit,3,1,agent,A00,1,71.7,2.0,3.1,9,0,7,73583,7742,13831,0,2662,0,2026-11-10T09:24:44.259Z,2026-11-10T09:26:04.161Z,9,0,1
1,1,C,tomlkit_516,python-poetry/tomlkit,3,1,agent,A01,0,48.2,2.0,3.1,14,0,12,150209,5049,16558,0,924,1,2026-11-10T09:24:45.313Z,2026-11-10T09:25:41.812Z,14,5,1
1,1,H,tomlkit_516,python-poetry/tomlkit,3,1,agent,A01,0,190.9,1.9,3.1,42,0,28,302705,20516,14890,1,0,1,2026-11-10T09:24:47.012Z,2026-11-10T09:28:06.186Z,42,40,1
1,1,H,tomlkit_516,python-poetry/tomlkit,4,1,agent,A00,1,300.0,2.0,3.1,19,1,19,118795,32431,10022,0,766,0,2026-11-10T09:25:11.831Z,2026-11-10T09:30:20.098Z,19,18,1
1,1,C,tomlkit_516,python-poetry/tomlkit,4,1,agent,A01,0,58.0,1.9,3.1,17,0,12,116262,6291,11117,0,770,1,2026-11-10T09:25:16.679Z,2026-11-10T09:26:22.750Z,17,0,1
1,1,F,tomlkit_516,python-poetry/tomlkit,4,1,agent,A01,0,114.3,2.0,3.1,18,0,13,163341,12222,17340,1,754,1,2026-11-10T09:25:27.245Z,2026-11-10T09:27:29.786Z,18,0,1
1,1,R,tomlkit_516,python-poetry/tomlkit,4,1,agent,A01,0,31.1,1.9,3.1,9,0,7,55928,3343,8556,0,799,1,2026-11-10T09:25:33.305Z,2026-11-10T09:26:12.575Z,9,8,1
1,1,T,tomlkit_516,python-poetry/tomlkit,4,1,agent,A00,1,71.9,1.9,3.1,20,0,17,152921,7466,14682,1,645,0,2026-11-10T09:25:41.813Z,2026-11-10T09:27:01.920Z,20,18,1
1,1,T,click_3004,pallets/click,1,1,agent,A01,0,108.2,1.8,3.1,22,0,17,205754,11527,16640,1,2338,1,2026-11-10T09:25:50.307Z,2026-11-10T09:27:46.644Z,22,17,1
1,1,F,click_3004,pallets/click,1,1,agent,A01,0,44.6,1.8,3.1,15,0,10,111500,4544,11355,0,565,1,2026-11-10T09:26:04.161Z,2026-11-10T09:26:56.656Z,15,0,1
1,1,C,click_3004,pallets/click,1,1,agent,A01,0,44.4,1.8,3.2,16,0,14,176934,4459,17745,0,565,1,2026-11-10T09:26:12.575Z,2026-11-10T09:27:05.077Z,16,4,1
1,1,H,click_3004,pallets/click,1,1,agent,A01,0,88.0,1.8,3.1,15,0,11,101529,9435,10004,0,514,1,2026-11-10T09:26:22.751Z,2026-11-10T09:27:58.650Z,15,11,1
1,1,R,click_3004,pallets/click,1,1,agent,A01,0,58.8,1.8,3.2,16,0,12,135824,6441,14315,0,590,1,2026-11-10T09:26:56.657Z,2026-11-10T09:28:03.528Z,16,15,1
1,1,R,click_3004,pallets/click,2,1,agent,A01,0,35.0,1.8,3.1,11,0,9,77576,3791,10949,0,668,1,2026-11-10T09:27:01.921Z,2026-11-10T09:27:45.039Z,11,10,1
1,1,H,click_3004,pallets/click,2,1,agent,A01,0,58.7,1.8,3.1,11,0,9,62233,6394,8173,0,565,1,2026-11-10T09:27:05.078Z,2026-11-10T09:28:12.002Z,11,10,1
1,1,C,click_3004,pallets/click,2,1,agent,A01,0,44.3,1.8,3.1,14,0,9,101810,4757,10105,0,565,1,2026-11-10T09:27:29.786Z,2026-11-10T09:28:22.076Z,14,0,1
1,1,F,click_3004,pallets/click,2,1,agent,A01,0,54.7,1.8,3.0,16,0,11,136354,5749,13244,0,668,1,2026-11-10T09:27:45.040Z,2026-11-10T09:28:47.758Z,16,0,1
1,1,T,click_3004,pallets/click,2,1,agent,A01,0,65.3,1.8,3.2,17,0,12,118312,6904,14403,1,565,1,2026-11-10T09:27:46.645Z,2026-11-10T09:29:00.185Z,17,12,1
1,1,C,click_3004,pallets/click,3,1,agent,A01,0,53.1,1.9,3.2,18,0,15,152061,5557,15073,0,514,1,2026-11-10T09:27:58.651Z,2026-11-10T09:29:00.168Z,18,4,1
1,1,T,click_3004,pallets/click,3,1,agent,A01,0,45.4,1.9,3.1,15,0,11,117493,4699,11672,0,590,1,2026-11-10T09:28:03.529Z,2026-11-10T09:28:57.029Z,15,11,1
1,1,F,click_3004,pallets/click,3,1,agent,A01,0,86.2,1.8,3.1,20,0,17,170515,9049,14635,1,778,1,2026-11-10T09:28:06.186Z,2026-11-10T09:29:40.531Z,20,0,1
1,1,H,click_3004,pallets/click,3,1,agent,A01,0,63.1,1.8,3.1,15,0,13,82331,6621,7715,0,565,1,2026-11-10T09:28:12.003Z,2026-11-10T09:29:23.092Z,15,14,1
1,1,R,click_3004,pallets/click,3,1,agent,A01,0,45.3,1.8,3.1,15,0,11,125908,4703,12881,0,514,1,2026-11-10T09:28:22.077Z,2026-11-10T09:29:15.370Z,15,14,1
1,1,R,click_3004,pallets/click,4,1,agent,A01,0,69.2,1.8,3.1,20,0,17,164335,7230,16088,1,590,1,2026-11-10T09:28:47.759Z,2026-11-10T09:30:05.059Z,20,18,1
1,1,H,click_3004,pallets/click,4,1,agent,A01,0,102.5,1.9,3.2,23,0,20,171181,11122,15130,1,623,1,2026-11-10T09:28:57.030Z,2026-11-10T09:30:48.008Z,23,21,1
1,1,F,click_3004,pallets/click,4,1,agent,A01,0,57.0,1.9,3.1,15,0,10,106749,5948,14544,1,565,1,2026-11-10T09:29:00.169Z,2026-11-10T09:30:05.456Z,15,0,1
1,1,T,click_3004,pallets/click,4,1,agent,A01,0,62.2,1.8,3.2,24,0,21,192978,6473,15339,1,668,1,2026-11-10T09:29:00.186Z,2026-11-10T09:30:10.674Z,24,22,1
1,1,C,click_3004,pallets/click,4,1,agent,A01,0,47.1,1.8,3.3,17,0,15,174927,4870,17560,0,565,1,2026-11-10T09:29:15.371Z,2026-11-10T09:30:10.671Z,17,4,1
1,1,C,tomlkit_641,python-poetry/tomlkit,1,1,agent,A01,0,25.2,2.0,3.2,9,0,5,51247,2591,7115,0,283,1,2026-11-10T09:29:23.093Z,2026-11-10T09:29:56.591Z,9,0,1
1,1,F,tomlkit_641,python-poetry/tomlkit,1,1,agent,A01,0,38.6,1.9,3.2,9,0,6,64857,4160,9883,0,285,1,2026-11-10T09:29:40.532Z,2026-11-10T09:30:27.458Z,9,0,1
1,1,H,tomlkit_641,python-poetry/tomlkit,1,1,agent,A01,0,57.2,2.0,3.2,12,0,7,73926,6556,8362,0,283,1,2026-11-10T09:29:56.592Z,2026-11-10T09:31:02.060Z,12,8,1
1,1,T,tomlkit_641,python-poetry/tomlkit,1,1,agent,A01,0,29.8,2.0,3.2,10,0,8,69865,3232,8983,0,472,1,2026-11-10T09:30:05.060Z,2026-11-10T09:30:43.372Z,10,9,1
1,1,R,tomlkit_641,python-poetry/tomlkit,1,1,agent,A01,0,24.9,2.1,3.2,8,0,6,49154,2692,8897,0,283,1,2026-11-10T09:30:05.457Z,2026-11-10T09:30:38.761Z,8,7,1
1,1,R,tomlkit_641,python-poetry/tomlkit,2,1,agent,A01,0,29.4,2.0,3.3,9,0,6,60387,3250,8921,0,283,1,2026-11-10T09:30:10.673Z,2026-11-10T09:30:48.534Z,9,8,1
1,1,T,tomlkit_641,python-poetry/tomlkit,2,1,agent,A01,0,34.4,2.0,3.3,10,0,5,72041,3838,9315,0,283,1,2026-11-10T09:30:10.675Z,2026-11-10T09:30:53.543Z,10,6,1
1,1,H,tomlkit_641,python-poetry/tomlkit,2,1,agent,A05,0,300.0,2.0,3.2,29,1,28,196214,33097,9237,0,283,1,2026-11-10T09:30:20.098Z,2026-11-10T09:35:28.353Z,29,28,1
1,1,F,tomlkit_641,python-poetry/tomlkit,2,1,agent,A01,0,20.0,2.0,3.3,8,0,5,48138,2296,8154,0,283,1,2026-11-10T09:30:27.458Z,2026-11-10T09:30:55.699Z,8,0,1
1,1,C,tomlkit_641,python-poetry/tomlkit,2,1,agent,A01,0,46.0,2.0,3.2,13,0,8,104884,5054,11706,0,283,1,2026-11-10T09:30:38.762Z,2026-11-10T09:31:33.057Z,13,0,1
1,1,H,tomlkit_641,python-poetry/tomlkit,3,1,agent,A01,0,68.4,2.0,3.2,14,0,12,84953,7398,8725,0,283,1,2026-11-10T09:30:43.373Z,2026-11-10T09:32:00.269Z,14,13,1
1,1,T,tomlkit_641,python-poetry/tomlkit,3,1,agent,A01,0,26.8,2.0,3.2,10,0,8,73942,2877,11145,0,283,1,2026-11-10T09:30:48.008Z,2026-11-10T09:31:23.113Z,10,9,1
1,1,F,tomlkit_641,python-poetry/tomlkit,3,1,agent,A01,0,66.9,2.1,3.3,23,0,20,203159,7147,14537,1,481,1,2026-11-10T09:30:48.535Z,2026-11-10T09:32:04.027Z,23,0,1
1,1,C,tomlkit_641,python-poetry/tomlkit,3,1,agent,A01,0,76.6,2.0,3.2,12,0,10,124045,8171,15685,0,283,1,2026-11-10T09:30:53.543Z,2026-11-10T09:32:18.655Z,12,1,1
1,1,R,tomlkit_641,python-poetry/tomlkit,3,1,agent,A01,0,55.2,2.0,3.2,18,0,15,143316,5789,14552,1,454,1,2026-11-10T09:30:55.700Z,2026-11-10T09:31:59.415Z,18,16,1
1,1,R,tomlkit_641,python-poetry/tomlkit,4,1,agent,A01,0,69.6,1.9,3.2,18,0,14,167425,7271,15604,1,283,1,2026-11-10T09:31:02.061Z,2026-11-10T09:32:19.960Z,18,16,1
1,1,C,tomlkit_641,python-poetry/tomlkit,4,1,agent,A01,0,57.1,2.0,3.3,19,0,15,199229,6009,16286,0,283,1,2026-11-10T09:31:23.113Z,2026-11-10T09:32:28.577Z,19,6,1
1,1,F,tomlkit_641,python-poetry/tomlkit,4,1,agent,A01,0,62.2,2.0,3.2,11,0,7,86162,6788,11553,0,283,1,2026-11-10T09:31:33.057Z,2026-11-10T09:32:43.587Z,11,0,1
1,1,T,tomlkit_641,python-poetry/tomlkit,4,1,agent,A01,0,16.9,2.0,3.3,8,0,6,45321,1731,7285,0,283,1,2026-11-10T09:31:59.416Z,2026-11-10T09:32:24.898Z,8,7,1
1,1,H,tomlkit_641,python-poetry/tomlkit,4,1,agent,A01,0,97.4,2.0,3.2,19,0,16,130061,10866,9878,0,283,1,2026-11-10T09:32:00.269Z,2026-11-10T09:33:46.018Z,19,18,1
1,1,H,click_3434,pallets/click,1,1,agent,A05,0,300.0,1.8,2.8,26,1,26,215021,33041,13741,0,997,4,2026-11-10T09:32:04.028Z,2026-11-10T09:37:11.677Z,26,25,1
1,1,R,click_3434,pallets/click,1,1,agent,A01,0,63.4,1.9,2.9,12,0,10,108306,7220,13280,0,631,1,2026-11-10T09:32:18.656Z,2026-11-10T09:33:29.938Z,12,11,1
1,1,T,click_3434,pallets/click,1,1,agent,A01,0,63.7,1.9,2.9,11,0,8,79932,7215,15985,1,583,1,2026-11-10T09:32:19.961Z,2026-11-10T09:33:31.641Z,11,9,1
1,1,F,click_3434,pallets/click,1,1,agent,A01,0,231.2,1.9,2.9,34,0,28,332284,25752,15504,3,1234,1,2026-11-10T09:32:24.899Z,2026-11-10T09:36:23.933Z,34,0,1
1,1,C,click_3434,pallets/click,1,1,agent,A01,0,110.4,1.8,2.8,14,0,12,149840,12402,18252,0,635,1,2026-11-10T09:32:28.578Z,2026-11-10T09:34:26.759Z,14,4,1
1,1,C,click_3434,pallets/click,2,1,agent,A01,0,42.7,1.8,3.0,12,0,10,97776,4726,12669,0,0,1,2026-11-10T09:32:43.587Z,2026-11-10T09:33:34.292Z,12,0,1
1,1,F,click_3434,pallets/click,2,1,agent,A01,0,120.3,1.9,2.8,20,0,17,166477,13163,15262,1,633,4,2026-11-10T09:33:29.938Z,2026-11-10T09:35:38.298Z,20,0,1
1,1,T,click_3434,pallets/click,2,1,agent,A01,0,131.3,1.9,2.9,27,0,23,235507,14309,14667,2,827,1,2026-11-10T09:33:31.641Z,2026-11-10T09:35:50.976Z,27,24,1
1,1,R,click_3434,pallets/click,2,1,agent,A01,0,116.2,1.8,2.9,20,0,14,133290,12730,14407,1,791,1,2026-11-10T09:33:34.293Z,2026-11-10T09:35:38.398Z,20,18,1
1,1,H,click_3434,pallets/click,2,1,agent,A05,0,300.1,1.8,,34,1,28,271808,31791,11852,0,0,-1,2026-11-10T09:33:46.018Z,2026-11-10T09:38:51.313Z,34,33,1
1,1,H,click_3434,pallets/click,3,1,agent,A05,0,300.1,1.8,3.3,21,1,21,139683,31517,9556,0,594,1,2026-11-10T09:34:26.760Z,2026-11-10T09:39:35.228Z,21,20,1
1,1,C,click_3434,pallets/click,3,1,agent,A01,0,126.2,1.8,3.7,18,0,16,262827,13695,24221,0,838,4,2026-11-10T09:35:28.354Z,2026-11-10T09:37:43.526Z,18,9,1
1,1,F,click_3434,pallets/click,3,1,agent,A06,0,105.9,1.8,,22,0,15,196368,11542,13548,0,0,-1,2026-11-10T09:35:38.298Z,2026-11-10T09:37:30.507Z,22,0,1
1,1,R,click_3434,pallets/click,3,1,agent,A01,0,87.8,1.8,3.0,17,0,14,148412,9656,15161,1,3310,1,2026-11-10T09:35:38.399Z,2026-11-10T09:37:14.081Z,17,15,1
1,1,T,click_3434,pallets/click,3,1,agent,A01,0,57.3,1.8,2.8,8,0,5,60645,6352,12587,0,1758,1,2026-11-10T09:35:50.977Z,2026-11-10T09:36:55.873Z,8,7,1
1,1,T,click_3434,pallets/click,4,1,agent,A01,0,130.6,1.8,4.8,19,0,15,165870,13922,14718,1,0,1,2026-11-10T09:36:23.934Z,2026-11-10T09:38:44.723Z,19,17,1
1,1,R,click_3434,pallets/click,4,1,agent,A01,0,37.7,1.8,3.8,7,0,5,44284,3920,8997,0,574,1,2026-11-10T09:36:55.873Z,2026-11-10T09:37:42.804Z,7,6,1
1,1,F,click_3434,pallets/click,4,1,agent,A06,0,99.3,2.4,,13,0,7,109409,10563,11404,0,0,-1,2026-11-10T09:37:11.678Z,2026-11-10T09:38:57.278Z,13,0,1
1,1,C,click_3434,pallets/click,4,1,agent,A01,0,68.6,2.5,5.7,19,0,16,235065,7113,18728,0,0,1,2026-11-10T09:37:14.082Z,2026-11-10T09:38:36.559Z,19,7,1
1,1,H,click_3434,pallets/click,4,1,agent,A05,0,300.1,2.5,3.1,27,1,25,237342,29585,14894,1,2292,1,2026-11-10T09:37:30.508Z,2026-11-10T09:42:41.792Z,27,24,1
1,1,C,more-itertools_1088,more-itertools/more-itertools,1,1,agent,A01,0,173.6,2.4,3.1,36,0,26,499158,18246,22944,0,1207,2,2026-11-10T09:37:42.807Z,2026-11-10T09:40:45.627Z,36,20,1
1,1,H,more-itertools_1088,more-itertools/more-itertools,1,1,agent,A00,1,300.0,2.3,4.5,33,1,28,249558,31900,10710,0,539,0,2026-11-10T09:37:43.527Z,2026-11-10T09:42:54.047Z,33,32,1
1,1,T,more-itertools_1088,more-itertools/more-itertools,1,1,agent,A00,1,70.1,2.9,4.7,17,0,13,114012,7273,14660,1,539,0,2026-11-10T09:38:36.560Z,2026-11-10T09:39:59.622Z,17,14,1
1,1,R,more-itertools_1088,more-itertools/more-itertools,1,1,agent,A00,1,43.2,2.1,4.8,15,0,13,109634,4472,9903,0,561,0,2026-11-10T09:38:44.724Z,2026-11-10T09:39:38.415Z,15,14,1
1,1,F,more-itertools_1088,more-itertools/more-itertools,1,1,agent,A00,1,72.8,2.5,4.3,18,0,10,118925,7613,10094,0,598,0,2026-11-10T09:38:51.314Z,2026-11-10T09:40:14.466Z,18,0,1
1,1,F,more-itertools_1088,more-itertools/more-itertools,2,1,agent,A01,0,83.2,2.2,3.2,22,0,19,175325,8746,14380,1,990,2,2026-11-10T09:38:57.279Z,2026-11-10T09:40:29.685Z,22,0,1
1,1,R,more-itertools_1088,more-itertools/more-itertools,2,1,agent,A00,1,36.4,1.9,4.4,11,0,9,65638,3847,9310,0,578,0,2026-11-10T09:39:35.229Z,2026-11-10T09:40:21.308Z,11,10,1
1,1,T,more-itertools_1088,more-itertools/more-itertools,2,1,agent,A00,1,37.8,1.9,4.4,10,0,8,61215,3963,8956,0,498,0,2026-11-10T09:39:38.416Z,2026-11-10T09:40:25.700Z,10,9,1
1,1,H,more-itertools_1088,more-itertools/more-itertools,2,1,agent,A00,1,95.0,1.8,9.2,13,0,7,58876,10466,6034,0,510,0,2026-11-10T09:39:59.623Z,2026-11-10T09:41:49.376Z,13,7,1
1,1,C,more-itertools_1088,more-itertools/more-itertools,2,1,agent,A00,1,40.2,1.9,4.3,10,0,8,67565,4238,10278,0,604,0,2026-11-10T09:40:14.466Z,2026-11-10T09:41:03.958Z,10,0,1
1,1,H,more-itertools_1088,more-itertools/more-itertools,3,1,agent,A00,1,59.8,1.9,7.7,8,0,6,32791,6698,5051,0,498,0,2026-11-10T09:40:21.308Z,2026-11-10T09:41:35.260Z,8,7,1
1,1,F,more-itertools_1088,more-itertools/more-itertools,3,1,agent,A00,1,40.8,2.0,4.4,13,0,11,94218,4418,11777,0,561,0,2026-11-10T09:40:25.701Z,2026-11-10T09:41:15.987Z,13,0,1
1,1,C,more-itertools_1088,more-itertools/more-itertools,3,1,agent,A01,0,87.9,1.8,5.4,17,0,15,190961,9146,18613,0,0,1,2026-11-10T09:40:29.686Z,2026-11-10T09:42:08.002Z,17,5,1
1,1,R,more-itertools_1088,more-itertools/more-itertools,3,1,agent,A00,1,44.7,1.8,8.1,12,0,10,85504,4952,11453,0,600,0,2026-11-10T09:40:45.628Z,2026-11-10T09:41:45.614Z,12,11,1
1,1,T,more-itertools_1088,more-itertools/more-itertools,3,1,agent,A01,0,61.8,1.8,3.1,17,0,15,141495,6549,14522,0,774,2,2026-11-10T09:41:03.958Z,2026-11-10T09:42:13.934Z,17,16,1
1,1,T,more-itertools_1088,more-itertools/more-itertools,4,1,agent,A00,1,37.1,1.8,4.9,9,0,7,67606,3979,11564,0,561,0,2026-11-10T09:41:15.988Z,2026-11-10T09:42:03.344Z,9,8,1
1,1,R,more-itertools_1088,more-itertools/more-itertools,4,1,agent,A00,1,48.4,4.2,4.3,17,0,14,136438,5076,15104,1,600,0,2026-11-10T09:41:35.261Z,2026-11-10T09:42:37.702Z,17,15,1
1,1,C,more-itertools_1088,more-itertools/more-itertools,4,1,agent,A00,1,86.8,2.1,4.9,22,0,15,198761,8823,12741,0,598,0,2026-11-10T09:41:45.615Z,2026-11-10T09:43:23.859Z,22,0,1
1,1,F,more-itertools_1088,more-itertools/more-itertools,4,1,agent,A00,1,66.6,2.0,4.6,17,0,12,140113,7011,12957,0,600,0,2026-11-10T09:41:49.377Z,2026-11-10T09:43:06.093Z,17,0,1
1,1,H,more-itertools_1088,more-itertools/more-itertools,4,1,agent,A00,1,64.4,2.0,4.3,14,0,12,75426,6899,7224,0,604,0,2026-11-10T09:42:03.346Z,2026-11-10T09:43:17.949Z,14,13,1
1,1,R,pydantic-settings_997,pydantic/pydantic-settings,1,1,agent,A01,0,97.0,2.1,4.4,21,0,15,181702,10128,15806,2,800,1,2026-11-10T09:42:08.003Z,2026-11-10T09:43:54.687Z,21,18,1
1,1,T,pydantic-settings_997,pydantic/pydantic-settings,1,1,agent,A01,0,206.4,2.0,4.3,25,0,20,236643,21400,14957,2,0,1,2026-11-10T09:42:13.935Z,2026-11-10T09:45:49.922Z,25,21,1
1,1,F,pydantic-settings_997,pydantic/pydantic-settings,1,1,agent,A01,0,107.2,2.6,4.5,21,0,16,179495,11059,14658,2,760,1,2026-11-10T09:42:37.703Z,2026-11-10T09:44:35.456Z,21,0,1
1,1,C,pydantic-settings_997,pydantic/pydantic-settings,1,1,agent,A18,0,96.4,2.0,4.0,15,1,15,212605,9950,24306,0,1341,1,2026-11-10T09:42:41.794Z,2026-11-10T09:44:27.361Z,15,7,1
1,1,H,pydantic-settings_997,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,2.0,,23,1,22,211674,29351,18647,1,0,-1,2026-11-10T09:42:54.048Z,2026-11-10T09:47:59.297Z,23,21,1
1,1,H,pydantic-settings_997,pydantic/pydantic-settings,2,1,agent,A01,0,226.9,2.0,18.4,14,0,10,131623,23202,13744,0,1555,1,2026-11-10T09:43:06.093Z,2026-11-10T09:47:16.501Z,14,12,1
1,1,C,pydantic-settings_997,pydantic/pydantic-settings,2,1,agent,A18,0,105.8,2.2,15.6,17,1,16,268978,10544,24489,0,1934,1,2026-11-10T09:43:17.950Z,2026-11-10T09:45:25.073Z,17,10,1
1,1,F,pydantic-settings_997,pydantic/pydantic-settings,2,1,agent,A01,0,186.6,2.1,3.7,31,0,25,304663,18878,15691,3,9421,2,2026-11-10T09:43:23.859Z,2026-11-10T09:46:39.629Z,31,0,1
1,1,T,pydantic-settings_997,pydantic/pydantic-settings,2,1,agent,A01,0,246.3,2.1,3.6,38,0,28,362878,24623,17458,4,1460,2,2026-11-10T09:43:54.688Z,2026-11-10T09:48:09.918Z,38,33,1
1,1,R,pydantic-settings_997,pydantic/pydantic-settings,2,1,agent,A01,0,124.3,2.1,4.1,29,0,23,281737,12372,16110,2,0,1,2026-11-10T09:44:27.362Z,2026-11-10T09:46:41.075Z,29,26,1
1,1,C,pydantic-settings_997,pydantic/pydantic-settings,3,1,agent,A18,0,200.4,2.0,,14,1,12,184579,20155,21088,0,0,-1,2026-11-10T09:44:35.457Z,2026-11-10T09:48:01.050Z,14,7,1
1,1,F,pydantic-settings_997,pydantic/pydantic-settings,3,1,agent,A06,0,135.3,2.0,,20,0,14,196568,13439,14855,1,0,-1,2026-11-10T09:45:25.073Z,2026-11-10T09:47:45.420Z,20,0,1
1,1,R,pydantic-settings_997,pydantic/pydantic-settings,3,1,agent,A01,0,134.7,2.2,5.5,17,0,13,171816,13408,16066,2,1065,1,2026-11-10T09:45:49.923Z,2026-11-10T09:48:15.483Z,17,14,1
1,1,T,pydantic-settings_997,pydantic/pydantic-settings,3,1,agent,A01,0,199.8,2.1,5.6,29,0,21,281390,20051,16526,3,0,1,2026-11-10T09:46:39.630Z,2026-11-10T09:50:11.255Z,29,24,1
1,1,H,pydantic-settings_997,pydantic/pydantic-settings,3,1,agent,A01,0,200.7,2.8,5.8,19,0,16,179383,20378,14517,1,1786,1,2026-11-10T09:46:41.076Z,2026-11-10T09:50:13.660Z,19,17,1
1,1,R,pydantic-settings_997,pydantic/pydantic-settings,4,1,agent,A01,0,133.4,2.1,4.1,27,0,21,279786,13472,16713,2,0,1,2026-11-10T09:47:59.297Z,2026-11-10T09:50:30.890Z,27,24,1
1,1,F,pydantic-settings_997,pydantic/pydantic-settings,4,1,agent,A01,0,76.7,2.0,4.0,17,0,14,166153,7925,15488,1,0,1,2026-11-10T09:48:01.051Z,2026-11-10T09:49:26.973Z,17,0,1
1,1,C,pydantic-settings_997,pydantic/pydantic-settings,4,1,agent,A01,0,80.4,2.1,4.8,15,0,13,193823,8121,19247,0,2376,1,2026-11-10T09:48:09.919Z,2026-11-10T09:49:40.248Z,15,6,1
1,1,F,more-itertools_1261,more-itertools/more-itertools,1,1,agent,A01,0,66.4,1.8,6.9,12,0,10,102817,6774,14476,0,655,1,2026-11-10T09:48:15.484Z,2026-11-10T09:49:34.197Z,12,0,1
2,1,C,more-itertools_1261,more-itertools/more-itertools,2,1,agent,A01,0,64.4,2.3,9.4,17,0,14,172822,6667,16051,0,495,1,2026-11-10T10:09:06.090Z,2026-11-10T10:10:26.287Z,17,4,1
2,1,F,more-itertools_1261,more-itertools/more-itertools,2,1,agent,A01,0,72.0,2.2,9.6,21,0,18,169784,7641,16037,1,508,1,2026-11-10T10:09:06.090Z,2026-11-10T10:10:33.704Z,21,0,1
2,1,H,more-itertools_1261,more-itertools/more-itertools,3,1,agent,A05,0,300.0,2.2,8.6,27,1,26,237864,32385,15376,1,414,1,2026-11-10T10:09:06.090Z,2026-11-10T10:14:20.616Z,27,25,1
2,1,T,more-itertools_1261,more-itertools/more-itertools,2,1,agent,A01,0,65.8,2.1,13.3,9,0,7,63359,7055,12805,0,452,1,2026-11-10T10:09:06.090Z,2026-11-10T10:10:31.093Z,9,8,1
2,1,R,more-itertools_1261,more-itertools/more-itertools,3,1,agent,A01,0,114.5,2.2,13.1,12,0,7,76717,12428,10028,0,1044,1,2026-11-10T10:09:06.091Z,2026-11-10T10:11:19.750Z,12,11,1
2,1,T,more-itertools_1261,more-itertools/more-itertools,3,1,agent,A01,0,91.0,2.3,6.6,14,0,9,113742,9774,12847,0,719,1,2026-11-10T10:09:06.091Z,2026-11-10T10:10:49.687Z,14,13,1
2,1,C,more-itertools_1261,more-itertools/more-itertools,3,1,agent,A01,0,78.4,2.3,6.6,16,0,14,200896,8424,24189,0,412,1,2026-11-10T10:09:06.092Z,2026-11-10T10:10:37.307Z,16,6,1
2,1,F,more-itertools_1261,more-itertools/more-itertools,3,1,agent,A01,0,111.2,2.1,3.3,18,0,15,142630,12009,15277,1,182213,2,2026-11-10T10:09:06.093Z,2026-11-10T10:11:06.520Z,18,0,1
2,1,F,more-itertools_1261,more-itertools/more-itertools,4,1,agent,A01,0,183.4,1.9,11.3,27,0,21,230254,18594,16768,4,725,1,2026-11-10T10:10:26.288Z,2026-11-10T10:13:46.074Z,27,0,1
2,1,C,more-itertools_1261,more-itertools/more-itertools,4,1,agent,A01,0,114.7,1.9,3.5,15,0,13,159883,12295,19305,0,1017,2,2026-11-10T10:10:31.094Z,2026-11-10T10:12:34.612Z,15,5,1
2,1,R,more-itertools_1261,more-itertools/more-itertools,4,1,agent,A01,0,154.2,1.9,3.2,18,0,13,153945,16666,14427,1,185053,2,2026-11-10T10:10:33.705Z,2026-11-10T10:13:16.453Z,18,16,1
2,1,T,more-itertools_1261,more-itertools/more-itertools,4,1,agent,A01,0,107.7,1.9,7.1,17,0,14,151465,11564,15372,1,558,1,2026-11-10T10:10:37.307Z,2026-11-10T10:12:37.219Z,17,15,1
2,1,H,more-itertools_1261,more-itertools/more-itertools,4,1,agent,A01,0,97.5,1.8,13.5,10,0,8,58924,10498,8920,0,515,1,2026-11-10T10:10:49.688Z,2026-11-10T10:12:45.583Z,10,9,1
2,1,C,pydantic-settings_955,pydantic/pydantic-settings,1,1,agent,A00,1,28.6,2.1,3.5,9,0,7,62459,2936,8362,0,1447,0,2026-11-10T10:11:06.520Z,2026-11-10T10:11:43.768Z,9,0,1
2,1,R,pydantic-settings_955,pydantic/pydantic-settings,1,1,agent,A00,1,32.9,2.0,3.5,9,0,7,63943,3358,9134,0,1447,0,2026-11-10T10:11:19.750Z,2026-11-10T10:12:01.012Z,9,8,1
2,1,F,pydantic-settings_955,pydantic/pydantic-settings,1,1,agent,A00,1,44.9,2.0,3.7,14,0,12,130988,4525,13526,0,2353,0,2026-11-10T10:11:43.769Z,2026-11-10T10:12:37.662Z,14,0,1
2,1,T,pydantic-settings_955,pydantic/pydantic-settings,1,1,agent,A00,1,50.3,2.0,3.5,14,0,10,107833,5341,11282,0,1447,0,2026-11-10T10:12:01.013Z,2026-11-10T10:12:59.907Z,14,10,1
2,1,H,pydantic-settings_955,pydantic/pydantic-settings,1,1,agent,A00,1,75.2,2.2,3.7,20,0,13,151258,7961,9884,0,1447,0,2026-11-10T10:12:34.613Z,2026-11-10T10:13:58.900Z,20,14,1
2,1,H,pydantic-settings_955,pydantic/pydantic-settings,2,1,agent,A00,1,64.2,2.1,3.5,14,0,12,96566,6817,8798,0,1447,0,2026-11-10T10:12:37.219Z,2026-11-10T10:13:50.336Z,14,13,1
2,1,T,pydantic-settings_955,pydantic/pydantic-settings,2,1,agent,A00,1,29.1,2.1,3.6,10,0,8,70412,2963,9446,0,1447,0,2026-11-10T10:12:37.663Z,2026-11-10T10:13:15.715Z,10,9,1
2,1,F,pydantic-settings_955,pydantic/pydantic-settings,2,1,agent,A00,1,35.3,2.0,3.5,12,0,10,91843,3666,10385,0,1923,0,2026-11-10T10:12:45.584Z,2026-11-10T10:13:29.443Z,12,0,1
2,1,R,pydantic-settings_955,pydantic/pydantic-settings,2,1,agent,A00,1,63.0,2.0,3.7,19,0,15,164897,6704,12798,0,1447,0,2026-11-10T10:12:59.907Z,2026-11-10T10:14:11.776Z,19,18,1
2,1,C,pydantic-settings_955,pydantic/pydantic-settings,2,1,agent,A00,1,42.1,2.1,3.6,17,0,12,146697,4270,10433,0,1447,0,2026-11-10T10:13:15.716Z,2026-11-10T10:14:06.638Z,17,0,1
2,1,T,pydantic-settings_955,pydantic/pydantic-settings,3,1,agent,A00,1,30.8,2.0,3.7,13,0,10,85958,3165,8843,0,1545,0,2026-11-10T10:13:16.453Z,2026-11-10T10:13:56.114Z,13,11,1
2,1,C,pydantic-settings_955,pydantic/pydantic-settings,3,1,agent,A00,1,23.0,2.1,3.6,11,0,9,78708,2402,9216,0,1545,0,2026-11-10T10:13:29.443Z,2026-11-10T10:14:01.279Z,11,0,1
2,1,H,pydantic-settings_955,pydantic/pydantic-settings,3,1,agent,A00,1,46.5,2.1,3.6,14,0,12,84067,5083,8445,0,1603,0,2026-11-10T10:13:46.075Z,2026-11-10T10:14:41.358Z,14,13,1
2,1,F,pydantic-settings_955,pydantic/pydantic-settings,3,1,agent,A00,1,27.2,2.1,3.6,11,0,9,81655,2975,9669,0,2249,0,2026-11-10T10:13:50.336Z,2026-11-10T10:14:26.627Z,11,0,1
2,1,R,pydantic-settings_955,pydantic/pydantic-settings,3,1,agent,A00,1,39.9,2.1,3.6,13,0,10,104510,4390,11525,0,1447,0,2026-11-10T10:13:56.114Z,2026-11-10T10:14:44.989Z,13,12,1
2,1,R,pydantic-settings_955,pydantic/pydantic-settings,4,1,agent,A00,1,26.3,2.1,3.5,8,0,6,52364,2941,8157,0,1447,0,2026-11-10T10:13:58.901Z,2026-11-10T10:14:33.944Z,8,7,1
2,1,F,pydantic-settings_955,pydantic/pydantic-settings,4,1,agent,A00,1,70.6,2.1,3.7,17,0,10,141156,6706,14799,1,1923,0,2026-11-10T10:14:01.279Z,2026-11-10T10:15:20.762Z,17,0,1
2,1,H,pydantic-settings_955,pydantic/pydantic-settings,4,1,agent,A01,0,212.2,2.2,3.6,33,0,28,263208,23521,15651,1,1646,2,2026-11-10T10:14:06.639Z,2026-11-10T10:17:47.823Z,33,31,1
2,1,C,pydantic-settings_955,pydantic/pydantic-settings,4,1,agent,A00,1,25.5,2.2,3.7,11,0,9,73494,2712,9263,0,1447,0,2026-11-10T10:14:11.776Z,2026-11-10T10:14:46.218Z,11,0,1
2,1,T,pydantic-settings_955,pydantic/pydantic-settings,4,1,agent,A00,1,48.6,2.1,3.6,14,0,11,123714,5122,12951,0,2137,0,2026-11-10T10:14:20.616Z,2026-11-10T10:15:17.903Z,14,12,1
2,1,C,tomlkit_642,python-poetry/tomlkit,1,1,agent,A00,1,26.3,2.0,3.1,8,0,6,48819,2806,8302,0,694,0,2026-11-10T10:14:26.628Z,2026-11-10T10:15:01.270Z,8,0,1
2,1,H,tomlkit_642,python-poetry/tomlkit,1,1,agent,A00,1,79.5,2.0,3.3,15,0,13,88360,8776,7847,0,607,0,2026-11-10T10:14:33.945Z,2026-11-10T10:16:01.853Z,15,14,1
2,1,T,tomlkit_642,python-poetry/tomlkit,1,1,agent,A00,1,32.4,2.0,3.3,9,0,7,56942,3423,9202,0,662,0,2026-11-10T10:14:41.359Z,2026-11-10T10:15:22.419Z,9,8,1
2,1,R,tomlkit_642,python-poetry/tomlkit,1,1,agent,A00,1,50.5,2.1,3.3,14,0,10,131082,5453,14017,0,662,0,2026-11-10T10:14:44.989Z,2026-11-10T10:15:44.090Z,14,13,1
2,1,F,tomlkit_642,python-poetry/tomlkit,1,1,agent,A00,1,44.4,2.1,3.2,12,0,7,75430,4757,8400,0,694,0,2026-11-10T10:14:46.219Z,2026-11-10T10:15:39.100Z,12,0,1
2,1,F,tomlkit_642,python-poetry/tomlkit,2,1,agent,A00,1,36.7,2.0,3.3,8,0,6,56684,4040,10385,0,694,0,2026-11-10T10:15:01.270Z,2026-11-10T10:15:46.346Z,8,0,1
2,1,R,tomlkit_642,python-poetry/tomlkit,2,1,agent,A00,1,42.2,2.0,3.3,12,0,7,75075,4696,8512,0,662,0,2026-11-10T10:15:17.904Z,2026-11-10T10:16:08.588Z,12,11,1
2,1,T,tomlkit_642,python-poetry/tomlkit,2,1,agent,A00,1,32.6,2.0,3.2,7,0,5,46028,3640,9607,0,694,0,2026-11-10T10:15:20.762Z,2026-11-10T10:16:01.874Z,7,6,1
2,1,H,tomlkit_642,python-poetry/tomlkit,2,1,agent,A00,1,49.6,1.9,3.3,11,0,9,56392,5535,6941,0,662,0,2026-11-10T10:15:22.419Z,2026-11-10T10:16:20.514Z,11,10,1
2,1,C,tomlkit_642,python-poetry/tomlkit,2,1,agent,A00,1,29.3,2.0,3.2,9,0,7,56699,3258,9054,0,662,0,2026-11-10T10:15:39.101Z,2026-11-10T10:16:16.552Z,9,0,1
2,1,C,tomlkit_642,python-poetry/tomlkit,3,1,agent,A00,1,29.8,2.0,3.3,9,0,7,56672,3292,9093,0,694,0,2026-11-10T10:15:44.091Z,2026-11-10T10:16:22.552Z,9,0,1
2,1,T,tomlkit_642,python-poetry/tomlkit,3,1,agent,A00,1,30.0,2.0,3.4,7,0,5,42186,3323,8552,0,694,0,2026-11-10T10:15:46.346Z,2026-11-10T10:16:25.054Z,7,6,1
2,1,F,tomlkit_642,python-poetry/tomlkit,3,1,agent,A00,1,71.2,2.1,3.2,16,0,12,108400,7755,15102,1,662,0,2026-11-10T10:16:01.853Z,2026-11-10T10:17:21.549Z,16,0,1
2,1,H,tomlkit_642,python-poetry/tomlkit,3,1,agent,A00,1,51.1,2.1,3.3,13,0,11,73566,5470,8043,0,662,0,2026-11-10T10:16:01.874Z,2026-11-10T10:17:01.718Z,13,12,1
2,1,R,tomlkit_642,python-poetry/tomlkit,3,1,agent,A01,0,39.7,2.0,3.2,15,0,12,114266,4167,14396,1,374,1,2026-11-10T10:16:08.589Z,2026-11-10T10:16:56.464Z,15,13,1
2,1,R,tomlkit_642,python-poetry/tomlkit,4,1,agent,A00,1,53.4,2.1,3.2,8,0,6,64265,5827,12123,0,695,0,2026-11-10T10:16:16.553Z,2026-11-10T10:17:18.456Z,8,7,1
2,1,H,tomlkit_642,python-poetry/tomlkit,4,1,agent,A01,0,84.2,2.1,3.9,13,0,9,88756,9411,10084,0,596,1,2026-11-10T10:16:20.515Z,2026-11-10T10:17:54.024Z,13,9,1
2,1,F,tomlkit_642,python-poetry/tomlkit,4,1,agent,A00,1,30.7,2.0,3.4,10,0,7,64331,3240,8198,0,607,0,2026-11-10T10:16:22.553Z,2026-11-10T10:17:02.010Z,10,0,1
2,1,T,tomlkit_642,python-poetry/tomlkit,4,1,agent,A00,1,26.4,2.0,3.3,9,0,7,58258,2794,9125,0,662,0,2026-11-10T10:16:25.055Z,2026-11-10T10:16:59.901Z,9,8,1
2,1,C,tomlkit_642,python-poetry/tomlkit,4,1,agent,A00,1,18.9,2.1,3.3,8,0,6,49187,2042,8338,0,662,0,2026-11-10T10:16:56.464Z,2026-11-10T10:17:23.947Z,8,0,1
2,1,F,packaging_1332,pypa/packaging,1,1,agent,A00,1,32.4,2.2,5.9,9,0,7,72309,3311,10785,0,1101,0,2026-11-10T10:16:59.901Z,2026-11-10T10:17:43.569Z,9,0,1
2,1,C,packaging_1332,pypa/packaging,1,1,agent,A01,0,66.0,2.6,6.2,14,0,9,115598,6722,10961,0,1080,1,2026-11-10T10:17:01.718Z,2026-11-10T10:18:19.798Z,14,0,1
2,1,H,packaging_1332,pypa/packaging,1,1,agent,A01,0,68.3,2.6,6.2,12,0,8,76215,7340,8782,0,1169,1,2026-11-10T10:17:02.010Z,2026-11-10T10:18:22.699Z,12,8,1
2,1,R,packaging_1332,pypa/packaging,1,1,agent,A01,0,45.9,1.9,6.1,12,0,10,104276,4820,13459,0,1536,1,2026-11-10T10:17:18.457Z,2026-11-10T10:18:15.502Z,12,11,1
2,1,T,packaging_1332,pypa/packaging,1,1,agent,A01,0,43.2,1.9,6.1,11,0,9,86439,4789,11029,0,1466,1,2026-11-10T10:17:21.550Z,2026-11-10T10:18:16.037Z,11,10,1
2,1,T,packaging_1332,pypa/packaging,2,1,agent,A01,0,73.7,1.8,2.8,17,0,14,131319,8123,14930,1,367,4,2026-11-10T10:17:23.947Z,2026-11-10T10:18:45.441Z,17,15,1
2,1,R,packaging_1332,pypa/packaging,2,1,agent,A00,1,42.1,1.9,5.9,9,0,7,66634,4615,12528,0,1101,0,2026-11-10T10:17:43.569Z,2026-11-10T10:18:36.656Z,9,8,1
2,1,H,packaging_1332,pypa/packaging,2,1,agent,A01,0,100.0,2.1,5.9,13,0,9,90483,10477,9913,0,1496,1,2026-11-10T10:17:47.824Z,2026-11-10T10:19:39.530Z,13,9,1
2,1,C,packaging_1332,pypa/packaging,2,1,agent,A01,0,71.7,1.8,2.9,20,0,17,291842,7606,20578,0,1672,4,2026-11-10T10:17:54.024Z,2026-11-10T10:19:13.702Z,20,12,1
2,1,F,packaging_1332,pypa/packaging,2,1,agent,A01,0,60.9,1.9,5.8,15,0,10,122149,6474,10663,0,1536,1,2026-11-10T10:18:15.503Z,2026-11-10T10:19:27.379Z,15,0,1
2,1,T,packaging_1332,pypa/packaging,3,1,agent,A01,0,42.5,1.9,5.8,11,0,9,93195,4165,12719,0,1447,1,2026-11-10T10:18:16.037Z,2026-11-10T10:19:09.525Z,11,10,1
2,1,R,packaging_1332,pypa/packaging,3,1,agent,A01,0,69.1,2.0,6.0,15,0,12,138479,7023,15929,1,1551,1,2026-11-10T10:18:19.799Z,2026-11-10T10:19:40.080Z,15,13,1
2,1,C,packaging_1332,pypa/packaging,3,1,agent,A01,0,44.8,1.8,6.1,10,0,8,80716,4674,11513,0,1517,1,2026-11-10T10:18:22.699Z,2026-11-10T10:19:18.590Z,10,0,1
2,1,H,packaging_1332,pypa/packaging,3,1,agent,A01,0,78.2,1.8,5.8,9,0,7,53361,8585,7377,0,1168,1,2026-11-10T10:18:36.656Z,2026-11-10T10:20:05.555Z,9,8,1
2,1,F,packaging_1332,pypa/packaging,3,1,agent,A01,0,59.5,1.8,5.7,13,0,9,122877,6335,13278,0,1517,1,2026-11-10T10:18:45.441Z,2026-11-10T10:19:55.512Z,13,0,1
2,1,F,packaging_1332,pypa/packaging,4,1,agent,A01,0,63.5,1.9,6.2,13,0,9,105671,7041,12044,0,1536,1,2026-11-10T10:19:09.525Z,2026-11-10T10:20:24.391Z,13,0,1
2,1,H,packaging_1332,pypa/packaging,4,1,agent,A01,0,50.8,1.9,5.8,10,0,8,54731,5274,7677,0,1168,1,2026-11-10T10:19:13.703Z,2026-11-10T10:20:15.404Z,10,9,1
2,1,C,packaging_1332,pypa/packaging,4,1,agent,A01,0,51.8,1.9,6.0,14,0,10,129956,5597,12644,0,1517,1,2026-11-10T10:19:18.591Z,2026-11-10T10:20:21.486Z,14,0,1
2,1,R,packaging_1332,pypa/packaging,4,1,agent,A00,1,45.3,1.8,6.2,11,0,9,94511,4681,12441,0,1579,0,2026-11-10T10:19:27.379Z,2026-11-10T10:20:23.869Z,11,10,1
2,1,T,packaging_1332,pypa/packaging,4,1,agent,A01,0,45.0,1.8,5.7,12,0,10,101720,5025,12814,0,1447,1,2026-11-10T10:19:39.530Z,2026-11-10T10:20:35.212Z,12,11,1
2,1,R,click_3391,pallets/click,1,1,agent,A01,0,65.8,1.9,2.9,6,0,4,48058,7404,13016,0,480,1,2026-11-10T10:19:40.080Z,2026-11-10T10:20:53.749Z,6,5,1
2,1,H,click_3391,pallets/click,1,1,agent,A01,0,82.6,1.8,2.9,6,0,4,35159,9176,6803,0,403,1,2026-11-10T10:19:55.513Z,2026-11-10T10:21:25.816Z,6,5,1
2,1,T,click_3391,pallets/click,1,1,agent,A01,0,128.5,1.8,3.2,16,0,12,144794,13759,14655,1,587,1,2026-11-10T10:20:05.556Z,2026-11-10T10:22:22.303Z,16,14,1
2,1,C,click_3391,pallets/click,1,1,agent,A01,0,95.5,1.9,3.0,13,0,10,134712,10254,15643,0,477,1,2026-11-10T10:20:15.405Z,2026-11-10T10:21:58.893Z,13,5,1
2,1,F,click_3391,pallets/click,1,1,agent,A01,0,147.7,1.9,3.1,18,0,12,164846,15731,17075,2,2087,1,2026-11-10T10:20:21.486Z,2026-11-10T10:22:57.420Z,18,0,1
2,1,F,click_3391,pallets/click,2,1,agent,A01,0,180.9,1.8,3.3,22,0,14,207125,19167,14626,1,1048,1,2026-11-10T10:20:23.870Z,2026-11-10T10:23:33.221Z,22,0,1
2,1,C,click_3391,pallets/click,2,1,agent,A18,0,103.5,1.8,2.9,12,1,12,143541,10886,23204,0,1033,1,2026-11-10T10:20:24.392Z,2026-11-10T10:22:15.890Z,12,2,1
2,1,T,click_3391,pallets/click,2,1,agent,A01,0,168.2,1.8,2.9,30,0,25,295670,17689,14626,2,0,1,2026-11-10T10:20:35.213Z,2026-11-10T10:23:31.347Z,30,27,1
2,1,H,click_3391,pallets/click,2,1,agent,A01,0,42.0,1.8,3.0,5,0,3,28547,4429,6631,0,463,1,2026-11-10T10:20:53.750Z,2026-11-10T10:21:43.631Z,5,4,1
2,1,R,click_3391,pallets/click,2,1,agent,A01,0,99.0,1.8,2.9,20,0,15,183231,10233,15698,1,626,1,2026-11-10T10:21:25.817Z,2026-11-10T10:23:12.703Z,20,18,1
2,1,F,click_3391,pallets/click,3,1,agent,A01,0,104.2,1.8,3.0,27,0,19,252729,10811,14574,1,999,1,2026-11-10T10:21:43.632Z,2026-11-10T10:23:35.925Z,27,0,1
2,1,H,click_3391,pallets/click,3,1,agent,A01,0,209.3,1.8,3.3,31,0,28,296679,21819,17064,1,1999,1,2026-11-10T10:21:58.893Z,2026-11-10T10:25:36.265Z,31,29,1
2,1,C,click_3391,pallets/click,3,1,agent,A01,0,207.2,1.8,3.1,21,0,16,297842,21632,20452,0,2926,1,2026-11-10T10:22:15.891Z,2026-11-10T10:25:51.044Z,21,12,1
2,1,T,click_3391,pallets/click,3,1,agent,A01,0,110.9,1.8,3.6,23,0,19,211826,11693,15023,2,1339,1,2026-11-10T10:22:22.304Z,2026-11-10T10:24:22.220Z,23,20,1
2,1,R,click_3391,pallets/click,3,1,agent,A01,0,129.6,1.8,3.2,15,0,11,133755,13379,15857,2,5154,1,2026-11-10T10:22:57.421Z,2026-11-10T10:25:15.126Z,15,12,1
2,1,R,click_3391,pallets/click,4,1,agent,A01,0,237.9,1.8,3.1,20,0,15,183191,12692,15770,2,587,1,2026-11-10T10:23:12.703Z,2026-11-10T10:27:18.689Z,20,17,1
2,1,T,click_3391,pallets/click,4,1,agent,A01,0,189.9,1.9,3.1,19,0,13,181262,19855,16114,3,0,1,2026-11-10T10:23:31.348Z,2026-11-10T10:26:49.688Z,19,15,1
2,1,C,click_3391,pallets/click,4,1,agent,A01,0,45.1,1.8,3.5,9,0,7,79253,4656,12707,0,660,1,2026-11-10T10:23:33.223Z,2026-11-10T10:24:27.318Z,9,0,1
2,1,H,click_3391,pallets/click,4,1,agent,A05,0,300.1,1.8,2.9,17,1,17,148767,28407,11716,0,810,1,2026-11-10T10:23:35.925Z,2026-11-10T10:28:43.756Z,17,16,1
2,1,F,click_3391,pallets/click,4,1,agent,A01,0,120.6,2.2,3.0,12,0,8,104534,12434,16511,1,925,1,2026-11-10T10:24:22.220Z,2026-11-10T10:26:31.549Z,12,0,1
2,1,C,packaging_944,pypa/packaging,1,1,agent,A01,0,33.5,2.2,3.0,9,0,7,62292,3317,10026,0,1267,2,2026-11-10T10:24:27.319Z,2026-11-10T10:25:09.389Z,9,0,1
2,1,T,packaging_944,pypa/packaging,1,1,agent,A01,0,92.4,1.9,3.1,18,0,15,141846,9746,14432,1,1274,2,2026-11-10T10:25:09.389Z,2026-11-10T10:26:50.083Z,18,16,1
2,1,R,packaging_944,pypa/packaging,1,1,agent,A01,0,82.7,1.8,2.9,16,0,13,131920,8699,15187,1,2074,2,2026-11-10T10:25:15.126Z,2026-11-10T10:26:45.825Z,16,14,1
2,1,H,packaging_944,pypa/packaging,1,1,agent,A01,0,69.0,1.9,3.2,11,0,9,63835,7404,7835,0,1322,2,2026-11-10T10:25:36.266Z,2026-11-10T10:26:53.541Z,11,10,1
2,1,F,packaging_944,pypa/packaging,1,1,agent,A01,0,52.5,1.9,3.2,13,0,11,110485,5478,12617,0,1420,2,2026-11-10T10:25:51.045Z,2026-11-10T10:26:51.942Z,13,0,1
2,1,F,packaging_944,pypa/packaging,2,1,agent,A01,0,27.5,1.9,2.8,11,0,9,70663,2948,8586,0,987,2,2026-11-10T10:26:31.549Z,2026-11-10T10:27:07.044Z,11,0,1
2,1,H,packaging_944,pypa/packaging,2,1,agent,A01,0,196.6,2.0,2.8,32,0,28,288128,21130,14493,2,1990,2,2026-11-10T10:26:45.826Z,2026-11-10T10:30:10.616Z,32,29,1
2,1,R,packaging_944,pypa/packaging,2,1,agent,A01,0,39.0,2.0,2.8,10,0,8,83138,4059,10873,0,455,2,2026-11-10T10:26:49.689Z,2026-11-10T10:27:36.804Z,10,9,1
2,1,T,packaging_944,pypa/packaging,2,1,agent,A01,0,140.8,2.0,2.9,30,0,26,284756,15033,14801,1,989,2,2026-11-10T10:26:50.084Z,2026-11-10T10:29:19.010Z,30,27,1
2,1,C,packaging_944,pypa/packaging,2,1,agent,A01,0,48.3,1.9,2.8,14,0,12,110481,5159,12782,0,2875,2,2026-11-10T10:26:51.943Z,2026-11-10T10:27:48.426Z,14,0,1
2,1,F,packaging_944,pypa/packaging,3,1,agent,A01,0,55.9,1.9,2.8,9,0,7,68091,6027,12872,0,1657,2,2026-11-10T10:26:53.542Z,2026-11-10T10:27:57.494Z,9,0,1
2,1,H,packaging_944,pypa/packaging,3,1,agent,A01,0,197.1,1.8,2.9,27,0,23,243351,21200,14970,2,24497,2,2026-11-10T10:27:07.044Z,2026-11-10T10:30:32.028Z,27,24,1
2,1,C,packaging_944,pypa/packaging,3,1,agent,A01,0,57.4,1.8,2.8,12,0,10,105683,6199,13277,0,1546,2,2026-11-10T10:27:18.690Z,2026-11-10T10:28:23.795Z,12,0,1
2,1,T,packaging_944,pypa/packaging,3,1,agent,A01,0,32.4,1.8,2.8,13,0,11,101300,3358,11141,0,950,2,2026-11-10T10:27:36.804Z,2026-11-10T10:28:16.904Z,13,12,1
2,1,R,packaging_944,pypa/packaging,3,1,agent,A01,0,108.1,1.8,2.8,16,0,13,130518,11513,16248,1,37438,2,2026-11-10T10:27:48.427Z,2026-11-10T10:29:44.121Z,16,14,1
2,1,R,packaging_944,pypa/packaging,4,1,agent,A01,0,80.7,1.8,2.8,13,0,11,111816,6321,14706,0,1358,2,2026-11-10T10:27:57.494Z,2026-11-10T10:29:25.990Z,13,12,1
2,1,T,packaging_944,pypa/packaging,4,1,agent,A01,0,34.4,1.8,2.9,10,0,8,62859,3672,9589,0,1959,2,2026-11-10T10:28:16.905Z,2026-11-10T10:28:59.168Z,10,9,1
2,1,C,packaging_944,pypa/packaging,4,1,agent,A01,0,79.7,1.8,2.8,15,0,13,154576,8435,19443,0,15404,2,2026-11-10T10:28:23.795Z,2026-11-10T10:29:51.292Z,15,3,1
2,1,H,packaging_944,pypa/packaging,4,1,agent,A01,0,143.6,1.8,2.9,19,0,16,158894,15359,14917,1,5389,2,2026-11-10T10:28:43.757Z,2026-11-10T10:31:15.287Z,19,17,1
2,1,F,packaging_944,pypa/packaging,4,1,agent,A01,0,55.7,1.8,2.8,10,0,8,67649,5824,11354,0,1174,2,2026-11-10T10:28:59.169Z,2026-11-10T10:30:02.674Z,10,0,1
2,1,H,tenacity_651,jd/tenacity,1,1,agent,A00,1,83.9,2.2,5.3,15,0,12,129944,8456,11018,0,1145,0,2026-11-10T10:29:19.011Z,2026-11-10T10:30:53.321Z,15,13,1
2,1,T,tenacity_651,jd/tenacity,1,1,agent,A00,1,60.0,2.1,5.4,19,0,15,181653,6276,12125,0,1145,0,2026-11-10T10:29:25.991Z,2026-11-10T10:30:36.708Z,19,16,1
2,1,F,tenacity_651,jd/tenacity,1,1,agent,A00,1,35.2,2.1,5.3,11,0,9,104627,3427,12164,0,1145,0,2026-11-10T10:29:44.122Z,2026-11-10T10:30:29.783Z,11,0,1
2,1,R,tenacity_651,jd/tenacity,1,1,agent,A01,0,75.0,2.1,303.5,15,0,11,135171,8037,15139,1,1743,124,2026-11-10T10:29:51.293Z,2026-11-10T10:36:15.147Z,15,13,1
2,1,C,tenacity_651,jd/tenacity,1,1,agent,A00,1,53.5,2.1,5.3,16,0,12,151220,5414,12494,0,1145,0,2026-11-10T10:30:02.675Z,2026-11-10T10:31:06.744Z,16,0,1
2,1,C,tenacity_651,jd/tenacity,2,1,agent,A00,1,45.2,2.1,5.3,13,0,11,126058,4792,13217,0,1145,0,2026-11-10T10:30:10.617Z,2026-11-10T10:31:06.311Z,13,0,1
2,1,R,tenacity_651,jd/tenacity,2,1,agent,A01,0,35.3,2.2,5.5,11,0,9,112410,3499,13751,0,764,1,2026-11-10T10:30:29.784Z,2026-11-10T10:31:15.854Z,11,10,1
2,1,F,tenacity_651,jd/tenacity,2,1,agent,A00,1,47.8,2.1,5.3,12,0,8,113095,4943,12246,0,1145,0,2026-11-10T10:30:32.029Z,2026-11-10T10:31:30.516Z,12,0,1
2,1,T,tenacity_651,jd/tenacity,2,1,agent,A00,1,36.7,2.1,5.4,10,0,8,95633,3950,12601,0,1145,0,2026-11-10T10:30:36.709Z,2026-11-10T10:31:23.981Z,10,9,1
2,1,H,tenacity_651,jd/tenacity,2,1,agent,A01,0,250.6,2.1,5.5,36,0,28,350926,28512,22564,1,540,1,2026-11-10T10:30:53.321Z,2026-11-10T10:35:14.723Z,36,34,1
2,1,T,tenacity_651,jd/tenacity,3,1,agent,A01,0,32.0,2.2,5.4,12,0,10,104469,3637,11603,0,764,1,2026-11-10T10:31:06.312Z,2026-11-10T10:31:48.980Z,12,11,1
2,1,R,tenacity_651,jd/tenacity,3,1,agent,A00,1,26.7,2.2,5.3,9,0,7,80550,3046,11579,0,1145,0,2026-11-10T10:31:06.745Z,2026-11-10T10:31:44.195Z,9,8,1
2,1,C,tenacity_651,jd/tenacity,3,1,agent,A00,1,54.4,2.2,5.4,17,0,10,152038,6270,10976,0,1145,0,2026-11-10T10:31:15.288Z,2026-11-10T10:32:20.368Z,17,0,1
2,1,H,tenacity_651,jd/tenacity,3,1,agent,A00,1,118.7,2.2,5.3,14,0,12,132208,13531,11914,0,1145,0,2026-11-10T10:31:15.855Z,2026-11-10T10:33:25.196Z,14,13,1
2,1,F,tenacity_651,jd/tenacity,3,1,agent,A00,1,37.1,2.2,5.3,16,0,14,146853,3972,12502,0,1145,0,2026-11-10T10:31:23.981Z,2026-11-10T10:32:11.705Z,16,0,1
2,1,F,tenacity_651,jd/tenacity,4,1,agent,A00,1,35.0,2.1,5.4,10,0,8,87483,4026,11595,0,1145,0,2026-11-10T10:31:30.517Z,2026-11-10T10:32:16.243Z,10,0,1
2,1,H,tenacity_651,jd/tenacity,4,1,agent,A00,1,59.4,2.1,5.3,14,0,10,106774,6468,9418,0,1145,0,2026-11-10T10:31:44.195Z,2026-11-10T10:32:54.074Z,14,10,1
2,1,C,tenacity_651,jd/tenacity,4,1,agent,A00,1,31.0,2.1,5.3,10,0,8,93715,3294,12204,0,1145,0,2026-11-10T10:31:48.980Z,2026-11-10T10:32:30.444Z,10,0,1
2,1,R,tenacity_651,jd/tenacity,4,1,agent,A00,1,79.4,2.2,5.4,23,0,19,222486,8479,15858,2,1145,0,2026-11-10T10:32:11.706Z,2026-11-10T10:33:42.062Z,23,20,1
2,1,T,tenacity_651,jd/tenacity,4,1,agent,A00,1,72.0,2.2,5.4,21,0,18,187093,7848,15002,1,1145,0,2026-11-10T10:32:16.243Z,2026-11-10T10:33:38.986Z,21,19,1
2,1,R,more-itertools_1223,more-itertools/more-itertools,1,1,agent,A01,0,181.7,1.9,3.2,20,0,17,168369,7984,15480,1,177508,2,2026-11-10T10:32:20.369Z,2026-11-10T10:35:30.337Z,20,18,1
2,1,C,more-itertools_1223,more-itertools/more-itertools,1,1,agent,A01,0,37.9,1.8,5.5,14,0,12,95749,3344,9791,0,472,1,2026-11-10T10:32:30.444Z,2026-11-10T10:33:18.720Z,14,0,1
2,1,H,more-itertools_1223,more-itertools/more-itertools,1,1,agent,A01,0,111.1,1.8,5.7,23,0,18,130607,11240,7510,0,528,1,2026-11-10T10:32:54.075Z,2026-11-10T10:34:55.785Z,23,19,1
2,1,T,more-itertools_1223,more-itertools/more-itertools,1,1,agent,A00,1,20.8,1.9,5.6,12,0,10,72352,2229,9158,0,440,0,2026-11-10T10:33:18.720Z,2026-11-10T10:33:50.209Z,12,11,1
2,1,F,more-itertools_1223,more-itertools/more-itertools,1,1,agent,A01,0,20.0,1.8,5.7,10,0,8,55964,2256,7465,0,457,1,2026-11-10T10:33:25.197Z,2026-11-10T10:33:55.839Z,10,0,1
2,1,F,more-itertools_1223,more-itertools/more-itertools,2,1,agent,A00,1,78.2,1.9,5.7,20,0,17,170909,8385,16363,1,2307,0,2026-11-10T10:33:38.987Z,2026-11-10T10:35:08.090Z,20,0,1
2,1,T,more-itertools_1223,more-itertools/more-itertools,2,1,agent,A00,1,95.9,1.9,5.5,23,0,20,184100,10933,14853,1,423,0,2026-11-10T10:33:42.063Z,2026-11-10T10:35:28.602Z,23,21,1
2,1,H,more-itertools_1223,more-itertools/more-itertools,2,1,agent,A01,0,62.7,1.9,5.8,16,0,12,85676,6247,6993,0,520,1,2026-11-10T10:33:50.209Z,2026-11-10T10:35:03.883Z,16,14,1
2,1,C,more-itertools_1223,more-itertools/more-itertools,2,1,agent,A01,0,18.9,1.9,5.8,12,0,10,65919,2009,7249,0,422,1,2026-11-10T10:33:55.839Z,2026-11-10T10:34:25.726Z,12,0,1
2,1,R,more-itertools_1223,more-itertools/more-itertools,2,1,agent,A01,0,20.3,1.9,5.9,9,0,7,46782,2124,6795,0,422,1,2026-11-10T10:34:25.727Z,2026-11-10T10:34:57.020Z,9,8,1
2,1,H,more-itertools_1223,more-itertools/more-itertools,3,1,agent,A01,0,40.5,1.9,5.7,10,0,8,50291,4871,6411,0,454,1,2026-11-10T10:34:55.786Z,2026-11-10T10:35:47.318Z,10,9,1
2,1,F,more-itertools_1223,more-itertools/more-itertools,3,1,agent,A00,1,36.3,1.9,5.5,11,0,9,68225,2908,9784,0,440,0,2026-11-10T10:34:57.021Z,2026-11-10T10:35:44.141Z,11,0,1
2,1,T,more-itertools_1223,more-itertools/more-itertools,3,1,agent,A00,1,61.5,2.0,5.6,17,0,15,146658,6386,14453,0,615,0,2026-11-10T10:35:03.883Z,2026-11-10T10:36:16.156Z,17,16,1
2,1,C,more-itertools_1223,more-itertools/more-itertools,3,1,agent,A00,1,51.4,1.9,5.6,20,0,18,205801,4423,16640,0,474,0,2026-11-10T10:35:08.090Z,2026-11-10T10:36:10.192Z,20,4,1
2,1,R,more-itertools_1223,more-itertools/more-itertools,3,1,agent,A01,0,23.9,1.9,5.8,11,0,9,62722,2668,7786,0,422,1,2026-11-10T10:35:14.724Z,2026-11-10T10:35:49.571Z,11,10,1
2,1,R,more-itertools_1223,more-itertools/more-itertools,4,1,agent,A01,0,41.8,1.9,5.7,13,0,11,87949,4679,9747,0,452,1,2026-11-10T10:35:28.602Z,2026-11-10T10:36:21.285Z,13,12,1
2,1,C,more-itertools_1223,more-itertools/more-itertools,4,1,agent,A00,1,22.1,1.9,5.5,9,0,7,44572,1798,6710,0,440,0,2026-11-10T10:35:30.337Z,2026-11-10T10:36:03.027Z,9,0,1
2,1,T,more-itertools_1223,more-itertools/more-itertools,4,1,agent,A01,0,38.7,1.9,3.1,20,0,17,159258,4339,14536,1,431,2,2026-11-10T10:35:44.141Z,2026-11-10T10:36:31.007Z,20,18,1
2,1,F,more-itertools_1223,more-itertools/more-itertools,4,1,agent,A01,0,128.8,1.9,3.2,28,0,23,232793,14631,15002,2,165194,2,2026-11-10T10:35:47.319Z,2026-11-10T10:38:04.425Z,28,0,1
2,1,H,more-itertools_1223,more-itertools/more-itertools,4,1,agent,A01,0,40.5,1.8,5.5,13,0,9,64594,4562,6261,0,862,1,2026-11-10T10:35:49.572Z,2026-11-10T10:36:40.650Z,13,9,1
2,1,C,click_3256,pallets/click,1,1,agent,A01,0,69.7,1.9,3.7,13,0,11,100884,7989,13153,0,0,1,2026-11-10T10:36:03.028Z,2026-11-10T10:37:21.522Z,13,0,1
2,1,F,click_3256,pallets/click,1,1,agent,A01,0,22.5,1.9,3.1,11,0,9,60602,2561,7085,0,526,1,2026-11-10T10:36:10.193Z,2026-11-10T10:36:40.829Z,11,0,1
2,1,H,click_3256,pallets/click,1,1,agent,A01,0,39.1,1.9,3.1,8,0,3,43722,4469,6329,0,526,1,2026-11-10T10:36:15.148Z,2026-11-10T10:37:02.474Z,8,3,1
2,1,R,click_3256,pallets/click,1,1,agent,A01,0,26.9,1.9,3.1,8,0,6,51774,3059,9237,0,526,1,2026-11-10T10:36:16.156Z,2026-11-10T10:36:51.199Z,8,7,1
2,1,T,click_3256,pallets/click,1,1,agent,A01,0,52.2,1.8,3.6,12,0,8,72829,5952,9247,0,747,1,2026-11-10T10:36:21.286Z,2026-11-10T10:37:22.135Z,12,8,1
2,1,T,click_3256,pallets/click,2,1,agent,A01,0,37.1,1.8,3.6,12,0,8,65700,4121,7140,0,552,1,2026-11-10T10:36:31.008Z,2026-11-10T10:37:17.089Z,12,8,1
2,1,R,click_3256,pallets/click,2,1,agent,A01,0,26.4,1.8,3.6,7,0,5,43358,2924,8940,0,601,1,2026-11-10T10:36:40.650Z,2026-11-10T10:37:15.960Z,7,6,1
2,1,H,click_3256,pallets/click,2,1,agent,A02,0,251.5,1.8,,31,0,28,272786,28534,13296,0,0,-1,2026-11-10T10:36:40.830Z,2026-11-10T10:40:57.420Z,31,30,1
2,1,F,click_3256,pallets/click,2,1,agent,A06,0,55.1,1.8,,14,0,9,86024,6385,8615,0,0,-1,2026-11-10T10:36:51.200Z,2026-11-10T10:37:51.295Z,14,0,1
2,1,C,click_3256,pallets/click,2,1,agent,A01,0,65.0,2.1,3.1,12,0,10,118187,7536,13954,0,666,1,2026-11-10T10:37:02.474Z,2026-11-10T10:38:15.761Z,12,0,1
2,1,R,click_3256,pallets/click,3,1,agent,A01,0,90.4,2.1,3.2,13,0,9,118127,10424,14624,1,0,1,2026-11-10T10:37:15.961Z,2026-11-10T10:38:55.344Z,13,11,1
2,1,T,click_3256,pallets/click,3,1,agent,A01,0,34.1,2.0,3.1,11,0,9,72267,3845,9025,0,526,1,2026-11-10T10:37:17.089Z,2026-11-10T10:37:59.866Z,11,10,1
2,1,F,click_3256,pallets/click,3,1,agent,A01,0,52.3,1.9,3.1,12,0,10,106007,5944,14408,0,612,1,2026-11-10T10:37:21.522Z,2026-11-10T10:38:22.023Z,12,0,1
2,1,C,click_3256,pallets/click,3,1,agent,A01,0,167.6,1.8,3.1,9,0,7,65358,5361,9636,0,742,1,2026-11-10T10:37:22.135Z,2026-11-10T10:40:17.862Z,9,0,1
2,1,H,click_3256,pallets/click,3,1,agent,A05,0,300.0,1.8,,27,1,27,213049,32554,11202,0,0,-1,2026-11-10T10:37:51.296Z,2026-11-10T10:42:56.329Z,27,26,1
2,1,H,click_3256,pallets/click,4,1,agent,A02,0,285.5,1.9,,32,0,28,285225,31543,13412,0,0,-1,2026-11-10T10:37:59.867Z,2026-11-10T10:42:50.462Z,32,31,1
2,1,C,click_3256,pallets/click,4,1,agent,A01,0,70.4,1.8,3.2,15,0,8,112816,8145,9668,0,0,1,2026-11-10T10:38:04.425Z,2026-11-10T10:39:23.158Z,15,0,1
2,1,F,click_3256,pallets/click,4,1,agent,A01,0,64.2,1.8,3.2,13,0,11,118684,7424,13667,0,0,1,2026-11-10T10:38:15.761Z,2026-11-10T10:39:28.282Z,13,0,1
2,1,T,click_3256,pallets/click,4,1,agent,A01,0,23.3,1.9,3.2,8,0,6,45020,2607,7420,0,496,1,2026-11-10T10:38:22.023Z,2026-11-10T10:38:53.668Z,8,7,1
2,1,R,click_3256,pallets/click,4,1,agent,A01,0,45.8,1.9,3.2,11,0,9,87960,5243,10965,0,526,1,2026-11-10T10:38:53.668Z,2026-11-10T10:39:48.003Z,11,10,1
2,1,H,click_3581,pallets/click,1,1,agent,A01,0,158.3,1.9,2.9,12,0,10,94989,17459,10538,0,903,4,2026-11-10T10:38:55.345Z,2026-11-10T10:41:41.660Z,12,11,1
2,1,R,click_3581,pallets/click,1,1,agent,A01,0,101.1,1.9,3.0,30,0,25,282339,10717,15672,3,516,1,2026-11-10T10:39:23.159Z,2026-11-10T10:41:12.472Z,30,26,1
2,1,T,click_3581,pallets/click,1,1,agent,A01,0,34.5,1.9,3.0,10,0,8,96484,3729,13097,0,580,1,2026-11-10T10:39:28.282Z,2026-11-10T10:40:10.953Z,10,9,1
2,1,C,click_3581,pallets/click,1,1,agent,A01,0,292.4,1.9,3.1,21,0,18,272525,5076,20194,0,493,1,2026-11-10T10:39:48.004Z,2026-11-10T10:44:48.620Z,21,9,1
2,1,F,click_3581,pallets/click,1,1,agent,A01,0,67.1,1.8,3.0,17,0,14,164256,7056,14515,1,485,1,2026-11-10T10:40:10.954Z,2026-11-10T10:41:26.039Z,17,0,1
2,1,F,click_3581,pallets/click,2,1,agent,A01,0,107.9,1.9,3.1,21,0,15,206635,11570,17464,1,714,1,2026-11-10T10:40:17.862Z,2026-11-10T10:42:13.974Z,21,0,1
2,1,C,click_3581,pallets/click,2,1,agent,A01,0,47.0,1.9,3.0,13,0,11,130234,5034,14258,0,1311,1,2026-11-10T10:40:57.421Z,2026-11-10T10:41:52.702Z,13,0,1
2,1,T,click_3581,pallets/click,2,1,agent,A01,0,70.3,1.9,3.0,20,0,16,187775,7577,15298,1,528,1,2026-11-10T10:41:12.473Z,2026-11-10T10:42:30.960Z,20,17,1
2,1,R,click_3581,pallets/click,2,1,agent,A01,0,37.4,1.8,3.0,11,0,9,113763,3948,14508,0,684,1,2026-11-10T10:41:26.040Z,2026-11-10T10:42:11.517Z,11,10,1
2,1,H,click_3581,pallets/click,2,1,agent,A01,0,82.9,1.9,2.9,8,0,6,63032,8753,10542,0,1067,4,2026-11-10T10:41:41.660Z,2026-11-10T10:43:12.768Z,8,7,1
2,1,H,click_3581,pallets/click,3,1,agent,A01,0,206.2,1.9,3.3,12,0,10,109328,8921,12161,0,587,1,2026-11-10T10:41:52.703Z,2026-11-10T10:45:27.252Z,12,11,1
2,1,C,click_3581,pallets/click,3,1,agent,A01,0,59.7,1.9,3.2,14,0,11,149984,6010,15602,0,544,1,2026-11-10T10:42:11.517Z,2026-11-10T10:43:19.834Z,14,6,1
2,1,R,click_3581,pallets/click,3,1,agent,A05,0,300.0,1.8,2.9,21,1,20,185691,7120,14576,1,920,1,2026-11-10T10:42:13.975Z,2026-11-10T10:47:21.974Z,21,19,1
2,1,F,click_3581,pallets/click,3,1,agent,A01,0,62.4,1.8,3.2,25,0,21,226998,6552,15808,2,641,1,2026-11-10T10:42:30.961Z,2026-11-10T10:43:41.685Z,25,0,1
2,1,T,click_3581,pallets/click,3,1,agent,A01,0,37.7,1.9,3.2,10,0,8,93005,4027,13017,0,534,1,2026-11-10T10:42:50.463Z,2026-11-10T10:43:36.535Z,10,9,1
2,1,T,click_3581,pallets/click,4,1,agent,A01,0,77.9,1.9,3.2,21,0,18,171431,8572,14653,1,534,1,2026-11-10T10:42:56.329Z,2026-11-10T10:44:22.628Z,21,19,1
2,1,F,click_3581,pallets/click,4,1,agent,A01,0,39.1,2.0,3.1,11,0,9,106064,4374,13810,0,597,1,2026-11-10T10:43:12.769Z,2026-11-10T10:44:00.448Z,11,0,1
2,1,R,click_3581,pallets/click,4,1,agent,A01,0,54.9,2.0,3.2,12,0,9,106868,6114,16324,1,525,1,2026-11-10T10:43:19.835Z,2026-11-10T10:44:23.347Z,12,10,1
2,1,C,click_3581,pallets/click,4,1,agent,A18,0,54.2,2.0,3.1,19,1,19,275044,5901,24414,0,1159,1,2026-11-10T10:43:36.535Z,2026-11-10T10:44:39.448Z,19,9,1
2,1,H,click_3581,pallets/click,4,1,agent,A01,0,281.0,1.9,2.9,24,0,21,223660,31398,20527,1,1189,1,2026-11-10T10:43:41.686Z,2026-11-10T10:48:30.934Z,24,22,1
2,1,H,more-itertools_1062,more-itertools/more-itertools,1,1,agent,A01,0,96.8,2.0,6.3,12,0,10,86347,10830,8445,0,0,1,2026-11-10T10:44:00.449Z,2026-11-10T10:45:48.981Z,12,11,1
2,1,C,more-itertools_1062,more-itertools/more-itertools,1,1,agent,A01,0,79.7,2.0,6.3,14,0,12,140591,8380,12381,0,0,1,2026-11-10T10:44:22.629Z,2026-11-10T10:45:54.194Z,14,0,1
2,1,R,more-itertools_1062,more-itertools/more-itertools,1,1,agent,A01,0,88.5,2.0,6.3,15,0,12,130669,9974,14802,1,0,1,2026-11-10T10:44:23.348Z,2026-11-10T10:46:03.489Z,15,13,1
2,1,T,more-itertools_1062,more-itertools/more-itertools,1,1,agent,A01,0,143.5,1.9,3.1,18,0,14,165207,16041,14642,1,708,2,2026-11-10T10:44:39.449Z,2026-11-10T10:47:11.374Z,18,15,1
2,1,F,more-itertools_1062,more-itertools/more-itertools,1,1,agent,A01,0,84.2,1.9,3.1,14,0,10,103776,9461,11361,0,2282,2,2026-11-10T10:44:48.621Z,2026-11-10T10:46:21.136Z,14,0,1
2,1,F,more-itertools_1062,more-itertools/more-itertools,2,1,agent,A01,0,88.0,1.8,6.2,12,0,10,138453,9768,13970,0,0,1,2026-11-10T10:45:27.253Z,2026-11-10T10:47:06.565Z,12,0,1
2,1,T,more-itertools_1062,more-itertools/more-itertools,2,1,agent,A01,0,118.0,1.9,3.0,21,0,16,199762,12765,14619,1,166955,2,2026-11-10T10:45:48.981Z,2026-11-10T10:47:55.110Z,21,18,1
2,1,R,more-itertools_1062,more-itertools/more-itertools,2,1,agent,A01,0,122.2,1.9,6.2,35,0,28,304503,13189,15215,2,0,1,2026-11-10T10:45:54.195Z,2026-11-10T10:48:07.739Z,35,32,1
2,1,C,more-itertools_1062,more-itertools/more-itertools,2,1,agent,A01,0,81.6,1.9,6.2,15,0,11,128041,8799,13066,0,1759,1,2026-11-10T10:46:03.490Z,2026-11-10T10:47:36.400Z,15,0,1
2,1,H,more-itertools_1062,more-itertools/more-itertools,2,1,agent,A01,0,173.7,1.9,6.2,32,0,28,222365,19255,10491,0,0,1,2026-11-10T10:46:21.136Z,2026-11-10T10:49:26.319Z,32,31,1
2,1,F,more-itertools_1062,more-itertools/more-itertools,3,1,agent,A01,0,96.9,1.9,6.3,12,0,7,81499,10835,10161,0,0,1,2026-11-10T10:47:06.566Z,2026-11-10T10:48:54.865Z,12,0,1
2,1,T,more-itertools_1062,more-itertools/more-itertools,3,1,agent,A01,0,188.5,1.9,3.1,30,0,23,260499,21066,14458,1,1135,2,2026-11-10T10:47:11.375Z,2026-11-10T10:50:28.137Z,30,23,1
2,1,R,more-itertools_1062,more-itertools/more-itertools,3,1,agent,A01,0,85.1,1.8,6.3,23,0,18,194505,9524,14542,1,0,1,2026-11-10T10:47:21.975Z,2026-11-10T10:48:58.486Z,23,21,1
2,1,C,more-itertools_1062,more-itertools/more-itertools,3,1,agent,A01,0,67.7,1.8,6.3,18,0,15,185614,7606,12924,0,0,1,2026-11-10T10:47:36.402Z,2026-11-10T10:48:55.280Z,18,0,1
2,1,H,more-itertools_1062,more-itertools/more-itertools,3,1,agent,A02,0,164.0,1.8,,29,0,28,205671,18716,10404,0,0,-1,2026-11-10T10:47:55.111Z,2026-11-10T10:50:44.066Z,29,28,1
2,1,H,more-itertools_1062,more-itertools/more-itertools,4,1,agent,A01,0,134.0,1.8,6.4,30,0,28,216037,15149,9996,0,0,1,2026-11-10T10:48:07.740Z,2026-11-10T10:50:33.043Z,30,29,1
2,1,C,more-itertools_1062,more-itertools/more-itertools,4,1,agent,A01,0,46.2,1.8,6.3,13,0,11,120759,5261,14230,0,0,1,2026-11-10T10:48:30.934Z,2026-11-10T10:49:28.422Z,13,0,1
2,1,R,more-itertools_1062,more-itertools/more-itertools,4,1,agent,A01,0,79.0,1.9,6.3,21,0,17,161493,8799,14515,1,0,1,2026-11-10T10:48:54.866Z,2026-11-10T10:50:25.380Z,21,19,1
2,1,T,more-itertools_1062,more-itertools/more-itertools,4,1,agent,A06,0,120.2,1.9,,21,0,15,184987,13577,11702,0,0,-1,2026-11-10T10:48:55.281Z,2026-11-10T10:51:00.654Z,21,18,1
2,1,F,more-itertools_1062,more-itertools/more-itertools,4,1,agent,A01,0,56.2,1.8,6.2,8,0,5,55654,6326,9846,0,1759,1,2026-11-10T10:48:58.487Z,2026-11-10T10:50:05.945Z,8,0,1
2,1,R,cattrs_723,python-attrs/cattrs,1,1,agent,A00,1,18.8,2.2,3.8,11,0,9,80372,1898,10757,0,503,0,2026-11-10T10:49:26.319Z,2026-11-10T10:49:54.207Z,11,10,1
2,1,H,cattrs_723,python-attrs/cattrs,1,1,agent,A00,1,28.3,2.1,3.8,10,0,8,49585,2987,6076,0,503,0,2026-11-10T10:49:28.423Z,2026-11-10T10:50:05.884Z,10,9,1
2,1,C,cattrs_723,python-attrs/cattrs,1,1,agent,A00,1,15.6,2.1,3.8,11,0,9,64587,1614,8192,0,503,0,2026-11-10T10:49:54.207Z,2026-11-10T10:50:18.689Z,11,0,1
2,1,F,cattrs_723,python-attrs/cattrs,1,1,agent,A00,1,28.2,2.1,3.8,13,0,9,78601,3058,7982,0,503,0,2026-11-10T10:50:05.884Z,2026-11-10T10:50:43.148Z,13,0,1
2,1,T,cattrs_723,python-attrs/cattrs,1,1,agent,A00,1,15.6,2.1,4.0,11,0,9,63894,1616,7651,0,503,0,2026-11-10T10:50:05.946Z,2026-11-10T10:50:31.023Z,11,10,1
2,1,T,cattrs_723,python-attrs/cattrs,2,1,agent,A00,1,20.9,2.1,4.0,12,0,10,86082,2222,10093,0,503,0,2026-11-10T10:50:18.690Z,2026-11-10T10:50:48.975Z,12,11,1
2,1,F,cattrs_723,python-attrs/cattrs,2,1,agent,A00,1,14.7,2.2,4.0,11,0,9,75841,1467,9593,0,503,0,2026-11-10T10:50:25.380Z,2026-11-10T10:50:49.659Z,11,0,1
2,1,C,cattrs_723,python-attrs/cattrs,2,1,agent,A00,1,19.9,2.2,3.9,11,0,9,77118,2102,10007,0,503,0,2026-11-10T10:50:28.138Z,2026-11-10T10:50:57.419Z,11,0,1
2,1,H,cattrs_723,python-attrs/cattrs,2,1,agent,A00,1,45.6,2.1,3.9,16,0,11,104384,5043,8824,0,503,0,2026-11-10T10:50:31.023Z,2026-11-10T10:51:25.905Z,16,11,1
2,1,R,cattrs_723,python-attrs/cattrs,2,1,agent,A00,1,23.2,2.1,3.9,12,0,8,71227,2479,7800,0,503,0,2026-11-10T10:50:33.044Z,2026-11-10T10:51:05.537Z,12,11,1
2,1,F,cattrs_723,python-attrs/cattrs,3,1,agent,A00,1,18.1,2.2,4.0,11,0,9,63998,1904,7960,0,503,0,2026-11-10T10:50:43.149Z,2026-11-10T10:51:10.628Z,11,0,1
2,1,T,cattrs_723,python-attrs/cattrs,3,1,agent,A00,1,19.1,2.2,4.0,13,0,11,98655,2010,10895,0,503,0,2026-11-10T10:50:44.067Z,2026-11-10T10:51:12.752Z,13,12,1
2,1,C,cattrs_723,python-attrs/cattrs,3,1,agent,A00,1,19.2,2.2,3.9,11,0,9,66160,1936,9384,0,503,0,2026-11-10T10:50:48.976Z,2026-11-10T10:51:17.460Z,11,0,1
2,1,R,cattrs_723,python-attrs/cattrs,3,1,agent,A00,1,21.0,2.2,4.0,13,0,10,81234,2264,8590,0,503,0,2026-11-10T10:50:49.659Z,2026-11-10T10:51:19.952Z,13,12,1
2,1,H,cattrs_723,python-attrs/cattrs,3,1,agent,A00,1,46.8,2.2,3.8,17,0,11,106517,5096,8122,0,503,0,2026-11-10T10:50:57.420Z,2026-11-10T10:51:53.510Z,17,11,1
2,1,H,cattrs_723,python-attrs/cattrs,4,1,agent,A00,1,57.7,2.2,3.8,21,0,18,166903,6216,15549,1,503,0,2026-11-10T10:51:00.655Z,2026-11-10T10:52:07.568Z,21,19,1
2,1,R,cattrs_723,python-attrs/cattrs,4,1,agent,A00,1,22.2,2.2,3.9,11,0,9,74810,2376,9199,0,503,0,2026-11-10T10:51:05.538Z,2026-11-10T10:51:37.027Z,11,10,1
2,1,C,cattrs_723,python-attrs/cattrs,4,1,agent,A00,1,18.1,2.2,3.9,11,0,9,68265,1854,8454,0,503,0,2026-11-10T10:51:10.629Z,2026-11-10T10:51:37.914Z,11,0,1
2,1,T,cattrs_723,python-attrs/cattrs,4,1,agent,A00,1,33.5,2.2,3.9,16,0,14,135359,3435,12584,0,503,0,2026-11-10T10:51:12.752Z,2026-11-10T10:51:55.816Z,16,15,1
2,1,F,cattrs_723,python-attrs/cattrs,4,1,agent,A00,1,29.0,2.2,4.0,13,0,9,83130,2868,8444,0,503,0,2026-11-10T10:51:17.461Z,2026-11-10T10:51:55.918Z,13,0,1
2,1,H,pydantic-settings_1010,pydantic/pydantic-settings,1,1,agent,A01,0,82.3,2.1,4.1,12,0,10,90606,8778,10108,0,883,1,2026-11-10T10:51:19.953Z,2026-11-10T10:52:51.672Z,12,11,1
2,1,T,pydantic-settings_1010,pydantic/pydantic-settings,1,1,agent,A01,0,70.5,2.0,4.1,24,0,21,207206,7300,14355,1,1224,1,2026-11-10T10:51:25.906Z,2026-11-10T10:52:45.644Z,24,22,1
2,1,R,pydantic-settings_1010,pydantic/pydantic-settings,1,1,agent,A01,0,56.0,2.1,4.1,14,0,12,142774,5952,14277,0,1930,1,2026-11-10T10:51:37.028Z,2026-11-10T10:52:42.339Z,14,13,1
2,1,C,pydantic-settings_1010,pydantic/pydantic-settings,1,1,agent,A01,0,48.0,2.1,5.5,16,0,14,161884,5033,15827,0,1840,1,2026-11-10T10:51:37.915Z,2026-11-10T10:52:36.571Z,16,3,1
2,1,F,pydantic-settings_1010,pydantic/pydantic-settings,1,1,agent,A01,0,124.7,2.1,3.7,25,0,19,221720,13178,15160,2,1875,2,2026-11-10T10:51:53.510Z,2026-11-10T10:54:07.258Z,25,0,1
2,1,F,pydantic-settings_1010,pydantic/pydantic-settings,2,1,agent,A01,0,64.6,2.1,3.7,20,0,16,181121,6834,16020,1,1685,2,2026-11-10T10:51:55.817Z,2026-11-10T10:53:09.494Z,20,0,1
2,1,C,pydantic-settings_1010,pydantic/pydantic-settings,2,1,agent,A01,0,64.6,2.1,5.6,17,0,15,198178,6800,16074,0,1640,1,2026-11-10T10:51:55.919Z,2026-11-10T10:53:11.393Z,17,6,1
2,1,R,pydantic-settings_1010,pydantic/pydantic-settings,2,1,agent,A01,0,90.3,2.0,4.0,18,0,14,160534,9591,15552,1,0,1,2026-11-10T10:52:07.568Z,2026-11-10T10:53:47.063Z,18,16,1
2,1,T,pydantic-settings_1010,pydantic/pydantic-settings,2,1,agent,A01,0,72.9,2.1,3.9,17,0,14,143806,7444,16155,1,2026,1,2026-11-10T10:52:36.572Z,2026-11-10T10:53:58.670Z,17,15,1
2,1,H,pydantic-settings_1010,pydantic/pydantic-settings,2,1,agent,A01,0,173.9,2.1,4.0,24,0,21,207355,18402,14710,1,1855,1,2026-11-10T10:52:42.340Z,2026-11-10T10:55:45.478Z,24,22,1
2,1,R,pydantic-settings_1010,pydantic/pydantic-settings,3,1,agent,A01,0,42.4,2.1,4.0,11,0,9,102260,4283,13104,0,796,1,2026-11-10T10:52:45.645Z,2026-11-10T10:53:37.323Z,11,10,1
2,1,C,pydantic-settings_1010,pydantic/pydantic-settings,3,1,agent,A18,0,79.5,2.0,4.0,25,1,25,401991,8073,24478,0,1247,1,2026-11-10T10:52:51.673Z,2026-11-10T10:54:20.389Z,25,16,1
2,1,F,pydantic-settings_1010,pydantic/pydantic-settings,3,1,agent,A01,0,86.6,2.1,4.0,19,0,16,155007,9030,14850,1,0,1,2026-11-10T10:53:09.494Z,2026-11-10T10:54:45.364Z,19,0,1
2,1,T,pydantic-settings_1010,pydantic/pydantic-settings,3,1,agent,A01,0,70.7,2.0,4.1,18,0,14,177934,7267,14039,0,2156,1,2026-11-10T10:53:11.393Z,2026-11-10T10:54:31.281Z,18,16,1
2,1,H,pydantic-settings_1010,pydantic/pydantic-settings,3,1,agent,A01,0,180.6,2.0,4.1,29,0,25,282429,18911,14501,1,747,1,2026-11-10T10:53:37.323Z,2026-11-10T10:56:47.279Z,29,26,1
2,1,H,pydantic-settings_1010,pydantic/pydantic-settings,4,1,agent,A01,0,234.9,2.1,4.1,30,0,25,257262,24659,15955,1,738,1,2026-11-10T10:53:47.063Z,2026-11-10T10:57:51.283Z,30,25,1
2,1,T,pydantic-settings_1010,pydantic/pydantic-settings,4,1,agent,A01,0,44.6,2.0,4.0,11,0,9,98321,4643,12781,0,1650,1,2026-11-10T10:53:58.671Z,2026-11-10T10:54:52.352Z,11,10,1
2,1,F,pydantic-settings_1010,pydantic/pydantic-settings,4,1,agent,A01,0,78.0,2.0,4.0,16,0,13,155397,8350,14812,1,2045,1,2026-11-10T10:54:07.259Z,2026-11-10T10:55:34.359Z,16,0,1
2,1,C,pydantic-settings_1010,pydantic/pydantic-settings,4,1,agent,A18,0,142.3,2.0,4.2,20,1,19,297209,14767,24203,0,1101,1,2026-11-10T10:54:20.389Z,2026-11-10T10:56:52.163Z,20,11,1
2,1,R,pydantic-settings_1010,pydantic/pydantic-settings,4,1,agent,A01,0,179.8,2.0,3.6,33,0,28,290247,18606,14706,3,1241,2,2026-11-10T10:54:31.281Z,2026-11-10T10:57:39.837Z,33,29,1
2,1,T,tomlkit_545,python-poetry/tomlkit,1,1,agent,A01,0,172.3,2.0,3.4,20,0,13,148969,17912,15885,2,1304,1,2026-11-10T10:54:45.364Z,2026-11-10T10:57:46.095Z,20,13,1
2,1,C,tomlkit_545,python-poetry/tomlkit,1,1,agent,A01,0,49.7,2.0,3.2,15,0,13,140647,5187,15342,0,1152,1,2026-11-10T10:54:52.353Z,2026-11-10T10:55:50.447Z,15,2,1
2,1,R,tomlkit_545,python-poetry/tomlkit,1,1,agent,A01,0,91.7,2.0,3.3,20,0,15,170608,9322,14530,1,626,1,2026-11-10T10:55:34.359Z,2026-11-10T10:57:14.483Z,20,18,1
2,1,H,tomlkit_545,python-poetry/tomlkit,1,1,agent,A01,0,153.2,2.0,3.1,21,0,19,201446,16161,14442,0,1653,2,2026-11-10T10:55:45.478Z,2026-11-10T10:58:27.028Z,21,20,1
2,1,F,tomlkit_545,python-poetry/tomlkit,1,1,agent,A01,0,76.3,2.0,3.2,14,0,10,121560,7820,12799,0,529,1,2026-11-10T10:55:50.447Z,2026-11-10T10:57:15.135Z,14,0,1
2,1,F,tomlkit_545,python-poetry/tomlkit,2,1,agent,A01,0,157.0,2.0,3.2,33,0,28,337390,16571,17072,2,1879,2,2026-11-10T10:56:47.280Z,2026-11-10T10:59:32.641Z,33,0,1
2,1,H,tomlkit_545,python-poetry/tomlkit,2,1,agent,A01,0,133.1,1.9,3.3,13,0,11,93803,14190,11701,0,2736,1,2026-11-10T10:56:52.164Z,2026-11-10T10:59:13.726Z,13,12,1
2,1,R,tomlkit_545,python-poetry/tomlkit,2,1,agent,A01,0,126.1,2.0,3.2,20,0,17,194162,13602,14760,1,2355,2,2026-11-10T10:57:14.484Z,2026-11-10T10:59:29.033Z,20,18,1
2,1,C,tomlkit_545,python-poetry/tomlkit,2,1,agent,A01,0,75.8,2.0,3.5,14,0,12,164337,8254,18035,0,1183,1,2026-11-10T10:57:15.136Z,2026-11-10T10:58:39.629Z,14,6,1
2,1,T,tomlkit_545,python-poetry/tomlkit,2,1,agent,A01,0,81.5,2.0,3.2,12,0,9,91494,8749,14481,1,1452,1,2026-11-10T10:57:39.838Z,2026-11-10T10:59:09.740Z,12,10,1
2,1,H,tomlkit_545,python-poetry/tomlkit,3,1,agent,A01,0,69.8,2.0,3.2,7,0,5,31539,7555,7167,0,935,1,2026-11-10T10:57:46.096Z,2026-11-10T10:59:04.179Z,7,6,1
2,1,T,tomlkit_545,python-poetry/tomlkit,3,1,agent,A01,0,57.5,1.9,3.1,11,0,9,89682,6208,12517,0,518,1,2026-11-10T10:57:51.284Z,2026-11-10T10:58:56.992Z,11,10,1
2,1,C,tomlkit_545,python-poetry/tomlkit,3,1,agent,A01,0,88.7,2.0,3.2,14,0,12,156785,9478,18237,0,769,1,2026-11-10T10:58:27.028Z,2026-11-10T11:00:04.107Z,14,4,1
2,1,F,tomlkit_545,python-poetry/tomlkit,3,1,agent,A01,0,63.4,1.9,3.1,14,0,11,110645,6721,15654,1,725,1,2026-11-10T10:58:39.630Z,2026-11-10T10:59:51.103Z,14,0,1
2,1,R,tomlkit_545,python-poetry/tomlkit,3,1,agent,A01,0,182.7,2.0,3.1,28,0,13,277771,19202,16050,2,1094,1,2026-11-10T10:58:56.993Z,2026-11-10T11:02:07.964Z,28,25,1
2,1,R,tomlkit_545,python-poetry/tomlkit,4,1,agent,A01,0,51.3,2.0,3.3,7,0,5,45732,5575,10583,0,1448,1,2026-11-10T10:59:04.179Z,2026-11-10T11:00:04.078Z,7,6,1
2,1,F,tomlkit_545,python-poetry/tomlkit,4,1,agent,A01,0,77.5,2.0,3.1,15,0,12,114877,8233,14783,1,773,1,2026-11-10T10:59:09.741Z,2026-11-10T11:00:35.441Z,15,0,1
2,1,C,tomlkit_545,python-poetry/tomlkit,4,1,agent,A01,0,53.0,1.9,3.1,10,0,8,89623,5730,13433,0,1061,1,2026-11-10T10:59:13.726Z,2026-11-10T11:00:15.028Z,10,0,1
2,1,T,tomlkit_545,python-poetry/tomlkit,4,1,agent,A01,0,65.3,2.0,3.9,19,0,16,144561,6813,14939,1,1309,1,2026-11-10T10:59:29.033Z,2026-11-10T11:00:43.361Z,19,17,1
2,1,H,tomlkit_545,python-poetry/tomlkit,4,1,agent,A01,0,183.2,1.9,3.2,33,0,21,271035,18782,15496,1,700,1,2026-11-10T10:59:32.642Z,2026-11-10T11:02:44.014Z,33,22,1
2,1,F,packaging_1234,pypa/packaging,1,1,agent,A01,0,110.3,1.9,3.3,24,0,21,218823,11440,14532,1,1149,2,2026-11-10T10:59:51.103Z,2026-11-10T11:01:49.624Z,24,0,1
2,1,C,packaging_1234,pypa/packaging,1,1,agent,A01,0,86.9,1.9,3.3,18,0,13,182915,9010,14711,0,1284,2,2026-11-10T11:00:04.078Z,2026-11-10T11:01:39.401Z,18,3,1
2,1,T,packaging_1234,pypa/packaging,1,1,agent,A01,0,80.4,1.9,3.3,25,0,22,214046,8342,14488,1,1750,2,2026-11-10T11:00:04.108Z,2026-11-10T11:01:32.810Z,25,23,1
2,1,H,packaging_1234,pypa/packaging,1,1,agent,A01,0,190.4,1.8,3.4,22,0,17,168972,19602,19595,2,1921,2,2026-11-10T11:00:15.028Z,2026-11-10T11:03:33.811Z,22,18,1
2,1,R,packaging_1234,pypa/packaging,1,1,agent,A01,0,66.3,1.9,3.3,12,0,9,93848,6891,14526,1,1006,2,2026-11-10T11:00:35.441Z,2026-11-10T11:01:50.123Z,12,10,1
2,1,R,packaging_1234,pypa/packaging,2,1,agent,A01,0,105.8,1.8,3.3,33,0,28,298387,10626,16013,3,950,2,2026-11-10T11:00:43.362Z,2026-11-10T11:02:37.275Z,33,29,1
2,1,H,packaging_1234,pypa/packaging,2,1,agent,A01,0,179.9,1.8,3.7,26,0,23,241757,18601,15360,1,1709,1,2026-11-10T11:01:32.811Z,2026-11-10T11:04:41.179Z,26,24,1
2,1,T,packaging_1234,pypa/packaging,2,1,agent,A01,0,87.9,1.8,3.3,23,0,20,210696,8604,16536,1,1331,2,2026-11-10T11:01:39.401Z,2026-11-10T11:03:15.727Z,23,21,1
2,1,C,packaging_1234,pypa/packaging,2,1,agent,A01,0,86.7,1.9,3.3,16,0,12,161524,8676,15920,0,1029,2,2026-11-10T11:01:49.625Z,2026-11-10T11:03:24.743Z,16,4,1
2,1,F,packaging_1234,pypa/packaging,2,1,agent,A01,0,72.5,1.8,3.3,24,0,20,198580,7082,15856,2,1078,2,2026-11-10T11:01:50.124Z,2026-11-10T11:03:10.814Z,24,0,1
2,1,R,packaging_1234,pypa/packaging,3,1,agent,A01,0,163.7,1.8,3.4,31,0,26,285360,15733,16736,3,1131,2,2026-11-10T11:02:07.965Z,2026-11-10T11:04:59.947Z,31,27,1
2,1,C,packaging_1234,pypa/packaging,3,1,agent,A01,0,48.4,1.8,3.4,12,0,10,129204,5067,15282,0,1729,2,2026-11-10T11:02:37.276Z,2026-11-10T11:03:34.163Z,12,2,1
2,1,T,packaging_1234,pypa/packaging,3,1,agent,A01,0,85.1,1.8,3.2,24,0,20,204723,8854,15062,1,1844,2,2026-11-10T11:02:44.014Z,2026-11-10T11:04:17.282Z,24,22,1
2,1,H,packaging_1234,pypa/packaging,3,1,agent,A01,0,131.1,1.9,3.4,29,0,25,247732,13863,14466,1,1465,2,2026-11-10T11:03:10.815Z,2026-11-10T11:05:30.382Z,29,27,1
2,1,F,packaging_1234,pypa/packaging,3,1,agent,A01,0,123.0,1.8,3.4,19,0,16,165741,13017,14442,1,0,1,2026-11-10T11:03:15.728Z,2026-11-10T11:05:27.023Z,19,0,1
2,1,F,packaging_1234,pypa/packaging,4,1,agent,A01,0,81.3,1.8,3.7,20,0,17,161917,8508,14745,1,952,1,2026-11-10T11:03:24.743Z,2026-11-10T11:04:54.660Z,20,0,1
2,1,H,packaging_1234,pypa/packaging,4,1,agent,A01,0,117.1,1.8,3.3,14,0,12,104323,12424,10440,0,1598,2,2026-11-10T11:03:33.812Z,2026-11-10T11:05:39.150Z,14,13,1
2,1,T,packaging_1234,pypa/packaging,4,1,agent,A01,0,96.0,1.8,3.3,26,0,23,212412,10028,14491,1,1341,2,2026-11-10T11:03:34.164Z,2026-11-10T11:05:18.454Z,26,24,1
2,1,C,packaging_1234,pypa/packaging,4,1,agent,A01,0,67.0,1.8,3.4,24,0,22,274804,6982,19078,0,1636,2,2026-11-10T11:04:17.283Z,2026-11-10T11:05:32.763Z,24,4,1
2,1,R,packaging_1234,pypa/packaging,4,1,agent,A01,0,72.2,1.8,3.8,22,0,19,190808,7606,14837,1,1229,1,2026-11-10T11:04:41.179Z,2026-11-10T11:06:02.073Z,22,20,1
2,1,T,click_3681,pallets/click,1,1,agent,A01,0,39.3,1.9,3.0,11,0,9,93758,4188,11267,0,406,1,2026-11-10T11:04:54.660Z,2026-11-10T11:05:42.131Z,11,10,1
2,1,H,click_3681,pallets/click,1,1,agent,A05,0,300.0,1.8,3.2,28,1,25,271226,31922,17759,2,399,1,2026-11-10T11:04:59.948Z,2026-11-10T11:10:08.221Z,28,25,1
2,1,C,click_3681,pallets/click,1,1,agent,A01,0,32.8,1.8,3.0,9,0,7,68400,3507,10444,0,419,1,2026-11-10T11:05:18.455Z,2026-11-10T11:05:59.167Z,9,0,1
2,1,R,click_3681,pallets/click,1,1,agent,A01,0,168.2,1.9,3.6,31,0,25,286521,18028,15501,3,413,1,2026-11-10T11:05:27.024Z,2026-11-10T11:08:24.224Z,31,27,1
2,1,F,click_3681,pallets/click,1,1,agent,A01,0,156.3,1.8,3.3,9,0,7,69535,3861,10477,0,405,1,2026-11-10T11:05:30.382Z,2026-11-10T11:08:15.013Z,9,0,1
2,1,F,click_3681,pallets/click,2,1,agent,A01,0,44.0,1.8,3.1,11,0,8,102476,4702,13143,0,402,1,2026-11-10T11:05:32.764Z,2026-11-10T11:06:25.046Z,11,0,1
2,1,R,click_3681,pallets/click,2,1,agent,A01,0,45.5,1.9,3.1,10,0,8,84857,4904,11546,0,409,1,2026-11-10T11:05:39.151Z,2026-11-10T11:06:32.838Z,10,9,1
2,1,C,click_3681,pallets/click,2,1,agent,A01,0,26.8,1.8,3.3,10,0,8,73420,2880,9661,0,399,1,2026-11-10T11:05:42.131Z,2026-11-10T11:06:17.381Z,10,0,1
2,1,H,click_3681,pallets/click,2,1,agent,A01,0,81.5,1.9,3.4,11,0,9,66227,9026,7702,0,398,1,2026-11-10T11:05:59.167Z,2026-11-10T11:07:29.230Z,11,10,1
2,1,T,click_3681,pallets/click,2,1,agent,A01,0,36.7,1.8,3.4,9,0,7,72071,3932,10864,0,398,1,2026-11-10T11:06:02.074Z,2026-11-10T11:06:47.140Z,9,8,1
2,1,H,click_3681,pallets/click,3,1,agent,A01,0,46.9,1.9,3.1,8,0,6,45321,5227,6976,0,407,1,2026-11-10T11:06:17.381Z,2026-11-10T11:07:12.471Z,8,7,1
2,1,R,click_3681,pallets/click,3,1,agent,A01,0,115.6,1.8,3.4,22,0,18,214631,12292,16104,2,410,4,2026-11-10T11:06:25.047Z,2026-11-10T11:08:29.605Z,22,19,1
2,1,T,click_3681,pallets/click,3,1,agent,A01,0,36.0,1.8,3.2,10,0,8,89034,3991,12819,0,610,1,2026-11-10T11:06:32.839Z,2026-11-10T11:07:17.104Z,10,9,1
2,1,C,click_3681,pallets/click,3,1,agent,A01,0,30.8,1.9,3.0,11,0,9,88092,3306,10808,0,411,1,2026-11-10T11:06:47.140Z,2026-11-10T11:07:26.252Z,11,0,1
2,1,F,click_3681,pallets/click,3,1,agent,A01,0,148.8,1.9,3.3,35,0,28,320321,15166,14678,2,398,1,2026-11-10T11:07:12.471Z,2026-11-10T11:09:49.829Z,35,0,1
2,1,F,click_3681,pallets/click,4,1,agent,A01,0,118.6,1.9,3.2,28,0,22,275948,12077,16397,2,402,1,2026-11-10T11:07:17.105Z,2026-11-10T11:09:24.044Z,28,0,1
2,1,C,click_3681,pallets/click,4,1,agent,A01,0,94.1,1.9,3.7,16,0,14,206890,9766,19117,0,410,1,2026-11-10T11:07:26.252Z,2026-11-10T11:09:09.647Z,16,5,1
2,1,T,click_3681,pallets/click,4,1,agent,A01,0,46.6,1.9,3.7,11,0,9,93419,4779,11849,0,398,1,2026-11-10T11:07:29.231Z,2026-11-10T11:08:25.157Z,11,10,1
2,1,R,click_3681,pallets/click,4,1,agent,A01,0,52.2,2.0,3.8,13,0,11,109529,5360,13281,0,398,1,2026-11-10T11:08:15.014Z,2026-11-10T11:09:16.568Z,13,12,1
2,1,H,click_3681,pallets/click,4,1,agent,A01,0,229.1,2.2,3.3,33,0,28,294706,24750,15450,1,1423,1,2026-11-10T11:08:24.225Z,2026-11-10T11:12:22.429Z,33,31,1
2,1,C,pydantic-settings_917,pydantic/pydantic-settings,1,1,agent,A00,1,22.1,2.5,4.7,10,0,8,74352,2166,10090,0,1589,0,2026-11-10T11:08:25.157Z,2026-11-10T11:08:58.073Z,10,0,1
2,1,T,pydantic-settings_917,pydantic/pydantic-settings,1,1,agent,A00,1,33.7,2.3,4.9,11,0,9,104495,3323,12995,0,1589,0,2026-11-10T11:08:29.606Z,2026-11-10T11:09:14.135Z,11,10,1
2,1,H,pydantic-settings_917,pydantic/pydantic-settings,1,1,agent,A01,0,45.5,2.3,3.9,14,0,12,121021,4591,12748,0,2173,2,2026-11-10T11:08:58.073Z,2026-11-10T11:09:53.378Z,14,13,1
2,1,F,pydantic-settings_917,pydantic/pydantic-settings,1,1,agent,A00,1,24.7,2.3,3.9,10,0,8,59084,2500,8047,0,1589,0,2026-11-10T11:09:09.648Z,2026-11-10T11:09:44.107Z,10,0,1
2,1,R,pydantic-settings_917,pydantic/pydantic-settings,1,1,agent,A00,1,31.6,2.4,4.2,13,0,10,105327,3126,11818,0,1589,0,2026-11-10T11:09:14.136Z,2026-11-10T11:09:55.845Z,13,12,1
2,1,R,pydantic-settings_917,pydantic/pydantic-settings,2,1,agent,A00,1,44.8,2.1,4.0,11,0,7,106262,4549,13277,0,1589,0,2026-11-10T11:09:16.569Z,2026-11-10T11:10:10.863Z,11,10,1
2,1,F,pydantic-settings_917,pydantic/pydantic-settings,2,1,agent,A00,1,21.2,2.0,4.1,10,0,8,60103,2013,7457,0,1589,0,2026-11-10T11:09:24.044Z,2026-11-10T11:09:54.532Z,10,0,1
2,1,H,pydantic-settings_917,pydantic/pydantic-settings,2,1,agent,A00,1,44.4,2.1,4.0,11,0,9,74137,4626,8817,0,1589,0,2026-11-10T11:09:44.108Z,2026-11-10T11:10:37.798Z,11,10,1
2,1,T,pydantic-settings_917,pydantic/pydantic-settings,2,1,agent,A00,1,43.1,2.2,4.1,11,0,7,89303,4481,11219,0,1589,0,2026-11-10T11:09:49.830Z,2026-11-10T11:10:42.760Z,11,7,1
2,1,C,pydantic-settings_917,pydantic/pydantic-settings,2,1,agent,A00,1,23.5,2.1,3.9,11,0,9,83359,2453,10441,0,1589,0,2026-11-10T11:09:53.378Z,2026-11-10T11:10:26.071Z,11,0,1
2,1,R,pydantic-settings_917,pydantic/pydantic-settings,3,1,agent,A00,1,27.0,2.1,4.0,12,0,10,91156,2744,11149,0,2355,0,2026-11-10T11:09:54.533Z,2026-11-10T11:10:30.836Z,12,11,1
2,1,F,pydantic-settings_917,pydantic/pydantic-settings,3,1,agent,A01,0,39.5,2.1,4.1,17,0,14,132464,4007,15092,1,825,1,2026-11-10T11:09:55.845Z,2026-11-10T11:10:44.728Z,17,0,1
2,1,H,pydantic-settings_917,pydantic/pydantic-settings,3,1,agent,A00,1,34.2,2.1,4.0,10,0,8,51703,3704,6575,0,1589,0,2026-11-10T11:10:08.222Z,2026-11-10T11:10:51.746Z,10,9,1
2,1,T,pydantic-settings_917,pydantic/pydantic-settings,3,1,agent,A00,1,22.4,2.0,4.2,11,0,8,58572,2163,6683,0,1589,0,2026-11-10T11:10:10.863Z,2026-11-10T11:10:42.759Z,11,9,1
2,1,C,pydantic-settings_917,pydantic/pydantic-settings,3,1,agent,A00,1,18.5,2.1,4.1,10,0,8,59337,1980,7581,0,1589,0,2026-11-10T11:10:26.071Z,2026-11-10T11:10:53.957Z,10,0,1
2,1,C,pydantic-settings_917,pydantic/pydantic-settings,4,1,agent,A01,0,15.6,2.1,4.1,5,0,3,32982,1840,9180,0,825,1,2026-11-10T11:10:30.837Z,2026-11-10T11:10:55.716Z,5,0,1
2,1,T,pydantic-settings_917,pydantic/pydantic-settings,4,1,agent,A00,1,31.4,2.1,4.1,14,0,8,81983,3625,7403,0,1589,0,2026-11-10T11:10:37.798Z,2026-11-10T11:11:18.657Z,14,10,1
2,1,H,pydantic-settings_917,pydantic/pydantic-settings,4,1,agent,A01,0,105.4,2.2,4.0,19,0,15,156862,11578,14969,1,825,1,2026-11-10T11:10:42.760Z,2026-11-10T11:12:37.509Z,19,17,1
2,1,F,pydantic-settings_917,pydantic/pydantic-settings,4,1,agent,A00,1,20.1,2.2,4.0,13,0,11,82493,2147,8458,0,1589,0,2026-11-10T11:10:42.761Z,2026-11-10T11:11:12.245Z,13,0,1
2,1,R,pydantic-settings_917,pydantic/pydantic-settings,4,1,agent,A00,1,18.6,2.1,4.0,9,0,7,54187,2065,7573,0,1589,0,2026-11-10T11:10:44.728Z,2026-11-10T11:11:12.559Z,9,8,1
2,1,C,structlog_735,hynek/structlog,1,1,agent,A01,0,56.2,2.2,3.4,17,0,13,147026,6239,13354,0,408,4,2026-11-10T11:10:51.747Z,2026-11-10T11:11:56.653Z,17,0,1
2,1,R,structlog_735,hynek/structlog,1,1,agent,A01,0,25.1,2.1,3.4,10,0,8,74057,2787,11084,0,487,4,2026-11-10T11:10:53.958Z,2026-11-10T11:11:27.798Z,10,9,1
2,1,T,structlog_735,hynek/structlog,1,1,agent,A01,0,29.3,2.1,3.5,10,0,6,51950,3234,6659,0,513,4,2026-11-10T11:10:55.717Z,2026-11-10T11:11:33.815Z,10,6,1
2,1,F,structlog_735,hynek/structlog,1,1,agent,A01,0,104.1,2.2,3.5,19,0,15,151325,11342,15161,1,527,4,2026-11-10T11:11:12.246Z,2026-11-10T11:13:05.152Z,19,0,1
2,1,H,structlog_735,hynek/structlog,1,1,agent,A01,0,114.4,2.2,3.5,31,0,28,220835,12496,15051,1,474,4,2026-11-10T11:11:12.560Z,2026-11-10T11:13:15.891Z,31,29,1
2,1,H,structlog_735,hynek/structlog,2,1,agent,A01,0,55.0,2.1,3.6,12,0,10,76046,5931,8612,0,555,1,2026-11-10T11:11:18.658Z,2026-11-10T11:12:22.511Z,12,11,1
2,1,F,structlog_735,hynek/structlog,2,1,agent,A01,0,62.0,2.1,3.5,16,0,14,133376,6583,13575,0,41165,4,2026-11-10T11:11:27.798Z,2026-11-10T11:12:38.662Z,16,0,1
2,1,T,structlog_735,hynek/structlog,2,1,agent,A01,0,31.7,2.1,3.4,10,0,6,50491,3368,6328,0,455,4,2026-11-10T11:11:33.816Z,2026-11-10T11:12:14.114Z,10,6,1
2,1,R,structlog_735,hynek/structlog,2,1,agent,A01,0,34.9,2.1,3.6,9,0,7,58502,3607,9765,0,610,1,2026-11-10T11:11:56.653Z,2026-11-10T11:12:40.313Z,9,8,1
2,1,C,structlog_735,hynek/structlog,2,1,agent,A01,0,34.6,2.1,3.5,14,0,12,117908,3664,13169,0,450,1,2026-11-10T11:12:14.114Z,2026-11-10T11:12:57.386Z,14,0,1
2,1,T,structlog_735,hynek/structlog,3,1,agent,A01,0,34.8,2.1,3.5,12,0,9,78900,3733,10695,0,614,4,2026-11-10T11:12:22.429Z,2026-11-10T11:13:06.101Z,12,10,1
2,1,H,structlog_735,hynek/structlog,3,1,agent,A01,0,58.6,2.1,3.4,13,0,11,99372,6413,11403,0,443,4,2026-11-10T11:12:22.512Z,2026-11-10T11:13:29.789Z,13,12,1
2,1,C,structlog_735,hynek/structlog,3,1,agent,A01,0,24.8,2.2,3.5,7,0,5,36322,2712,7635,0,541,4,2026-11-10T11:12:37.509Z,2026-11-10T11:13:11.404Z,7,0,1
2,1,R,structlog_735,hynek/structlog,3,1,agent,A01,0,78.3,2.1,3.5,24,0,21,209000,8479,15079,1,434,1,2026-11-10T11:12:38.663Z,2026-11-10T11:14:05.763Z,24,22,1
2,1,F,structlog_735,hynek/structlog,3,1,agent,A01,0,49.9,2.1,3.4,14,0,12,108001,5397,12509,0,926,4,2026-11-10T11:12:40.314Z,2026-11-10T11:13:39.007Z,14,0,1
2,1,F,structlog_735,hynek/structlog,4,1,agent,A01,0,32.9,2.1,3.5,10,0,8,75842,3547,10760,0,478,1,2026-11-10T11:12:57.387Z,2026-11-10T11:13:39.246Z,10,0,1
2,1,R,structlog_735,hynek/structlog,4,1,agent,A01,0,42.2,2.2,3.4,14,0,10,87548,4488,9269,0,524,4,2026-11-10T11:13:05.153Z,2026-11-10T11:13:56.080Z,14,13,1
2,1,C,structlog_735,hynek/structlog,4,1,agent,A01,0,69.3,2.2,3.4,12,0,10,102454,7427,14042,0,1039,4,2026-11-10T11:13:06.101Z,2026-11-10T11:14:24.188Z,12,0,1
2,1,H,structlog_735,hynek/structlog,4,1,agent,A01,0,43.6,2.2,3.5,10,0,8,61721,4689,8797,0,576,1,2026-11-10T11:13:11.404Z,2026-11-10T11:14:03.851Z,10,9,1
2,1,T,structlog_735,hynek/structlog,4,1,agent,A01,0,52.1,2.1,3.4,17,0,14,133786,5585,15548,1,597,4,2026-11-10T11:13:15.891Z,2026-11-10T11:14:16.585Z,17,15,1
2,1,F,tomlkit_629,python-poetry/tomlkit,1,1,agent,A01,0,50.7,2.0,3.4,16,0,13,138281,5383,14340,1,376,1,2026-11-10T11:13:29.789Z,2026-11-10T11:14:29.076Z,16,0,1
2,1,C,tomlkit_629,python-poetry/tomlkit,1,1,agent,A18,0,83.2,2.0,3.7,22,1,22,321940,8557,22917,0,511,1,2026-11-10T11:13:39.008Z,2026-11-10T11:15:11.111Z,22,13,1
2,1,T,tomlkit_629,python-poetry/tomlkit,1,1,agent,A01,0,71.5,2.0,3.3,20,0,17,166473,7428,14702,1,451,1,2026-11-10T11:13:39.246Z,2026-11-10T11:14:59.334Z,20,18,1
2,1,R,tomlkit_629,python-poetry/tomlkit,1,1,agent,A01,0,73.7,2.0,3.4,14,0,11,131341,7721,13262,0,907,1,2026-11-10T11:13:56.081Z,2026-11-10T11:15:18.374Z,14,13,1
2,1,H,tomlkit_629,python-poetry/tomlkit,1,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-10T11:14:03.852Z,2026-11-10T11:18:15.776Z,,,
2,1,H,tomlkit_629,python-poetry/tomlkit,2,1,agent,A01,0,152.4,2.0,3.2,21,0,16,175118,16168,12069,0,789,2,2026-11-10T11:14:05.764Z,2026-11-10T11:16:46.509Z,21,16,1
2,1,R,tomlkit_629,python-poetry/tomlkit,2,1,agent,A01,0,41.6,2.0,3.3,10,0,6,63003,4261,9174,0,561,1,2026-11-10T11:14:16.586Z,2026-11-10T11:15:06.506Z,10,9,1
2,1,T,tomlkit_629,python-poetry/tomlkit,2,1,agent,A01,0,72.8,2.0,3.3,18,0,15,147470,7732,14888,1,448,1,2026-11-10T11:14:24.189Z,2026-11-10T11:15:45.483Z,18,16,1
2,1,C,tomlkit_629,python-poetry/tomlkit,2,1,agent,A01,0,36.3,2.0,3.7,11,0,9,92252,3639,12537,0,441,1,2026-11-10T11:14:29.076Z,2026-11-10T11:15:14.148Z,11,0,1
2,1,F,tomlkit_629,python-poetry/tomlkit,2,1,agent,A01,0,79.1,2.0,3.3,20,0,17,168279,8431,17138,1,699,1,2026-11-10T11:14:59.335Z,2026-11-10T11:16:26.843Z,20,0,1
2,1,T,tomlkit_629,python-poetry/tomlkit,3,1,agent,A06,0,145.3,2.0,,33,0,24,316658,15340,14775,1,0,-1,2026-11-10T11:15:06.507Z,2026-11-10T11:17:37.047Z,33,24,1
2,1,H,tomlkit_629,python-poetry/tomlkit,3,1,agent,A01,0,102.0,2.0,3.7,11,0,9,68628,10876,8418,0,1270,1,2026-11-10T11:15:11.112Z,2026-11-10T11:17:02.010Z,11,10,1
2,1,C,tomlkit_629,python-poetry/tomlkit,3,1,agent,A01,0,92.6,2.0,3.2,26,0,23,412287,9690,24499,0,0,1,2026-11-10T11:15:14.148Z,2026-11-10T11:16:55.230Z,26,14,1
2,1,F,tomlkit_629,python-poetry/tomlkit,3,1,agent,A01,0,48.9,2.0,3.3,15,0,13,120427,5211,11158,0,501,1,2026-11-10T11:15:18.375Z,2026-11-10T11:16:15.671Z,15,0,1
2,1,R,tomlkit_629,python-poetry/tomlkit,3,1,agent,A01,0,63.5,2.0,3.3,19,0,16,161343,6482,14756,1,851,1,2026-11-10T11:15:45.484Z,2026-11-10T11:16:57.355Z,19,17,1
2,1,R,tomlkit_629,python-poetry/tomlkit,4,1,agent,A01,0,86.8,2.0,3.2,21,0,17,181931,9145,15285,2,448,1,2026-11-10T11:16:15.672Z,2026-11-10T11:17:50.833Z,21,18,1
2,1,F,tomlkit_629,python-poetry/tomlkit,4,1,agent,A01,0,59.4,1.9,3.3,16,0,13,117459,6188,14357,1,425,1,2026-11-10T11:16:26.844Z,2026-11-10T11:17:34.554Z,16,0,1
2,1,C,tomlkit_629,python-poetry/tomlkit,4,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-10T11:16:46.510Z,2026-11-10T11:18:15.672Z,,,
2,1,H,tomlkit_629,python-poetry/tomlkit,4,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-10T11:16:55.230Z,2026-11-10T11:18:15.616Z,,,
2,1,T,tomlkit_629,python-poetry/tomlkit,4,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-10T11:16:57.355Z,2026-11-10T11:18:15.523Z,,,
2,1,T,click_3764,pallets/click,1,1,agent,A00,1,46.4,1.8,3.1,10,0,8,94925,4862,12830,0,774,0,2026-11-10T11:17:02.010Z,2026-11-10T11:17:56.489Z,10,9,1
2,1,H,click_3764,pallets/click,1,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-10T11:17:34.554Z,2026-11-10T11:18:15.471Z,,,
2,1,R,click_3764,pallets/click,1,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-10T11:17:37.048Z,2026-11-10T11:18:15.409Z,,,
2,1,F,click_3764,pallets/click,1,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-10T11:17:50.834Z,2026-11-10T11:18:15.307Z,,,
2,1,C,click_3764,pallets/click,1,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-10T11:17:56.489Z,2026-11-10T11:18:15.256Z,,,
3,1,C,click_3764,pallets/click,2,1,agent,A00,1,47.5,1.9,3.0,13,0,8,110335,5614,11393,0,998,0,2026-11-10T14:22:06.813Z,2026-11-10T14:23:02.577Z,13,0,1
3,1,F,click_3764,pallets/click,2,1,agent,A00,1,43.0,1.9,2.9,8,0,6,72094,5085,12376,0,998,0,2026-11-10T14:22:06.813Z,2026-11-10T14:22:58.017Z,8,0,1
3,1,R,click_3764,pallets/click,2,1,agent,A01,0,74.8,2.0,2.8,20,0,16,189287,8422,15494,2,889,2,2026-11-10T14:22:06.813Z,2026-11-10T14:23:29.791Z,20,17,1
3,1,H,click_3764,pallets/click,2,1,agent,A00,1,45.8,1.9,3.0,8,0,6,60106,5427,9227,0,998,0,2026-11-10T14:22:06.814Z,2026-11-10T14:23:00.825Z,8,7,1
3,1,T,click_3764,pallets/click,2,1,agent,A00,1,58.6,2.0,2.9,19,0,16,159443,6908,14591,1,1185,0,2026-11-10T14:22:06.817Z,2026-11-10T14:23:13.602Z,19,17,1
3,1,T,click_3764,pallets/click,3,1,agent,A01,0,117.7,1.9,3.0,21,0,16,196156,13688,15106,2,0,1,2026-11-10T14:22:06.817Z,2026-11-10T14:24:12.852Z,21,18,1
3,1,C,click_3764,pallets/click,3,1,agent,A01,0,74.8,1.9,3.0,17,0,15,206894,8786,17218,0,967,1,2026-11-10T14:22:06.818Z,2026-11-10T14:23:29.792Z,17,5,1
3,1,R,click_3764,pallets/click,3,1,agent,A00,1,35.7,1.9,2.9,9,0,7,85360,4207,12525,0,998,0,2026-11-10T14:22:06.818Z,2026-11-10T14:22:50.599Z,9,8,1
3,1,F,click_3764,pallets/click,3,1,agent,A00,1,153.0,1.8,2.9,27,0,19,263616,15335,16861,3,968,0,2026-11-10T14:22:50.600Z,2026-11-10T14:25:31.157Z,27,0,1
3,1,H,click_3764,pallets/click,3,1,agent,A01,0,212.6,1.8,3.0,27,0,24,234528,24344,14593,1,1041,1,2026-11-10T14:22:58.018Z,2026-11-10T14:26:38.411Z,27,25,1
3,1,H,click_3764,pallets/click,4,1,agent,A01,0,295.0,1.8,2.9,37,0,28,321124,34280,15531,1,979,2,2026-11-10T14:23:00.825Z,2026-11-10T14:28:03.668Z,37,35,1
3,1,F,click_3764,pallets/click,4,1,agent,A00,1,62.7,1.7,3.0,13,0,8,108599,7077,15154,1,998,0,2026-11-10T14:23:02.577Z,2026-11-10T14:24:13.069Z,13,0,1
3,1,C,click_3764,pallets/click,4,1,agent,A00,1,51.9,1.7,3.1,12,0,7,103363,5816,11988,0,998,0,2026-11-10T14:23:13.602Z,2026-11-10T14:24:13.468Z,12,0,1
3,1,R,click_3764,pallets/click,4,1,agent,A00,1,69.4,1.8,2.9,16,0,11,143053,7456,16393,1,998,0,2026-11-10T14:23:29.792Z,2026-11-10T14:24:46.899Z,16,14,1
3,1,T,click_3764,pallets/click,4,1,agent,A00,1,37.2,1.8,3.1,9,0,7,88032,4164,14179,0,998,0,2026-11-10T14:23:29.793Z,2026-11-10T14:24:15.075Z,9,8,1
3,1,R,tomlkit_536,python-poetry/tomlkit,1,1,agent,A01,0,120.0,1.9,4.6,23,0,19,204715,13497,15091,2,2409,1,2026-11-10T14:24:12.853Z,2026-11-10T14:26:22.398Z,23,20,1
3,1,H,tomlkit_536,python-poetry/tomlkit,1,1,agent,A01,0,170.4,1.9,3.2,27,0,25,202193,19606,11511,0,1276,1,2026-11-10T14:24:13.069Z,2026-11-10T14:27:11.623Z,27,26,1
3,1,F,tomlkit_536,python-poetry/tomlkit,1,1,agent,A01,0,75.7,1.9,3.0,11,0,8,83126,8518,15055,1,589,1,2026-11-10T14:24:13.469Z,2026-11-10T14:25:37.191Z,11,0,1
3,1,T,tomlkit_536,python-poetry/tomlkit,1,1,agent,A01,0,51.4,1.9,4.5,13,0,10,105638,5751,15733,1,1016,1,2026-11-10T14:24:15.076Z,2026-11-10T14:25:15.794Z,13,11,1
3,1,C,tomlkit_536,python-poetry/tomlkit,1,1,agent,A01,0,29.6,1.9,3.0,9,0,7,57285,3317,9495,0,852,1,2026-11-10T14:24:46.900Z,2026-11-10T14:25:24.166Z,9,0,1
3,1,C,tomlkit_536,python-poetry/tomlkit,2,1,agent,A00,1,31.2,1.9,3.0,12,0,10,117515,3416,15914,0,430,0,2026-11-10T14:25:15.794Z,2026-11-10T14:25:54.862Z,12,2,1
3,1,T,tomlkit_536,python-poetry/tomlkit,2,1,agent,A01,0,64.7,1.9,3.1,18,0,15,159341,7295,15873,1,554,1,2026-11-10T14:25:24.166Z,2026-11-10T14:26:36.911Z,18,16,1
3,1,F,tomlkit_536,python-poetry/tomlkit,2,1,agent,A02,0,247.9,1.9,3.0,37,0,28,398908,29138,26005,1,756,1,2026-11-10T14:25:31.158Z,2026-11-10T14:29:46.994Z,37,0,1
3,1,H,tomlkit_536,python-poetry/tomlkit,2,1,agent,A01,0,110.8,1.9,3.0,9,0,7,47194,13112,6578,0,1840,1,2026-11-10T14:25:37.192Z,2026-11-10T14:27:35.703Z,9,8,1
3,1,R,tomlkit_536,python-poetry/tomlkit,2,1,agent,A01,0,117.9,1.9,3.0,22,0,19,208755,13883,14579,1,46789,2,2026-11-10T14:25:54.862Z,2026-11-10T14:28:00.589Z,22,20,1
3,1,R,tomlkit_536,python-poetry/tomlkit,3,1,agent,A00,1,31.0,1.9,3.0,11,0,7,73907,3660,9560,0,542,0,2026-11-10T14:26:22.398Z,2026-11-10T14:27:01.272Z,11,10,1
3,1,C,tomlkit_536,python-poetry/tomlkit,3,1,agent,A00,1,22.2,1.9,3.1,8,0,6,53520,2558,9665,0,620,0,2026-11-10T14:26:36.911Z,2026-11-10T14:27:07.010Z,8,0,1
3,1,T,tomlkit_536,python-poetry/tomlkit,3,1,agent,A01,0,74.4,1.9,3.0,17,0,14,140423,8763,15459,1,1079,1,2026-11-10T14:26:38.412Z,2026-11-10T14:28:00.694Z,17,15,1
3,1,H,tomlkit_536,python-poetry/tomlkit,3,1,agent,A00,1,247.2,1.9,3.0,35,0,28,336195,28806,23041,1,791,0,2026-11-10T14:27:01.273Z,2026-11-10T14:31:16.450Z,35,28,1
3,1,F,tomlkit_536,python-poetry/tomlkit,3,1,agent,A00,1,73.1,1.9,3.1,23,0,20,205515,8632,14821,1,614,0,2026-11-10T14:27:07.011Z,2026-11-10T14:28:28.080Z,23,0,1
3,1,F,tomlkit_536,python-poetry/tomlkit,4,1,agent,A00,1,27.7,1.9,3.0,11,0,7,80566,3203,10655,0,600,0,2026-11-10T14:27:11.623Z,2026-11-10T14:27:47.084Z,11,0,1
3,1,H,tomlkit_536,python-poetry/tomlkit,4,1,agent,A05,0,300.0,1.9,3.0,26,1,26,166381,34218,8463,0,502,1,2026-11-10T14:27:35.703Z,2026-11-10T14:32:43.549Z,26,25,1
3,1,T,tomlkit_536,python-poetry/tomlkit,4,1,agent,A00,1,27.0,1.9,3.0,10,0,8,73466,3202,11519,0,495,0,2026-11-10T14:27:47.085Z,2026-11-10T14:28:21.994Z,10,9,1
3,1,C,tomlkit_536,python-poetry/tomlkit,4,1,agent,A00,1,19.4,1.9,3.1,9,0,7,63532,2265,10073,0,562,0,2026-11-10T14:28:00.590Z,2026-11-10T14:28:28.081Z,9,0,1
3,1,R,tomlkit_536,python-poetry/tomlkit,4,1,agent,A00,1,34.4,1.9,3.0,12,0,6,81554,4104,9686,0,542,0,2026-11-10T14:28:00.695Z,2026-11-10T14:28:43.021Z,12,11,1
3,1,F,pydantic-settings_952,pydantic/pydantic-settings,1,1,agent,A01,0,96.5,2.0,3.5,16,0,13,147609,11110,14381,1,3569,2,2026-11-10T14:28:03.669Z,2026-11-10T14:29:48.601Z,16,0,1
3,1,H,pydantic-settings_952,pydantic/pydantic-settings,1,1,agent,A01,0,51.4,2.0,3.5,12,0,8,75389,5981,7889,0,1683,2,2026-11-10T14:28:21.994Z,2026-11-10T14:29:21.678Z,12,8,1
3,1,T,pydantic-settings_952,pydantic/pydantic-settings,1,1,agent,A01,0,200.6,2.0,3.5,26,0,21,228495,22827,16643,2,1504,2,2026-11-10T14:28:28.081Z,2026-11-10T14:31:57.057Z,26,22,1
3,1,R,pydantic-settings_952,pydantic/pydantic-settings,1,1,agent,A01,0,27.6,2.0,3.5,8,0,6,53676,3191,8835,0,1282,2,2026-11-10T14:28:28.082Z,2026-11-10T14:29:04.190Z,8,7,1
3,1,C,pydantic-settings_952,pydantic/pydantic-settings,1,1,agent,A18,0,89.8,1.9,3.5,20,1,19,285015,10137,24102,0,2771,2,2026-11-10T14:28:43.022Z,2026-11-10T14:30:21.144Z,20,10,1
3,1,C,pydantic-settings_952,pydantic/pydantic-settings,2,1,agent,A01,0,78.5,1.9,3.5,20,0,16,238237,8727,19802,0,1662,2,2026-11-10T14:29:04.191Z,2026-11-10T14:30:31.129Z,20,5,1
3,1,R,pydantic-settings_952,pydantic/pydantic-settings,2,1,agent,A01,0,108.5,2.0,3.5,16,0,12,152543,11974,17366,1,3372,2,2026-11-10T14:29:21.679Z,2026-11-10T14:31:18.594Z,16,14,1
3,1,T,pydantic-settings_952,pydantic/pydantic-settings,2,1,agent,A01,0,98.3,2.0,3.5,15,0,12,119385,11070,14657,1,1810,2,2026-11-10T14:29:46.995Z,2026-11-10T14:31:33.678Z,15,13,1
3,1,H,pydantic-settings_952,pydantic/pydantic-settings,2,1,agent,A01,0,193.7,2.0,3.5,31,0,28,286806,22076,15066,1,3070,2,2026-11-10T14:29:48.602Z,2026-11-10T14:33:10.763Z,31,29,1
3,1,F,pydantic-settings_952,pydantic/pydantic-settings,2,1,agent,A01,0,103.5,1.9,3.5,15,0,12,116630,11461,14465,1,2791,2,2026-11-10T14:30:21.145Z,2026-11-10T14:32:13.075Z,15,0,1
3,1,F,pydantic-settings_952,pydantic/pydantic-settings,3,1,agent,A01,0,82.7,1.9,3.5,13,0,10,110236,9042,15189,1,1257,2,2026-11-10T14:30:31.130Z,2026-11-10T14:32:02.221Z,13,0,1
3,1,R,pydantic-settings_952,pydantic/pydantic-settings,3,1,agent,A01,0,55.8,2.0,3.5,16,0,12,139643,6040,14869,1,1748,2,2026-11-10T14:31:16.451Z,2026-11-10T14:32:20.940Z,16,14,1
3,1,C,pydantic-settings_952,pydantic/pydantic-settings,3,1,agent,A01,0,54.9,2.0,3.5,15,0,12,145374,5972,15134,0,1574,2,2026-11-10T14:31:18.594Z,2026-11-10T14:32:22.064Z,15,1,1
3,1,T,pydantic-settings_952,pydantic/pydantic-settings,3,1,agent,A01,0,68.6,1.9,3.5,17,0,14,142927,7870,14875,1,1414,2,2026-11-10T14:31:33.679Z,2026-11-10T14:32:50.538Z,17,15,1
3,1,H,pydantic-settings_952,pydantic/pydantic-settings,3,1,agent,A01,0,129.6,2.0,3.5,21,0,18,162244,14827,11533,0,1314,2,2026-11-10T14:31:57.058Z,2026-11-10T14:34:15.019Z,21,20,1
3,1,H,pydantic-settings_952,pydantic/pydantic-settings,4,1,agent,A01,0,215.7,1.9,3.5,34,0,28,288352,24348,14639,1,0,2,2026-11-10T14:32:02.221Z,2026-11-10T14:35:46.424Z,34,32,1
3,1,T,pydantic-settings_952,pydantic/pydantic-settings,4,1,agent,A01,0,117.8,1.9,3.5,24,0,19,223533,13217,15728,2,3284,2,2026-11-10T14:32:13.075Z,2026-11-10T14:34:19.199Z,24,21,1
3,1,C,pydantic-settings_952,pydantic/pydantic-settings,4,1,agent,A01,0,68.8,2.0,3.5,20,0,16,213443,7820,18438,0,4130,2,2026-11-10T14:32:20.941Z,2026-11-10T14:33:38.056Z,20,6,1
3,1,R,pydantic-settings_952,pydantic/pydantic-settings,4,1,agent,A01,0,114.6,2.0,3.5,25,0,19,215105,12991,14979,1,0,2,2026-11-10T14:32:22.065Z,2026-11-10T14:34:25.196Z,25,23,1
3,1,F,pydantic-settings_952,pydantic/pydantic-settings,4,1,agent,A01,0,197.3,2.0,7.5,36,0,28,342419,21245,15431,3,4905,2,2026-11-10T14:32:43.549Z,2026-11-10T14:36:15.846Z,36,0,1
3,1,F,boltons_475,mahmoud/boltons,1,1,agent,A00,1,23.7,1.8,2.7,8,0,6,53333,2478,11398,0,394,0,2026-11-10T14:32:50.538Z,2026-11-10T14:33:21.586Z,8,0,1
3,1,T,boltons_475,mahmoud/boltons,1,1,agent,A01,0,87.9,1.7,2.7,29,0,25,247493,9572,15726,2,498,1,2026-11-10T14:33:10.764Z,2026-11-10T14:34:46.069Z,29,26,1
3,1,C,boltons_475,mahmoud/boltons,1,1,agent,A00,1,31.5,1.7,2.7,16,1,16,185296,2996,22801,0,394,0,2026-11-10T14:33:21.587Z,2026-11-10T14:34:00.457Z,16,4,1
3,1,H,boltons_475,mahmoud/boltons,1,1,agent,A00,1,157.9,1.7,6.3,34,0,28,293317,17236,12154,0,424,0,2026-11-10T14:33:38.057Z,2026-11-10T14:36:29.559Z,34,33,1
3,1,R,boltons_475,mahmoud/boltons,1,1,agent,A01,0,75.0,1.7,2.9,25,0,19,225984,7915,16134,1,0,1,2026-11-10T14:34:00.458Z,2026-11-10T14:35:23.168Z,25,23,1
3,1,R,boltons_475,mahmoud/boltons,2,1,agent,A01,0,80.6,1.8,2.7,29,0,26,251953,8711,14623,1,0,1,2026-11-10T14:34:15.020Z,2026-11-10T14:35:43.192Z,29,27,1
3,1,H,boltons_475,mahmoud/boltons,2,1,agent,A00,1,250.1,1.8,2.8,35,0,28,248558,27446,15442,2,394,0,2026-11-10T14:34:19.200Z,2026-11-10T14:38:36.826Z,35,32,1
3,1,C,boltons_475,mahmoud/boltons,2,1,agent,A01,0,51.8,1.7,3.0,26,0,23,330070,5387,19742,0,0,1,2026-11-10T14:34:25.196Z,2026-11-10T14:35:24.897Z,26,12,1
3,1,T,boltons_475,mahmoud/boltons,2,1,agent,A01,0,72.6,1.8,4.2,21,0,17,180702,7698,15529,1,0,1,2026-11-10T14:34:46.070Z,2026-11-10T14:36:10.046Z,21,19,1
3,1,F,boltons_475,mahmoud/boltons,2,1,agent,A00,1,60.9,1.8,6.6,27,0,24,213395,6395,14635,1,394,0,2026-11-10T14:35:23.169Z,2026-11-10T14:36:38.212Z,27,0,1
3,1,T,boltons_475,mahmoud/boltons,3,1,agent,A01,0,59.9,1.8,6.1,28,0,25,211998,6386,14336,1,0,1,2026-11-10T14:35:24.897Z,2026-11-10T14:36:38.342Z,28,26,1
3,1,R,boltons_475,mahmoud/boltons,3,1,agent,A01,0,55.8,1.8,6.0,22,0,18,176472,5899,14435,1,0,1,2026-11-10T14:35:43.193Z,2026-11-10T14:36:52.413Z,22,20,1
3,1,H,boltons_475,mahmoud/boltons,3,1,agent,A00,1,61.2,1.7,6.1,14,0,12,99795,6127,11838,0,394,0,2026-11-10T14:35:46.425Z,2026-11-10T14:37:00.905Z,14,13,1
3,1,F,boltons_475,mahmoud/boltons,3,1,agent,A01,0,61.7,3.8,3.9,25,0,21,190214,6233,14732,1,0,1,2026-11-10T14:36:10.048Z,2026-11-10T14:37:25.405Z,25,0,1
3,1,C,boltons_475,mahmoud/boltons,3,1,agent,A00,1,43.9,3.7,5.9,22,0,20,304133,4221,22751,0,394,0,2026-11-10T14:36:15.848Z,2026-11-10T14:37:16.847Z,22,9,1
3,1,C,boltons_475,mahmoud/boltons,4,1,agent,A01,0,48.8,3.9,3.3,20,0,18,221470,4808,17769,0,0,1,2026-11-10T14:36:29.561Z,2026-11-10T14:37:31.072Z,20,5,1
3,1,F,boltons_475,mahmoud/boltons,4,1,agent,A00,1,46.5,3.7,2.8,17,0,14,137252,4359,16709,1,394,0,2026-11-10T14:36:38.213Z,2026-11-10T14:37:36.308Z,17,0,1
3,1,H,boltons_475,mahmoud/boltons,4,1,agent,A00,1,62.2,3.8,2.7,17,0,14,126386,6396,14829,1,394,0,2026-11-10T14:36:38.344Z,2026-11-10T14:37:52.243Z,17,15,1
3,1,R,boltons_475,mahmoud/boltons,4,1,agent,A00,1,78.2,3.8,2.8,23,0,19,200137,8888,14911,2,394,0,2026-11-10T14:36:52.415Z,2026-11-10T14:38:22.519Z,23,20,1
3,1,T,boltons_475,mahmoud/boltons,4,1,agent,A00,1,43.6,3.7,2.8,20,0,17,166380,4806,16374,1,394,0,2026-11-10T14:37:00.906Z,2026-11-10T14:37:56.456Z,20,18,1
3,1,C,click_3013,pallets/click,1,1,agent,A01,0,46.9,2.6,2.8,12,0,7,85579,5415,10304,0,545,1,2026-11-10T14:37:16.848Z,2026-11-10T14:38:13.471Z,12,0,1
3,1,F,click_3013,pallets/click,1,1,agent,A01,0,29.1,2.1,2.8,9,0,7,51613,3363,7756,0,550,1,2026-11-10T14:37:25.406Z,2026-11-10T14:38:02.871Z,9,0,1
3,1,H,click_3013,pallets/click,1,1,agent,A01,0,50.4,1.8,2.8,11,0,7,56954,6231,6298,0,871,1,2026-11-10T14:37:31.072Z,2026-11-10T14:38:29.185Z,11,7,1
3,1,R,click_3013,pallets/click,1,1,agent,A01,0,34.1,1.8,2.8,7,0,5,43917,4186,9750,0,1015,1,2026-11-10T14:37:36.309Z,2026-11-10T14:38:17.982Z,7,6,1
3,1,T,click_3013,pallets/click,1,1,agent,A01,0,22.1,1.8,2.8,8,0,6,45503,2667,7257,0,538,1,2026-11-10T14:37:52.244Z,2026-11-10T14:38:22.141Z,8,7,1
3,1,T,click_3013,pallets/click,2,1,agent,A01,0,43.9,1.8,2.8,11,0,6,64583,5678,8407,0,601,1,2026-11-10T14:37:56.457Z,2026-11-10T14:38:47.951Z,11,6,1
3,1,R,click_3013,pallets/click,2,1,agent,A01,0,24.6,1.8,2.8,5,0,3,30469,3174,7883,0,502,1,2026-11-10T14:38:02.872Z,2026-11-10T14:38:34.920Z,5,4,1
3,1,H,click_3013,pallets/click,2,1,agent,A01,0,51.1,1.8,2.8,14,0,6,79496,6719,6695,0,650,1,2026-11-10T14:38:13.471Z,2026-11-10T14:39:12.384Z,14,7,1
3,1,F,click_3013,pallets/click,2,1,agent,A01,0,40.2,1.8,2.8,9,0,7,64926,5288,10346,0,571,1,2026-11-10T14:38:17.982Z,2026-11-10T14:39:05.868Z,9,0,1
3,1,C,click_3013,pallets/click,2,1,agent,A01,0,21.7,1.8,2.8,9,0,7,47657,2804,7078,0,632,1,2026-11-10T14:38:22.142Z,2026-11-10T14:38:51.435Z,9,0,1
3,1,F,click_3013,pallets/click,3,1,agent,A01,0,21.8,1.8,2.9,10,0,8,54350,2827,7443,0,538,1,2026-11-10T14:38:22.520Z,2026-11-10T14:38:51.966Z,10,0,1
3,1,H,click_3013,pallets/click,3,1,agent,A01,0,37.8,1.8,2.9,9,0,7,43956,4969,6273,0,643,1,2026-11-10T14:38:29.186Z,2026-11-10T14:39:14.666Z,9,8,1
3,1,R,click_3013,pallets/click,3,1,agent,A01,0,22.3,1.8,2.8,9,0,5,52427,2820,7410,0,502,1,2026-11-10T14:38:34.921Z,2026-11-10T14:39:04.966Z,9,8,1
3,1,T,click_3013,pallets/click,3,1,agent,A01,0,29.1,1.8,2.9,10,0,7,57789,3753,8170,0,620,1,2026-11-10T14:38:36.827Z,2026-11-10T14:39:13.687Z,10,8,1
3,1,C,click_3013,pallets/click,3,1,agent,A01,0,40.0,1.8,2.8,11,0,5,69034,5212,7989,0,653,1,2026-11-10T14:38:47.952Z,2026-11-10T14:39:35.638Z,11,0,1
3,1,C,click_3013,pallets/click,4,1,agent,A01,0,27.7,1.8,2.8,10,0,8,56948,3539,8021,0,575,1,2026-11-10T14:38:51.436Z,2026-11-10T14:39:26.692Z,10,0,1
3,1,T,click_3013,pallets/click,4,1,agent,A01,0,25.0,1.8,2.8,10,0,8,60723,3183,8580,0,502,1,2026-11-10T14:38:51.966Z,2026-11-10T14:39:24.621Z,10,9,1
3,1,R,click_3013,pallets/click,4,1,agent,A01,0,40.4,1.8,2.8,6,0,4,46562,5155,10170,0,676,1,2026-11-10T14:39:04.967Z,2026-11-10T14:39:53.057Z,6,5,1
3,1,H,click_3013,pallets/click,4,1,agent,A01,0,35.1,1.8,2.8,7,0,5,33439,4477,5723,0,601,1,2026-11-10T14:39:05.869Z,2026-11-10T14:39:48.546Z,7,6,1
3,1,F,click_3013,pallets/click,4,1,agent,A01,0,48.5,1.8,2.8,10,0,8,85170,5865,12757,0,836,1,2026-11-10T14:39:12.385Z,2026-11-10T14:40:08.494Z,10,0,1
3,1,F,werkzeug_3092,pallets/werkzeug,1,1,agent,A01,0,73.4,1.8,3.0,24,0,21,214910,8626,14708,1,784,1,2026-11-10T14:39:13.687Z,2026-11-10T14:40:34.962Z,24,0,1
3,1,H,werkzeug_3092,pallets/werkzeug,1,1,agent,A01,0,78.3,1.8,2.9,15,0,13,102013,9303,9999,0,537,1,2026-11-10T14:39:14.666Z,2026-11-10T14:40:40.749Z,15,14,1
3,1,R,werkzeug_3092,pallets/werkzeug,1,1,agent,A01,0,55.0,1.8,2.9,26,0,23,229383,6351,14912,1,537,1,2026-11-10T14:39:24.621Z,2026-11-10T14:40:27.301Z,26,24,1
3,1,C,werkzeug_3092,pallets/werkzeug,1,1,agent,A00,1,44.6,1.8,2.9,14,0,11,112159,5124,11486,0,537,0,2026-11-10T14:39:26.693Z,2026-11-10T14:40:18.996Z,14,0,1
3,1,T,werkzeug_3092,pallets/werkzeug,1,1,agent,A01,0,61.5,1.8,2.9,16,0,13,138822,6983,15315,1,537,1,2026-11-10T14:39:35.638Z,2026-11-10T14:40:44.936Z,16,14,1
3,1,T,werkzeug_3092,pallets/werkzeug,2,1,agent,A01,0,36.4,1.8,2.9,12,0,10,86424,4046,12006,0,537,1,2026-11-10T14:39:48.547Z,2026-11-10T14:40:32.627Z,12,11,1
3,1,C,werkzeug_3092,pallets/werkzeug,2,1,agent,A01,0,62.8,1.8,2.9,15,0,11,205622,6904,20073,0,0,1,2026-11-10T14:39:53.058Z,2026-11-10T14:41:03.350Z,15,7,1
3,1,R,werkzeug_3092,pallets/werkzeug,2,1,agent,A00,1,62.3,1.8,2.9,21,0,13,156472,6935,14948,1,1179,0,2026-11-10T14:40:08.494Z,2026-11-10T14:41:18.388Z,21,19,1
3,1,H,werkzeug_3092,pallets/werkzeug,2,1,agent,A00,1,71.3,1.8,2.9,14,0,12,94107,7941,8815,0,537,0,2026-11-10T14:40:18.996Z,2026-11-10T14:41:38.109Z,14,13,1
3,1,F,werkzeug_3092,pallets/werkzeug,2,1,agent,A01,0,75.5,1.8,2.9,31,0,27,272346,8246,15062,2,0,1,2026-11-10T14:40:27.302Z,2026-11-10T14:41:50.389Z,31,0,1
3,1,H,werkzeug_3092,pallets/werkzeug,3,1,agent,A00,1,100.0,1.8,2.9,14,0,11,81011,11050,7244,0,649,0,2026-11-10T14:40:32.628Z,2026-11-10T14:42:20.513Z,14,13,1
3,1,R,werkzeug_3092,pallets/werkzeug,3,1,agent,A05,0,300.0,1.8,,34,1,27,355015,31506,18419,3,0,-1,2026-11-10T14:40:34.962Z,2026-11-10T14:45:39.809Z,34,30,1
3,1,F,werkzeug_3092,pallets/werkzeug,3,1,agent,A00,1,47.7,1.8,2.9,14,0,11,111576,5158,11434,0,537,0,2026-11-10T14:40:40.750Z,2026-11-10T14:41:36.255Z,14,0,1
3,1,T,werkzeug_3092,pallets/werkzeug,3,1,agent,A01,0,62.6,1.8,2.9,30,0,25,246502,6779,14683,1,537,1,2026-11-10T14:40:44.936Z,2026-11-10T14:41:55.233Z,30,28,1
3,1,C,werkzeug_3092,pallets/werkzeug,3,1,agent,A01,0,68.6,1.8,2.9,26,0,23,350914,7467,23101,0,0,1,2026-11-10T14:41:03.351Z,2026-11-10T14:42:19.663Z,26,11,1
3,1,C,werkzeug_3092,pallets/werkzeug,4,1,agent,A18,0,123.5,1.8,,29,1,26,411257,13324,24397,0,0,-1,2026-11-10T14:41:18.389Z,2026-11-10T14:43:26.736Z,29,14,1
3,1,T,werkzeug_3092,pallets/werkzeug,4,1,agent,A01,0,139.2,1.8,2.9,21,0,12,183463,15040,15125,1,907,1,2026-11-10T14:41:36.256Z,2026-11-10T14:44:03.236Z,21,12,1
3,1,F,werkzeug_3092,pallets/werkzeug,4,1,agent,A00,1,109.4,1.8,2.9,23,0,15,190547,11853,15582,1,537,0,2026-11-10T14:41:38.110Z,2026-11-10T14:43:35.260Z,23,0,1
3,1,R,werkzeug_3092,pallets/werkzeug,4,1,agent,A01,0,48.9,1.8,2.9,14,0,11,120559,5334,13302,0,537,1,2026-11-10T14:41:50.390Z,2026-11-10T14:42:46.898Z,14,13,1
3,1,H,werkzeug_3092,pallets/werkzeug,4,1,agent,A05,0,300.0,1.8,2.9,48,1,28,413976,32290,17834,2,609,1,2026-11-10T14:41:55.234Z,2026-11-10T14:47:02.910Z,48,41,1
3,1,H,werkzeug_3215,pallets/werkzeug,1,1,agent,A05,0,300.0,1.8,3.9,38,1,28,334376,32095,14981,2,453,1,2026-11-10T14:42:19.663Z,2026-11-10T14:47:28.293Z,38,35,1
3,1,C,werkzeug_3215,pallets/werkzeug,1,1,agent,A18,0,46.9,1.8,4.0,23,1,23,302019,5014,24129,0,605,1,2026-11-10T14:42:20.514Z,2026-11-10T14:43:16.216Z,23,10,1
3,1,F,werkzeug_3215,pallets/werkzeug,1,1,agent,A01,0,78.4,1.8,3.5,26,0,22,243671,8330,15708,2,413,1,2026-11-10T14:42:46.898Z,2026-11-10T14:44:13.632Z,26,0,1
3,1,T,werkzeug_3215,pallets/werkzeug,1,1,agent,A01,0,128.5,1.8,3.8,32,0,27,275783,13201,15774,3,601,1,2026-11-10T14:43:16.217Z,2026-11-10T14:45:33.173Z,32,28,1
3,1,R,werkzeug_3215,pallets/werkzeug,1,1,agent,A01,0,100.1,1.8,4.0,21,0,17,190762,10405,14640,1,608,1,2026-11-10T14:43:26.736Z,2026-11-10T14:45:15.672Z,21,19,1
3,1,R,werkzeug_3215,pallets/werkzeug,2,1,agent,A01,0,114.1,1.8,4.0,21,0,17,181970,11573,17372,2,584,1,2026-11-10T14:43:35.260Z,2026-11-10T14:45:38.188Z,21,18,1
3,1,T,werkzeug_3215,pallets/werkzeug,2,1,agent,A00,1,131.7,1.8,3.9,33,0,28,301480,13685,14691,2,751,0,2026-11-10T14:44:03.236Z,2026-11-10T14:46:23.591Z,33,30,1
3,1,F,werkzeug_3215,pallets/werkzeug,2,1,agent,A01,0,128.2,1.8,3.9,35,0,28,311988,13402,15387,3,520,1,2026-11-10T14:44:13.632Z,2026-11-10T14:46:30.547Z,35,0,1
3,1,C,werkzeug_3215,pallets/werkzeug,2,1,agent,A01,0,60.7,1.8,3.9,19,0,17,259329,6466,23122,0,0,1,2026-11-10T14:45:15.673Z,2026-11-10T14:46:24.974Z,19,9,1
3,1,H,werkzeug_3215,pallets/werkzeug,2,1,agent,A01,0,61.6,1.8,4.0,10,0,8,66956,6879,9995,0,584,1,2026-11-10T14:45:33.173Z,2026-11-10T14:46:43.515Z,10,9,1
3,1,F,werkzeug_3215,pallets/werkzeug,3,1,agent,A01,0,115.5,1.8,3.8,20,0,15,191032,12331,15467,1,0,1,2026-11-10T14:45:38.189Z,2026-11-10T14:47:42.364Z,20,0,1
3,1,T,werkzeug_3215,pallets/werkzeug,3,1,agent,A01,0,85.3,1.8,3.5,18,0,14,144872,9300,14774,1,899,1,2026-11-10T14:45:39.810Z,2026-11-10T14:47:13.345Z,18,15,1
3,1,C,werkzeug_3215,pallets/werkzeug,3,1,agent,A18,0,49.1,1.8,3.9,23,1,23,254568,5245,24270,0,583,1,2026-11-10T14:46:23.592Z,2026-11-10T14:47:21.515Z,23,5,1
3,1,H,werkzeug_3215,pallets/werkzeug,3,1,agent,A01,0,168.1,1.8,3.9,18,0,16,152102,18892,11423,0,837,1,2026-11-10T14:46:24.974Z,2026-11-10T14:49:21.775Z,18,17,1
3,1,R,werkzeug_3215,pallets/werkzeug,3,1,agent,A01,0,112.3,1.8,4.0,25,0,21,212801,12571,14873,2,409,1,2026-11-10T14:46:30.548Z,2026-11-10T14:48:31.707Z,25,22,1
3,1,R,werkzeug_3215,pallets/werkzeug,4,1,agent,A01,0,157.6,1.8,4.5,29,0,23,278992,17340,15753,3,616,1,2026-11-10T14:46:43.516Z,2026-11-10T14:49:30.296Z,29,25,1
3,1,H,werkzeug_3215,pallets/werkzeug,4,1,agent,A01,0,261.4,1.8,4.8,30,0,27,267455,29122,21645,1,1181,1,2026-11-10T14:47:02.911Z,2026-11-10T14:51:33.921Z,30,28,1
3,1,C,werkzeug_3215,pallets/werkzeug,4,1,agent,A01,0,112.1,1.8,4.0,10,0,7,90443,12780,15580,0,601,1,2026-11-10T14:47:13.345Z,2026-11-10T14:49:14.109Z,10,2,1
3,1,T,werkzeug_3215,pallets/werkzeug,4,1,agent,A01,0,140.5,1.8,3.8,34,0,28,312411,15707,15347,3,1108,1,2026-11-10T14:47:21.516Z,2026-11-10T14:49:50.647Z,34,30,1
3,1,F,werkzeug_3215,pallets/werkzeug,4,1,agent,A01,0,72.0,1.8,3.9,19,0,16,154680,8128,14471,1,583,1,2026-11-10T14:47:28.294Z,2026-11-10T14:48:48.775Z,19,0,1
3,1,H,tomlkit_500,python-poetry/tomlkit,1,1,agent,A05,0,300.0,1.9,3.0,30,1,28,268041,32766,14736,1,4248,2,2026-11-10T14:47:42.364Z,2026-11-10T14:52:50.215Z,30,28,1
3,1,C,tomlkit_500,python-poetry/tomlkit,1,1,agent,A18,0,107.0,1.9,3.3,16,1,15,234136,11746,24466,0,3730,2,2026-11-10T14:48:31.708Z,2026-11-10T14:50:27.005Z,16,8,1
3,1,R,tomlkit_500,python-poetry/tomlkit,1,1,agent,A01,0,92.9,1.9,3.4,23,0,19,202667,10116,14650,2,426,1,2026-11-10T14:48:48.775Z,2026-11-10T14:50:30.075Z,23,20,1
3,1,T,tomlkit_500,python-poetry/tomlkit,1,1,agent,A01,0,112.2,1.9,3.1,23,0,19,225036,12084,16327,1,610,1,2026-11-10T14:49:14.109Z,2026-11-10T14:51:14.263Z,23,21,1
3,1,F,tomlkit_500,python-poetry/tomlkit,1,1,agent,A01,0,150.2,1.9,3.1,28,0,24,267599,16337,15564,2,10130,1,2026-11-10T14:49:21.775Z,2026-11-10T14:51:59.931Z,28,0,1
3,1,F,tomlkit_500,python-poetry/tomlkit,2,1,agent,A01,0,92.1,1.9,3.0,18,0,15,141804,9861,14894,1,0,1,2026-11-10T14:49:30.297Z,2026-11-10T14:51:10.202Z,18,0,1
3,1,T,tomlkit_500,python-poetry/tomlkit,2,1,agent,A01,0,89.3,1.9,3.1,21,0,17,174969,9551,14730,2,441,1,2026-11-10T14:49:50.648Z,2026-11-10T14:51:27.797Z,21,18,1
3,1,R,tomlkit_500,python-poetry/tomlkit,2,1,agent,A01,0,87.6,2.1,3.1,20,0,15,162439,9479,15509,1,1180,2,2026-11-10T14:50:27.006Z,2026-11-10T14:52:03.169Z,20,18,1
3,1,C,tomlkit_500,python-poetry/tomlkit,2,1,agent,A18,0,115.7,2.0,3.1,21,1,20,276100,12546,24481,0,863,1,2026-11-10T14:50:30.075Z,2026-11-10T14:52:34.190Z,21,7,1
3,1,H,tomlkit_500,python-poetry/tomlkit,2,1,agent,A01,0,147.7,1.9,3.1,24,0,21,194205,16562,14916,1,2251,2,2026-11-10T14:51:10.203Z,2026-11-10T14:53:45.948Z,24,22,1
3,1,F,tomlkit_500,python-poetry/tomlkit,3,1,agent,A01,0,104.2,1.9,3.1,17,0,14,143152,11591,15785,1,2341,1,2026-11-10T14:51:14.264Z,2026-11-10T14:53:06.355Z,17,0,1
3,1,T,tomlkit_500,python-poetry/tomlkit,3,1,agent,A01,0,132.0,1.9,3.1,34,0,28,281071,14711,15124,2,2651,2,2026-11-10T14:51:27.798Z,2026-11-10T14:53:47.904Z,34,30,1
3,1,H,tomlkit_500,python-poetry/tomlkit,3,1,agent,A01,0,169.1,1.9,3.1,18,0,16,119282,18914,9782,0,554,1,2026-11-10T14:51:33.922Z,2026-11-10T14:54:30.871Z,18,17,1
3,1,C,tomlkit_500,python-poetry/tomlkit,3,1,agent,A01,0,69.9,1.9,3.1,16,0,14,189474,7688,21238,0,1782,2,2026-11-10T14:51:59.932Z,2026-11-10T14:53:17.845Z,16,5,1
3,1,R,tomlkit_500,python-poetry/tomlkit,3,1,agent,A01,0,73.0,1.9,3.2,11,0,9,88679,8062,15168,0,504,1,2026-11-10T14:52:03.169Z,2026-11-10T14:53:24.045Z,11,10,1
3,1,R,tomlkit_500,python-poetry/tomlkit,4,1,agent,A01,0,76.8,1.9,3.0,25,0,21,203123,8515,14381,1,1013,1,2026-11-10T14:52:34.191Z,2026-11-10T14:53:58.884Z,25,23,1
3,1,C,tomlkit_500,python-poetry/tomlkit,4,1,agent,A18,0,91.6,1.9,3.1,21,1,20,284423,10011,24418,0,453,1,2026-11-10T14:52:50.216Z,2026-11-10T14:54:29.732Z,21,8,1
3,1,H,tomlkit_500,python-poetry/tomlkit,4,1,agent,A01,0,236.4,1.9,3.3,13,0,11,101036,27015,10807,0,1235,1,2026-11-10T14:53:06.355Z,2026-11-10T14:57:10.957Z,13,12,1
3,1,T,tomlkit_500,python-poetry/tomlkit,4,1,agent,A01,0,115.6,1.9,3.1,34,0,28,297535,13032,15332,3,546,1,2026-11-10T14:53:17.846Z,2026-11-10T14:55:21.373Z,34,30,1
3,1,F,tomlkit_500,python-poetry/tomlkit,4,1,agent,A01,0,227.9,1.9,3.1,33,0,24,307274,25894,17634,2,1863,1,2026-11-10T14:53:24.046Z,2026-11-10T14:57:20.044Z,33,0,1
3,1,F,boltons_462,mahmoud/boltons,1,1,agent,A01,0,92.2,1.8,2.7,21,0,18,178904,10320,14472,1,0,1,2026-11-10T14:53:45.948Z,2026-11-10T14:55:25.666Z,21,0,1
3,1,H,boltons_462,mahmoud/boltons,1,1,agent,A01,0,217.3,1.8,2.8,30,0,27,255349,24742,15322,1,1698,2,2026-11-10T14:53:47.905Z,2026-11-10T14:57:32.902Z,30,28,1
3,1,R,boltons_462,mahmoud/boltons,1,1,agent,A01,0,173.3,1.7,2.7,29,0,24,258217,19700,15242,1,0,1,2026-11-10T14:53:58.885Z,2026-11-10T14:56:59.636Z,29,27,1
3,1,C,boltons_462,mahmoud/boltons,1,1,agent,A00,1,78.3,1.8,3.5,18,0,16,222874,8961,18323,0,1470,0,2026-11-10T14:54:29.733Z,2026-11-10T14:55:57.473Z,18,7,1
3,1,T,boltons_462,mahmoud/boltons,1,1,agent,A01,0,94.5,1.8,3.6,24,0,20,199030,10805,14734,1,0,1,2026-11-10T14:54:30.872Z,2026-11-10T14:56:14.418Z,24,22,1
3,1,T,boltons_462,mahmoud/boltons,2,1,agent,A00,1,95.0,1.8,2.8,20,0,17,198511,10688,14893,1,1470,0,2026-11-10T14:55:21.374Z,2026-11-10T14:57:04.091Z,20,18,1
3,1,C,boltons_462,mahmoud/boltons,2,1,agent,A00,1,38.6,1.8,3.6,14,0,12,151049,4337,15237,0,1212,0,2026-11-10T14:55:25.666Z,2026-11-10T14:56:13.611Z,14,3,1
3,1,R,boltons_462,mahmoud/boltons,2,1,agent,A01,0,98.9,2.1,2.8,24,0,20,205206,11103,14746,1,0,1,2026-11-10T14:55:57.474Z,2026-11-10T14:57:45.035Z,24,22,1
3,1,H,boltons_462,mahmoud/boltons,2,1,agent,A01,0,249.3,2.2,2.7,35,0,28,298835,27495,16695,1,0,1,2026-11-10T14:56:13.612Z,2026-11-10T15:00:31.841Z,35,33,1
3,1,F,boltons_462,mahmoud/boltons,2,1,agent,A00,1,42.2,2.3,2.8,14,0,10,115203,4809,11717,0,1212,0,2026-11-10T14:56:14.419Z,2026-11-10T14:57:05.564Z,14,0,1
3,1,C,boltons_462,mahmoud/boltons,3,1,agent,A01,0,89.6,1.8,2.8,24,0,21,281112,9833,18913,0,0,1,2026-11-10T14:56:59.636Z,2026-11-10T14:58:36.919Z,24,8,1
3,1,H,boltons_462,mahmoud/boltons,3,1,agent,A01,0,297.3,1.9,2.9,35,0,28,350607,32023,27898,1,0,1,2026-11-10T14:57:04.092Z,2026-11-10T15:02:09.542Z,35,33,1
3,1,T,boltons_462,mahmoud/boltons,3,1,agent,A01,0,130.8,1.9,2.8,23,0,19,215821,14207,14787,1,0,1,2026-11-10T14:57:05.565Z,2026-11-10T14:59:24.288Z,23,21,1
3,1,F,boltons_462,mahmoud/boltons,3,1,agent,A01,0,76.9,1.8,2.7,26,0,20,257033,8165,13232,0,0,1,2026-11-10T14:57:10.958Z,2026-11-10T14:58:35.466Z,26,0,1
3,1,R,boltons_462,mahmoud/boltons,3,1,agent,A00,1,103.6,1.8,2.8,17,0,12,133876,11218,14370,1,1470,0,2026-11-10T14:57:20.045Z,2026-11-10T14:59:11.363Z,17,15,1
3,1,R,boltons_462,mahmoud/boltons,4,1,agent,A01,0,102.5,1.8,2.8,18,0,14,158547,11024,15040,1,0,1,2026-11-10T14:57:32.903Z,2026-11-10T14:59:23.028Z,18,16,1
3,1,F,boltons_462,mahmoud/boltons,4,1,agent,A01,0,125.9,1.8,2.7,22,0,17,211941,13438,14821,1,0,1,2026-11-10T14:57:45.036Z,2026-11-10T14:59:58.559Z,22,0,1
3,1,T,boltons_462,mahmoud/boltons,4,1,agent,A00,1,118.5,1.8,2.8,19,0,16,194266,12680,15358,1,1470,0,2026-11-10T14:58:35.467Z,2026-11-10T15:00:41.813Z,19,17,1
3,1,H,boltons_462,mahmoud/boltons,4,1,agent,A00,1,199.3,1.8,2.8,27,0,24,277163,21207,17263,1,1470,0,2026-11-10T14:58:36.920Z,2026-11-10T15:02:04.082Z,27,25,1
3,1,C,boltons_462,mahmoud/boltons,4,1,agent,A01,0,55.2,1.8,2.8,12,0,10,127945,5818,14508,0,0,1,2026-11-10T14:59:11.364Z,2026-11-10T15:00:14.242Z,12,0,1
3,1,R,more-itertools_1305,more-itertools/more-itertools,1,1,agent,A01,0,72.5,1.8,5.8,22,0,12,157086,7758,14483,1,360,1,2026-11-10T14:59:23.029Z,2026-11-10T15:00:46.339Z,22,20,1
3,1,F,more-itertools_1305,more-itertools/more-itertools,1,1,agent,A01,0,37.7,1.8,5.7,14,0,12,99089,3892,10306,0,360,1,2026-11-10T14:59:24.289Z,2026-11-10T15:00:12.769Z,14,0,1
3,1,C,more-itertools_1305,more-itertools/more-itertools,1,1,agent,A00,1,61.9,1.8,5.8,16,0,14,135529,6729,13547,0,428,0,2026-11-10T14:59:58.559Z,2026-11-10T15:01:11.243Z,16,0,1
3,1,H,more-itertools_1305,more-itertools/more-itertools,1,1,agent,A01,0,163.5,1.8,5.9,36,0,28,279824,17486,14345,1,0,1,2026-11-10T15:00:12.769Z,2026-11-10T15:03:07.317Z,36,34,1
3,1,T,more-itertools_1305,more-itertools/more-itertools,1,1,agent,A01,0,43.6,1.8,5.8,15,0,9,91455,4755,8237,0,362,1,2026-11-10T15:00:14.243Z,2026-11-10T15:01:08.337Z,15,9,1
3,1,T,more-itertools_1305,more-itertools/more-itertools,2,1,agent,A01,0,38.7,1.8,5.7,15,0,12,103063,4239,9930,0,362,1,2026-11-10T15:00:31.841Z,2026-11-10T15:01:21.176Z,15,13,1
3,1,H,more-itertools_1305,more-itertools/more-itertools,2,1,agent,A01,0,206.1,1.8,5.8,21,0,19,156492,21932,12179,0,862,1,2026-11-10T15:00:41.814Z,2026-11-10T15:04:18.564Z,21,20,1
3,1,C,more-itertools_1305,more-itertools/more-itertools,2,1,agent,A00,1,72.3,1.8,5.9,17,0,15,144010,6912,13353,0,435,0,2026-11-10T15:00:46.340Z,2026-11-10T15:02:09.592Z,17,0,1
3,1,F,more-itertools_1305,more-itertools/more-itertools,2,1,agent,A01,0,47.0,1.8,5.8,12,0,10,89297,4598,10960,0,369,1,2026-11-10T15:01:08.338Z,2026-11-10T15:02:06.184Z,12,0,1
3,1,R,more-itertools_1305,more-itertools/more-itertools,2,1,agent,A01,0,102.5,1.8,5.8,29,0,25,264544,10598,15875,2,459,1,2026-11-10T15:01:11.243Z,2026-11-10T15:03:04.554Z,29,26,1
3,1,H,more-itertools_1305,more-itertools/more-itertools,3,1,agent,A00,1,63.1,1.8,5.7,15,0,11,81073,6281,7225,0,434,0,2026-11-10T15:01:21.176Z,2026-11-10T15:02:34.872Z,15,11,1
3,1,R,more-itertools_1305,more-itertools/more-itertools,3,1,agent,A01,0,38.4,1.9,5.8,17,0,15,133175,4106,12390,0,360,1,2026-11-10T15:02:04.083Z,2026-11-10T15:02:53.361Z,17,16,1
3,1,F,more-itertools_1305,more-itertools/more-itertools,3,1,agent,A01,0,223.9,1.9,6.4,35,0,28,298016,18639,15800,3,462,1,2026-11-10T15:02:06.185Z,2026-11-10T15:06:01.610Z,35,0,1
3,1,T,more-itertools_1305,more-itertools/more-itertools,3,1,agent,A01,0,34.9,1.9,5.9,12,0,10,82160,3319,10020,0,414,1,2026-11-10T15:02:09.543Z,2026-11-10T15:02:55.414Z,12,11,1
3,1,C,more-itertools_1305,more-itertools/more-itertools,3,1,agent,A01,0,70.2,1.9,5.9,14,0,12,123762,7604,15250,0,652,1,2026-11-10T15:02:09.592Z,2026-11-10T15:03:30.687Z,14,0,1
3,1,C,more-itertools_1305,more-itertools/more-itertools,4,1,agent,A01,0,55.2,1.8,5.9,18,0,16,196711,5963,17286,0,392,1,2026-11-10T15:02:34.873Z,2026-11-10T15:03:40.941Z,18,5,1
3,1,T,more-itertools_1305,more-itertools/more-itertools,4,1,agent,A00,1,196.7,1.8,5.7,31,0,23,287063,18568,14781,1,717,0,2026-11-10T15:02:53.362Z,2026-11-10T15:06:20.749Z,31,23,1
3,1,F,more-itertools_1305,more-itertools/more-itertools,4,1,agent,A01,0,23.0,1.8,6.0,9,0,7,48094,2457,7119,0,360,1,2026-11-10T15:02:55.415Z,2026-11-10T15:03:29.264Z,9,0,1
3,1,R,more-itertools_1305,more-itertools/more-itertools,4,1,agent,A01,0,117.2,1.8,5.7,19,0,16,149927,9442,14956,1,561,1,2026-11-10T15:03:04.555Z,2026-11-10T15:05:12.505Z,19,17,1
3,1,H,more-itertools_1305,more-itertools/more-itertools,4,1,agent,A01,0,49.7,1.8,5.9,9,0,7,41340,5311,5707,0,362,1,2026-11-10T15:03:07.317Z,2026-11-10T15:04:07.816Z,9,8,1
3,1,T,tomlkit_567,python-poetry/tomlkit,1,1,agent,A01,0,109.6,2.0,3.4,26,0,22,217535,11201,14608,2,460,1,2026-11-10T15:03:29.264Z,2026-11-10T15:05:27.433Z,26,23,1
3,1,C,tomlkit_567,python-poetry/tomlkit,1,1,agent,A18,0,77.4,2.0,,26,1,26,401958,7782,24486,0,0,-1,2026-11-10T15:03:30.688Z,2026-11-10T15:04:53.197Z,26,15,1
3,1,H,tomlkit_567,python-poetry/tomlkit,1,1,agent,A01,0,106.0,2.0,3.4,11,0,9,60347,10901,8220,0,438,1,2026-11-10T15:03:40.942Z,2026-11-10T15:05:35.258Z,11,10,1
3,1,R,tomlkit_567,python-poetry/tomlkit,1,1,agent,A01,0,96.7,2.0,3.3,17,0,14,134514,9765,14571,1,1423,1,2026-11-10T15:04:07.816Z,2026-11-10T15:05:52.934Z,17,15,1
3,1,F,tomlkit_567,python-poetry/tomlkit,1,1,agent,A01,0,63.2,1.9,3.4,22,0,19,198274,6317,14585,1,513,1,2026-11-10T15:04:18.565Z,2026-11-10T15:05:30.489Z,22,0,1
3,1,F,tomlkit_567,python-poetry/tomlkit,2,1,agent,A01,0,83.4,1.9,3.4,13,0,10,99067,8547,14969,1,1522,1,2026-11-10T15:04:53.198Z,2026-11-10T15:06:25.132Z,13,0,1
3,1,R,tomlkit_567,python-poetry/tomlkit,2,1,agent,A01,0,133.5,1.9,3.3,34,0,28,314702,13443,15576,3,0,1,2026-11-10T15:05:12.506Z,2026-11-10T15:07:34.428Z,34,30,1
3,1,H,tomlkit_567,python-poetry/tomlkit,2,1,agent,A01,0,74.0,2.0,3.3,7,0,5,29061,7397,5207,0,425,1,2026-11-10T15:05:27.434Z,2026-11-10T15:06:49.935Z,7,6,1
3,1,C,tomlkit_567,python-poetry/tomlkit,2,1,agent,A01,0,117.4,2.0,3.4,22,0,18,313730,11732,24300,0,0,1,2026-11-10T15:05:30.490Z,2026-11-10T15:07:36.431Z,22,10,1
3,1,T,tomlkit_567,python-poetry/tomlkit,2,1,agent,A01,0,75.8,2.0,3.3,22,0,16,181521,7515,15604,1,1041,1,2026-11-10T15:05:35.259Z,2026-11-10T15:06:59.352Z,22,19,1
3,1,F,tomlkit_567,python-poetry/tomlkit,3,1,agent,A01,0,75.2,2.0,3.3,24,0,20,203170,7436,15045,2,552,1,2026-11-10T15:05:52.935Z,2026-11-10T15:07:16.641Z,24,0,1
3,1,R,tomlkit_567,python-poetry/tomlkit,3,1,agent,A01,0,68.6,1.9,3.9,18,0,15,150542,6783,15134,1,1027,1,2026-11-10T15:06:01.611Z,2026-11-10T15:07:19.093Z,18,16,1
3,1,C,tomlkit_567,python-poetry/tomlkit,3,1,agent,A18,0,156.2,2.0,3.2,21,1,20,318567,15449,24382,0,1901,2,2026-11-10T15:06:20.749Z,2026-11-10T15:09:05.311Z,21,11,1
3,1,H,tomlkit_567,python-poetry/tomlkit,3,1,agent,A01,0,85.5,1.9,3.3,12,0,7,57549,8448,6000,0,446,1,2026-11-10T15:06:25.133Z,2026-11-10T15:07:58.822Z,12,8,1
3,1,T,tomlkit_567,python-poetry/tomlkit,3,1,agent,A01,0,210.8,1.9,5.5,36,0,28,351807,21806,16018,2,1859,1,2026-11-10T15:06:49.936Z,2026-11-10T15:10:31.344Z,36,29,1
3,1,T,tomlkit_567,python-poetry/tomlkit,4,1,agent,A01,0,120.0,1.9,3.4,35,0,28,307536,11784,15097,3,0,1,2026-11-10T15:06:59.352Z,2026-11-10T15:09:07.864Z,35,31,1
3,1,H,tomlkit_567,python-poetry/tomlkit,4,1,agent,A05,0,300.0,2.0,3.4,32,1,28,249744,31759,11808,0,813,1,2026-11-10T15:07:16.641Z,2026-11-10T15:12:25.285Z,32,31,1
3,1,C,tomlkit_567,python-poetry/tomlkit,4,1,agent,A18,0,87.0,2.0,3.2,16,1,15,202860,8465,23926,0,1319,2,2026-11-10T15:07:19.094Z,2026-11-10T15:08:54.431Z,16,6,1
3,1,R,tomlkit_567,python-poetry/tomlkit,4,1,agent,A01,0,182.3,2.0,3.4,28,0,24,251382,19229,16277,2,1866,1,2026-11-10T15:07:34.429Z,2026-11-10T15:10:45.370Z,28,25,1
3,1,F,tomlkit_567,python-poetry/tomlkit,4,1,agent,A01,0,133.5,1.9,3.3,18,0,14,162988,13689,15080,2,1212,1,2026-11-10T15:07:36.432Z,2026-11-10T15:09:58.371Z,18,0,1
3,1,F,more-itertools_1251,more-itertools/more-itertools,1,1,agent,A00,1,26.0,1.8,5.5,8,0,6,42600,2455,7341,0,466,0,2026-11-10T15:07:58.822Z,2026-11-10T15:08:35.087Z,8,0,1
3,1,H,more-itertools_1251,more-itertools/more-itertools,1,1,agent,A00,1,21.1,1.8,5.6,7,0,5,28424,2043,4744,0,466,0,2026-11-10T15:08:35.087Z,2026-11-10T15:09:06.737Z,7,6,1
3,1,R,more-itertools_1251,more-itertools/more-itertools,1,1,agent,A00,1,25.0,1.8,5.6,7,0,5,42988,2726,8311,0,466,0,2026-11-10T15:08:54.432Z,2026-11-10T15:09:29.888Z,7,6,1
3,1,T,more-itertools_1251,more-itertools/more-itertools,1,1,agent,A00,1,21.7,1.9,5.6,7,0,5,34374,2340,6616,0,466,0,2026-11-10T15:09:05.312Z,2026-11-10T15:09:37.810Z,7,6,1
3,1,C,more-itertools_1251,more-itertools/more-itertools,1,1,agent,A00,1,29.3,1.9,5.6,7,0,3,31014,3186,5597,0,466,0,2026-11-10T15:09:06.738Z,2026-11-10T15:09:46.651Z,7,0,1
3,1,C,more-itertools_1251,more-itertools/more-itertools,2,1,agent,A00,1,13.1,1.8,5.6,8,0,6,46921,1378,7458,0,466,0,2026-11-10T15:09:07.865Z,2026-11-10T15:09:31.543Z,8,0,1
3,1,T,more-itertools_1251,more-itertools/more-itertools,2,1,agent,A00,1,22.3,1.9,5.7,10,0,8,63188,2271,8445,0,466,0,2026-11-10T15:09:29.889Z,2026-11-10T15:10:02.984Z,10,9,1
3,1,R,more-itertools_1251,more-itertools/more-itertools,2,1,agent,A00,1,21.1,1.8,5.7,6,0,4,28593,2173,6448,0,466,0,2026-11-10T15:09:31.544Z,2026-11-10T15:10:03.382Z,6,5,1
3,1,H,more-itertools_1251,more-itertools/more-itertools,2,1,agent,A00,1,59.3,1.8,5.6,12,0,10,57256,6604,6267,0,466,0,2026-11-10T15:09:37.811Z,2026-11-10T15:10:47.890Z,12,11,1
3,1,F,more-itertools_1251,more-itertools/more-itertools,2,1,agent,A00,1,22.6,1.8,5.5,8,0,6,43192,2446,7632,0,466,0,2026-11-10T15:09:46.651Z,2026-11-10T15:10:19.697Z,8,0,1
3,1,T,more-itertools_1251,more-itertools/more-itertools,3,1,agent,A00,1,17.8,1.9,5.7,6,0,4,28578,1910,6155,0,466,0,2026-11-10T15:09:58.372Z,2026-11-10T15:10:27.058Z,6,5,1
3,1,C,more-itertools_1251,more-itertools/more-itertools,3,1,agent,A00,1,20.7,1.8,5.8,8,0,6,48235,2286,8376,0,466,0,2026-11-10T15:10:02.984Z,2026-11-10T15:10:34.473Z,8,0,1
3,1,R,more-itertools_1251,more-itertools/more-itertools,3,1,agent,A00,1,15.6,1.8,5.7,8,0,6,41225,1672,6767,0,466,0,2026-11-10T15:10:03.383Z,2026-11-10T15:10:29.863Z,8,7,1
3,1,F,more-itertools_1251,more-itertools/more-itertools,3,1,agent,A00,1,14.7,1.9,5.6,6,0,4,27902,1695,5930,0,466,0,2026-11-10T15:10:19.698Z,2026-11-10T15:10:44.970Z,6,0,1
3,1,H,more-itertools_1251,more-itertools/more-itertools,3,1,agent,A00,1,15.3,1.9,5.8,6,0,4,28636,1727,5374,0,466,0,2026-11-10T15:10:27.059Z,2026-11-10T15:10:53.336Z,6,5,1
3,1,H,more-itertools_1251,more-itertools/more-itertools,4,1,agent,A00,1,85.3,1.9,5.5,16,0,14,89783,9466,7994,0,466,0,2026-11-10T15:10:29.864Z,2026-11-10T15:12:05.792Z,16,15,1
3,1,F,more-itertools_1251,more-itertools/more-itertools,4,1,agent,A00,1,31.1,1.9,5.6,9,0,7,54089,3501,9044,0,466,0,2026-11-10T15:10:31.344Z,2026-11-10T15:11:13.209Z,9,0,1
3,1,R,more-itertools_1251,more-itertools/more-itertools,4,1,agent,A00,1,23.0,1.8,5.5,7,0,5,41871,2596,7913,0,466,0,2026-11-10T15:10:34.473Z,2026-11-10T15:11:08.015Z,7,6,1
3,1,C,more-itertools_1251,more-itertools/more-itertools,4,1,agent,A00,1,34.7,1.9,5.6,13,0,8,68981,3779,6300,0,466,0,2026-11-10T15:10:44.971Z,2026-11-10T15:11:30.443Z,13,0,1
3,1,T,more-itertools_1251,more-itertools/more-itertools,4,1,agent,A00,1,37.1,1.9,5.6,9,0,7,61859,4055,9879,0,466,0,2026-11-10T15:10:45.370Z,2026-11-10T15:11:33.249Z,9,8,1
3,1,C,tomlkit_613,python-poetry/tomlkit,1,1,agent,A01,0,41.0,2.0,3.3,13,0,11,125739,4429,14067,0,652,1,2026-11-10T15:10:47.891Z,2026-11-10T15:11:37.422Z,13,0,1
3,1,T,tomlkit_613,python-poetry/tomlkit,1,1,agent,A01,0,90.8,2.0,3.2,26,0,22,208155,9824,15216,1,0,1,2026-11-10T15:10:53.337Z,2026-11-10T15:12:32.424Z,26,24,1
3,1,H,tomlkit_613,python-poetry/tomlkit,1,1,agent,A01,0,64.0,2.0,3.3,15,0,13,137081,6933,12365,0,832,2,2026-11-10T15:11:08.016Z,2026-11-10T15:12:20.551Z,15,14,1
3,1,R,tomlkit_613,python-poetry/tomlkit,1,1,agent,A01,0,31.8,1.9,3.2,9,0,7,57457,3422,9115,0,640,1,2026-11-10T15:11:13.210Z,2026-11-10T15:11:53.264Z,9,8,1
3,1,F,tomlkit_613,python-poetry/tomlkit,1,1,agent,A01,0,40.2,2.0,3.3,12,0,8,73851,4276,8730,0,641,1,2026-11-10T15:11:30.444Z,2026-11-10T15:12:19.122Z,12,0,1
3,1,F,tomlkit_613,python-poetry/tomlkit,2,1,agent,A01,0,69.7,2.0,3.3,15,0,12,126192,7424,14608,1,1772,1,2026-11-10T15:11:33.249Z,2026-11-10T15:12:51.345Z,15,0,1
3,1,R,tomlkit_613,python-poetry/tomlkit,2,1,agent,A01,0,105.7,1.9,3.3,26,0,20,209551,11176,14344,1,846,1,2026-11-10T15:11:37.423Z,2026-11-10T15:13:31.547Z,26,24,1
3,1,H,tomlkit_613,python-poetry/tomlkit,2,1,agent,A01,0,145.2,2.0,3.3,27,0,24,209893,15370,14465,1,575,1,2026-11-10T15:11:53.264Z,2026-11-10T15:14:26.822Z,27,25,1
3,1,T,tomlkit_613,python-poetry/tomlkit,2,1,agent,A01,0,41.8,1.9,3.3,10,0,8,69210,4411,9939,0,521,1,2026-11-10T15:12:05.792Z,2026-11-10T15:12:55.871Z,10,9,1
3,1,C,tomlkit_613,python-poetry/tomlkit,2,1,agent,A01,0,89.2,2.0,3.2,21,0,18,236235,9291,19175,0,72301,2,2026-11-10T15:12:19.122Z,2026-11-10T15:13:56.660Z,21,8,1
3,1,R,tomlkit_613,python-poetry/tomlkit,3,1,agent,A01,0,134.6,2.0,3.3,26,0,22,223773,14071,15059,2,352,1,2026-11-10T15:12:20.552Z,2026-11-10T15:14:43.736Z,26,23,1
3,1,T,tomlkit_613,python-poetry/tomlkit,3,1,agent,A01,0,50.6,2.0,3.2,12,0,10,92034,5323,11585,0,796,1,2026-11-10T15:12:25.285Z,2026-11-10T15:13:24.140Z,12,11,1
3,1,C,tomlkit_613,python-poetry/tomlkit,3,1,agent,A01,0,30.6,1.9,3.2,12,0,10,76559,3177,8890,0,547,1,2026-11-10T15:12:32.425Z,2026-11-10T15:13:11.290Z,12,0,1
3,1,H,tomlkit_613,python-poetry/tomlkit,3,1,agent,A01,0,232.3,2.0,3.2,31,0,28,285959,23894,16561,1,1138,2,2026-11-10T15:12:51.346Z,2026-11-10T15:16:51.933Z,31,29,1
3,1,F,tomlkit_613,python-poetry/tomlkit,3,1,agent,A01,0,133.0,1.9,3.2,30,0,26,273395,13730,14550,2,946,1,2026-11-10T15:12:55.871Z,2026-11-10T15:15:17.248Z,30,0,1
3,1,F,tomlkit_613,python-poetry/tomlkit,4,1,agent,A01,0,99.6,2.0,3.2,24,0,21,206791,10258,14810,1,1224,1,2026-11-10T15:13:11.290Z,2026-11-10T15:14:59.199Z,24,0,1
3,1,H,tomlkit_613,python-poetry/tomlkit,4,1,agent,A01,0,73.5,2.0,3.3,14,0,10,94151,7678,8405,0,516,1,2026-11-10T15:13:24.140Z,2026-11-10T15:14:46.039Z,14,10,1
3,1,C,tomlkit_613,python-poetry/tomlkit,4,1,agent,A01,0,32.2,1.9,3.3,10,0,8,88124,3402,12581,0,1016,1,2026-11-10T15:13:31.547Z,2026-11-10T15:14:12.066Z,10,0,1
3,1,T,tomlkit_613,python-poetry/tomlkit,4,1,agent,A01,0,59.9,2.0,3.3,14,0,11,106684,6085,14395,1,1532,1,2026-11-10T15:13:56.661Z,2026-11-10T15:15:04.772Z,14,12,1
3,1,R,tomlkit_613,python-poetry/tomlkit,4,1,agent,A01,0,61.7,1.9,3.4,20,0,17,169913,6249,15464,1,444,1,2026-11-10T15:14:12.067Z,2026-11-10T15:15:22.246Z,20,18,1
3,1,F,click_3877,pallets/click,1,1,agent,A01,0,65.8,1.8,3.7,27,0,24,229503,6606,14932,1,857,1,2026-11-10T15:14:26.823Z,2026-11-10T15:15:41.121Z,27,0,1
3,1,T,click_3877,pallets/click,1,1,agent,A01,0,92.9,1.8,2.8,31,0,28,252827,9465,14648,1,2677,4,2026-11-10T15:14:43.736Z,2026-11-10T15:16:24.277Z,31,29,1
3,1,C,click_3877,pallets/click,1,1,agent,A01,0,75.1,1.8,3.7,30,0,28,448245,7514,23545,0,2308,1,2026-11-10T15:14:46.040Z,2026-11-10T15:16:09.746Z,30,17,1
3,1,R,click_3877,pallets/click,1,1,agent,A01,0,110.9,1.8,3.9,21,0,18,175176,11158,14518,1,531,1,2026-11-10T15:14:59.199Z,2026-11-10T15:16:58.901Z,21,19,1
3,1,H,click_3877,pallets/click,1,1,agent,A05,0,300.1,1.8,,26,1,22,258054,29217,14709,2,0,-1,2026-11-10T15:15:04.773Z,2026-11-10T15:20:09.854Z,26,22,1
3,1,H,click_3877,pallets/click,2,1,agent,A01,0,157.2,1.8,3.8,28,0,25,253590,15975,14347,1,1769,1,2026-11-10T15:15:17.249Z,2026-11-10T15:18:03.184Z,28,26,1
3,1,R,click_3877,pallets/click,2,1,agent,A01,0,155.5,1.8,3.9,31,0,27,275678,15771,14856,2,2111,1,2026-11-10T15:15:22.247Z,2026-11-10T15:18:06.577Z,31,28,1
3,1,C,click_3877,pallets/click,2,1,agent,A18,0,69.9,1.8,3.9,23,1,22,301429,6838,24414,0,603,1,2026-11-10T15:15:41.122Z,2026-11-10T15:16:59.785Z,23,8,1
3,1,T,click_3877,pallets/click,2,1,agent,A01,0,110.1,1.8,3.2,30,0,26,267465,11114,16019,2,2187,2,2026-11-10T15:16:09.747Z,2026-11-10T15:18:08.080Z,30,27,1
3,1,F,click_3877,pallets/click,2,1,agent,A01,0,113.4,1.8,2.8,26,0,23,237076,11420,14551,1,823,4,2026-11-10T15:16:24.278Z,2026-11-10T15:18:25.212Z,26,0,1
3,1,F,click_3877,pallets/click,3,1,agent,A01,0,135.6,1.9,4.0,22,0,19,182227,13620,14677,1,527,1,2026-11-10T15:16:51.933Z,2026-11-10T15:19:16.751Z,22,0,1
3,1,H,click_3877,pallets/click,3,1,agent,A01,0,275.6,1.8,3.8,37,0,28,332522,27396,14404,1,723,1,2026-11-10T15:16:58.901Z,2026-11-10T15:21:43.258Z,37,35,1
3,1,T,click_3877,pallets/click,3,1,agent,A01,0,129.0,1.8,3.4,31,0,28,276083,12894,15068,1,1993,4,2026-11-10T15:16:59.785Z,2026-11-10T15:19:17.182Z,31,29,1
3,1,C,click_3877,pallets/click,3,1,agent,A18,0,51.7,1.9,,24,1,24,314408,4739,24526,0,0,-1,2026-11-10T15:18:03.185Z,2026-11-10T15:18:59.842Z,24,9,1
3,1,R,click_3877,pallets/click,3,1,agent,A01,0,108.7,1.9,4.0,38,0,28,359721,10343,15198,5,0,1,2026-11-10T15:18:06.577Z,2026-11-10T15:20:04.440Z,38,32,1
3,1,R,click_3877,pallets/click,4,1,agent,A01,0,120.2,1.8,4.1,26,0,22,249620,11463,15964,2,849,1,2026-11-10T15:18:08.081Z,2026-11-10T15:20:17.133Z,26,23,1
3,1,C,click_3877,pallets/click,4,1,agent,A01,0,62.1,1.8,3.2,21,0,19,232496,5844,18868,0,4066,4,2026-11-10T15:18:25.213Z,2026-11-10T15:19:35.528Z,21,6,1
3,1,T,click_3877,pallets/click,4,1,agent,A01,0,206.3,1.8,3.7,20,0,15,191766,20327,18099,2,0,1,2026-11-10T15:18:59.842Z,2026-11-10T15:22:34.595Z,20,16,1
3,1,H,click_3877,pallets/click,4,1,agent,A01,0,138.3,2.1,3.9,30,0,27,282420,13427,15539,1,857,1,2026-11-10T15:19:16.754Z,2026-11-10T15:21:44.160Z,30,28,1
3,1,F,click_3877,pallets/click,4,1,agent,A01,0,111.1,2.0,3.7,30,0,25,267266,10761,14948,3,1126,1,2026-11-10T15:19:17.183Z,2026-11-10T15:21:17.282Z,30,0,1
3,1,H,tenacity_643,jd/tenacity,1,1,agent,A01,0,190.1,2.2,5.4,31,0,28,270477,18723,14978,1,2292,1,2026-11-10T15:19:35.528Z,2026-11-10T15:22:56.727Z,31,29,1
3,1,F,tenacity_643,jd/tenacity,1,1,agent,A01,0,126.5,2.1,5.3,32,0,28,300676,12387,15530,2,1755,1,2026-11-10T15:20:04.448Z,2026-11-10T15:22:22.000Z,32,0,1
3,1,C,tenacity_643,jd/tenacity,1,1,agent,A18,0,43.0,2.6,,20,1,20,289942,4032,23953,0,0,-1,2026-11-10T15:20:09.855Z,2026-11-10T15:20:58.542Z,20,8,1
3,1,T,tenacity_643,jd/tenacity,1,1,agent,A01,0,66.7,2.6,4.0,12,0,9,97284,6619,14672,1,1505,2,2026-11-10T15:20:17.133Z,2026-11-10T15:21:33.669Z,12,10,1
3,1,R,tenacity_643,jd/tenacity,1,1,agent,A01,0,172.7,2.2,3.7,19,0,14,193839,17147,15253,2,3752,2,2026-11-10T15:20:58.542Z,2026-11-10T15:24:00.298Z,19,16,1
3,1,R,tenacity_643,jd/tenacity,2,1,agent,A01,0,162.4,2.3,5.4,37,0,28,348242,16076,15448,3,1512,1,2026-11-10T15:21:17.284Z,2026-11-10T15:24:10.875Z,37,33,1
3,1,T,tenacity_643,jd/tenacity,2,1,agent,A01,0,86.0,2.5,3.7,19,0,16,167464,8550,14838,1,783,2,2026-11-10T15:21:33.669Z,2026-11-10T15:23:08.929Z,19,17,1
3,1,C,tenacity_643,jd/tenacity,2,1,agent,A18,0,37.5,2.3,,23,1,23,301163,3522,23621,0,0,-1,2026-11-10T15:21:43.259Z,2026-11-10T15:22:26.219Z,23,9,1
3,1,F,tenacity_643,jd/tenacity,2,1,agent,A01,0,127.1,2.2,3.7,32,0,28,305265,12535,15593,2,900,2,2026-11-10T15:21:44.161Z,2026-11-10T15:24:00.355Z,32,0,1
3,1,H,tenacity_643,jd/tenacity,2,1,agent,A01,0,246.4,2.2,5.5,31,0,28,302177,24971,15773,1,714,1,2026-11-10T15:22:22.000Z,2026-11-10T15:26:39.353Z,31,29,1
3,1,F,tenacity_643,jd/tenacity,3,1,agent,A01,0,157.9,2.1,5.5,29,0,25,282182,15703,15345,2,1382,1,2026-11-10T15:22:26.220Z,2026-11-10T15:25:14.818Z,29,0,1
3,1,R,tenacity_643,jd/tenacity,3,1,agent,A01,0,141.5,2.1,3.6,26,0,21,239726,14050,17910,2,1947,2,2026-11-10T15:22:34.596Z,2026-11-10T15:25:04.946Z,26,23,1
3,1,T,tenacity_643,jd/tenacity,3,1,agent,A01,0,107.9,2.1,5.4,34,0,28,310673,10589,14928,2,0,1,2026-11-10T15:22:56.728Z,2026-11-10T15:24:55.274Z,34,31,1
3,1,C,tenacity_643,jd/tenacity,3,1,agent,A18,0,73.2,2.1,5.4,18,1,18,252996,7138,23916,0,1339,1,2026-11-10T15:23:08.929Z,2026-11-10T15:24:32.632Z,18,8,1
3,1,H,tenacity_643,jd/tenacity,3,1,agent,A01,0,82.4,2.1,5.4,21,0,18,163708,8015,15201,1,501,1,2026-11-10T15:24:00.299Z,2026-11-10T15:25:33.390Z,21,19,1
3,1,H,tenacity_643,jd/tenacity,4,1,agent,A01,0,147.9,2.1,5.5,32,0,28,314829,14971,15738,1,0,1,2026-11-10T15:24:00.356Z,2026-11-10T15:26:39.120Z,32,30,1
3,1,C,tenacity_643,jd/tenacity,4,1,agent,A18,0,55.3,2.1,,18,1,18,267950,5395,23895,0,0,-1,2026-11-10T15:24:10.876Z,2026-11-10T15:25:11.341Z,18,8,1
3,1,T,tenacity_643,jd/tenacity,4,1,agent,A01,0,81.7,2.1,5.5,18,0,15,150250,8102,15590,1,714,1,2026-11-10T15:24:32.633Z,2026-11-10T15:26:04.906Z,18,16,1
3,1,R,tenacity_643,jd/tenacity,4,1,agent,A01,0,141.0,2.1,5.6,35,0,28,325758,14782,17633,3,0,1,2026-11-10T15:24:55.275Z,2026-11-10T15:27:27.022Z,35,31,1
3,1,F,tenacity_643,jd/tenacity,4,1,agent,A01,0,75.7,2.1,5.5,30,0,24,250062,7629,14857,2,0,1,2026-11-10T15:25:04.947Z,2026-11-10T15:26:31.455Z,30,0,1
3,1,H,pluggy_701,pytest-dev/pluggy,1,1,agent,A01,0,35.6,2.3,3.7,9,0,7,53171,3512,7846,0,769,1,2026-11-10T15:25:11.342Z,2026-11-10T15:25:56.215Z,9,8,1
3,1,F,pluggy_701,pytest-dev/pluggy,1,1,agent,A01,0,17.0,2.2,3.7,8,0,6,53014,1617,9188,0,769,1,2026-11-10T15:25:14.819Z,2026-11-10T15:25:40.906Z,8,0,1
3,1,R,pluggy_701,pytest-dev/pluggy,1,1,agent,A01,0,15.0,2.3,3.8,7,0,5,39985,1456,7093,0,769,1,2026-11-10T15:25:33.391Z,2026-11-10T15:25:57.469Z,7,6,1
3,1,T,pluggy_701,pytest-dev/pluggy,1,1,agent,A01,0,23.7,2.3,3.7,8,0,6,53877,2417,9734,0,769,1,2026-11-10T15:25:40.907Z,2026-11-10T15:26:13.801Z,8,7,1
3,1,C,pluggy_701,pytest-dev/pluggy,1,1,agent,A01,0,15.2,2.4,3.7,7,0,5,40757,1517,7275,0,769,1,2026-11-10T15:25:56.215Z,2026-11-10T15:26:20.690Z,7,0,1
3,1,C,pluggy_701,pytest-dev/pluggy,2,1,agent,A01,0,15.6,2.3,3.7,7,0,5,43366,1550,8785,0,769,1,2026-11-10T15:25:57.469Z,2026-11-10T15:26:22.301Z,7,0,1
3,1,T,pluggy_701,pytest-dev/pluggy,2,1,agent,A01,0,14.9,2.3,3.8,7,0,5,43353,1513,8771,0,769,1,2026-11-10T15:26:04.906Z,2026-11-10T15:26:28.985Z,7,6,1
3,1,R,pluggy_701,pytest-dev/pluggy,2,1,agent,A01,0,27.1,2.3,3.7,7,0,5,48136,2969,9958,0,769,1,2026-11-10T15:26:13.801Z,2026-11-10T15:26:50.051Z,7,6,1
3,1,F,pluggy_701,pytest-dev/pluggy,2,1,agent,A01,0,14.8,2.3,3.8,6,0,4,35417,1616,7037,0,769,1,2026-11-10T15:26:20.690Z,2026-11-10T15:26:44.764Z,6,0,1
3,1,H,pluggy_701,pytest-dev/pluggy,2,1,agent,A01,0,29.0,2.3,3.8,9,0,7,53570,3131,8097,0,769,1,2026-11-10T15:26:22.301Z,2026-11-10T15:27:00.612Z,9,8,1
3,1,T,pluggy_701,pytest-dev/pluggy,3,1,agent,A01,0,18.5,2.3,3.7,7,0,5,44881,1958,9244,0,769,1,2026-11-10T15:26:28.986Z,2026-11-10T15:26:56.668Z,7,6,1
3,1,R,pluggy_701,pytest-dev/pluggy,3,1,agent,A01,0,28.6,2.4,3.8,8,0,6,59790,3048,10571,0,742,1,2026-11-10T15:26:31.456Z,2026-11-10T15:27:09.509Z,8,7,1
3,1,F,pluggy_701,pytest-dev/pluggy,3,1,agent,A01,0,17.1,2.4,3.8,8,0,6,53292,1762,9397,0,769,1,2026-11-10T15:26:39.120Z,2026-11-10T15:27:05.803Z,8,0,1
3,1,C,pluggy_701,pytest-dev/pluggy,3,1,agent,A01,0,17.5,2.4,3.9,8,0,6,51699,1799,9254,0,742,1,2026-11-10T15:26:39.354Z,2026-11-10T15:27:06.184Z,8,0,1
3,1,H,pluggy_701,pytest-dev/pluggy,3,1,agent,A01,0,97.7,2.3,4.0,23,0,18,176882,10755,14517,1,0,1,2026-11-10T15:26:44.765Z,2026-11-10T15:28:31.865Z,23,21,1
3,1,H,pluggy_701,pytest-dev/pluggy,4,1,agent,A01,0,22.4,2.3,3.7,7,0,5,39165,2328,7632,0,769,1,2026-11-10T15:26:50.051Z,2026-11-10T15:27:21.742Z,7,6,1
3,1,C,pluggy_701,pytest-dev/pluggy,4,1,agent,A01,0,15.9,2.3,3.7,7,0,5,43950,1636,8963,0,769,1,2026-11-10T15:26:56.668Z,2026-11-10T15:27:21.896Z,7,0,1
3,1,F,pluggy_701,pytest-dev/pluggy,4,1,agent,A01,0,22.3,2.4,3.9,7,0,5,46553,2385,9723,0,769,1,2026-11-10T15:27:00.613Z,2026-11-10T15:27:32.513Z,7,0,1
3,1,R,pluggy_701,pytest-dev/pluggy,4,1,agent,A01,0,13.7,2.4,3.9,5,0,3,27746,1399,6706,0,769,1,2026-11-10T15:27:05.804Z,2026-11-10T15:27:29.085Z,5,4,1
3,1,T,pluggy_701,pytest-dev/pluggy,4,1,agent,A01,0,15.0,2.4,3.9,7,0,5,43115,1530,8793,0,769,1,2026-11-10T15:27:06.185Z,2026-11-10T15:27:30.662Z,7,6,1
3,1,F,more-itertools_1125,more-itertools/more-itertools,1,1,agent,A01,0,174.4,1.8,3.2,33,0,28,301043,18604,14625,2,783,2,2026-11-10T15:27:09.509Z,2026-11-10T15:30:12.093Z,33,0,1
3,1,T,more-itertools_1125,more-itertools/more-itertools,1,1,agent,A01,0,42.0,1.9,5.6,14,0,12,91809,4711,10001,0,653,1,2026-11-10T15:27:21.743Z,2026-11-10T15:28:14.383Z,14,13,1
3,1,R,more-itertools_1125,more-itertools/more-itertools,1,1,agent,A01,0,41.2,1.9,5.6,10,0,8,66717,4627,9653,0,748,1,2026-11-10T15:27:21.897Z,2026-11-10T15:28:13.777Z,10,9,1
3,1,C,more-itertools_1125,more-itertools/more-itertools,1,1,agent,A01,0,49.2,1.9,5.7,12,0,10,83615,5450,10497,0,594,1,2026-11-10T15:27:27.022Z,2026-11-10T15:28:27.086Z,12,0,1
3,1,H,more-itertools_1125,more-itertools/more-itertools,1,1,agent,A05,0,300.1,1.9,,21,1,21,159959,29713,10526,0,0,-1,2026-11-10T15:27:29.085Z,2026-11-10T15:32:34.318Z,21,20,1
3,1,H,more-itertools_1125,more-itertools/more-itertools,2,1,agent,A01,0,121.2,1.9,7.9,18,0,14,139672,13561,10985,0,583,-9,2026-11-10T15:27:30.663Z,2026-11-10T15:29:45.030Z,18,15,1
3,1,C,more-itertools_1125,more-itertools/more-itertools,2,1,agent,A01,0,43.3,1.8,5.6,14,0,12,125303,4809,14014,0,918,1,2026-11-10T15:27:32.514Z,2026-11-10T15:28:26.452Z,14,0,1
3,1,R,more-itertools_1125,more-itertools/more-itertools,2,1,agent,A01,0,35.8,1.9,5.6,15,0,13,113316,3894,11912,0,475,1,2026-11-10T15:28:13.777Z,2026-11-10T15:29:00.252Z,15,14,1
3,1,T,more-itertools_1125,more-itertools/more-itertools,2,1,agent,A01,0,34.6,1.9,5.6,11,0,9,75113,3512,9672,0,451,1,2026-11-10T15:28:14.384Z,2026-11-10T15:28:59.650Z,11,10,1
3,1,F,more-itertools_1125,more-itertools/more-itertools,2,1,agent,A01,0,67.9,1.9,3.2,15,0,13,132168,7411,14314,0,42273,2,2026-11-10T15:28:26.452Z,2026-11-10T15:29:42.738Z,15,0,1
3,1,F,more-itertools_1125,more-itertools/more-itertools,3,1,agent,A01,0,55.4,1.9,5.5,13,0,11,104629,6104,12997,0,601,1,2026-11-10T15:28:27.086Z,2026-11-10T15:29:33.003Z,13,0,1
3,1,H,more-itertools_1125,more-itertools/more-itertools,3,1,agent,A01,0,93.0,1.8,5.6,28,0,25,214974,10275,14419,1,664,1,2026-11-10T15:28:31.866Z,2026-11-10T15:30:15.406Z,28,26,1
3,1,T,more-itertools_1125,more-itertools/more-itertools,3,1,agent,A01,0,29.9,1.8,5.6,11,0,9,68643,3131,8949,0,789,1,2026-11-10T15:28:59.650Z,2026-11-10T15:29:40.319Z,11,10,1
3,1,R,more-itertools_1125,more-itertools/more-itertools,3,1,agent,A01,0,37.8,1.8,5.7,11,0,9,73004,4011,9444,0,963,1,2026-11-10T15:29:00.252Z,2026-11-10T15:29:48.937Z,11,10,1
3,1,C,more-itertools_1125,more-itertools/more-itertools,3,1,agent,A01,0,86.2,1.9,3.1,21,0,19,234907,9387,19023,0,1802,2,2026-11-10T15:29:33.004Z,2026-11-10T15:31:07.329Z,21,5,1
3,1,C,more-itertools_1125,more-itertools/more-itertools,4,1,agent,A01,0,44.7,1.9,5.5,13,0,11,96144,4951,10734,0,517,1,2026-11-10T15:29:40.320Z,2026-11-10T15:30:35.614Z,13,0,1
3,1,R,more-itertools_1125,more-itertools/more-itertools,4,1,agent,A01,0,94.3,1.9,3.1,22,0,19,180150,10271,15181,1,810,2,2026-11-10T15:29:42.738Z,2026-11-10T15:31:25.241Z,22,20,1
3,1,T,more-itertools_1125,more-itertools/more-itertools,4,1,agent,A01,0,63.5,1.9,7.8,17,0,9,108513,6372,9423,0,481,-9,2026-11-10T15:29:45.031Z,2026-11-10T15:31:01.318Z,17,11,1
3,1,H,more-itertools_1125,more-itertools/more-itertools,4,1,agent,A01,0,143.4,1.8,7.9,22,0,20,151658,15686,10176,0,831,-9,2026-11-10T15:29:48.937Z,2026-11-10T15:32:25.090Z,22,21,1
3,1,F,more-itertools_1125,more-itertools/more-itertools,4,1,agent,A01,0,51.4,1.9,5.6,14,0,12,108625,5438,11707,0,686,1,2026-11-10T15:30:12.094Z,2026-11-10T15:31:14.149Z,14,0,1
3,1,R,more-itertools_1278,more-itertools/more-itertools,1,1,agent,A00,1,53.3,1.8,5.8,14,0,11,114677,5637,12787,0,1158,0,2026-11-10T15:30:15.407Z,2026-11-10T15:31:19.476Z,14,13,1
3,1,C,more-itertools_1278,more-itertools/more-itertools,1,1,agent,A00,1,60.7,1.8,5.7,15,0,12,113424,6439,13888,0,1130,0,2026-11-10T15:30:35.615Z,2026-11-10T15:31:46.941Z,15,0,1
3,1,F,more-itertools_1278,more-itertools/more-itertools,1,1,agent,A01,0,108.4,1.8,6.2,17,0,13,136095,7573,14579,1,881,1,2026-11-10T15:31:01.319Z,2026-11-10T15:33:00.853Z,17,0,1
3,1,T,more-itertools_1278,more-itertools/more-itertools,1,1,agent,A01,0,45.9,1.8,6.2,12,0,10,98125,4937,14349,0,1284,1,2026-11-10T15:31:07.330Z,2026-11-10T15:32:04.427Z,12,11,1
3,1,H,more-itertools_1278,more-itertools/more-itertools,1,1,agent,A00,1,87.2,1.8,5.8,12,0,9,70140,9436,7974,0,1268,0,2026-11-10T15:31:14.150Z,2026-11-10T15:32:52.095Z,12,11,1
3,1,H,more-itertools_1278,more-itertools/more-itertools,2,1,agent,A01,0,250.5,1.8,6.3,22,0,20,196646,27047,12869,0,512,1,2026-11-10T15:31:19.476Z,2026-11-10T15:35:41.318Z,22,21,1
3,1,T,more-itertools_1278,more-itertools/more-itertools,2,1,agent,A00,1,68.1,1.8,5.8,18,0,13,126905,6516,14805,1,828,0,2026-11-10T15:31:25.241Z,2026-11-10T15:32:44.136Z,18,13,1
3,1,F,more-itertools_1278,more-itertools/more-itertools,2,1,agent,A00,1,40.5,1.9,5.7,8,0,6,53336,4328,10597,0,839,0,2026-11-10T15:31:46.941Z,2026-11-10T15:32:38.223Z,8,0,1
3,1,C,more-itertools_1278,more-itertools/more-itertools,2,1,agent,A00,1,48.3,1.8,5.8,12,0,10,104614,5080,16245,0,839,0,2026-11-10T15:32:04.428Z,2026-11-10T15:33:03.277Z,12,2,1
3,1,R,more-itertools_1278,more-itertools/more-itertools,2,1,agent,A00,1,46.1,1.8,5.8,10,0,8,73935,4906,11835,0,1273,0,2026-11-10T15:32:25.091Z,2026-11-10T15:33:21.983Z,10,9,1
3,1,R,more-itertools_1278,more-itertools/more-itertools,3,1,agent,A00,1,30.5,1.9,5.7,12,0,10,84754,3246,9953,0,839,0,2026-11-10T15:32:34.319Z,2026-11-10T15:33:15.381Z,12,11,1
3,1,H,more-itertools_1278,more-itertools/more-itertools,3,1,agent,A01,0,66.3,1.8,11.6,11,0,9,73966,7062,10742,0,4382,1,2026-11-10T15:32:38.223Z,2026-11-10T15:34:01.121Z,11,10,1
3,1,C,more-itertools_1278,more-itertools/more-itertools,3,1,agent,A00,1,55.6,1.9,5.7,12,0,8,93799,5470,12622,0,1174,0,2026-11-10T15:32:44.136Z,2026-11-10T15:33:50.400Z,12,0,1
3,1,T,more-itertools_1278,more-itertools/more-itertools,3,1,agent,A01,0,96.5,1.9,6.2,29,0,25,233157,9525,14581,2,555,1,2026-11-10T15:32:52.095Z,2026-11-10T15:34:39.808Z,29,26,1
3,1,F,more-itertools_1278,more-itertools/more-itertools,3,1,agent,A00,1,26.4,1.8,5.7,8,0,6,44455,2793,8095,0,839,0,2026-11-10T15:33:00.853Z,2026-11-10T15:33:37.914Z,8,0,1
3,1,F,more-itertools_1278,more-itertools/more-itertools,4,1,agent,A01,0,154.7,1.8,6.5,30,0,26,291084,16491,14924,1,469,1,2026-11-10T15:33:03.278Z,2026-11-10T15:35:49.603Z,30,0,1
3,1,T,more-itertools_1278,more-itertools/more-itertools,4,1,agent,A01,0,76.0,1.8,12.3,22,0,19,183543,7937,14378,1,549,1,2026-11-10T15:33:15.382Z,2026-11-10T15:34:48.697Z,22,20,1
3,1,C,more-itertools_1278,more-itertools/more-itertools,4,1,agent,A00,1,70.1,1.8,5.9,17,0,11,145327,7331,12393,0,1410,0,2026-11-10T15:33:21.984Z,2026-11-10T15:34:43.086Z,17,0,1
3,1,H,more-itertools_1278,more-itertools/more-itertools,4,1,agent,A00,1,55.0,1.8,6.0,9,0,7,45661,5842,6605,0,843,0,2026-11-10T15:33:37.915Z,2026-11-10T15:34:43.786Z,9,8,1
3,1,R,more-itertools_1278,more-itertools/more-itertools,4,1,agent,A00,1,76.2,1.9,6.0,13,0,10,93196,7996,14986,1,1213,0,2026-11-10T15:33:50.401Z,2026-11-10T15:35:17.713Z,13,11,1
3,1,H,tomlkit_497,python-poetry/tomlkit,1,1,agent,A01,0,60.6,1.9,3.1,12,0,10,60777,6362,6439,0,487,1,2026-11-10T15:34:01.121Z,2026-11-10T15:35:09.998Z,12,11,1
3,1,T,tomlkit_497,python-poetry/tomlkit,1,1,agent,A00,1,26.3,2.1,3.3,11,0,9,82080,2578,10500,0,546,0,2026-11-10T15:34:39.808Z,2026-11-10T15:35:14.860Z,11,10,1
3,1,C,tomlkit_497,python-poetry/tomlkit,1,1,agent,A00,1,22.2,2.0,3.3,9,0,7,47002,2113,7756,0,546,0,2026-11-10T15:34:43.087Z,2026-11-10T15:35:13.980Z,9,0,1
3,1,F,tomlkit_497,python-poetry/tomlkit,1,1,agent,A01,0,33.5,2.0,3.1,10,0,8,68656,3441,10906,0,487,1,2026-11-10T15:34:43.787Z,2026-11-10T15:35:25.655Z,10,0,1
3,1,R,tomlkit_497,python-poetry/tomlkit,1,1,agent,A00,1,14.7,1.9,3.1,8,0,6,39117,1422,6406,0,428,0,2026-11-10T15:34:48.698Z,2026-11-10T15:35:11.773Z,8,7,1
3,1,R,tomlkit_497,python-poetry/tomlkit,2,1,agent,A01,0,96.8,2.1,3.3,22,0,19,168382,10551,14388,1,763,1,2026-11-10T15:35:09.998Z,2026-11-10T15:36:55.499Z,22,20,1
3,1,F,tomlkit_497,python-poetry/tomlkit,2,1,agent,A01,0,31.9,2.0,3.4,8,0,6,48170,3508,8464,0,765,1,2026-11-10T15:35:11.774Z,2026-11-10T15:35:52.488Z,8,0,1
3,1,C,tomlkit_497,python-poetry/tomlkit,2,1,agent,A01,0,24.1,2.0,3.3,10,0,8,60792,2553,8297,0,487,1,2026-11-10T15:35:13.981Z,2026-11-10T15:35:46.677Z,10,0,1
3,1,T,tomlkit_497,python-poetry/tomlkit,2,1,agent,A00,1,19.7,2.0,3.1,11,0,9,60951,2090,7391,0,428,0,2026-11-10T15:35:14.861Z,2026-11-10T15:35:43.144Z,11,10,1
3,1,H,tomlkit_497,python-poetry/tomlkit,2,1,agent,A05,0,300.1,1.9,3.2,29,1,27,249270,31370,16418,2,1039,1,2026-11-10T15:35:17.713Z,2026-11-10T15:40:26.144Z,29,26,1
3,1,C,tomlkit_497,python-poetry/tomlkit,3,1,agent,A00,1,15.0,1.9,3.3,10,0,8,53150,1616,7044,0,428,0,2026-11-10T15:35:25.655Z,2026-11-10T15:35:49.128Z,10,0,1
3,1,T,tomlkit_497,python-poetry/tomlkit,3,1,agent,A01,0,69.1,2.1,3.3,18,0,15,145683,7503,15142,1,631,1,2026-11-10T15:35:41.318Z,2026-11-10T15:36:59.215Z,18,16,1
3,1,H,tomlkit_497,python-poetry/tomlkit,3,1,agent,A00,1,49.9,2.0,3.1,17,0,14,130631,5299,10424,0,546,0,2026-11-10T15:35:43.145Z,2026-11-10T15:36:41.455Z,17,15,1
3,1,F,tomlkit_497,python-poetry/tomlkit,3,1,agent,A01,0,47.0,2.0,3.3,8,0,6,51357,5050,10430,0,723,1,2026-11-10T15:35:46.678Z,2026-11-10T15:36:42.369Z,8,0,1
3,1,R,tomlkit_497,python-poetry/tomlkit,3,1,agent,A01,0,57.0,2.0,3.3,9,0,7,70127,6144,11852,0,593,1,2026-11-10T15:35:49.129Z,2026-11-10T15:36:54.602Z,9,8,1
3,1,R,tomlkit_497,python-poetry/tomlkit,4,1,agent,A00,1,38.3,2.0,3.0,15,0,12,107462,4021,14503,1,546,0,2026-11-10T15:35:49.604Z,2026-11-10T15:36:36.087Z,15,13,1
3,1,F,tomlkit_497,python-poetry/tomlkit,4,1,agent,A01,0,84.2,1.9,3.3,19,0,16,171189,9158,15161,1,732,1,2026-11-10T15:35:52.488Z,2026-11-10T15:37:25.168Z,19,0,1
3,1,H,tomlkit_497,python-poetry/tomlkit,4,1,agent,A05,0,300.1,2.0,3.2,34,1,28,275659,30700,20797,1,1499,1,2026-11-10T15:36:36.088Z,2026-11-10T15:41:44.513Z,34,31,1
3,1,T,tomlkit_497,python-poetry/tomlkit,4,1,agent,A00,1,35.0,1.9,3.1,15,0,13,103617,3805,9309,0,427,0,2026-11-10T15:36:41.455Z,2026-11-10T15:37:24.723Z,15,14,1
3,1,C,tomlkit_497,python-poetry/tomlkit,4,1,agent,A01,0,40.3,1.9,3.4,12,0,10,100852,4456,13411,0,554,1,2026-11-10T15:36:42.370Z,2026-11-10T15:37:31.254Z,12,0,1
3,1,F,more-itertools_1270,more-itertools/more-itertools,1,1,agent,A01,0,54.6,1.9,3.1,10,0,8,65526,6062,11124,0,618,2,2026-11-10T15:36:54.602Z,2026-11-10T15:37:57.266Z,10,0,1
3,1,C,more-itertools_1270,more-itertools/more-itertools,1,1,agent,A00,1,23.3,1.9,6.0,12,0,10,77453,2493,8879,0,467,0,2026-11-10T15:36:55.500Z,2026-11-10T15:37:30.001Z,12,0,1
3,1,H,more-itertools_1270,more-itertools/more-itertools,1,1,agent,A00,1,25.3,1.8,5.9,10,0,8,47522,2819,5962,0,467,0,2026-11-10T15:36:59.215Z,2026-11-10T15:37:35.264Z,10,9,1
3,1,T,more-itertools_1270,more-itertools/more-itertools,1,1,agent,A00,1,24.6,1.9,5.8,11,0,9,65620,1895,8129,0,467,0,2026-11-10T15:37:24.723Z,2026-11-10T15:38:00.177Z,11,10,1
3,1,R,more-itertools_1270,more-itertools/more-itertools,1,1,agent,A00,1,60.9,1.9,6.0,25,0,21,205609,6433,14570,1,453,0,2026-11-10T15:37:25.169Z,2026-11-10T15:38:37.308Z,25,23,1
3,1,R,more-itertools_1270,more-itertools/more-itertools,2,1,agent,A00,1,36.3,1.9,5.7,11,0,9,71064,3801,9573,0,847,0,2026-11-10T15:37:30.002Z,2026-11-10T15:38:17.127Z,11,10,1
3,1,T,more-itertools_1270,more-itertools/more-itertools,2,1,agent,A00,1,31.9,1.9,5.8,14,0,12,99742,3310,11060,0,453,0,2026-11-10T15:37:31.255Z,2026-11-10T15:38:13.969Z,14,13,1
3,1,H,more-itertools_1270,more-itertools/more-itertools,2,1,agent,A01,0,75.7,1.8,6.0,18,0,16,151237,7944,13858,0,583,1,2026-11-10T15:37:35.264Z,2026-11-10T15:39:01.966Z,18,17,1
3,1,C,more-itertools_1270,more-itertools/more-itertools,2,1,agent,A01,0,25.5,1.9,6.0,11,0,9,64933,2577,8517,0,449,1,2026-11-10T15:37:57.266Z,2026-11-10T15:38:33.909Z,11,0,1
3,1,F,more-itertools_1270,more-itertools/more-itertools,2,1,agent,A00,1,20.7,1.8,5.7,10,0,8,55621,2065,7671,0,467,0,2026-11-10T15:38:00.177Z,2026-11-10T15:38:31.623Z,10,0,1
3,1,C,more-itertools_1270,more-itertools/more-itertools,3,1,agent,A00,1,25.6,1.8,5.7,12,0,10,70444,2143,7935,0,453,0,2026-11-10T15:38:13.970Z,2026-11-10T15:38:50.427Z,12,0,1
3,1,R,more-itertools_1270,more-itertools/more-itertools,3,1,agent,A00,1,26.3,1.8,5.8,10,0,8,60778,2628,8603,0,453,0,2026-11-10T15:38:17.127Z,2026-11-10T15:38:54.231Z,10,9,1
3,1,H,more-itertools_1270,more-itertools/more-itertools,3,1,agent,A01,0,40.6,1.9,6.1,10,0,8,47443,4257,5799,0,941,1,2026-11-10T15:38:31.624Z,2026-11-10T15:39:23.514Z,10,9,1
3,1,F,more-itertools_1270,more-itertools/more-itertools,3,1,agent,A01,0,51.4,1.9,6.1,19,0,16,148217,5343,15268,1,679,1,2026-11-10T15:38:33.909Z,2026-11-10T15:39:36.369Z,19,0,1
3,1,T,more-itertools_1270,more-itertools/more-itertools,3,1,agent,A00,1,25.7,1.8,5.7,9,0,7,49618,2017,7569,0,453,0,2026-11-10T15:38:37.309Z,2026-11-10T15:39:13.819Z,9,8,1
3,1,T,more-itertools_1270,more-itertools/more-itertools,4,1,agent,A00,1,21.8,1.9,5.9,10,0,8,55852,2211,7982,0,467,0,2026-11-10T15:38:50.428Z,2026-11-10T15:39:23.126Z,10,9,1
3,1,F,more-itertools_1270,more-itertools/more-itertools,4,1,agent,A00,1,22.0,1.9,5.8,10,0,8,60013,2218,8428,0,467,0,2026-11-10T15:38:54.231Z,2026-11-10T15:39:27.070Z,10,0,1
3,1,H,more-itertools_1270,more-itertools/more-itertools,4,1,agent,A00,1,51.5,1.8,5.8,24,0,22,185829,5285,11147,0,453,0,2026-11-10T15:39:01.967Z,2026-11-10T15:40:04.031Z,24,23,1
3,1,R,more-itertools_1270,more-itertools/more-itertools,4,1,agent,A00,1,46.3,1.9,5.8,19,0,15,178355,4339,13951,0,453,0,2026-11-10T15:39:13.820Z,2026-11-10T15:40:10.913Z,19,18,1
3,1,C,more-itertools_1270,more-itertools/more-itertools,4,1,agent,A00,1,23.8,1.9,5.7,11,0,9,67778,2383,8447,0,467,0,2026-11-10T15:39:23.126Z,2026-11-10T15:39:57.626Z,11,0,1
3,1,T,werkzeug_3113,pallets/werkzeug,1,1,agent,A01,0,172.7,1.9,2.9,26,0,20,251057,18143,14883,1,2248,1,2026-11-10T15:39:23.515Z,2026-11-10T15:42:24.279Z,26,20,1
3,1,F,werkzeug_3113,pallets/werkzeug,1,1,agent,A01,0,68.9,1.8,2.9,13,0,10,96202,7068,14659,1,1046,1,2026-11-10T15:39:27.071Z,2026-11-10T15:40:43.812Z,13,0,1
3,1,H,werkzeug_3113,pallets/werkzeug,1,1,agent,A01,0,122.5,1.8,2.9,13,0,11,76613,12951,8099,0,2158,1,2026-11-10T15:39:36.370Z,2026-11-10T15:41:46.680Z,13,12,1
3,1,C,werkzeug_3113,pallets/werkzeug,1,1,agent,A01,0,68.8,1.8,2.8,10,0,8,83171,7264,13171,0,1361,1,2026-11-10T15:39:57.626Z,2026-11-10T15:41:14.369Z,10,0,1
3,1,R,werkzeug_3113,pallets/werkzeug,1,1,agent,A01,0,155.7,1.8,2.9,24,0,20,219403,16344,15600,2,3189,1,2026-11-10T15:40:04.032Z,2026-11-10T15:42:47.601Z,24,21,1
3,1,R,werkzeug_3113,pallets/werkzeug,2,1,agent,A01,0,91.1,1.8,3.0,24,0,20,209776,9491,15673,2,2021,1,2026-11-10T15:40:10.914Z,2026-11-10T15:41:50.045Z,24,21,1
3,1,C,werkzeug_3113,pallets/werkzeug,2,1,agent,A01,0,56.9,1.8,2.8,9,0,7,70751,6093,12995,0,2427,1,2026-11-10T15:40:26.145Z,2026-11-10T15:41:30.630Z,9,0,1
3,1,H,werkzeug_3113,pallets/werkzeug,2,1,agent,A05,0,300.1,1.8,,22,1,21,189089,30550,16424,1,0,-1,2026-11-10T15:40:43.812Z,2026-11-10T15:45:48.837Z,22,20,1
3,1,F,werkzeug_3113,pallets/werkzeug,2,1,agent,A01,0,114.8,1.8,3.0,21,0,18,158681,12117,14577,1,1090,2,2026-11-10T15:41:14.370Z,2026-11-10T15:43:17.062Z,21,0,1
3,1,T,werkzeug_3113,pallets/werkzeug,2,1,agent,A01,0,71.6,1.8,2.9,28,0,25,238475,7416,15698,1,2341,1,2026-11-10T15:41:30.630Z,2026-11-10T15:42:50.137Z,28,26,1
3,1,H,werkzeug_3113,pallets/werkzeug,3,1,agent,A01,0,282.0,1.9,2.9,25,0,22,199916,29654,21191,1,1735,1,2026-11-10T15:41:44.514Z,2026-11-10T15:46:34.335Z,25,23,1
3,1,C,werkzeug_3113,pallets/werkzeug,3,1,agent,A01,0,82.5,1.8,2.9,11,0,9,100629,8732,15587,0,2180,1,2026-11-10T15:41:46.680Z,2026-11-10T15:43:17.158Z,11,2,1
3,1,F,werkzeug_3113,pallets/werkzeug,3,1,agent,A01,0,59.0,1.8,2.9,9,0,7,76546,6246,12819,0,1812,1,2026-11-10T15:41:50.046Z,2026-11-10T15:42:56.913Z,9,0,1
3,1,R,werkzeug_3113,pallets/werkzeug,3,1,agent,A01,0,177.2,1.8,2.9,28,0,24,234006,18650,15029,2,2390,1,2026-11-10T15:42:24.279Z,2026-11-10T15:45:29.262Z,28,25,1
3,1,T,werkzeug_3113,pallets/werkzeug,3,1,agent,A01,0,70.5,1.8,2.9,12,0,9,91568,7569,15880,1,2725,1,2026-11-10T15:42:47.602Z,2026-11-10T15:44:05.893Z,12,10,1
3,1,T,werkzeug_3113,pallets/werkzeug,4,1,agent,A01,0,144.6,1.8,2.9,32,0,28,293973,15133,17566,2,2028,1,2026-11-10T15:42:50.137Z,2026-11-10T15:45:22.694Z,32,29,1
3,1,R,werkzeug_3113,pallets/werkzeug,4,1,agent,A01,0,96.8,1.8,2.9,16,0,13,158612,10267,14474,1,2164,1,2026-11-10T15:42:56.914Z,2026-11-10T15:44:41.417Z,16,14,1
3,1,F,werkzeug_3113,pallets/werkzeug,4,1,agent,A01,0,94.4,1.8,2.9,20,0,17,184736,9969,14981,1,2855,1,2026-11-10T15:43:17.062Z,2026-11-10T15:44:59.208Z,20,0,1
3,1,C,werkzeug_3113,pallets/werkzeug,4,1,agent,A01,0,118.0,1.8,2.9,16,0,14,204549,12275,21001,0,0,1,2026-11-10T15:43:17.159Z,2026-11-10T15:45:23.059Z,16,6,1
3,1,H,werkzeug_3113,pallets/werkzeug,4,1,agent,A01,0,213.4,1.8,2.9,18,0,15,141327,21880,15253,1,1915,1,2026-11-10T15:44:05.893Z,2026-11-10T15:47:47.086Z,18,16,1
3,1,T,tomlkit_510,python-poetry/tomlkit,1,1,agent,A01,0,117.5,2.0,3.1,24,0,21,210637,11886,15410,1,4731,2,2026-11-10T15:44:41.417Z,2026-11-10T15:46:47.157Z,24,22,1
3,1,C,tomlkit_510,python-poetry/tomlkit,1,1,agent,A01,0,139.3,1.9,3.2,20,0,18,267003,14194,23634,0,802,2,2026-11-10T15:44:59.208Z,2026-11-10T15:47:26.728Z,20,8,1
3,1,R,tomlkit_510,python-poetry/tomlkit,1,1,agent,A01,0,114.2,2.0,3.1,21,0,18,172859,11645,15369,1,4761,2,2026-11-10T15:45:22.695Z,2026-11-10T15:47:25.187Z,21,19,1
3,1,F,tomlkit_510,python-poetry/tomlkit,1,1,agent,A01,0,257.1,2.0,3.1,34,0,28,320859,26525,15688,3,2607,2,2026-11-10T15:45:23.059Z,2026-11-10T15:49:48.266Z,34,0,1
3,1,H,tomlkit_510,python-poetry/tomlkit,1,1,agent,A01,0,219.4,1.9,3.4,36,0,28,318925,22691,15216,1,2331,1,2026-11-10T15:45:29.263Z,2026-11-10T15:49:17.054Z,36,34,1
3,1,H,tomlkit_510,python-poetry/tomlkit,2,1,agent,A05,0,300.0,1.9,3.3,23,1,21,193520,31162,15281,1,381,1,2026-11-10T15:45:48.838Z,2026-11-10T15:50:57.252Z,23,21,1
3,1,F,tomlkit_510,python-poetry/tomlkit,2,1,agent,A01,0,159.6,1.9,3.2,22,0,18,220388,16567,16844,2,9244,2,2026-11-10T15:46:34.336Z,2026-11-10T15:49:22.118Z,22,0,1
3,1,R,tomlkit_510,python-poetry/tomlkit,2,1,agent,A01,0,139.6,1.9,3.1,22,0,19,200272,14540,14784,1,1793,2,2026-11-10T15:46:47.158Z,2026-11-10T15:49:14.952Z,22,20,1
3,1,C,tomlkit_510,python-poetry/tomlkit,2,1,agent,A01,0,125.9,2.0,3.1,18,0,16,238108,13235,22295,0,9267,2,2026-11-10T15:47:25.188Z,2026-11-10T15:49:39.299Z,18,8,1
3,1,T,tomlkit_510,python-poetry/tomlkit,2,1,agent,A01,0,144.3,1.9,3.1,19,0,15,164582,15148,14889,2,49351,2,2026-11-10T15:47:26.728Z,2026-11-10T15:49:59.090Z,19,16,1
3,1,F,tomlkit_510,python-poetry/tomlkit,3,1,agent,A01,0,149.3,1.9,3.1,21,0,18,192191,15817,14560,1,872,2,2026-11-10T15:47:47.087Z,2026-11-10T15:50:24.456Z,21,0,1
3,1,C,tomlkit_510,python-poetry/tomlkit,3,1,agent,A18,0,119.9,2.0,3.3,10,1,10,123157,12556,23181,0,16504,1,2026-11-10T15:49:14.952Z,2026-11-10T15:51:23.297Z,10,3,1
3,1,T,tomlkit_510,python-poetry/tomlkit,3,1,agent,A01,0,113.7,2.0,3.1,19,0,16,180348,11852,15848,1,10805,2,2026-11-10T15:49:17.055Z,2026-11-10T15:51:18.987Z,19,17,1
3,1,R,tomlkit_510,python-poetry/tomlkit,3,1,agent,A01,0,156.6,1.9,3.1,25,0,21,239463,16360,17020,2,6017,2,2026-11-10T15:49:22.119Z,2026-11-10T15:52:06.902Z,25,22,1
3,1,H,tomlkit_510,python-poetry/tomlkit,3,1,agent,A05,0,300.0,1.9,3.2,31,1,28,292345,30670,16495,2,5580,2,2026-11-10T15:49:39.299Z,2026-11-10T15:54:47.579Z,31,28,1
3,1,H,tomlkit_510,python-poetry/tomlkit,4,1,agent,A01,0,106.6,1.9,3.1,24,0,21,226475,11288,13135,0,2263,2,2026-11-10T15:49:48.266Z,2026-11-10T15:51:42.833Z,24,22,1
3,1,R,tomlkit_510,python-poetry/tomlkit,4,1,agent,A01,0,51.7,1.9,3.2,12,0,10,102647,5368,12411,0,2701,2,2026-11-10T15:49:59.091Z,2026-11-10T15:50:58.992Z,12,11,1
3,1,T,tomlkit_510,python-poetry/tomlkit,4,1,agent,A05,0,300.0,1.9,3.2,11,1,7,96712,30692,15599,1,381,1,2026-11-10T15:50:24.457Z,2026-11-10T15:55:32.661Z,11,7,1
3,1,C,tomlkit_510,python-poetry/tomlkit,4,1,agent,A18,0,134.4,2.0,3.1,19,1,19,252543,13753,22534,0,8007,2,2026-11-10T15:50:57.253Z,2026-11-10T15:53:19.791Z,19,8,1
3,1,F,tomlkit_510,python-poetry/tomlkit,4,1,agent,A01,0,277.6,1.9,3.1,39,0,27,359274,28286,15416,3,9316,2,2026-11-10T15:50:58.992Z,2026-11-10T15:55:44.804Z,39,0,1
3,1,R,click_3642,pallets/click,1,1,agent,A01,0,31.9,1.9,2.8,8,0,5,52817,3322,9266,0,496,1,2026-11-10T15:51:18.988Z,2026-11-10T15:51:58.650Z,8,7,1
3,1,T,click_3642,pallets/click,1,1,agent,A00,1,43.3,1.8,2.9,13,0,9,102066,4367,11161,0,523,0,2026-11-10T15:51:23.297Z,2026-11-10T15:52:14.387Z,13,9,1
3,1,C,click_3642,pallets/click,1,1,agent,A01,0,46.2,1.8,2.9,14,0,12,173117,4534,20341,0,726,1,2026-11-10T15:51:42.834Z,2026-11-10T15:52:36.774Z,14,5,1
3,1,H,click_3642,pallets/click,1,1,agent,A01,0,126.3,1.8,2.9,16,0,14,123065,12755,11109,0,485,1,2026-11-10T15:51:58.650Z,2026-11-10T15:54:12.827Z,16,15,1
3,1,F,click_3642,pallets/click,1,1,agent,A01,0,34.2,1.8,2.8,8,0,6,51149,3365,9613,0,487,1,2026-11-10T15:52:06.903Z,2026-11-10T15:52:48.767Z,8,0,1
3,1,F,click_3642,pallets/click,2,1,agent,A00,1,49.5,1.8,2.8,17,0,14,153526,4862,14966,1,597,0,2026-11-10T15:52:14.388Z,2026-11-10T15:53:11.437Z,17,0,1
3,1,H,click_3642,pallets/click,2,1,agent,A01,0,105.5,1.8,2.9,17,0,15,147267,10622,13945,0,540,1,2026-11-10T15:52:36.774Z,2026-11-10T15:54:30.090Z,17,16,1
3,1,C,click_3642,pallets/click,2,1,agent,A01,0,47.9,1.8,2.8,16,0,13,176455,4789,16258,0,487,1,2026-11-10T15:52:48.767Z,2026-11-10T15:53:44.468Z,16,6,1
3,1,T,click_3642,pallets/click,2,1,agent,A01,0,46.5,1.8,2.9,12,0,8,65842,4663,7859,0,496,1,2026-11-10T15:53:11.438Z,2026-11-10T15:54:05.739Z,12,8,1
3,1,R,click_3642,pallets/click,2,1,agent,A01,0,51.6,1.8,2.9,18,0,14,177723,5041,15687,1,490,1,2026-11-10T15:53:19.792Z,2026-11-10T15:54:19.093Z,18,16,1
3,1,T,click_3642,pallets/click,3,1,agent,A00,1,31.1,1.8,2.9,11,0,9,82608,2961,11507,0,523,0,2026-11-10T15:53:44.468Z,2026-11-10T15:54:23.326Z,11,10,1
3,1,C,click_3642,pallets/click,3,1,agent,A00,1,29.2,1.8,2.8,6,0,4,30335,2957,6699,0,614,0,2026-11-10T15:54:05.740Z,2026-11-10T15:54:42.644Z,6,0,1
3,1,R,click_3642,pallets/click,3,1,agent,A01,0,61.9,1.8,3.0,18,0,15,139854,6210,15749,1,489,1,2026-11-10T15:54:12.827Z,2026-11-10T15:55:22.504Z,18,16,1
3,1,H,click_3642,pallets/click,3,1,agent,A00,1,81.7,1.8,3.0,14,0,12,106405,8289,11374,0,639,0,2026-11-10T15:54:19.094Z,2026-11-10T15:55:48.809Z,14,13,1
3,1,F,click_3642,pallets/click,3,1,agent,A01,0,125.3,1.8,3.0,26,0,19,250252,13339,15374,1,0,1,2026-11-10T15:54:23.327Z,2026-11-10T15:56:36.630Z,26,0,1
3,1,F,click_3642,pallets/click,4,1,agent,A00,1,40.4,1.8,2.8,8,0,6,63550,4026,11919,0,720,0,2026-11-10T15:54:30.091Z,2026-11-10T15:55:18.177Z,8,0,1
3,1,H,click_3642,pallets/click,4,1,agent,A01,0,117.3,1.8,3.0,14,0,12,84369,12868,8090,0,485,1,2026-11-10T15:54:42.645Z,2026-11-10T15:56:47.779Z,14,13,1
3,1,R,click_3642,pallets/click,4,1,agent,A01,0,27.0,1.8,3.0,11,0,7,51610,2631,6156,0,487,1,2026-11-10T15:54:47.579Z,2026-11-10T15:55:22.485Z,11,10,1
3,1,C,click_3642,pallets/click,4,1,agent,A01,0,40.2,1.9,3.0,9,0,7,73354,4183,10193,0,492,1,2026-11-10T15:55:18.178Z,2026-11-10T15:56:06.495Z,9,0,1
3,1,T,click_3642,pallets/click,4,1,agent,A01,0,29.3,1.8,3.0,9,0,5,41547,3037,5787,0,489,1,2026-11-10T15:55:22.485Z,2026-11-10T15:55:59.781Z,9,5,1
3,1,R,more-itertools_1136,more-itertools/more-itertools,1,1,agent,A01,0,16.8,1.8,9.0,9,0,5,40294,1642,5688,0,0,1,2026-11-10T15:55:22.505Z,2026-11-10T15:55:53.396Z,9,8,1
3,1,F,more-itertools_1136,more-itertools/more-itertools,1,1,agent,A01,0,14.9,1.8,8.9,8,0,6,33690,1283,5151,0,292,1,2026-11-10T15:55:32.662Z,2026-11-10T15:56:01.341Z,8,0,1
3,1,C,more-itertools_1136,more-itertools/more-itertools,1,1,agent,A01,0,26.9,1.9,8.8,11,0,7,46663,2319,5313,0,292,1,2026-11-10T15:55:44.804Z,2026-11-10T15:56:25.658Z,11,0,1
3,1,T,more-itertools_1136,more-itertools/more-itertools,1,1,agent,A01,0,14.4,1.9,8.8,8,0,6,32981,1536,5352,0,292,1,2026-11-10T15:55:48.810Z,2026-11-10T15:56:16.893Z,8,7,1
3,1,H,more-itertools_1136,more-itertools/more-itertools,1,1,agent,A01,0,24.0,1.9,9.0,10,0,7,35276,2683,4284,0,292,1,2026-11-10T15:55:53.397Z,2026-11-10T15:56:31.447Z,10,9,1
3,1,H,more-itertools_1136,more-itertools/more-itertools,2,1,agent,A01,0,23.0,1.9,9.1,10,0,8,37515,2654,4338,0,292,1,2026-11-10T15:55:59.782Z,2026-11-10T15:56:37.031Z,10,9,1
3,1,T,more-itertools_1136,more-itertools/more-itertools,2,1,agent,A01,0,19.4,1.9,9.0,9,0,7,40817,1888,5881,0,382,1,2026-11-10T15:56:01.342Z,2026-11-10T15:56:34.990Z,9,8,1
3,1,C,more-itertools_1136,more-itertools/more-itertools,2,1,agent,A01,0,18.8,1.9,9.0,10,0,8,40999,1416,5108,0,292,1,2026-11-10T15:56:06.496Z,2026-11-10T15:56:39.537Z,10,0,1
3,1,F,more-itertools_1136,more-itertools/more-itertools,2,1,agent,A01,0,20.4,1.8,8.9,10,0,8,45221,1655,5812,0,292,1,2026-11-10T15:56:16.894Z,2026-11-10T15:56:51.135Z,10,0,1
3,1,R,more-itertools_1136,more-itertools/more-itertools,2,1,agent,A01,0,17.5,1.9,9.0,10,0,8,41230,1781,5259,0,292,1,2026-11-10T15:56:25.659Z,2026-11-10T15:56:57.349Z,10,9,1
3,1,T,more-itertools_1136,more-itertools/more-itertools,3,1,agent,A01,0,19.5,1.9,9.1,10,0,7,42792,1657,5305,0,292,1,2026-11-10T15:56:31.448Z,2026-11-10T15:57:05.291Z,10,8,1
3,1,C,more-itertools_1136,more-itertools/more-itertools,3,1,agent,A01,0,11.6,2.0,9.0,8,0,6,34147,1430,5243,0,292,1,2026-11-10T15:56:34.991Z,2026-11-10T15:57:01.075Z,8,0,1
3,1,R,more-itertools_1136,more-itertools/more-itertools,3,1,agent,A01,0,17.5,1.9,9.1,9,0,6,34470,1925,4813,0,292,1,2026-11-10T15:56:36.631Z,2026-11-10T15:57:08.568Z,9,8,1
3,1,F,more-itertools_1136,more-itertools/more-itertools,3,1,agent,A01,0,20.4,1.9,9.1,10,0,8,44622,1842,5747,0,292,1,2026-11-10T15:56:37.032Z,2026-11-10T15:57:11.924Z,10,0,1
3,1,H,more-itertools_1136,more-itertools/more-itertools,3,1,agent,A01,0,15.8,1.9,9.2,8,0,6,28380,2093,4112,0,292,1,2026-11-10T15:56:39.538Z,2026-11-10T15:57:09.819Z,8,7,1
3,1,H,more-itertools_1136,more-itertools/more-itertools,4,1,agent,A01,0,15.9,1.9,9.2,7,0,5,24904,2179,3971,0,292,1,2026-11-10T15:56:47.780Z,2026-11-10T15:57:17.862Z,7,6,1
3,1,F,more-itertools_1136,more-itertools/more-itertools,4,1,agent,A01,0,10.0,1.9,9.1,7,0,5,29359,1330,5043,0,292,1,2026-11-10T15:56:51.136Z,2026-11-10T15:57:15.407Z,7,0,1
3,1,R,more-itertools_1136,more-itertools/more-itertools,4,1,agent,A01,0,10.1,2.0,9.1,7,0,5,26144,1360,4516,0,292,1,2026-11-10T15:56:57.349Z,2026-11-10T15:57:21.669Z,7,6,1
3,1,C,more-itertools_1136,more-itertools/more-itertools,4,1,agent,A01,0,18.8,1.9,8.8,12,0,10,84309,2268,10862,0,253,1,2026-11-10T15:57:01.076Z,2026-11-10T15:57:33.770Z,12,0,1
3,1,T,more-itertools_1136,more-itertools/more-itertools,4,1,agent,A01,0,19.3,2.0,8.8,11,0,9,68691,2181,8462,0,292,1,2026-11-10T15:57:05.291Z,2026-11-10T15:57:38.581Z,11,10,1
3,1,C,werkzeug_3292,pallets/werkzeug,1,1,agent,A01,0,79.5,2.0,3.3,22,0,20,266929,8897,16928,0,2174,1,2026-11-10T15:57:08.569Z,2026-11-10T15:58:36.682Z,22,7,1
3,1,R,werkzeug_3292,pallets/werkzeug,1,1,agent,A01,0,197.0,2.0,3.3,25,0,21,220089,21468,14618,2,1586,1,2026-11-10T15:57:09.820Z,2026-11-10T16:00:35.205Z,25,22,1
3,1,F,werkzeug_3292,pallets/werkzeug,1,1,agent,A05,0,300.0,1.9,3.1,28,1,24,269933,31381,16028,4,9653,2,2026-11-10T15:57:11.924Z,2026-11-10T16:02:20.389Z,28,0,1
3,1,H,werkzeug_3292,pallets/werkzeug,1,1,agent,A05,0,300.1,1.9,3.3,27,1,27,266184,31254,14226,0,4171,2,2026-11-10T15:57:15.408Z,2026-11-10T16:02:23.818Z,27,26,1
3,1,T,werkzeug_3292,pallets/werkzeug,1,1,agent,A01,0,155.5,1.9,3.3,24,0,19,211714,16829,14983,2,1425,1,2026-11-10T15:57:17.863Z,2026-11-10T16:00:01.633Z,24,21,1
3,1,T,werkzeug_3292,pallets/werkzeug,2,1,agent,A01,0,100.8,1.9,3.1,26,0,23,216477,11026,14416,1,2554,2,2026-11-10T15:57:21.670Z,2026-11-10T15:59:10.586Z,26,24,1
3,1,H,werkzeug_3292,pallets/werkzeug,2,1,agent,A02,0,142.5,1.8,3.3,30,0,28,257138,15240,11978,0,442,1,2026-11-10T15:57:33.771Z,2026-11-10T16:00:04.528Z,30,29,1
3,1,F,werkzeug_3292,pallets/werkzeug,2,1,agent,A01,0,88.2,1.8,3.2,21,0,18,197789,9515,14856,1,1235,2,2026-11-10T15:57:38.581Z,2026-11-10T15:59:14.880Z,21,0,1
3,1,R,werkzeug_3292,pallets/werkzeug,2,1,agent,A01,0,140.5,1.8,3.1,30,0,27,289180,14895,14608,1,2313,2,2026-11-10T15:58:36.683Z,2026-11-10T16:01:05.245Z,30,28,1
3,1,C,werkzeug_3292,pallets/werkzeug,2,1,agent,A01,0,91.5,1.9,3.3,23,0,21,292577,9607,19294,0,3137,1,2026-11-10T15:59:10.586Z,2026-11-10T16:00:50.285Z,23,7,1
3,1,H,werkzeug_3292,pallets/werkzeug,3,1,agent,A01,0,194.3,1.8,3.3,30,0,28,286946,20543,12930,0,442,1,2026-11-10T15:59:14.880Z,2026-11-10T16:02:37.502Z,30,29,1
3,1,C,werkzeug_3292,pallets/werkzeug,3,1,agent,A01,0,131.8,1.9,3.3,24,0,22,362201,13882,23232,0,3808,2,2026-11-10T16:00:01.633Z,2026-11-10T16:02:21.764Z,24,15,1
3,1,R,werkzeug_3292,pallets/werkzeug,3,1,agent,A01,0,175.1,1.8,3.3,24,0,20,208912,18676,14844,2,2043,1,2026-11-10T16:00:04.529Z,2026-11-10T16:03:07.918Z,24,21,1
3,1,F,werkzeug_3292,pallets/werkzeug,3,1,agent,A01,0,84.8,1.8,3.3,7,0,3,48354,9004,10312,0,0,1,2026-11-10T16:00:35.206Z,2026-11-10T16:02:08.133Z,7,0,1
3,1,T,werkzeug_3292,pallets/werkzeug,3,1,agent,A01,0,113.6,1.8,3.3,24,0,21,190475,11931,14343,1,1810,1,2026-11-10T16:00:50.285Z,2026-11-10T16:02:52.233Z,24,22,1
3,1,T,werkzeug_3292,pallets/werkzeug,4,1,agent,A01,0,77.1,1.8,3.3,17,0,14,152303,7897,14430,1,3269,1,2026-11-10T16:01:05.246Z,2026-11-10T16:02:30.760Z,17,15,1
3,1,F,werkzeug_3292,pallets/werkzeug,4,1,agent,A01,0,167.8,1.8,3.3,33,0,28,343735,17646,15901,2,4405,2,2026-11-10T16:02:08.134Z,2026-11-10T16:05:04.292Z,33,0,1
3,1,R,werkzeug_3292,pallets/werkzeug,4,1,agent,A01,0,204.4,1.9,3.3,34,0,28,318998,21928,15685,3,2550,1,2026-11-10T16:02:20.390Z,2026-11-10T16:05:53.226Z,34,30,1
3,1,C,werkzeug_3292,pallets/werkzeug,4,1,agent,A01,0,98.4,1.9,3.3,23,0,21,309652,10417,18823,0,1644,1,2026-11-10T16:02:21.764Z,2026-11-10T16:04:08.467Z,23,11,1
3,1,H,werkzeug_3292,pallets/werkzeug,4,1,agent,A05,0,300.0,1.9,3.4,23,1,23,213461,31252,14452,0,3303,1,2026-11-10T16:02:23.819Z,2026-11-10T16:07:32.245Z,23,22,1
3,1,F,boltons_464,mahmoud/boltons,1,1,agent,A01,0,94.6,1.8,2.8,11,0,8,95803,10103,13810,0,1354,1,2026-11-10T16:02:30.761Z,2026-11-10T16:04:13.315Z,11,0,1
3,1,C,boltons_464,mahmoud/boltons,1,1,agent,A01,0,51.6,1.8,302.7,9,0,7,77598,5515,11795,0,3826,124,2026-11-10T16:02:37.503Z,2026-11-10T16:08:36.779Z,9,0,1
3,1,R,boltons_464,mahmoud/boltons,1,1,agent,A01,0,121.2,1.8,2.8,19,0,15,192004,12724,16101,1,1765,1,2026-11-10T16:02:52.233Z,2026-11-10T16:05:01.186Z,19,17,1
3,1,H,boltons_464,mahmoud/boltons,1,1,agent,A01,0,81.0,1.8,2.8,13,0,11,109983,8428,13029,0,2165,1,2026-11-10T16:03:07.918Z,2026-11-10T16:04:36.628Z,13,12,1
3,1,T,boltons_464,mahmoud/boltons,1,1,agent,A01,0,56.9,1.8,2.8,11,0,9,90104,5943,12765,0,2948,1,2026-11-10T16:04:08.468Z,2026-11-10T16:05:13.185Z,11,10,1
3,1,T,boltons_464,mahmoud/boltons,2,1,agent,A01,0,44.8,1.8,2.9,9,0,7,79759,4588,11805,0,596,1,2026-11-10T16:04:13.315Z,2026-11-10T16:05:06.005Z,9,8,1
3,1,H,boltons_464,mahmoud/boltons,2,1,agent,A01,0,160.0,1.8,2.8,8,0,6,48597,17086,7529,0,1422,1,2026-11-10T16:04:36.628Z,2026-11-10T16:07:24.377Z,8,7,1
3,1,R,boltons_464,mahmoud/boltons,2,1,agent,A01,0,126.6,1.9,2.8,23,0,20,216926,13542,14384,1,676,2,2026-11-10T16:05:01.187Z,2026-11-10T16:07:15.706Z,23,21,1
3,1,C,boltons_464,mahmoud/boltons,2,1,agent,A18,0,93.8,1.8,2.8,17,1,17,261283,9840,24527,0,1165,1,2026-11-10T16:05:04.293Z,2026-11-10T16:06:45.992Z,17,8,1
3,1,F,boltons_464,mahmoud/boltons,2,1,agent,A01,0,54.7,1.8,2.7,10,0,8,101332,5819,13665,0,2171,1,2026-11-10T16:05:06.006Z,2026-11-10T16:06:08.560Z,10,0,1
3,1,R,boltons_464,mahmoud/boltons,3,1,agent,A01,0,54.0,1.8,2.8,10,0,8,83930,5686,11308,0,1152,1,2026-11-10T16:05:13.186Z,2026-11-10T16:06:14.901Z,10,9,1
3,1,T,boltons_464,mahmoud/boltons,3,1,agent,A01,0,50.6,1.8,2.8,10,0,8,93251,5195,13783,0,1658,1,2026-11-10T16:05:53.227Z,2026-11-10T16:06:51.480Z,10,9,1
3,1,C,boltons_464,mahmoud/boltons,3,1,agent,A01,0,74.1,1.8,2.9,15,0,11,148721,7666,13271,0,646,1,2026-11-10T16:06:08.561Z,2026-11-10T16:07:30.466Z,15,0,1
3,1,F,boltons_464,mahmoud/boltons,3,1,agent,A01,0,42.4,1.8,2.8,14,0,11,119372,4421,13379,0,617,1,2026-11-10T16:06:14.902Z,2026-11-10T16:07:04.981Z,14,0,1
3,1,H,boltons_464,mahmoud/boltons,3,1,agent,A05,0,300.0,1.8,2.8,26,1,25,230360,30965,15411,1,4584,1,2026-11-10T16:06:45.993Z,2026-11-10T16:11:53.838Z,26,24,1
3,1,H,boltons_464,mahmoud/boltons,4,1,agent,A05,0,300.0,1.8,2.8,22,1,22,209955,31804,14035,0,1738,2,2026-11-10T16:06:51.481Z,2026-11-10T16:11:59.323Z,22,21,1
3,1,F,boltons_464,mahmoud/boltons,4,1,agent,A01,0,118.6,1.8,2.8,21,0,16,199792,12355,15906,1,7753,1,2026-11-10T16:07:04.982Z,2026-11-10T16:09:11.279Z,21,0,1
3,1,C,boltons_464,mahmoud/boltons,4,1,agent,A01,0,133.2,1.8,2.8,16,0,13,213071,13990,21669,0,1331,1,2026-11-10T16:07:15.706Z,2026-11-10T16:09:36.681Z,16,6,1
3,1,T,boltons_464,mahmoud/boltons,4,1,agent,A01,0,39.1,1.8,2.8,10,0,8,77688,4154,12341,0,2967,1,2026-11-10T16:07:24.378Z,2026-11-10T16:08:11.250Z,10,9,1
3,1,R,boltons_464,mahmoud/boltons,4,1,agent,A01,0,50.0,1.8,2.8,10,0,8,89098,5306,13759,0,2669,1,2026-11-10T16:07:30.467Z,2026-11-10T16:08:28.162Z,10,9,1
3,1,T,pluggy_738,pytest-dev/pluggy,1,1,agent,A01,0,116.1,2.3,16.3,23,0,19,185910,12127,14758,2,1492,1,2026-11-10T16:07:32.245Z,2026-11-10T16:09:49.989Z,23,20,1
3,1,R,pluggy_738,pytest-dev/pluggy,1,1,agent,A05,0,300.0,2.3,3.6,27,1,23,279265,31551,16185,3,2044,1,2026-11-10T16:08:11.251Z,2026-11-10T16:13:20.301Z,27,23,1
3,1,H,pluggy_738,pytest-dev/pluggy,1,1,agent,A01,0,245.0,2.3,15.3,30,0,26,292356,25640,14651,2,2385,1,2026-11-10T16:08:28.162Z,2026-11-10T16:12:53.966Z,30,27,1
3,1,F,pluggy_738,pytest-dev/pluggy,1,1,agent,A01,0,107.9,2.3,15.1,17,0,12,151474,11506,14756,1,2355,1,2026-11-10T16:08:36.780Z,2026-11-10T16:10:45.085Z,17,0,1
3,1,C,pluggy_738,pytest-dev/pluggy,1,1,agent,A01,0,78.2,2.3,3.7,13,0,9,115474,8406,13773,0,1265,1,2026-11-10T16:09:11.280Z,2026-11-10T16:10:38.596Z,13,0,1
3,1,C,pluggy_738,pytest-dev/pluggy,2,1,agent,A01,0,88.8,2.3,3.8,11,0,9,106545,9499,15700,0,926,1,2026-11-10T16:09:36.682Z,2026-11-10T16:11:14.623Z,11,2,1
3,1,F,pluggy_738,pytest-dev/pluggy,2,1,agent,A01,0,151.9,2.2,3.7,21,0,15,168469,15975,14776,2,3969,1,2026-11-10T16:09:49.989Z,2026-11-10T16:12:30.916Z,21,0,1
3,1,H,pluggy_738,pytest-dev/pluggy,2,1,agent,A01,0,140.9,2.3,3.8,19,0,15,175709,14570,14238,0,663,1,2026-11-10T16:10:38.597Z,2026-11-10T16:13:08.508Z,19,15,1
3,1,R,pluggy_738,pytest-dev/pluggy,2,1,agent,A01,0,79.4,2.3,15.4,13,0,11,131786,8335,14420,0,367,1,2026-11-10T16:10:45.085Z,2026-11-10T16:12:25.231Z,13,12,1
3,1,T,pluggy_738,pytest-dev/pluggy,2,1,agent,A01,0,153.8,2.3,3.8,20,0,16,182089,16031,16075,2,1757,1,2026-11-10T16:11:14.624Z,2026-11-10T16:13:57.546Z,20,17,1
3,1,C,pluggy_738,pytest-dev/pluggy,3,1,agent,A01,0,52.3,2.3,15.4,9,0,7,75381,5192,11977,0,970,1,2026-11-10T16:11:53.839Z,2026-11-10T16:13:06.920Z,9,0,1
3,1,R,pluggy_738,pytest-dev/pluggy,3,1,agent,A01,0,155.5,2.3,3.7,18,0,14,163497,16233,15213,2,1149,1,2026-11-10T16:11:59.324Z,2026-11-10T16:14:43.847Z,18,15,1
3,1,T,pluggy_738,pytest-dev/pluggy,3,1,agent,A01,0,81.4,2.3,3.8,9,0,7,81535,8533,14033,0,549,1,2026-11-10T16:12:25.232Z,2026-11-10T16:13:55.742Z,9,8,1
3,1,H,pluggy_738,pytest-dev/pluggy,3,1,agent,A01,0,56.7,2.3,15.6,5,0,3,24892,5979,6192,0,1112,1,2026-11-10T16:12:30.916Z,2026-11-10T16:13:48.615Z,5,4,1
3,1,F,pluggy_738,pytest-dev/pluggy,3,1,agent,A01,0,103.3,2.3,16.1,19,0,16,170598,10844,16507,1,1965,1,2026-11-10T16:12:53.967Z,2026-11-10T16:14:58.680Z,19,0,1
3,1,F,pluggy_738,pytest-dev/pluggy,4,1,agent,A01,0,184.0,2.3,3.7,27,0,22,235354,19295,15180,3,2259,1,2026-11-10T16:13:06.921Z,2026-11-10T16:16:20.309Z,27,0,1
3,1,H,pluggy_738,pytest-dev/pluggy,4,1,agent,A01,0,184.9,2.3,3.8,14,0,12,107499,19546,11581,0,1606,1,2026-11-10T16:13:08.508Z,2026-11-10T16:16:22.657Z,14,13,1
3,1,T,pluggy_738,pytest-dev/pluggy,4,1,agent,A01,0,123.5,2.3,3.7,17,0,10,126089,13042,14573,1,1580,1,2026-11-10T16:13:20.301Z,2026-11-10T16:15:32.821Z,17,11,1
3,1,R,pluggy_738,pytest-dev/pluggy,4,1,agent,A01,0,125.9,2.3,16.0,18,0,14,169096,13180,15742,1,2583,1,2026-11-10T16:13:48.616Z,2026-11-10T16:16:15.923Z,18,16,1
3,1,C,pluggy_738,pytest-dev/pluggy,4,1,agent,A01,0,56.7,2.3,3.8,9,0,7,74398,5854,13578,0,578,1,2026-11-10T16:13:55.743Z,2026-11-10T16:15:01.659Z,9,0,1
3,1,R,boltons_513,mahmoud/boltons,1,1,agent,A01,0,80.7,1.8,2.8,18,0,15,151195,8360,15239,1,1988,1,2026-11-10T16:13:57.547Z,2026-11-10T16:15:26.062Z,18,16,1
3,1,H,boltons_513,mahmoud/boltons,1,1,agent,A05,0,300.1,1.8,2.9,23,1,22,218341,30240,22390,1,1448,1,2026-11-10T16:14:43.848Z,2026-11-10T16:19:51.897Z,23,21,1
3,1,T,boltons_513,mahmoud/boltons,1,1,agent,A01,0,166.7,1.8,2.9,20,0,16,170629,17557,14531,2,1707,1,2026-11-10T16:14:58.680Z,2026-11-10T16:17:53.288Z,20,17,1
3,1,F,boltons_513,mahmoud/boltons,1,1,agent,A01,0,133.0,1.8,2.8,23,0,19,202929,13919,15511,2,2321,2,2026-11-10T16:15:01.660Z,2026-11-10T16:17:22.400Z,23,0,1
3,1,C,boltons_513,mahmoud/boltons,1,1,agent,A01,0,58.4,1.8,2.9,13,0,11,131738,6072,15867,0,1476,1,2026-11-10T16:15:26.063Z,2026-11-10T16:16:32.381Z,13,4,1
3,1,C,boltons_513,mahmoud/boltons,2,1,agent,A01,0,70.9,1.8,2.8,14,0,12,136619,7348,16105,0,2137,1,2026-11-10T16:15:32.822Z,2026-11-10T16:16:51.524Z,14,4,1
3,1,F,boltons_513,mahmoud/boltons,2,1,agent,A01,0,100.6,1.9,2.8,15,0,12,121188,10490,16809,1,1915,1,2026-11-10T16:16:15.924Z,2026-11-10T16:18:04.244Z,15,0,1
3,1,T,boltons_513,mahmoud/boltons,2,1,agent,A01,0,77.2,1.8,2.8,16,0,13,120955,8013,15936,1,2566,1,2026-11-10T16:16:20.309Z,2026-11-10T16:17:45.421Z,16,14,1
3,1,H,boltons_513,mahmoud/boltons,2,1,agent,A01,0,295.3,1.8,2.9,32,0,28,309966,30550,15430,1,1439,1,2026-11-10T16:16:22.658Z,2026-11-10T16:21:25.695Z,32,30,1
3,1,R,boltons_513,mahmoud/boltons,2,1,agent,A01,0,93.9,1.8,2.8,13,0,10,109320,9825,15492,1,1652,1,2026-11-10T16:16:32.382Z,2026-11-10T16:18:14.131Z,13,11,1
3,1,F,boltons_513,mahmoud/boltons,3,1,agent,A01,0,172.6,1.8,2.9,29,0,24,275730,17722,17902,3,2795,2,2026-11-10T16:16:51.525Z,2026-11-10T16:19:52.034Z,29,0,1
3,1,T,boltons_513,mahmoud/boltons,3,1,agent,A01,0,103.7,1.8,2.8,17,0,13,131883,10876,14481,1,2540,1,2026-11-10T16:17:22.400Z,2026-11-10T16:19:13.704Z,17,14,1
3,1,C,boltons_513,mahmoud/boltons,3,1,agent,A01,0,53.5,1.8,2.8,16,0,14,163768,5544,15346,0,995,1,2026-11-10T16:17:45.422Z,2026-11-10T16:18:46.488Z,16,4,1
3,1,H,boltons_513,mahmoud/boltons,3,1,agent,A01,0,237.4,1.8,2.8,24,0,21,199977,24568,14891,1,6602,2,2026-11-10T16:17:53.288Z,2026-11-10T16:21:58.508Z,24,22,1
3,1,R,boltons_513,mahmoud/boltons,3,1,agent,A01,0,104.4,1.8,3.0,15,0,11,130814,10592,15941,1,3320,1,2026-11-10T16:18:04.244Z,2026-11-10T16:19:56.564Z,15,13,1
3,1,R,boltons_513,mahmoud/boltons,4,1,agent,A01,0,88.7,1.8,2.9,14,0,11,116996,8933,14552,1,1917,1,2026-11-10T16:18:14.131Z,2026-11-10T16:19:50.633Z,14,12,1
3,1,H,boltons_513,mahmoud/boltons,4,1,agent,A05,0,300.0,1.8,2.9,31,1,28,273220,30731,15863,1,1782,1,2026-11-10T16:18:46.489Z,2026-11-10T16:23:54.286Z,31,29,1
3,1,C,boltons_513,mahmoud/boltons,4,1,agent,A01,0,89.9,1.8,2.9,15,0,13,168535,8878,21674,0,1566,1,2026-11-10T16:19:13.705Z,2026-11-10T16:20:51.393Z,15,4,1
3,1,T,boltons_513,mahmoud/boltons,4,1,agent,A01,0,106.6,1.9,3.1,20,0,17,164747,11068,14368,1,2157,1,2026-11-10T16:19:50.634Z,2026-11-10T16:21:45.360Z,20,18,1
3,1,F,boltons_513,mahmoud/boltons,4,1,agent,A01,0,52.6,1.9,2.9,11,0,9,95623,5484,13677,0,1413,1,2026-11-10T16:19:51.898Z,2026-11-10T16:20:52.559Z,11,0,1
3,1,R,humanize_346,python-humanize/humanize,1,1,agent,A00,1,21.5,2.2,3.5,9,0,7,61107,2171,9215,0,578,0,2026-11-10T16:19:52.035Z,2026-11-10T16:20:22.374Z,9,8,1
3,1,T,humanize_346,python-humanize/humanize,1,1,agent,A00,1,32.4,2.1,3.5,14,0,10,102031,3333,9973,0,578,0,2026-11-10T16:19:56.565Z,2026-11-10T16:20:37.675Z,14,10,1
3,1,C,humanize_346,python-humanize/humanize,1,1,agent,A00,1,31.4,2.1,3.5,11,0,9,81760,3102,9988,0,578,0,2026-11-10T16:20:22.374Z,2026-11-10T16:21:02.290Z,11,0,1
3,1,F,humanize_346,python-humanize/humanize,1,1,agent,A01,0,34.0,2.1,3.5,12,0,9,97185,3211,17897,1,597,1,2026-11-10T16:20:37.676Z,2026-11-10T16:21:20.347Z,12,0,1
3,1,H,humanize_346,python-humanize/humanize,1,1,agent,A00,1,46.5,2.1,3.6,12,0,10,67682,4844,7027,0,578,0,2026-11-10T16:20:51.394Z,2026-11-10T16:21:46.889Z,12,11,1
3,1,H,humanize_346,python-humanize/humanize,2,1,agent,A00,1,39.7,2.1,3.6,13,0,11,77107,4078,7539,0,578,0,2026-11-10T16:20:52.559Z,2026-11-10T16:21:41.039Z,13,12,1
3,1,F,humanize_346,python-humanize/humanize,2,1,agent,A00,1,24.2,2.1,3.5,12,0,10,85969,2468,10154,0,578,0,2026-11-10T16:21:02.291Z,2026-11-10T16:21:35.182Z,12,0,1
3,1,C,humanize_346,python-humanize/humanize,2,1,agent,A00,1,48.8,2.1,3.5,20,0,14,166576,4882,11274,0,578,0,2026-11-10T16:21:20.348Z,2026-11-10T16:22:17.844Z,20,0,1
3,1,T,humanize_346,python-humanize/humanize,2,1,agent,A00,1,26.1,2.1,3.6,10,0,8,64230,2755,8914,0,578,0,2026-11-10T16:21:25.695Z,2026-11-10T16:22:00.545Z,10,9,1
3,1,R,humanize_346,python-humanize/humanize,2,1,agent,A00,1,41.1,2.1,3.5,14,0,10,109132,3570,11721,0,578,0,2026-11-10T16:21:35.182Z,2026-11-10T16:22:25.064Z,14,13,1
3,1,H,humanize_346,python-humanize/humanize,3,1,agent,A00,1,81.7,2.2,3.6,30,0,26,265334,8174,15889,2,578,0,2026-11-10T16:21:41.040Z,2026-11-10T16:23:11.767Z,30,27,1
3,1,C,humanize_346,python-humanize/humanize,3,1,agent,A00,1,35.5,2.1,3.6,10,0,8,82718,3426,11574,0,578,0,2026-11-10T16:21:45.361Z,2026-11-10T16:22:30.042Z,10,0,1
3,1,F,humanize_346,python-humanize/humanize,3,1,agent,A00,1,32.2,2.1,3.6,12,0,10,93849,2999,10838,0,578,0,2026-11-10T16:21:46.890Z,2026-11-10T16:22:28.002Z,12,0,1
3,1,R,humanize_346,python-humanize/humanize,3,1,agent,A00,1,28.7,2.1,3.6,15,0,13,153185,2651,14478,0,578,0,2026-11-10T16:21:58.508Z,2026-11-10T16:22:35.965Z,15,14,1
3,1,T,humanize_346,python-humanize/humanize,3,1,agent,A00,1,23.4,2.1,3.7,11,0,9,90552,2099,11222,0,578,0,2026-11-10T16:22:00.545Z,2026-11-10T16:22:33.047Z,11,10,1
3,1,T,humanize_346,python-humanize/humanize,4,1,agent,A00,1,39.7,2.1,3.6,21,0,18,154856,4015,14782,1,578,0,2026-11-10T16:22:17.845Z,2026-11-10T16:23:06.331Z,21,19,1
3,1,R,humanize_346,python-humanize/humanize,4,1,agent,A00,1,37.7,2.2,3.6,18,0,10,169478,3777,12648,0,578,0,2026-11-10T16:22:25.065Z,2026-11-10T16:23:11.945Z,18,17,1
3,1,F,humanize_346,python-humanize/humanize,4,1,agent,A00,1,25.6,2.2,3.5,12,0,10,88467,2531,10316,0,578,0,2026-11-10T16:22:28.003Z,2026-11-10T16:23:02.501Z,12,0,1
3,1,C,humanize_346,python-humanize/humanize,4,1,agent,A00,1,36.3,2.2,3.7,12,0,10,105743,3661,12782,0,578,0,2026-11-10T16:22:30.043Z,2026-11-10T16:23:15.325Z,12,0,1
3,1,H,humanize_346,python-humanize/humanize,4,1,agent,A00,1,84.3,2.1,3.6,24,0,21,209290,9025,15235,1,578,0,2026-11-10T16:22:33.048Z,2026-11-10T16:24:06.339Z,24,22,1
3,1,H,attrs_1606,python-attrs/attrs,1,1,agent,A01,0,32.2,2.1,4.6,6,0,4,28519,3352,5629,0,399,1,2026-11-10T16:22:35.965Z,2026-11-10T16:23:18.038Z,6,5,1
3,1,R,attrs_1606,python-attrs/attrs,1,1,agent,A01,0,28.9,2.1,4.4,12,0,10,86932,3059,10227,0,399,1,2026-11-10T16:23:02.502Z,2026-11-10T16:23:41.159Z,12,11,1
3,1,T,attrs_1606,python-attrs/attrs,1,1,agent,A01,0,22.3,2.2,4.3,11,0,9,71601,2320,8549,0,399,1,2026-11-10T16:23:06.331Z,2026-11-10T16:23:38.379Z,11,10,1
3,1,F,attrs_1606,python-attrs/attrs,1,1,agent,A01,0,53.0,2.2,4.4,21,0,18,167492,5714,14577,1,430,1,2026-11-10T16:23:11.767Z,2026-11-10T16:24:14.682Z,21,0,1
3,1,C,attrs_1606,python-attrs/attrs,1,1,agent,A01,0,36.9,2.2,4.4,12,0,10,85831,3904,9552,0,535,1,2026-11-10T16:23:11.946Z,2026-11-10T16:23:58.820Z,12,0,1
3,1,C,attrs_1606,python-attrs/attrs,2,1,agent,A01,0,42.1,2.1,4.4,13,0,11,121953,4413,13806,0,507,1,2026-11-10T16:23:15.326Z,2026-11-10T16:24:07.215Z,13,0,1
3,1,F,attrs_1606,python-attrs/attrs,2,1,agent,A01,0,25.3,2.1,4.3,10,0,8,68142,2651,8871,0,399,1,2026-11-10T16:23:18.038Z,2026-11-10T16:23:53.089Z,10,0,1
3,1,T,attrs_1606,python-attrs/attrs,2,1,agent,A01,0,80.6,2.1,4.3,23,0,20,178158,8553,14465,1,466,1,2026-11-10T16:23:38.379Z,2026-11-10T16:25:08.700Z,23,21,1
3,1,R,attrs_1606,python-attrs/attrs,2,1,agent,A01,0,35.6,2.1,4.3,14,0,12,128087,3778,13708,0,399,1,2026-11-10T16:23:41.160Z,2026-11-10T16:24:26.432Z,14,13,1
3,1,H,attrs_1606,python-attrs/attrs,2,1,agent,A01,0,54.6,2.2,4.5,10,0,8,71153,5944,10409,0,399,1,2026-11-10T16:23:53.090Z,2026-11-10T16:24:57.600Z,10,9,1
3,1,C,attrs_1606,python-attrs/attrs,3,1,agent,A01,0,47.5,2.2,4.3,13,0,11,92348,5025,10456,0,850,1,2026-11-10T16:23:54.287Z,2026-11-10T16:24:51.589Z,13,0,1
3,1,T,attrs_1606,python-attrs/attrs,3,1,agent,A01,0,24.3,2.1,4.4,11,0,9,77674,2484,9378,0,399,1,2026-11-10T16:23:58.821Z,2026-11-10T16:24:32.670Z,11,10,1
3,1,F,attrs_1606,python-attrs/attrs,3,1,agent,A01,0,40.3,2.2,4.5,13,0,9,92788,4321,9970,0,399,1,2026-11-10T16:24:06.339Z,2026-11-10T16:24:56.624Z,13,0,1
3,1,H,attrs_1606,python-attrs/attrs,3,1,agent,A01,0,57.9,2.2,4.4,12,0,8,71232,6198,7336,0,399,1,2026-11-10T16:24:07.215Z,2026-11-10T16:25:14.986Z,12,8,1
3,1,R,attrs_1606,python-attrs/attrs,3,1,agent,A01,0,63.7,2.1,4.3,21,0,17,164206,6788,15862,1,399,1,2026-11-10T16:24:14.682Z,2026-11-10T16:25:27.817Z,21,19,1
3,1,R,attrs_1606,python-attrs/attrs,4,1,agent,A01,0,25.2,2.1,4.5,9,0,7,63644,2580,9291,0,399,1,2026-11-10T16:24:26.433Z,2026-11-10T16:25:01.485Z,9,8,1
3,1,H,attrs_1606,python-attrs/attrs,4,1,agent,A01,0,247.9,2.1,4.3,32,0,28,268833,27353,12042,0,837,1,2026-11-10T16:24:32.671Z,2026-11-10T16:28:50.053Z,32,31,1
3,1,F,attrs_1606,python-attrs/attrs,4,1,agent,A01,0,30.5,2.2,4.4,12,0,9,85913,3282,9303,0,399,1,2026-11-10T16:24:51.589Z,2026-11-10T16:25:31.850Z,12,0,1
3,1,T,attrs_1606,python-attrs/attrs,4,1,agent,A01,0,38.1,2.2,4.4,12,0,10,79799,4071,10326,0,570,1,2026-11-10T16:24:56.625Z,2026-11-10T16:25:44.551Z,12,11,1
3,1,C,attrs_1606,python-attrs/attrs,4,1,agent,A01,0,33.7,2.2,4.4,15,0,13,142150,3542,13438,0,430,1,2026-11-10T16:24:57.601Z,2026-11-10T16:25:41.073Z,15,0,1
3,1,R,click_3653,pallets/click,1,1,agent,A01,0,135.9,1.8,3.1,25,0,21,229421,14925,15508,1,1036,1,2026-11-10T16:25:01.485Z,2026-11-10T16:27:25.616Z,25,23,1
3,1,F,click_3653,pallets/click,1,1,agent,A01,0,34.3,1.9,3.1,10,0,6,63709,3748,9014,0,468,1,2026-11-10T16:25:08.700Z,2026-11-10T16:25:51.164Z,10,0,1
3,1,C,click_3653,pallets/click,1,1,agent,A01,0,58.1,1.8,3.0,14,0,12,116761,6365,13082,0,391,1,2026-11-10T16:25:14.987Z,2026-11-10T16:26:21.108Z,14,0,1
3,1,H,click_3653,pallets/click,1,1,agent,A01,0,89.1,1.9,3.0,15,0,11,103480,9808,10008,0,482,1,2026-11-10T16:25:27.818Z,2026-11-10T16:27:04.951Z,15,11,1
3,1,T,click_3653,pallets/click,1,1,agent,A01,0,57.3,1.8,3.0,11,0,9,96126,6194,12878,0,390,1,2026-11-10T16:25:31.851Z,2026-11-10T16:26:37.166Z,11,10,1
3,1,T,click_3653,pallets/click,2,1,agent,A01,0,51.6,1.8,3.1,12,0,9,99518,5547,16543,1,599,1,2026-11-10T16:25:41.074Z,2026-11-10T16:26:40.770Z,12,10,1
3,1,H,click_3653,pallets/click,2,1,agent,A05,0,300.1,1.8,3.0,21,1,21,180426,30559,13968,0,516,1,2026-11-10T16:25:44.552Z,2026-11-10T16:30:52.594Z,21,20,1
3,1,C,click_3653,pallets/click,2,1,agent,A01,0,31.2,1.8,3.0,8,0,6,52597,3318,9506,0,482,1,2026-11-10T16:25:51.165Z,2026-11-10T16:26:30.277Z,8,0,1
3,1,F,click_3653,pallets/click,2,1,agent,A01,0,54.4,1.8,3.1,13,0,7,90656,5994,10000,0,464,1,2026-11-10T16:26:21.108Z,2026-11-10T16:27:23.413Z,13,0,1
3,1,R,click_3653,pallets/click,2,1,agent,A01,0,145.6,1.8,3.1,22,0,19,192963,15908,14514,1,0,1,2026-11-10T16:26:30.278Z,2026-11-10T16:29:03.836Z,22,20,1
3,1,R,click_3653,pallets/click,3,1,agent,A01,0,42.7,1.9,3.2,12,0,9,97657,4642,13431,0,510,1,2026-11-10T16:26:37.167Z,2026-11-10T16:27:28.251Z,12,11,1
3,1,C,click_3653,pallets/click,3,1,agent,A01,0,74.5,1.8,3.1,19,0,13,164689,8165,13952,0,774,1,2026-11-10T16:26:40.771Z,2026-11-10T16:28:03.281Z,19,0,1
3,1,T,click_3653,pallets/click,3,1,agent,A01,0,44.8,1.8,3.0,12,0,10,88193,4854,12066,0,482,1,2026-11-10T16:27:04.952Z,2026-11-10T16:27:57.640Z,12,11,1
3,1,F,click_3653,pallets/click,3,1,agent,A01,0,89.9,1.9,3.1,18,0,15,132779,9626,15617,1,507,1,2026-11-10T16:27:23.414Z,2026-11-10T16:29:01.506Z,18,0,1
3,1,H,click_3653,pallets/click,3,1,agent,A05,0,300.1,1.8,,11,1,7,89968,29902,15593,1,0,-1,2026-11-10T16:27:25.617Z,2026-11-10T16:32:30.621Z,11,8,1
3,1,H,click_3653,pallets/click,4,1,agent,A01,0,132.0,1.8,3.0,21,0,17,199661,13995,14093,0,390,1,2026-11-10T16:27:28.251Z,2026-11-10T16:29:48.189Z,21,18,1
3,1,F,click_3653,pallets/click,4,1,agent,A01,0,116.4,1.8,3.0,20,0,16,189309,12155,15316,1,461,1,2026-11-10T16:27:57.641Z,2026-11-10T16:30:01.992Z,20,0,1
3,1,T,click_3653,pallets/click,4,1,agent,A01,0,49.5,1.8,3.1,11,0,7,96760,5202,13863,0,510,1,2026-11-10T16:28:03.281Z,2026-11-10T16:29:00.784Z,11,7,1
3,1,C,click_3653,pallets/click,4,1,agent,A01,0,54.3,1.8,3.1,20,0,18,268748,5497,21970,0,939,1,2026-11-10T16:28:50.053Z,2026-11-10T16:29:52.370Z,20,9,1
3,1,R,click_3653,pallets/click,4,1,agent,A01,0,80.5,1.9,3.0,24,0,20,214502,7969,15377,2,405,1,2026-11-10T16:29:00.785Z,2026-11-10T16:30:29.347Z,24,21,1
3,1,F,more-itertools_1269,more-itertools/more-itertools,1,1,agent,A00,1,113.9,1.9,5.7,22,0,15,147706,11492,14975,1,732,0,2026-11-10T16:29:01.506Z,2026-11-10T16:31:06.272Z,22,0,1
3,1,C,more-itertools_1269,more-itertools/more-itertools,1,1,agent,A01,0,84.8,1.8,6.3,19,0,17,240306,8372,22756,0,602,1,2026-11-10T16:29:03.837Z,2026-11-10T16:30:39.924Z,19,7,1
3,1,R,more-itertools_1269,more-itertools/more-itertools,1,1,agent,A01,0,80.2,1.9,5.7,15,0,12,119659,8006,14449,1,884,1,2026-11-10T16:29:48.190Z,2026-11-10T16:31:19.068Z,15,13,1
3,1,T,more-itertools_1269,more-itertools/more-itertools,1,1,agent,A01,0,105.4,1.8,6.8,28,0,25,268700,10488,16201,1,1042,1,2026-11-10T16:29:52.371Z,2026-11-10T16:31:49.502Z,28,26,1
3,1,H,more-itertools_1269,more-itertools/more-itertools,1,1,agent,A01,0,296.9,1.8,3.1,38,0,28,311468,30556,14568,1,1133,2,2026-11-10T16:30:01.992Z,2026-11-10T16:35:06.876Z,38,36,1
3,1,H,more-itertools_1269,more-itertools/more-itertools,2,1,agent,A01,0,194.9,1.8,5.9,20,0,15,151490,19945,10649,0,951,1,2026-11-10T16:30:29.348Z,2026-11-10T16:33:55.117Z,20,15,1
3,1,T,more-itertools_1269,more-itertools/more-itertools,2,1,agent,A01,0,129.5,1.8,5.8,22,0,19,193696,12944,17311,1,450,1,2026-11-10T16:30:39.925Z,2026-11-10T16:33:00.052Z,22,20,1
3,1,R,more-itertools_1269,more-itertools/more-itertools,2,1,agent,A01,0,129.5,1.8,5.8,22,0,18,186264,12900,15487,2,533,1,2026-11-10T16:30:52.595Z,2026-11-10T16:33:12.728Z,22,19,1
3,1,C,more-itertools_1269,more-itertools/more-itertools,2,1,agent,A18,0,75.9,1.8,5.8,18,1,17,199721,7525,24241,0,470,1,2026-11-10T16:31:06.273Z,2026-11-10T16:32:32.995Z,18,4,1
3,1,F,more-itertools_1269,more-itertools/more-itertools,2,1,agent,A01,0,143.1,1.8,5.8,33,0,28,261802,14416,15197,2,380,1,2026-11-10T16:31:19.069Z,2026-11-10T16:33:52.978Z,33,0,1
3,1,C,more-itertools_1269,more-itertools/more-itertools,3,1,agent,A18,0,138.8,1.8,6.0,21,1,21,234591,14096,24448,0,1821,1,2026-11-10T16:31:49.503Z,2026-11-10T16:34:19.256Z,21,6,1
3,1,H,more-itertools_1269,more-itertools/more-itertools,3,1,agent,A05,0,300.0,1.9,7.1,18,1,18,137336,30558,11353,0,1080,1,2026-11-10T16:32:30.621Z,2026-11-10T16:37:42.672Z,18,17,1
3,1,R,more-itertools_1269,more-itertools/more-itertools,3,1,agent,A00,1,42.9,1.8,5.7,11,0,9,72472,4268,10628,0,507,0,2026-11-10T16:32:32.995Z,2026-11-10T16:33:26.495Z,11,10,1
3,1,F,more-itertools_1269,more-itertools/more-itertools,3,1,agent,A01,0,161.0,1.8,3.1,24,0,20,218511,16783,15483,2,4661,2,2026-11-10T16:33:00.052Z,2026-11-10T16:35:48.987Z,24,0,1
3,1,T,more-itertools_1269,more-itertools/more-itertools,3,1,agent,A01,0,75.8,1.8,6.4,21,0,18,182226,7872,17811,1,585,1,2026-11-10T16:33:12.729Z,2026-11-10T16:34:39.846Z,21,19,1
3,1,T,more-itertools_1269,more-itertools/more-itertools,4,1,agent,A01,0,108.4,1.8,3.1,24,0,21,210462,11262,16387,1,171341,2,2026-11-10T16:33:26.496Z,2026-11-10T16:35:22.872Z,24,22,1
3,1,F,more-itertools_1269,more-itertools/more-itertools,4,1,agent,A01,0,50.4,1.9,5.8,10,0,8,76771,5249,12437,0,559,1,2026-11-10T16:33:52.978Z,2026-11-10T16:34:54.085Z,10,0,1
3,1,R,more-itertools_1269,more-itertools/more-itertools,4,1,agent,A01,0,104.5,1.8,5.9,13,0,8,92713,10816,15961,1,1046,1,2026-11-10T16:33:55.118Z,2026-11-10T16:35:50.437Z,13,11,1
3,1,H,more-itertools_1269,more-itertools/more-itertools,4,1,agent,A01,0,231.2,1.8,6.4,30,0,28,279035,23853,14326,0,3327,1,2026-11-10T16:34:19.257Z,2026-11-10T16:38:21.662Z,30,29,1
3,1,C,more-itertools_1269,more-itertools/more-itertools,4,1,agent,A18,0,104.7,1.8,5.9,19,1,19,184042,10602,21402,0,546,1,2026-11-10T16:34:39.846Z,2026-11-10T16:36:35.378Z,19,2,1
3,1,T,click_3473,pallets/click,1,1,agent,A01,0,138.5,1.8,3.1,35,0,27,328272,14105,15531,2,0,1,2026-11-10T16:34:54.085Z,2026-11-10T16:37:20.617Z,35,31,1
3,1,C,click_3473,pallets/click,1,1,agent,A01,0,79.0,1.8,3.0,14,0,12,166940,7956,17529,0,813,2,2026-11-10T16:35:06.876Z,2026-11-10T16:36:33.759Z,14,5,1
3,1,F,click_3473,pallets/click,1,1,agent,A01,0,65.4,1.8,3.1,19,0,16,156565,6538,15186,1,605,2,2026-11-10T16:35:22.873Z,2026-11-10T16:36:36.364Z,19,0,1
3,1,R,click_3473,pallets/click,1,1,agent,A01,0,235.4,1.8,3.2,36,0,28,364948,23968,15373,3,0,1,2026-11-10T16:35:48.988Z,2026-11-10T16:39:52.581Z,36,32,1
3,1,H,click_3473,pallets/click,1,1,agent,A01,0,73.9,1.8,3.2,23,0,18,196606,7433,14490,1,498,1,2026-11-10T16:35:50.438Z,2026-11-10T16:37:12.596Z,23,18,1
3,1,H,click_3473,pallets/click,2,1,agent,A01,0,138.3,1.9,3.1,24,0,21,209444,14124,14823,1,956,2,2026-11-10T16:36:33.760Z,2026-11-10T16:39:00.499Z,24,22,1
3,1,R,click_3473,pallets/click,2,1,agent,A01,0,132.5,1.9,3.2,30,0,25,285643,13436,14829,2,610,1,2026-11-10T16:36:35.378Z,2026-11-10T16:38:56.315Z,30,27,1
3,1,F,click_3473,pallets/click,2,1,agent,A01,0,131.0,1.8,3.0,28,0,24,271920,13260,16273,2,581,2,2026-11-10T16:36:36.365Z,2026-11-10T16:38:55.479Z,28,0,1
3,1,C,click_3473,pallets/click,2,1,agent,A01,0,74.0,1.8,3.0,19,0,15,250327,7369,22043,0,434,1,2026-11-10T16:37:12.597Z,2026-11-10T16:38:34.504Z,19,9,1
3,1,T,click_3473,pallets/click,2,1,agent,A01,0,111.2,1.8,3.0,28,0,24,268054,11132,15627,2,1033,2,2026-11-10T16:37:20.618Z,2026-11-10T16:39:19.758Z,28,25,1
3,1,T,click_3473,pallets/click,3,1,agent,A01,0,172.6,1.8,3.0,13,0,10,108461,5310,14368,1,888,1,2026-11-10T16:37:42.672Z,2026-11-10T16:40:43.234Z,13,11,1
3,1,H,click_3473,pallets/click,3,1,agent,A01,0,89.2,1.8,3.1,17,0,14,146791,9090,14484,1,556,2,2026-11-10T16:38:21.663Z,2026-11-10T16:39:58.996Z,17,15,1
3,1,F,click_3473,pallets/click,3,1,agent,A01,0,77.5,1.9,3.1,18,0,13,150911,7746,14719,1,722,2,2026-11-10T16:38:34.505Z,2026-11-10T16:40:00.220Z,18,0,1
3,1,C,click_3473,pallets/click,3,1,agent,A01,0,63.7,1.9,2.9,16,0,14,184245,6338,17329,0,426,4,2026-11-10T16:38:55.480Z,2026-11-10T16:40:07.412Z,16,2,1
3,1,R,click_3473,pallets/click,3,1,agent,A01,0,112.7,1.9,3.1,18,0,14,172778,11428,15566,2,1066,1,2026-11-10T16:38:56.316Z,2026-11-10T16:40:57.251Z,18,15,1
3,1,R,click_3473,pallets/click,4,1,agent,A01,0,133.0,1.9,3.2,27,0,22,238578,13726,15918,1,0,1,2026-11-10T16:39:00.500Z,2026-11-10T16:41:21.637Z,27,25,1
3,1,C,click_3473,pallets/click,4,1,agent,A01,0,34.4,1.8,3.0,14,0,12,133268,3418,13944,0,515,4,2026-11-10T16:39:19.759Z,2026-11-10T16:40:02.225Z,14,0,1
3,1,F,click_3473,pallets/click,4,1,agent,A01,0,100.4,1.9,3.3,18,0,15,176116,10602,14483,1,580,1,2026-11-10T16:39:52.581Z,2026-11-10T16:41:41.281Z,18,0,1
3,1,H,click_3473,pallets/click,4,1,agent,A01,0,281.4,1.9,2.9,27,0,24,239462,30458,14856,1,1311,2,2026-11-10T16:39:58.996Z,2026-11-10T16:44:48.627Z,27,25,1
3,1,T,click_3473,pallets/click,4,1,agent,A01,0,124.9,1.9,2.8,31,0,27,291170,13212,14886,2,484,4,2026-11-10T16:40:00.220Z,2026-11-10T16:42:13.226Z,31,28,1
3,1,C,click_2969,pallets/click,1,1,agent,A01,0,48.3,1.9,3.2,12,0,8,104354,4853,11423,0,529,1,2026-11-10T16:40:02.226Z,2026-11-10T16:40:58.926Z,12,0,1
3,1,F,click_2969,pallets/click,1,1,agent,A01,0,39.2,1.9,3.3,7,0,5,53891,4005,11590,0,1854,1,2026-11-10T16:40:07.413Z,2026-11-10T16:40:55.082Z,7,0,1
3,1,H,click_2969,pallets/click,1,1,agent,A02,0,247.4,1.8,3.2,31,0,28,261357,26934,11592,0,476,1,2026-11-10T16:40:43.235Z,2026-11-10T16:44:58.821Z,31,30,1
3,1,T,click_2969,pallets/click,1,1,agent,A01,0,226.9,1.9,2.9,31,0,25,303772,24525,17143,3,747,4,2026-11-10T16:40:55.082Z,2026-11-10T16:44:50.063Z,31,26,1
3,1,R,click_2969,pallets/click,1,1,agent,A01,0,30.4,1.8,3.0,10,0,8,87900,3224,12224,0,935,1,2026-11-10T16:40:57.252Z,2026-11-10T16:41:35.718Z,10,9,1
3,1,R,click_2969,pallets/click,2,1,agent,A01,0,56.3,1.8,3.0,9,0,7,84288,6049,13302,0,610,1,2026-11-10T16:40:58.926Z,2026-11-10T16:42:03.250Z,9,8,1
3,1,T,click_2969,pallets/click,2,1,agent,A01,0,43.8,1.8,3.1,9,0,7,73501,4669,11322,0,403,1,2026-11-10T16:41:21.637Z,2026-11-10T16:42:13.276Z,9,8,1
3,1,H,click_2969,pallets/click,2,1,agent,A01,0,82.8,1.9,3.0,9,0,7,49259,8891,6843,0,608,1,2026-11-10T16:41:35.719Z,2026-11-10T16:43:06.594Z,9,8,1
3,1,F,click_2969,pallets/click,2,1,agent,A01,0,44.7,1.8,3.0,9,0,7,78191,4753,11971,0,522,1,2026-11-10T16:41:41.282Z,2026-11-10T16:42:33.970Z,9,0,1
3,1,C,click_2969,pallets/click,2,1,agent,A01,0,33.9,1.8,3.0,11,0,9,80817,3579,10173,0,1102,1,2026-11-10T16:42:03.250Z,2026-11-10T16:42:45.123Z,11,0,1
3,1,C,click_2969,pallets/click,3,1,agent,A01,0,78.7,1.8,3.0,15,0,13,181820,8383,17128,0,0,1,2026-11-10T16:42:13.227Z,2026-11-10T16:43:39.938Z,15,6,1
3,1,F,click_2969,pallets/click,3,1,agent,A01,0,48.1,1.8,3.1,9,0,7,85602,5057,13165,0,381,1,2026-11-10T16:42:13.276Z,2026-11-10T16:43:09.375Z,9,0,1
3,1,R,click_2969,pallets/click,3,1,agent,A01,0,36.1,1.8,3.0,8,0,6,54051,3807,8955,0,783,1,2026-11-10T16:42:33.970Z,2026-11-10T16:43:18.090Z,8,7,1
3,1,H,click_2969,pallets/click,3,1,agent,A01,0,69.3,1.8,3.0,11,0,7,62905,7464,7441,0,469,1,2026-11-10T16:42:45.123Z,2026-11-10T16:44:02.211Z,11,7,1
3,1,T,click_2969,pallets/click,3,1,agent,A01,0,40.6,1.8,3.0,11,0,9,101089,4306,13117,0,542,1,2026-11-10T16:43:06.594Z,2026-11-10T16:43:55.268Z,11,10,1
3,1,T,click_2969,pallets/click,4,1,agent,A01,0,98.2,1.8,3.1,16,0,13,132426,10724,14461,1,0,1,2026-11-10T16:43:09.376Z,2026-11-10T16:44:55.675Z,16,14,1
3,1,H,click_2969,pallets/click,4,1,agent,A01,0,119.2,1.8,3.0,15,0,13,99497,13120,9106,0,884,1,2026-11-10T16:43:18.090Z,2026-11-10T16:45:25.192Z,15,14,1
3,1,R,click_2969,pallets/click,4,1,agent,A01,0,40.2,1.8,3.0,10,0,6,61016,4339,8595,0,364,1,2026-11-10T16:43:39.938Z,2026-11-10T16:44:28.066Z,10,9,1
3,1,F,click_2969,pallets/click,4,1,agent,A01,0,53.7,1.8,3.1,11,0,8,90784,5824,12051,0,740,1,2026-11-10T16:43:55.269Z,2026-11-10T16:44:57.176Z,11,0,1
3,1,C,click_2969,pallets/click,4,1,agent,A01,0,114.8,1.8,3.1,23,0,18,307657,12295,19258,0,838,1,2026-11-10T16:44:02.212Z,2026-11-10T16:46:04.949Z,23,15,1
3,1,C,click_3328,pallets/click,1,1,agent,A01,0,39.7,1.8,3.4,9,0,7,77647,4365,10994,0,730,1,2026-11-10T16:44:28.067Z,2026-11-10T16:45:16.145Z,9,0,1
3,1,R,click_3328,pallets/click,1,1,agent,A01,0,182.9,1.9,3.4,17,0,14,132638,6627,14797,1,723,1,2026-11-10T16:44:48.628Z,2026-11-10T16:47:59.818Z,17,15,1
3,1,T,click_3328,pallets/click,1,1,agent,A01,0,48.7,1.9,2.8,12,0,10,103132,5091,12565,0,1147,4,2026-11-10T16:44:50.064Z,2026-11-10T16:45:46.563Z,12,11,1
3,1,H,click_3328,pallets/click,1,1,agent,A01,0,33.0,1.9,3.4,7,0,5,37568,3476,7080,0,692,1,2026-11-10T16:44:55.676Z,2026-11-10T16:45:37.199Z,7,6,1
3,1,F,click_3328,pallets/click,1,1,agent,A01,0,102.5,1.8,2.9,20,0,17,180401,10850,15567,1,762,4,2026-11-10T16:44:57.177Z,2026-11-10T16:46:47.694Z,20,0,1
3,1,F,click_3328,pallets/click,2,1,agent,A01,0,102.0,1.8,2.9,17,0,14,131841,10833,14737,1,979,4,2026-11-10T16:44:58.821Z,2026-11-10T16:46:48.746Z,17,0,1
3,1,H,click_3328,pallets/click,2,1,agent,A01,0,174.2,1.8,3.4,19,0,17,131723,19077,10025,0,621,1,2026-11-10T16:45:16.145Z,2026-11-10T16:48:18.713Z,19,18,1
3,1,T,click_3328,pallets/click,2,1,agent,A01,0,50.0,1.8,3.5,11,0,7,89582,5219,10862,0,621,1,2026-11-10T16:45:25.193Z,2026-11-10T16:46:23.740Z,11,7,1
3,1,R,click_3328,pallets/click,2,1,agent,A01,0,71.8,1.8,3.4,17,0,14,137737,7683,15042,1,483,1,2026-11-10T16:45:37.200Z,2026-11-10T16:46:57.542Z,17,15,1
3,1,C,click_3328,pallets/click,2,1,agent,A01,0,44.9,1.8,3.5,10,0,8,92272,4720,11606,0,682,1,2026-11-10T16:45:46.564Z,2026-11-10T16:46:39.855Z,10,0,1
3,1,H,click_3328,pallets/click,3,1,agent,A05,0,300.0,1.8,,40,1,28,349937,31107,15589,1,0,-1,2026-11-10T16:46:04.949Z,2026-11-10T16:51:09.980Z,40,38,1
3,1,F,click_3328,pallets/click,3,1,agent,A01,0,62.8,1.9,3.7,19,0,16,153784,6865,14568,1,681,1,2026-11-10T16:46:23.741Z,2026-11-10T16:47:35.417Z,19,0,1
3,1,T,click_3328,pallets/click,3,1,agent,A01,0,62.7,1.9,3.5,16,0,13,125973,6897,14809,1,823,1,2026-11-10T16:46:39.856Z,2026-11-10T16:47:51.139Z,16,14,1
3,1,R,click_3328,pallets/click,3,1,agent,A01,0,31.3,1.9,3.6,8,0,6,62800,3340,10110,0,689,1,2026-11-10T16:46:47.695Z,2026-11-10T16:47:27.805Z,8,7,1
3,1,C,click_3328,pallets/click,3,1,agent,A01,0,30.8,1.9,3.5,9,0,7,65553,3278,9937,0,814,1,2026-11-10T16:46:48.747Z,2026-11-10T16:47:28.205Z,9,0,1
3,1,C,click_3328,pallets/click,4,1,agent,A01,0,33.7,1.9,3.5,10,0,8,85201,3609,10984,0,717,1,2026-11-10T16:46:57.543Z,2026-11-10T16:47:40.068Z,10,0,1
3,1,R,click_3328,pallets/click,4,1,agent,A01,0,34.1,1.9,3.4,9,0,7,58257,3729,9073,0,841,1,2026-11-10T16:47:27.806Z,2026-11-10T16:48:10.474Z,9,8,1
3,1,T,click_3328,pallets/click,4,1,agent,A01,0,126.0,1.9,3.4,16,0,12,148423,13275,15036,1,1158,1,2026-11-10T16:47:28.206Z,2026-11-10T16:49:42.732Z,16,13,1
3,1,F,click_3328,pallets/click,4,1,agent,A01,0,38.7,1.9,3.5,12,0,10,94431,4179,11838,0,594,1,2026-11-10T16:47:35.418Z,2026-11-10T16:48:22.747Z,12,0,1
3,1,H,click_3328,pallets/click,4,1,agent,A01,0,149.7,1.8,22.0,19,0,15,135365,15773,14550,1,1056,1,2026-11-10T16:47:40.069Z,2026-11-10T16:50:36.855Z,19,16,1
3,1,C,werkzeug_3006,pallets/werkzeug,1,1,agent,A01,0,80.2,1.9,4.1,15,0,13,189571,8331,20293,0,1682,1,2026-11-10T16:47:51.139Z,2026-11-10T16:49:20.423Z,15,4,1
3,1,R,werkzeug_3006,pallets/werkzeug,1,1,agent,A01,0,84.1,1.8,4.1,17,0,15,170554,8670,14435,0,530,1,2026-11-10T16:47:59.819Z,2026-11-10T16:49:32.901Z,17,16,1
3,1,T,werkzeug_3006,pallets/werkzeug,1,1,agent,A01,0,93.4,1.8,4.1,23,0,20,200256,9654,14517,1,1974,1,2026-11-10T16:48:10.475Z,2026-11-10T16:49:52.972Z,23,21,1
3,1,F,werkzeug_3006,pallets/werkzeug,1,1,agent,A01,0,62.5,1.9,4.0,12,0,10,100424,6310,11994,0,1426,1,2026-11-10T16:48:18.714Z,2026-11-10T16:49:30.195Z,12,0,1
3,1,H,werkzeug_3006,pallets/werkzeug,1,1,agent,A01,0,74.3,1.8,5.1,11,0,9,67218,7691,9471,0,1576,1,2026-11-10T16:48:22.748Z,2026-11-10T16:49:47.066Z,11,10,1
3,1,H,werkzeug_3006,pallets/werkzeug,2,1,agent,A01,0,167.7,1.8,4.1,25,0,22,208854,17779,15634,1,1879,1,2026-11-10T16:49:20.424Z,2026-11-10T16:52:17.193Z,25,23,1
3,1,F,werkzeug_3006,pallets/werkzeug,2,1,agent,A01,0,83.8,1.9,4.2,26,0,18,215890,8690,14657,1,1295,1,2026-11-10T16:49:30.195Z,2026-11-10T16:51:03.273Z,26,0,1
3,1,T,werkzeug_3006,pallets/werkzeug,2,1,agent,A01,0,76.8,1.8,4.1,17,0,14,151918,7933,16572,1,1295,1,2026-11-10T16:49:32.902Z,2026-11-10T16:50:58.817Z,17,15,1
3,1,R,werkzeug_3006,pallets/werkzeug,2,1,agent,A01,0,96.6,1.9,4.2,27,0,24,207727,9937,14580,1,1295,1,2026-11-10T16:49:42.732Z,2026-11-10T16:51:28.675Z,27,25,1
3,1,C,werkzeug_3006,pallets/werkzeug,2,1,agent,A01,0,109.9,1.9,5.0,19,0,16,223546,11170,23170,0,1239,1,2026-11-10T16:49:47.067Z,2026-11-10T16:51:47.009Z,19,6,1
3,1,T,werkzeug_3006,pallets/werkzeug,3,1,agent,A01,0,75.2,1.8,4.9,16,0,13,147303,7744,15638,1,1432,1,2026-11-10T16:49:52.972Z,2026-11-10T16:51:18.046Z,16,14,1
3,1,C,werkzeug_3006,pallets/werkzeug,3,1,agent,A01,0,44.2,1.8,4.1,13,0,11,98769,4569,10337,0,832,1,2026-11-10T16:50:36.856Z,2026-11-10T16:51:30.157Z,13,0,1
3,1,F,werkzeug_3006,pallets/werkzeug,3,1,agent,A01,0,77.5,1.9,4.9,18,0,15,151920,8124,14932,1,1476,1,2026-11-10T16:50:58.818Z,2026-11-10T16:52:26.380Z,18,0,1
3,1,R,werkzeug_3006,pallets/werkzeug,3,1,agent,A01,0,35.5,1.8,4.5,9,0,7,74956,3653,12291,0,1568,1,2026-11-10T16:51:03.274Z,2026-11-10T16:51:48.142Z,9,8,1
3,1,H,werkzeug_3006,pallets/werkzeug,3,1,agent,A01,0,147.0,1.8,5.0,26,0,23,230670,15379,14410,1,1809,1,2026-11-10T16:51:09.981Z,2026-11-10T16:53:46.938Z,26,24,1
3,1,H,werkzeug_3006,pallets/werkzeug,4,1,agent,A01,0,153.5,1.8,3.0,25,0,22,214346,16067,14542,1,4411,2,2026-11-10T16:51:18.047Z,2026-11-10T16:53:59.415Z,25,23,1
3,1,R,werkzeug_3006,pallets/werkzeug,4,1,agent,A01,0,99.4,1.8,4.1,17,0,14,148796,10307,14503,1,841,1,2026-11-10T16:51:28.676Z,2026-11-10T16:53:17.178Z,17,15,1
3,1,F,werkzeug_3006,pallets/werkzeug,4,1,agent,A01,0,82.0,1.8,4.1,23,0,20,201435,8336,15523,1,1671,1,2026-11-10T16:51:30.158Z,2026-11-10T16:53:01.294Z,23,0,1
3,1,C,werkzeug_3006,pallets/werkzeug,4,1,agent,A01,0,147.4,1.8,4.4,22,0,19,282060,15361,24030,0,2270,1,2026-11-10T16:51:47.010Z,2026-11-10T16:54:23.771Z,22,5,1
3,1,T,werkzeug_3006,pallets/werkzeug,4,1,agent,A01,0,107.0,1.8,5.0,17,0,13,151493,11072,15513,1,1230,1,2026-11-10T16:51:48.142Z,2026-11-10T16:53:45.083Z,17,14,1
3,1,R,werkzeug_3163,pallets/werkzeug,1,1,agent,A01,0,30.3,1.8,3.0,10,0,8,65781,2963,8727,0,577,1,2026-11-10T16:52:17.193Z,2026-11-10T16:52:55.458Z,10,9,1
3,1,C,werkzeug_3163,pallets/werkzeug,1,1,agent,A01,0,39.7,1.8,3.0,9,0,7,64673,3929,9538,0,1204,1,2026-11-10T16:52:26.380Z,2026-11-10T16:53:13.913Z,9,0,1
3,1,F,werkzeug_3163,pallets/werkzeug,1,1,agent,A01,0,21.8,1.9,3.0,9,0,7,53411,2221,7692,0,488,1,2026-11-10T16:52:55.458Z,2026-11-10T16:53:25.093Z,9,0,1
3,1,T,werkzeug_3163,pallets/werkzeug,1,1,agent,A01,0,27.1,1.8,3.0,9,0,7,58213,2794,8509,0,582,1,2026-11-10T16:53:01.294Z,2026-11-10T16:53:36.149Z,9,8,1
3,1,H,werkzeug_3163,pallets/werkzeug,1,1,agent,A01,0,116.2,1.9,2.9,16,0,14,93017,12969,7917,0,582,1,2026-11-10T16:53:13.913Z,2026-11-10T16:55:18.059Z,16,15,1
3,1,H,werkzeug_3163,pallets/werkzeug,2,1,agent,A01,0,41.4,1.8,3.0,9,0,7,48716,4376,7674,0,582,1,2026-11-10T16:53:17.178Z,2026-11-10T16:54:06.508Z,9,8,1
3,1,T,werkzeug_3163,pallets/werkzeug,2,1,agent,A01,0,44.9,1.8,3.1,10,0,4,56167,4669,7775,0,648,1,2026-11-10T16:53:25.093Z,2026-11-10T16:54:17.982Z,10,6,1
3,1,F,werkzeug_3163,pallets/werkzeug,2,1,agent,A01,0,31.6,1.8,3.0,8,0,6,51297,3262,8402,0,485,1,2026-11-10T16:53:36.150Z,2026-11-10T16:54:15.619Z,8,0,1
3,1,C,werkzeug_3163,pallets/werkzeug,2,1,agent,A01,0,36.1,1.9,3.0,13,0,9,95586,3746,9957,0,577,1,2026-11-10T16:53:45.083Z,2026-11-10T16:54:29.153Z,13,0,1
3,1,R,werkzeug_3163,pallets/werkzeug,2,1,agent,A01,0,43.7,1.8,3.0,12,0,7,74236,4737,8653,0,488,1,2026-11-10T16:53:46.938Z,2026-11-10T16:54:38.623Z,12,11,1
3,1,F,werkzeug_3163,pallets/werkzeug,3,1,agent,A01,0,30.2,1.9,3.0,9,0,7,58417,3220,8304,0,582,1,2026-11-10T16:53:59.416Z,2026-11-10T16:54:37.470Z,9,0,1
3,1,H,werkzeug_3163,pallets/werkzeug,3,1,agent,A05,0,300.0,1.8,3.0,35,1,28,253072,31755,10126,0,586,1,2026-11-10T16:54:06.509Z,2026-11-10T16:59:14.553Z,35,34,1
3,1,T,werkzeug_3163,pallets/werkzeug,3,1,agent,A01,0,33.4,1.9,3.0,9,0,7,62492,3974,8967,0,530,1,2026-11-10T16:54:15.619Z,2026-11-10T16:54:57.092Z,9,8,1
3,1,C,werkzeug_3163,pallets/werkzeug,3,1,agent,A01,0,31.4,1.9,3.0,8,0,6,53914,3704,9178,0,503,1,2026-11-10T16:54:17.982Z,2026-11-10T16:54:57.440Z,8,0,1
3,1,R,werkzeug_3163,pallets/werkzeug,3,1,agent,A01,0,32.5,1.8,3.1,11,0,8,69022,3828,8239,0,582,1,2026-11-10T16:54:23.772Z,2026-11-10T16:55:04.443Z,11,10,1
3,1,R,werkzeug_3163,pallets/werkzeug,4,1,agent,A01,0,25.9,1.8,3.1,9,0,7,57432,3066,8616,0,610,1,2026-11-10T16:54:29.154Z,2026-11-10T16:55:03.201Z,9,8,1
3,1,C,werkzeug_3163,pallets/werkzeug,4,1,agent,A01,0,38.8,1.9,3.0,11,0,9,81449,4361,11998,0,491,1,2026-11-10T16:54:37.471Z,2026-11-10T16:55:24.147Z,11,0,1
3,1,T,werkzeug_3163,pallets/werkzeug,4,1,agent,A01,0,45.2,1.8,3.0,16,0,8,113101,5063,8463,0,488,1,2026-11-10T16:54:38.624Z,2026-11-10T16:55:31.763Z,16,9,1
3,1,H,werkzeug_3163,pallets/werkzeug,4,1,agent,A01,0,40.8,1.9,3.0,10,0,8,48981,4341,5977,0,582,1,2026-11-10T16:54:57.092Z,2026-11-10T16:55:45.820Z,10,9,1
3,1,F,werkzeug_3163,pallets/werkzeug,4,1,agent,A01,0,31.0,1.9,3.0,11,0,9,86290,3304,10594,0,614,1,2026-11-10T16:54:57.440Z,2026-11-10T16:55:36.554Z,11,0,1
3,1,C,prettytable_445,jazzband/prettytable,1,1,agent,A00,1,38.1,2.1,3.6,14,0,12,108874,3940,12382,0,527,0,2026-11-10T16:55:03.201Z,2026-11-10T16:55:50.081Z,14,0,1
3,1,R,prettytable_445,jazzband/prettytable,1,1,agent,A01,0,93.9,2.1,3.5,28,0,23,251277,9994,14891,3,571,1,2026-11-10T16:55:04.444Z,2026-11-10T16:56:47.147Z,28,24,1
3,1,F,prettytable_445,jazzband/prettytable,1,1,agent,A01,0,78.1,2.1,3.5,26,0,21,231301,8246,12765,0,0,1,2026-11-10T16:55:18.059Z,2026-11-10T16:56:44.974Z,26,0,1
3,1,T,prettytable_445,jazzband/prettytable,1,1,agent,A00,1,54.5,2.1,3.5,19,0,16,146949,5654,15046,1,545,0,2026-11-10T16:55:24.147Z,2026-11-10T16:56:27.213Z,19,17,1
3,1,H,prettytable_445,jazzband/prettytable,1,1,agent,A01,0,198.2,2.1,3.5,37,0,28,337099,21053,14542,1,0,1,2026-11-10T16:55:31.763Z,2026-11-10T16:58:58.761Z,37,35,1
3,1,H,prettytable_445,jazzband/prettytable,2,1,agent,A01,0,228.5,2.1,3.5,45,0,28,435463,24281,13630,0,0,1,2026-11-10T16:55:36.555Z,2026-11-10T16:59:33.546Z,45,44,1
3,1,T,prettytable_445,jazzband/prettytable,2,1,agent,A00,1,42.0,2.1,3.6,17,0,15,163599,4385,14013,0,560,0,2026-11-10T16:55:45.820Z,2026-11-10T16:56:36.706Z,17,16,1
3,1,F,prettytable_445,jazzband/prettytable,2,1,agent,A00,1,36.6,2.1,3.5,11,0,9,105554,3866,14154,0,545,0,2026-11-10T16:55:50.081Z,2026-11-10T16:56:35.353Z,11,0,1
3,1,R,prettytable_445,jazzband/prettytable,2,1,agent,A00,1,84.1,2.1,3.5,25,0,21,207387,8818,14871,2,595,0,2026-11-10T16:56:27.213Z,2026-11-10T16:57:59.895Z,25,22,1
3,1,C,prettytable_445,jazzband/prettytable,2,1,agent,A00,1,40.3,2.1,3.6,16,0,14,195159,4111,18738,0,560,0,2026-11-10T16:56:35.354Z,2026-11-10T16:57:24.638Z,16,6,1
3,1,C,prettytable_445,jazzband/prettytable,3,1,agent,A01,0,37.0,2.1,3.5,13,0,11,93379,3779,10078,0,571,1,2026-11-10T16:56:36.707Z,2026-11-10T16:57:22.633Z,13,0,1
3,1,T,prettytable_445,jazzband/prettytable,3,1,agent,A01,0,77.0,2.1,3.5,21,0,18,188026,7950,15706,1,957,1,2026-11-10T16:56:44.974Z,2026-11-10T16:58:10.691Z,21,19,1
3,1,F,prettytable_445,jazzband/prettytable,3,1,agent,A01,0,30.8,2.1,3.7,13,0,11,90752,3104,9519,0,571,1,2026-11-10T16:56:47.148Z,2026-11-10T16:57:27.023Z,13,0,1
3,1,H,prettytable_445,jazzband/prettytable,3,1,agent,A01,0,295.6,2.2,3.4,31,0,28,288408,30948,21337,1,592,4,2026-11-10T16:57:22.634Z,2026-11-10T17:02:27.065Z,31,29,1
3,1,R,prettytable_445,jazzband/prettytable,3,1,agent,A00,1,68.3,2.1,3.5,20,0,15,157725,7029,14410,1,538,0,2026-11-10T16:57:24.639Z,2026-11-10T16:58:41.734Z,20,18,1
3,1,R,prettytable_445,jazzband/prettytable,4,1,agent,A01,0,69.6,2.1,3.6,18,0,15,137238,7204,14649,1,979,1,2026-11-10T16:57:27.024Z,2026-11-10T16:58:45.530Z,18,16,1
3,1,H,prettytable_445,jazzband/prettytable,4,1,agent,A01,0,295.6,2.1,3.5,47,0,28,389065,31030,18255,1,0,1,2026-11-10T16:57:59.895Z,2026-11-10T17:03:04.303Z,47,45,1
3,1,F,prettytable_445,jazzband/prettytable,4,1,agent,A01,0,53.1,2.1,3.5,21,0,18,153169,5502,15262,1,979,1,2026-11-10T16:58:10.692Z,2026-11-10T16:59:12.599Z,21,0,1
3,1,T,prettytable_445,jazzband/prettytable,4,1,agent,A01,0,48.4,2.1,3.6,17,0,14,137346,5016,14372,1,571,1,2026-11-10T16:58:41.735Z,2026-11-10T16:59:39.031Z,17,15,1
3,1,C,prettytable_445,jazzband/prettytable,4,1,agent,A00,1,45.0,2.1,3.6,15,0,13,164454,4652,17458,0,585,0,2026-11-10T16:58:45.531Z,2026-11-10T16:59:39.421Z,15,5,1
3,1,R,structlog_747,hynek/structlog,1,1,agent,A00,1,62.5,2.1,3.5,21,0,15,165315,6483,14465,1,841,0,2026-11-10T16:58:58.762Z,2026-11-10T17:00:10.036Z,21,19,1
3,1,H,structlog_747,hynek/structlog,1,1,agent,A01,0,101.5,2.1,3.5,13,0,11,90006,10661,9541,0,722,1,2026-11-10T16:59:12.599Z,2026-11-10T17:01:02.960Z,13,12,1
3,1,T,structlog_747,hynek/structlog,1,1,agent,A00,1,28.0,2.1,3.5,13,0,11,117004,2816,14298,0,503,0,2026-11-10T16:59:14.554Z,2026-11-10T16:59:51.257Z,13,12,1
3,1,C,structlog_747,hynek/structlog,1,1,agent,A01,0,42.0,2.1,3.5,15,0,13,141990,4265,16142,0,495,1,2026-11-10T16:59:33.547Z,2026-11-10T17:00:24.231Z,15,1,1
3,1,F,structlog_747,hynek/structlog,1,1,agent,A00,1,48.8,2.1,3.5,17,0,14,128608,4905,15016,1,841,0,2026-11-10T16:59:39.032Z,2026-11-10T17:00:36.583Z,17,0,1
3,1,F,structlog_747,hynek/structlog,2,1,agent,A01,0,24.6,2.1,3.6,15,0,13,133167,2375,13995,0,495,1,2026-11-10T16:59:39.422Z,2026-11-10T17:00:12.924Z,15,0,1
3,1,C,structlog_747,hynek/structlog,2,1,agent,A01,0,47.8,2.1,3.5,20,0,18,244132,4805,20738,0,654,1,2026-11-10T16:59:51.258Z,2026-11-10T17:00:47.761Z,20,7,1
3,1,T,structlog_747,hynek/structlog,2,1,agent,A01,0,22.0,2.1,3.6,12,0,10,103225,2155,12094,0,495,1,2026-11-10T17:00:10.037Z,2026-11-10T17:00:40.931Z,12,11,1
3,1,H,structlog_747,hynek/structlog,2,1,agent,A01,0,32.1,2.1,3.5,12,0,10,89719,3278,10217,0,495,1,2026-11-10T17:00:12.925Z,2026-11-10T17:00:53.792Z,12,11,1
3,1,R,structlog_747,hynek/structlog,2,1,agent,A00,1,93.7,2.1,3.5,27,0,24,232421,9340,14883,1,849,0,2026-11-10T17:00:24.231Z,2026-11-10T17:02:06.527Z,27,25,1
3,1,R,structlog_747,hynek/structlog,3,1,agent,A01,0,60.6,2.2,3.5,20,0,17,166329,5919,15099,1,495,1,2026-11-10T17:00:36.583Z,2026-11-10T17:01:46.060Z,20,18,1
3,1,H,structlog_747,hynek/structlog,3,1,agent,A01,0,157.0,2.1,3.5,28,0,25,232516,16333,14401,1,637,1,2026-11-10T17:00:40.932Z,2026-11-10T17:03:26.721Z,28,26,1
3,1,C,structlog_747,hynek/structlog,3,1,agent,A00,1,19.7,2.1,3.5,11,0,9,74676,1924,10939,0,503,0,2026-11-10T17:00:47.762Z,2026-11-10T17:01:16.245Z,11,0,1
3,1,F,structlog_747,hynek/structlog,3,1,agent,A00,1,29.5,2.1,3.5,13,0,11,101291,2691,12342,0,503,0,2026-11-10T17:00:53.793Z,2026-11-10T17:01:32.102Z,13,0,1
3,1,T,structlog_747,hynek/structlog,3,1,agent,A00,1,21.6,2.1,3.5,12,0,10,98040,1883,11196,0,503,0,2026-11-10T17:01:02.961Z,2026-11-10T17:01:33.257Z,12,11,1
3,1,T,structlog_747,hynek/structlog,4,1,agent,A00,1,20.4,2.1,3.5,10,0,8,62323,1862,8356,0,503,0,2026-11-10T17:01:16.246Z,2026-11-10T17:01:45.528Z,10,9,1
3,1,F,structlog_747,hynek/structlog,4,1,agent,A01,0,27.9,2.1,3.5,14,0,11,120666,2874,12476,0,495,1,2026-11-10T17:01:32.103Z,2026-11-10T17:02:08.759Z,14,0,1
3,1,C,structlog_747,hynek/structlog,4,1,agent,A01,0,40.0,2.1,3.5,12,0,10,104242,4076,15791,0,495,1,2026-11-10T17:01:33.257Z,2026-11-10T17:02:21.985Z,12,1,1
3,1,H,structlog_747,hynek/structlog,4,1,agent,A01,0,87.7,2.1,3.5,23,0,20,176065,9333,14367,1,495,1,2026-11-10T17:01:45.529Z,2026-11-10T17:03:22.064Z,23,21,1
3,1,R,structlog_747,hynek/structlog,4,1,agent,A00,1,51.8,2.1,3.5,19,0,16,160030,5445,14947,1,503,0,2026-11-10T17:01:46.060Z,2026-11-10T17:02:46.559Z,19,17,1
3,1,R,pluggy_731,pytest-dev/pluggy,1,1,agent,A00,1,22.6,2.3,3.8,9,0,7,63047,2292,9420,0,510,0,2026-11-10T17:02:06.527Z,2026-11-10T17:02:38.420Z,9,8,1
3,1,F,pluggy_731,pytest-dev/pluggy,1,1,agent,A00,1,144.5,2.3,3.9,37,0,26,360784,15323,14688,1,510,0,2026-11-10T17:02:08.760Z,2026-11-10T17:04:42.541Z,37,0,1
3,1,C,pluggy_731,pytest-dev/pluggy,1,1,agent,A00,1,27.5,2.3,3.8,9,0,7,54382,2865,8629,0,474,0,2026-11-10T17:02:21.986Z,2026-11-10T17:02:58.639Z,9,0,1
3,1,H,pluggy_731,pytest-dev/pluggy,1,1,agent,A00,1,76.3,2.3,3.8,17,0,10,147367,8087,10865,0,474,0,2026-11-10T17:02:27.065Z,2026-11-10T17:03:52.577Z,17,11,1
3,1,T,pluggy_731,pytest-dev/pluggy,1,1,agent,A00,1,23.3,2.3,3.9,9,0,7,54956,2365,8485,0,474,0,2026-11-10T17:02:38.420Z,2026-11-10T17:03:11.069Z,9,8,1
3,1,T,pluggy_731,pytest-dev/pluggy,2,1,agent,A01,0,44.9,2.3,3.9,11,0,7,71520,4751,9338,0,575,1,2026-11-10T17:02:46.560Z,2026-11-10T17:03:40.651Z,11,7,1
3,1,H,pluggy_731,pytest-dev/pluggy,2,1,agent,A01,0,150.6,2.3,3.9,33,0,28,294366,16179,14499,0,0,1,2026-11-10T17:02:58.640Z,2026-11-10T17:05:38.609Z,33,32,1
3,1,C,pluggy_731,pytest-dev/pluggy,2,1,agent,A00,1,19.7,2.3,3.9,9,0,7,53143,2081,8155,0,474,0,2026-11-10T17:03:04.304Z,2026-11-10T17:03:33.184Z,9,0,1
3,1,F,pluggy_731,pytest-dev/pluggy,2,1,agent,A00,1,40.5,2.3,3.8,14,0,8,105678,4291,9811,0,474,0,2026-11-10T17:03:11.070Z,2026-11-10T17:04:00.743Z,14,0,1
3,1,R,pluggy_731,pytest-dev/pluggy,2,1,agent,A01,0,133.2,2.3,3.9,18,0,13,160057,14330,14437,1,15825,1,2026-11-10T17:03:22.065Z,2026-11-10T17:05:44.600Z,18,16,1
3,1,H,pluggy_731,pytest-dev/pluggy,3,1,agent,A00,1,40.9,2.3,3.8,13,0,11,96382,4378,9497,0,474,0,2026-11-10T17:03:26.721Z,2026-11-10T17:04:16.806Z,13,12,1
3,1,F,pluggy_731,pytest-dev/pluggy,3,1,agent,A01,0,112.5,2.3,3.7,22,0,19,206459,12027,15092,1,19107,1,2026-11-10T17:03:33.185Z,2026-11-10T17:05:34.879Z,22,0,1
3,1,T,pluggy_731,pytest-dev/pluggy,3,1,agent,A01,0,57.9,2.3,3.7,15,0,13,128230,6135,12624,0,874,1,2026-11-10T17:03:40.651Z,2026-11-10T17:04:47.771Z,15,14,1
3,1,R,pluggy_731,pytest-dev/pluggy,3,1,agent,A00,1,46.8,2.3,4.0,12,0,10,102137,4884,12839,0,474,0,2026-11-10T17:03:52.577Z,2026-11-10T17:04:48.875Z,12,11,1
3,1,C,pluggy_731,pytest-dev/pluggy,3,1,agent,A00,1,42.2,2.3,4.0,14,0,9,116654,4362,11605,0,474,0,2026-11-10T17:04:00.743Z,2026-11-10T17:04:52.431Z,14,0,1
3,1,C,pluggy_731,pytest-dev/pluggy,4,1,agent,A00,1,27.6,2.2,4.0,8,0,6,60801,2878,10668,0,474,0,2026-11-10T17:04:16.806Z,2026-11-10T17:04:53.866Z,8,0,1
3,1,R,pluggy_731,pytest-dev/pluggy,4,1,agent,A00,1,23.3,2.4,3.8,9,0,7,54911,2470,8512,0,474,0,2026-11-10T17:04:42.541Z,2026-11-10T17:05:15.188Z,9,8,1
3,1,T,pluggy_731,pytest-dev/pluggy,4,1,agent,A00,1,21.7,2.4,3.9,9,0,7,68063,2249,10407,0,474,0,2026-11-10T17:04:47.772Z,2026-11-10T17:05:19.017Z,9,8,1
3,1,F,pluggy_731,pytest-dev/pluggy,4,1,agent,A01,0,77.9,2.4,3.7,17,0,14,146908,8177,14719,1,1326,1,2026-11-10T17:04:48.875Z,2026-11-10T17:06:16.193Z,17,0,1
3,1,H,pluggy_731,pytest-dev/pluggy,4,1,agent,A00,1,49.4,2.3,3.9,16,0,14,110802,5216,9629,0,474,0,2026-11-10T17:04:52.432Z,2026-11-10T17:05:51.135Z,16,15,1
3,1,C,attrs_1541,python-attrs/attrs,1,1,agent,A01,0,24.6,2.1,6.6,11,0,7,81342,2546,9203,0,628,1,2026-11-10T17:04:53.866Z,2026-11-10T17:05:30.321Z,11,0,1
3,1,F,attrs_1541,python-attrs/attrs,1,1,agent,A01,0,74.5,2.1,6.8,15,0,11,128960,7632,17321,1,1031,1,2026-11-10T17:05:15.188Z,2026-11-10T17:06:41.901Z,15,0,1
3,1,R,attrs_1541,python-attrs/attrs,1,1,agent,A01,0,69.6,2.1,6.9,18,0,15,138274,7186,15490,1,1022,1,2026-11-10T17:05:19.018Z,2026-11-10T17:06:40.919Z,18,16,1
3,1,H,attrs_1541,python-attrs/attrs,1,1,agent,A01,0,85.0,2.1,3.6,20,0,18,194149,8992,14257,0,1649,4,2026-11-10T17:05:30.322Z,2026-11-10T17:07:04.246Z,20,19,1
3,1,T,attrs_1541,python-attrs/attrs,1,1,agent,A01,0,30.7,2.1,6.7,10,0,7,64962,3095,8747,0,653,1,2026-11-10T17:05:34.879Z,2026-11-10T17:06:17.746Z,10,8,1
3,1,T,attrs_1541,python-attrs/attrs,2,1,agent,A01,0,31.1,2.1,4.0,10,0,8,72573,3112,10988,0,1955,2,2026-11-10T17:05:38.610Z,2026-11-10T17:06:19.126Z,10,9,1
3,1,H,attrs_1541,python-attrs/attrs,2,1,agent,A01,0,236.7,2.1,3.8,30,0,25,251935,25463,14588,1,2019,2,2026-11-10T17:05:44.601Z,2026-11-10T17:09:50.404Z,30,28,1
3,1,R,attrs_1541,python-attrs/attrs,2,1,agent,A01,0,35.0,2.1,6.8,11,0,9,61823,3570,8649,0,763,1,2026-11-10T17:05:51.135Z,2026-11-10T17:06:38.264Z,11,10,1
3,1,F,attrs_1541,python-attrs/attrs,2,1,agent,A01,0,50.9,2.2,6.8,14,0,12,104610,5364,12102,0,1338,1,2026-11-10T17:06:16.194Z,2026-11-10T17:07:19.258Z,14,0,1
3,1,C,attrs_1541,python-attrs/attrs,2,1,agent,A01,0,49.9,2.1,3.9,14,0,12,124408,5295,12984,0,1206,2,2026-11-10T17:06:17.747Z,2026-11-10T17:07:17.051Z,14,0,1
3,1,T,attrs_1541,python-attrs/attrs,3,1,agent,A01,0,96.9,2.1,3.7,19,0,16,158920,10373,14723,1,1034,4,2026-11-10T17:06:19.126Z,2026-11-10T17:08:05.024Z,19,17,1
3,1,H,attrs_1541,python-attrs/attrs,3,1,agent,A01,0,289.7,2.2,6.7,44,0,28,388569,31608,15051,1,1160,1,2026-11-10T17:06:38.265Z,2026-11-10T17:11:40.095Z,44,42,1
3,1,F,attrs_1541,python-attrs/attrs,3,1,agent,A01,0,33.1,2.1,6.8,8,0,6,54603,3514,8798,0,1396,1,2026-11-10T17:06:40.920Z,2026-11-10T17:07:25.994Z,8,0,1
3,1,R,attrs_1541,python-attrs/attrs,3,1,agent,A01,0,85.0,2.1,6.8,16,0,13,113147,9142,14753,1,1757,1,2026-11-10T17:06:41.901Z,2026-11-10T17:08:18.988Z,16,14,1
3,1,C,attrs_1541,python-attrs/attrs,3,1,agent,A01,0,45.6,2.1,6.6,12,0,10,102600,4895,12926,0,1172,1,2026-11-10T17:07:04.247Z,2026-11-10T17:08:01.755Z,12,0,1
3,1,C,attrs_1541,python-attrs/attrs,4,1,agent,A01,0,94.5,2.2,3.6,23,0,18,208463,9811,14142,0,1611,4,2026-11-10T17:07:17.052Z,2026-11-10T17:09:00.548Z,23,0,1
3,1,R,attrs_1541,python-attrs/attrs,4,1,agent,A01,0,50.5,2.1,6.7,15,0,13,107280,5245,11025,0,1124,1,2026-11-10T17:07:19.259Z,2026-11-10T17:08:21.765Z,15,14,1
3,1,F,attrs_1541,python-attrs/attrs,4,1,agent,A01,0,117.9,2.1,3.7,32,0,28,295573,12262,14714,1,2363,4,2026-11-10T17:07:25.994Z,2026-11-10T17:09:32.701Z,32,0,1
3,1,H,attrs_1541,python-attrs/attrs,4,1,agent,A01,0,129.9,2.2,3.7,20,0,18,170191,13694,13547,0,734,4,2026-11-10T17:08:01.755Z,2026-11-10T17:10:20.670Z,20,19,1
3,1,T,attrs_1541,python-attrs/attrs,4,1,agent,A01,0,68.4,2.1,6.7,17,0,13,144693,6968,15492,1,894,1,2026-11-10T17:08:05.024Z,2026-11-10T17:09:25.332Z,17,14,1
3,1,R,werkzeug_3298,pallets/werkzeug,1,1,agent,A00,1,60.2,1.9,3.0,11,0,9,95517,6226,15633,0,1147,0,2026-11-10T17:08:18.989Z,2026-11-10T17:09:27.053Z,11,10,1
3,1,F,werkzeug_3298,pallets/werkzeug,1,1,agent,A01,0,42.7,1.8,2.9,11,0,9,95140,4347,12222,0,783,1,2026-11-10T17:08:21.766Z,2026-11-10T17:09:12.302Z,11,0,1
3,1,C,werkzeug_3298,pallets/werkzeug,1,1,agent,A00,1,49.6,1.8,2.9,11,0,9,94476,5313,15234,0,1268,0,2026-11-10T17:09:00.549Z,2026-11-10T17:09:57.847Z,11,0,1
3,1,T,werkzeug_3298,pallets/werkzeug,1,1,agent,A00,1,46.4,1.8,2.9,13,0,11,116984,5007,13353,0,1147,0,2026-11-10T17:09:12.303Z,2026-11-10T17:10:06.403Z,13,12,1
3,1,H,werkzeug_3298,pallets/werkzeug,1,1,agent,A01,0,85.7,1.9,2.9,14,0,9,103198,9549,9519,0,801,1,2026-11-10T17:09:25.332Z,2026-11-10T17:10:59.056Z,14,9,1
3,1,H,werkzeug_3298,pallets/werkzeug,2,1,agent,A05,0,300.0,1.9,2.9,25,1,25,203176,32042,11844,0,1320,1,2026-11-10T17:09:27.053Z,2026-11-10T17:14:34.903Z,25,24,1
3,1,T,werkzeug_3298,pallets/werkzeug,2,1,agent,A00,1,41.7,1.8,3.0,10,0,8,83440,4532,12348,0,1247,0,2026-11-10T17:09:32.701Z,2026-11-10T17:10:22.373Z,10,9,1
3,1,C,werkzeug_3298,pallets/werkzeug,2,1,agent,A00,1,42.4,1.8,2.9,10,0,8,78823,4735,11084,0,1302,0,2026-11-10T17:09:50.405Z,2026-11-10T17:10:40.688Z,10,0,1
3,1,F,werkzeug_3298,pallets/werkzeug,2,1,agent,A00,1,61.8,1.8,2.9,14,0,11,126355,6867,15136,1,1577,0,2026-11-10T17:09:57.847Z,2026-11-10T17:11:07.522Z,14,0,1
3,1,R,werkzeug_3298,pallets/werkzeug,2,1,agent,A00,1,39.1,1.8,2.9,11,0,9,85020,4359,10609,0,1103,0,2026-11-10T17:10:06.403Z,2026-11-10T17:10:53.286Z,11,10,1
3,1,H,werkzeug_3298,pallets/werkzeug,3,1,agent,A01,0,188.8,1.9,2.9,19,0,14,156078,20372,14614,1,783,1,2026-11-10T17:10:20.671Z,2026-11-10T17:13:37.422Z,19,14,1
3,1,C,werkzeug_3298,pallets/werkzeug,3,1,agent,A01,0,70.3,1.8,3.0,17,0,15,183238,7640,16987,0,1457,2,2026-11-10T17:10:22.374Z,2026-11-10T17:11:40.670Z,17,3,1
3,1,R,werkzeug_3298,pallets/werkzeug,3,1,agent,A01,0,62.8,1.8,3.0,14,0,9,122492,6734,13067,0,858,1,2026-11-10T17:10:40.689Z,2026-11-10T17:11:51.567Z,14,13,1
3,1,F,werkzeug_3298,pallets/werkzeug,3,1,agent,A01,0,52.4,1.9,3.0,12,0,10,111206,5599,13554,0,783,1,2026-11-10T17:10:53.287Z,2026-11-10T17:11:53.794Z,12,0,1
3,1,T,werkzeug_3298,pallets/werkzeug,3,1,agent,A01,0,43.6,1.8,2.9,13,0,10,106438,4608,11508,0,783,1,2026-11-10T17:10:59.056Z,2026-11-10T17:11:50.590Z,13,11,1
3,1,T,werkzeug_3298,pallets/werkzeug,4,1,agent,A00,1,48.5,1.8,2.9,10,0,8,92234,5180,13725,0,1145,0,2026-11-10T17:11:07.522Z,2026-11-10T17:12:03.819Z,10,9,1
3,1,F,werkzeug_3298,pallets/werkzeug,4,1,agent,A01,0,132.5,1.9,2.9,22,0,18,189221,13762,14752,2,1419,1,2026-11-10T17:11:40.096Z,2026-11-10T17:14:00.425Z,22,0,1
3,1,R,werkzeug_3298,pallets/werkzeug,4,1,agent,A00,1,44.6,1.9,2.9,12,0,10,96197,4780,11152,0,1147,0,2026-11-10T17:11:40.670Z,2026-11-10T17:12:33.159Z,12,11,1
3,1,C,werkzeug_3298,pallets/werkzeug,4,1,agent,A18,0,125.3,1.9,3.0,23,1,22,314847,12878,24251,0,692,1,2026-11-10T17:11:50.591Z,2026-11-10T17:14:04.108Z,23,12,1
3,1,H,werkzeug_3298,pallets/werkzeug,4,1,agent,A01,0,53.8,1.9,2.9,9,0,7,58321,5793,9116,0,666,2,2026-11-10T17:11:51.568Z,2026-11-10T17:12:53.429Z,9,8,1
3,1,R,tenacity_629,jd/tenacity,1,1,agent,A01,0,92.7,2.1,5.3,15,0,11,119867,9662,14519,1,1702,1,2026-11-10T17:11:53.795Z,2026-11-10T17:13:37.100Z,15,13,1
3,1,H,tenacity_629,jd/tenacity,1,1,agent,A01,0,292.5,2.1,5.3,31,0,25,278587,30746,15416,1,1719,1,2026-11-10T17:12:03.819Z,2026-11-10T17:17:06.900Z,31,25,1
3,1,F,tenacity_629,jd/tenacity,1,1,agent,A01,0,70.2,2.1,5.3,13,0,10,108621,7143,14693,1,1638,1,2026-11-10T17:12:33.160Z,2026-11-10T17:13:53.911Z,13,0,1
3,1,T,tenacity_629,jd/tenacity,1,1,agent,A01,0,162.2,2.1,5.3,27,0,23,263360,16483,16070,2,1661,1,2026-11-10T17:12:53.430Z,2026-11-10T17:15:46.223Z,27,24,1
3,1,C,tenacity_629,jd/tenacity,1,1,agent,A18,0,115.7,2.1,5.3,17,1,17,224060,11642,23064,0,1574,1,2026-11-10T17:13:37.101Z,2026-11-10T17:15:43.402Z,17,8,1
3,1,C,tenacity_629,jd/tenacity,2,1,agent,A18,0,106.4,2.1,5.3,14,1,14,193225,10806,24101,0,1841,1,2026-11-10T17:13:37.423Z,2026-11-10T17:15:34.351Z,14,4,1
3,1,T,tenacity_629,jd/tenacity,2,1,agent,A02,0,198.5,2.1,5.3,33,0,28,318350,20732,15956,3,2112,1,2026-11-10T17:13:53.912Z,2026-11-10T17:17:22.884Z,33,28,1
3,1,F,tenacity_629,jd/tenacity,2,1,agent,A01,0,57.4,2.1,5.2,10,0,8,101084,5973,14177,0,1665,1,2026-11-10T17:14:00.425Z,2026-11-10T17:15:08.348Z,10,0,1
3,1,H,tenacity_629,jd/tenacity,2,1,agent,A01,0,227.4,2.1,3.5,23,0,20,211404,24266,14646,1,1874,2,2026-11-10T17:14:04.109Z,2026-11-10T17:18:00.297Z,23,21,1
3,1,R,tenacity_629,jd/tenacity,2,1,agent,A01,0,67.7,2.1,5.4,11,0,8,97895,6926,14723,1,1737,1,2026-11-10T17:14:34.904Z,2026-11-10T17:15:53.187Z,11,9,1
3,1,C,tenacity_629,jd/tenacity,3,1,agent,A00,1,58.6,2.1,5.2,13,0,10,133523,5648,14543,0,1280,0,2026-11-10T17:15:08.349Z,2026-11-10T17:16:17.420Z,13,3,1
3,1,H,tenacity_629,jd/tenacity,3,1,agent,A01,0,73.3,2.1,5.3,10,0,8,70403,7941,9953,0,1227,1,2026-11-10T17:15:34.351Z,2026-11-10T17:16:58.254Z,10,9,1
3,1,R,tenacity_629,jd/tenacity,3,1,agent,A01,0,48.6,2.2,5.3,9,0,7,84545,5261,13481,0,1767,1,2026-11-10T17:15:43.403Z,2026-11-10T17:16:42.464Z,9,8,1
3,1,F,tenacity_629,jd/tenacity,3,1,agent,A01,0,46.7,2.1,5.4,9,0,7,78046,5057,13224,0,1286,1,2026-11-10T17:15:46.224Z,2026-11-10T17:16:43.523Z,9,0,1
3,1,T,tenacity_629,jd/tenacity,3,1,agent,A01,0,55.1,2.1,5.3,10,0,8,99115,5952,14226,0,1639,1,2026-11-10T17:15:53.188Z,2026-11-10T17:16:58.855Z,10,9,1
3,1,T,tenacity_629,jd/tenacity,4,1,agent,A01,0,76.3,2.1,5.2,13,0,10,108684,8131,14428,1,1722,1,2026-11-10T17:16:17.421Z,2026-11-10T17:17:44.129Z,13,11,1
3,1,F,tenacity_629,jd/tenacity,4,1,agent,A01,0,155.4,2.2,3.7,23,0,19,207265,16496,14923,2,1968,2,2026-11-10T17:16:42.465Z,2026-11-10T17:19:26.845Z,23,0,1
3,1,R,tenacity_629,jd/tenacity,4,1,agent,A01,0,120.7,2.1,5.3,19,0,15,164001,12721,15668,2,1753,1,2026-11-10T17:16:43.523Z,2026-11-10T17:18:54.825Z,19,16,1
3,1,H,tenacity_629,jd/tenacity,4,1,agent,A01,0,106.0,2.2,5.3,13,0,10,99462,11276,10320,0,1864,1,2026-11-10T17:16:58.255Z,2026-11-10T17:18:54.778Z,13,12,1
3,1,C,tenacity_629,jd/tenacity,4,1,agent,A01,0,69.5,2.2,5.3,13,0,11,162833,7095,19303,0,1813,1,2026-11-10T17:16:58.856Z,2026-11-10T17:18:18.954Z,13,5,1
3,1,H,pluggy_646,pytest-dev/pluggy,1,1,agent,A02,0,240.8,2.3,,34,0,28,296269,26345,13156,0,0,-1,2026-11-10T17:17:06.901Z,2026-11-10T17:21:13.125Z,34,33,1
3,1,T,pluggy_646,pytest-dev/pluggy,1,1,agent,A01,0,59.9,2.2,3.7,13,0,11,100755,6423,12474,0,0,1,2026-11-10T17:17:22.885Z,2026-11-10T17:18:31.821Z,13,12,1
3,1,R,pluggy_646,pytest-dev/pluggy,1,1,agent,A01,0,96.5,2.3,3.9,23,0,19,189398,10451,14424,1,0,1,2026-11-10T17:17:44.129Z,2026-11-10T17:19:29.841Z,23,21,1
3,1,F,pluggy_646,pytest-dev/pluggy,1,1,agent,A01,0,49.7,2.3,3.9,14,0,11,115420,5236,10882,0,0,1,2026-11-10T17:18:00.298Z,2026-11-10T17:18:59.414Z,14,0,1
3,1,C,pluggy_646,pytest-dev/pluggy,1,1,agent,A01,0,55.4,2.2,3.8,20,0,18,152845,6000,12295,0,0,1,2026-11-10T17:18:18.955Z,2026-11-10T17:19:23.678Z,20,0,1
3,1,C,pluggy_646,pytest-dev/pluggy,2,1,agent,A01,0,53.5,2.2,3.9,19,0,16,170001,5909,13630,0,0,1,2026-11-10T17:18:31.821Z,2026-11-10T17:19:34.540Z,19,0,1
3,1,F,pluggy_646,pytest-dev/pluggy,2,1,agent,A01,0,80.9,2.3,3.8,15,0,12,112639,8885,14366,1,809,1,2026-11-10T17:18:54.779Z,2026-11-10T17:20:24.897Z,15,0,1
3,1,R,pluggy_646,pytest-dev/pluggy,2,1,agent,A01,0,100.0,2.3,3.8,23,0,18,177417,10986,14565,1,0,1,2026-11-10T17:18:54.826Z,2026-11-10T17:20:44.140Z,23,21,1
3,1,T,pluggy_646,pytest-dev/pluggy,2,1,agent,A01,0,114.3,2.3,3.8,24,0,19,199830,12552,14466,1,0,1,2026-11-10T17:18:59.414Z,2026-11-10T17:21:03.005Z,24,22,1
3,1,H,pluggy_646,pytest-dev/pluggy,2,1,agent,A05,0,300.1,2.4,,29,1,28,270113,32010,22794,1,0,-1,2026-11-10T17:19:23.678Z,2026-11-10T17:24:29.273Z,29,27,1
3,1,F,pluggy_646,pytest-dev/pluggy,3,1,agent,A01,0,60.1,2.3,3.8,15,0,13,125313,6497,11301,0,0,1,2026-11-10T17:19:26.846Z,2026-11-10T17:20:36.173Z,15,0,1
3,1,H,pluggy_646,pytest-dev/pluggy,3,1,agent,A01,0,205.5,2.3,3.8,33,0,28,252549,22800,14517,1,0,1,2026-11-10T17:19:29.841Z,2026-11-10T17:23:04.612Z,33,31,1
3,1,C,pluggy_646,pytest-dev/pluggy,3,1,agent,A01,0,71.1,2.3,3.8,15,0,13,155275,7718,16121,0,0,1,2026-11-10T17:19:34.541Z,2026-11-10T17:20:54.839Z,15,4,1
3,1,R,pluggy_646,pytest-dev/pluggy,3,1,agent,A01,0,97.3,2.3,3.8,18,0,14,145505,10639,15427,1,0,1,2026-11-10T17:20:24.898Z,2026-11-10T17:22:11.441Z,18,16,1
3,1,T,pluggy_646,pytest-dev/pluggy,3,1,agent,A01,0,62.2,2.3,3.7,16,0,13,151135,6796,12949,0,0,1,2026-11-10T17:20:36.174Z,2026-11-10T17:21:47.443Z,16,15,1
3,1,T,pluggy_646,pytest-dev/pluggy,4,1,agent,A01,0,85.1,2.3,3.8,18,0,14,145806,9266,15164,1,0,1,2026-11-10T17:20:44.140Z,2026-11-10T17:22:18.461Z,18,16,1
3,1,R,pluggy_646,pytest-dev/pluggy,4,1,agent,A01,0,87.3,2.3,3.8,19,0,15,165691,9548,14549,1,0,1,2026-11-10T17:20:54.839Z,2026-11-10T17:22:31.370Z,19,17,1
3,1,C,pluggy_646,pytest-dev/pluggy,4,1,agent,A01,0,77.1,2.3,3.8,11,0,10,100784,8462,13242,0,0,1,2026-11-10T17:21:03.005Z,2026-11-10T17:22:29.112Z,11,0,1
3,1,H,pluggy_646,pytest-dev/pluggy,4,1,agent,A01,0,224.9,2.2,3.9,34,0,28,283757,25055,15547,1,0,1,2026-11-10T17:21:13.126Z,2026-11-10T17:25:07.349Z,34,32,1
3,1,F,pluggy_646,pytest-dev/pluggy,4,1,agent,A01,0,72.4,2.3,3.9,15,0,13,133252,8109,13548,0,0,1,2026-11-10T17:21:47.444Z,2026-11-10T17:23:09.148Z,15,0,1
3,1,F,humanize_381,python-humanize/humanize,1,1,agent,A00,1,55.8,2.1,3.4,14,0,10,87277,6292,9164,0,1246,0,2026-11-10T17:22:11.442Z,2026-11-10T17:23:15.911Z,14,0,1
3,1,T,humanize_381,python-humanize/humanize,1,1,agent,A00,1,38.9,2.1,3.5,8,0,6,49229,4392,8776,0,1361,0,2026-11-10T17:22:18.462Z,2026-11-10T17:23:06.142Z,8,7,1
3,1,H,humanize_381,python-humanize/humanize,1,1,agent,A00,1,46.9,2.1,3.4,10,0,8,42776,5270,5436,0,1045,0,2026-11-10T17:22:29.112Z,2026-11-10T17:23:24.608Z,10,9,1
3,1,R,humanize_381,python-humanize/humanize,1,1,agent,A01,0,142.1,2.1,3.4,21,0,17,184837,15761,15350,1,1302,1,2026-11-10T17:22:31.370Z,2026-11-10T17:25:02.120Z,21,19,1
3,1,C,humanize_381,python-humanize/humanize,1,1,agent,A00,1,42.2,2.2,3.5,8,0,6,50031,4482,8863,0,1370,0,2026-11-10T17:23:04.612Z,2026-11-10T17:23:55.697Z,8,0,1
3,1,C,humanize_381,python-humanize/humanize,2,1,agent,A00,1,37.3,2.1,3.4,10,0,8,64433,3949,8982,0,1246,0,2026-11-10T17:23:06.143Z,2026-11-10T17:23:52.266Z,10,0,1
3,1,R,humanize_381,python-humanize/humanize,2,1,agent,A00,1,127.6,2.1,3.5,19,0,15,151045,14189,14801,2,1237,0,2026-11-10T17:23:09.148Z,2026-11-10T17:25:25.467Z,19,16,1
3,1,H,humanize_381,python-humanize/humanize,2,1,agent,A00,1,71.5,2.1,3.4,11,0,7,47825,7683,5650,0,1246,0,2026-11-10T17:23:15.912Z,2026-11-10T17:24:36.017Z,11,7,1
3,1,T,humanize_381,python-humanize/humanize,2,1,agent,A00,1,36.7,2.1,3.4,8,0,6,46879,3821,7970,0,1376,0,2026-11-10T17:23:24.609Z,2026-11-10T17:24:09.878Z,8,7,1
3,1,F,humanize_381,python-humanize/humanize,2,1,agent,A00,1,48.0,2.1,3.4,9,0,7,59112,5295,9819,0,1370,0,2026-11-10T17:23:52.267Z,2026-11-10T17:24:48.963Z,9,0,1
3,1,H,humanize_381,python-humanize/humanize,3,1,agent,A00,1,66.1,2.1,3.6,9,0,7,38228,7402,5303,0,1376,0,2026-11-10T17:23:55.698Z,2026-11-10T17:25:10.589Z,9,8,1
3,1,F,humanize_381,python-humanize/humanize,3,1,agent,A00,1,52.1,2.1,3.5,11,0,7,66552,5857,8667,0,1370,0,2026-11-10T17:24:09.878Z,2026-11-10T17:25:10.937Z,11,0,1
3,1,R,humanize_381,python-humanize/humanize,3,1,agent,A01,0,81.3,2.1,3.6,11,0,9,98397,9363,13643,0,307,1,2026-11-10T17:24:29.273Z,2026-11-10T17:25:59.586Z,11,10,1
3,1,C,humanize_381,python-humanize/humanize,3,1,agent,A00,1,39.1,2.1,3.4,8,0,6,49961,4460,8922,0,1370,0,2026-11-10T17:24:36.017Z,2026-11-10T17:25:23.745Z,8,0,1
3,1,T,humanize_381,python-humanize/humanize,3,1,agent,A00,1,34.2,2.1,3.5,8,0,6,47280,3914,8277,0,1370,0,2026-11-10T17:24:48.963Z,2026-11-10T17:25:31.829Z,8,7,1
3,1,T,humanize_381,python-humanize/humanize,4,1,agent,A00,1,39.2,2.1,3.4,12,0,10,79768,4549,9494,0,1246,0,2026-11-10T17:25:02.120Z,2026-11-10T17:25:49.996Z,12,11,1
3,1,C,humanize_381,python-humanize/humanize,4,1,agent,A00,1,37.5,2.2,3.5,8,0,6,50235,4294,8656,0,1370,0,2026-11-10T17:25:07.350Z,2026-11-10T17:25:53.872Z,8,0,1
3,1,R,humanize_381,python-humanize/humanize,4,1,agent,A00,1,35.6,2.1,3.6,8,0,6,48928,4098,8479,0,1045,0,2026-11-10T17:25:10.590Z,2026-11-10T17:25:55.057Z,8,7,1
3,1,F,humanize_381,python-humanize/humanize,4,1,agent,A00,1,38.9,2.1,3.6,8,0,6,50061,4452,8843,0,1361,0,2026-11-10T17:25:10.938Z,2026-11-10T17:25:58.867Z,8,0,1
3,1,H,humanize_381,python-humanize/humanize,4,1,agent,A00,1,71.4,2.1,3.4,13,0,9,60214,8319,6162,0,1248,0,2026-11-10T17:25:23.745Z,2026-11-10T17:26:43.889Z,13,9,1
3,1,C,tenacity_606,jd/tenacity,1,1,agent,A00,1,29.6,2.2,5.3,9,0,7,76356,3343,10393,0,667,0,2026-11-10T17:25:25.467Z,2026-11-10T17:26:05.728Z,9,0,1
3,1,R,tenacity_606,jd/tenacity,1,1,agent,A00,1,27.4,2.1,5.3,7,0,5,56761,3144,9633,0,667,0,2026-11-10T17:25:31.830Z,2026-11-10T17:26:09.687Z,7,6,1
3,1,T,tenacity_606,jd/tenacity,1,1,agent,A00,1,30.2,2.2,5.3,10,0,7,91946,3293,11411,0,667,0,2026-11-10T17:25:49.996Z,2026-11-10T17:26:30.860Z,10,8,1
3,1,F,tenacity_606,jd/tenacity,1,1,agent,A00,1,21.2,2.3,5.2,8,0,6,62349,2360,9485,0,667,0,2026-11-10T17:25:53.873Z,2026-11-10T17:26:25.766Z,8,0,1
3,1,H,tenacity_606,jd/tenacity,1,1,agent,A00,1,58.3,2.2,5.3,7,0,5,47958,6856,7823,0,667,0,2026-11-10T17:25:55.058Z,2026-11-10T17:27:04.179Z,7,6,1
3,1,H,tenacity_606,jd/tenacity,2,1,agent,A00,1,54.6,2.2,5.2,9,0,7,53080,6388,6772,0,667,0,2026-11-10T17:25:58.868Z,2026-11-10T17:27:04.177Z,9,8,1
3,1,F,tenacity_606,jd/tenacity,2,1,agent,A00,1,42.7,2.2,5.4,13,0,8,110192,4916,9726,0,667,0,2026-11-10T17:25:59.587Z,2026-11-10T17:26:53.086Z,13,0,1
3,1,T,tenacity_606,jd/tenacity,2,1,agent,A00,1,35.8,2.2,5.4,8,0,4,62259,4109,9672,0,667,0,2026-11-10T17:26:05.729Z,2026-11-10T17:26:52.255Z,8,4,1
3,1,R,tenacity_606,jd/tenacity,2,1,agent,A00,1,31.9,2.1,5.4,10,0,8,79021,3605,10074,0,667,0,2026-11-10T17:26:09.688Z,2026-11-10T17:26:52.353Z,10,9,1
3,1,C,tenacity_606,jd/tenacity,2,1,agent,A00,1,33.1,2.1,5.4,11,0,7,86182,3801,9703,0,667,0,2026-11-10T17:26:25.767Z,2026-11-10T17:27:09.642Z,11,0,1
3,1,H,tenacity_606,jd/tenacity,3,1,agent,A00,1,300.0,2.1,5.2,20,1,20,164987,32808,9970,0,667,0,2026-11-10T17:26:30.861Z,2026-11-10T17:31:41.301Z,20,19,1
3,1,C,tenacity_606,jd/tenacity,3,1,agent,A00,1,43.0,2.2,5.3,10,0,6,82281,4823,10344,0,667,0,2026-11-10T17:26:43.889Z,2026-11-10T17:27:37.573Z,10,0,1
3,1,T,tenacity_606,jd/tenacity,3,1,agent,A00,1,153.5,2.2,5.3,9,0,7,83979,3760,12522,0,667,0,2026-11-10T17:26:52.256Z,2026-11-10T17:29:36.426Z,9,8,1
3,1,R,tenacity_606,jd/tenacity,3,1,agent,A00,1,29.3,2.2,5.3,10,0,6,69367,3376,8412,0,667,0,2026-11-10T17:26:52.354Z,2026-11-10T17:27:32.263Z,10,9,1
3,1,F,tenacity_606,jd/tenacity,3,1,agent,A00,1,45.1,2.2,5.3,13,0,8,107922,5249,9790,0,667,0,2026-11-10T17:26:53.087Z,2026-11-10T17:27:48.741Z,13,0,1
3,1,F,tenacity_606,jd/tenacity,4,1,agent,A00,1,29.6,2.1,5.4,9,0,7,73022,3417,10100,0,667,0,2026-11-10T17:27:04.178Z,2026-11-10T17:27:44.638Z,9,0,1
3,1,R,tenacity_606,jd/tenacity,4,1,agent,A00,1,60.5,2.2,5.3,9,0,5,76054,7052,10756,0,667,0,2026-11-10T17:27:04.179Z,2026-11-10T17:28:15.305Z,9,8,1
3,1,T,tenacity_606,jd/tenacity,4,1,agent,A00,1,45.1,2.1,5.3,11,0,7,86975,5175,10129,0,667,0,2026-11-10T17:27:09.642Z,2026-11-10T17:28:05.135Z,11,7,1
3,1,C,tenacity_606,jd/tenacity,4,1,agent,A00,1,21.2,2.1,5.3,9,0,7,67840,2132,8734,0,667,0,2026-11-10T17:27:32.264Z,2026-11-10T17:28:03.907Z,9,0,1
3,1,H,tenacity_606,jd/tenacity,4,1,agent,A00,1,61.0,2.2,5.3,11,0,7,68480,6993,7247,0,667,0,2026-11-10T17:27:37.574Z,2026-11-10T17:28:49.252Z,11,7,1
3,1,T,pluggy_743,pytest-dev/pluggy,1,1,agent,A01,0,33.2,2.3,3.8,14,0,12,115426,3688,11756,0,597,1,2026-11-10T17:27:44.639Z,2026-11-10T17:28:27.155Z,14,13,1
3,1,H,pluggy_743,pytest-dev/pluggy,1,1,agent,A01,0,38.1,2.3,3.9,12,0,10,80136,4347,8164,0,598,1,2026-11-10T17:27:48.741Z,2026-11-10T17:28:36.224Z,12,11,1
3,1,F,pluggy_743,pytest-dev/pluggy,1,1,agent,A01,0,25.8,2.3,3.9,11,0,9,83427,2839,10023,0,597,1,2026-11-10T17:28:03.908Z,2026-11-10T17:28:39.156Z,11,0,1
3,1,C,pluggy_743,pytest-dev/pluggy,1,1,agent,A00,1,25.0,2.3,4.0,10,0,8,75346,2723,10252,0,723,0,2026-11-10T17:28:05.135Z,2026-11-10T17:28:39.581Z,10,0,1
3,1,R,pluggy_743,pytest-dev/pluggy,1,1,agent,A00,1,60.8,2.3,3.8,21,0,18,195206,6560,15806,1,592,0,2026-11-10T17:28:15.305Z,2026-11-10T17:29:25.382Z,21,19,1
3,1,R,pluggy_743,pytest-dev/pluggy,2,1,agent,A01,0,152.1,2.3,3.6,25,0,21,215898,16268,17116,2,1825,1,2026-11-10T17:28:27.156Z,2026-11-10T17:31:08.326Z,25,22,1
3,1,C,pluggy_743,pytest-dev/pluggy,2,1,agent,A00,1,63.0,2.4,3.8,18,0,14,200597,6531,16638,0,850,0,2026-11-10T17:28:36.225Z,2026-11-10T17:29:48.554Z,18,7,1
3,1,F,pluggy_743,pytest-dev/pluggy,2,1,agent,A00,1,33.3,2.3,3.8,10,0,8,73672,3457,10414,0,888,0,2026-11-10T17:28:39.157Z,2026-11-10T17:29:21.823Z,10,0,1
3,1,H,pluggy_743,pytest-dev/pluggy,2,1,agent,A00,1,91.2,2.4,3.8,20,0,16,168439,9476,10612,0,592,0,2026-11-10T17:28:39.581Z,2026-11-10T17:30:20.271Z,20,16,1
3,1,T,pluggy_743,pytest-dev/pluggy,2,1,agent,A01,0,32.3,2.3,3.9,12,0,9,95180,3304,10697,0,602,1,2026-11-10T17:28:49.253Z,2026-11-10T17:29:30.917Z,12,10,1
3,1,H,pluggy_743,pytest-dev/pluggy,3,1,agent,A00,1,130.9,2.3,3.8,17,0,15,120574,13915,9776,0,762,0,2026-11-10T17:29:21.824Z,2026-11-10T17:31:42.153Z,17,16,1
3,1,T,pluggy_743,pytest-dev/pluggy,3,1,agent,A01,0,73.4,2.3,3.8,27,0,18,188887,7579,14525,1,592,1,2026-11-10T17:29:25.383Z,2026-11-10T17:30:48.125Z,27,18,1
3,1,C,pluggy_743,pytest-dev/pluggy,3,1,agent,A01,0,54.7,2.3,3.8,21,0,19,258682,5660,20166,0,634,1,2026-11-10T17:29:30.918Z,2026-11-10T17:30:35.039Z,21,6,1
3,1,R,pluggy_743,pytest-dev/pluggy,3,1,agent,A00,1,33.5,2.3,3.8,13,0,11,103672,3429,11492,0,602,0,2026-11-10T17:29:36.427Z,2026-11-10T17:30:19.105Z,13,12,1
3,1,F,pluggy_743,pytest-dev/pluggy,3,1,agent,A01,0,31.7,2.2,3.8,10,0,8,71148,3290,9992,0,602,1,2026-11-10T17:29:48.555Z,2026-11-10T17:30:29.478Z,10,0,1
3,1,F,pluggy_743,pytest-dev/pluggy,4,1,agent,A01,0,50.1,2.3,3.8,20,0,17,150176,5334,14485,1,602,1,2026-11-10T17:30:19.105Z,2026-11-10T17:31:18.406Z,20,0,1
3,1,R,pluggy_743,pytest-dev/pluggy,4,1,agent,A01,0,29.6,2.3,3.8,12,0,10,91082,3120,10604,0,592,1,2026-11-10T17:30:20.271Z,2026-11-10T17:30:59.139Z,12,11,1
3,1,C,pluggy_743,pytest-dev/pluggy,4,1,agent,A00,1,43.0,2.3,3.9,13,0,10,97910,4603,10471,0,745,0,2026-11-10T17:30:29.479Z,2026-11-10T17:31:21.763Z,13,0,1
3,1,T,pluggy_743,pytest-dev/pluggy,4,1,agent,A00,1,141.6,2.3,3.8,21,0,17,192797,14428,15301,2,592,0,2026-11-10T17:30:35.040Z,2026-11-10T17:33:05.790Z,21,18,1
3,1,H,pluggy_743,pytest-dev/pluggy,4,1,agent,A00,1,71.7,2.3,3.7,23,0,18,185161,7188,11293,0,592,0,2026-11-10T17:30:48.125Z,2026-11-10T17:32:09.069Z,23,20,1
3,1,H,tenacity_614,jd/tenacity,1,1,agent,A05,0,300.0,2.1,,59,1,28,491071,30379,15651,2,0,-1,2026-11-10T17:30:59.140Z,2026-11-10T17:36:04.377Z,59,56,1
3,1,T,tenacity_614,jd/tenacity,1,1,agent,A01,0,83.8,2.1,5.4,32,0,28,295620,8262,14625,2,550,1,2026-11-10T17:31:08.326Z,2026-11-10T17:32:42.867Z,32,29,1
3,1,R,tenacity_614,jd/tenacity,1,1,agent,A01,0,82.2,2.1,5.4,29,0,25,286975,8020,15945,1,0,1,2026-11-10T17:31:18.407Z,2026-11-10T17:32:51.341Z,29,27,1
3,1,F,tenacity_614,jd/tenacity,1,1,agent,A01,0,74.8,2.1,5.7,27,0,23,248040,7254,14658,1,695,1,2026-11-10T17:31:21.764Z,2026-11-10T17:32:47.678Z,27,0,1
3,1,C,tenacity_614,jd/tenacity,1,1,agent,A01,0,42.8,2.1,4.6,20,0,18,244189,4060,18953,0,597,1,2026-11-10T17:31:41.301Z,2026-11-10T17:32:33.996Z,20,7,1
3,1,C,tenacity_614,jd/tenacity,2,1,agent,A01,0,33.2,2.1,4.6,10,0,8,71243,3160,10272,0,780,1,2026-11-10T17:31:42.153Z,2026-11-10T17:32:25.028Z,10,0,1
3,1,F,tenacity_614,jd/tenacity,2,1,agent,A01,0,67.7,2.1,5.3,19,0,13,168006,6797,12794,0,539,1,2026-11-10T17:32:09.070Z,2026-11-10T17:33:27.368Z,19,0,1
3,1,R,tenacity_614,jd/tenacity,2,1,agent,A01,0,71.8,2.1,5.4,20,0,15,167640,7178,15560,1,688,1,2026-11-10T17:32:25.029Z,2026-11-10T17:33:47.534Z,20,18,1
3,1,T,tenacity_614,jd/tenacity,2,1,agent,A01,0,116.8,2.2,5.4,36,0,28,335184,11909,15764,3,0,1,2026-11-10T17:32:33.997Z,2026-11-10T17:34:41.354Z,36,32,1
3,1,H,tenacity_614,jd/tenacity,2,1,agent,A01,0,127.1,2.2,5.3,36,0,28,335686,12912,14922,1,0,1,2026-11-10T17:32:42.868Z,2026-11-10T17:35:00.591Z,36,34,1
3,1,T,tenacity_614,jd/tenacity,3,1,agent,A01,0,94.0,2.1,5.5,19,0,15,160423,9581,14487,1,546,1,2026-11-10T17:32:47.679Z,2026-11-10T17:34:32.384Z,19,16,1
3,1,H,tenacity_614,jd/tenacity,3,1,agent,A01,0,87.4,2.1,5.5,19,0,16,153061,8932,14518,1,796,1,2026-11-10T17:32:51.342Z,2026-11-10T17:34:29.442Z,19,17,1
3,1,F,tenacity_614,jd/tenacity,3,1,agent,A01,0,66.9,2.1,5.3,27,0,24,225126,6771,14601,1,0,1,2026-11-10T17:33:05.791Z,2026-11-10T17:34:23.346Z,27,0,1
3,1,R,tenacity_614,jd/tenacity,3,1,agent,A02,0,119.7,2.1,5.8,32,0,28,290118,11945,16240,2,674,1,2026-11-10T17:33:27.369Z,2026-11-10T17:35:38.134Z,32,29,1
3,1,C,tenacity_614,jd/tenacity,3,1,agent,A01,0,49.1,2.1,5.4,23,0,20,253077,5068,15177,0,0,1,2026-11-10T17:33:47.534Z,2026-11-10T17:34:47.241Z,23,2,1
3,1,C,tenacity_614,jd/tenacity,4,1,agent,A01,0,57.2,2.1,3.7,21,0,17,260167,5632,18908,0,539,2,2026-11-10T17:34:23.346Z,2026-11-10T17:35:29.465Z,21,9,1
3,1,R,tenacity_614,jd/tenacity,4,1,agent,A01,0,73.7,2.1,5.4,25,0,22,219536,7460,14687,1,532,1,2026-11-10T17:34:29.443Z,2026-11-10T17:35:53.957Z,25,23,1
3,1,F,tenacity_614,jd/tenacity,4,1,agent,A01,0,79.3,2.1,5.4,27,0,23,260150,8096,15340,2,0,1,2026-11-10T17:34:32.385Z,2026-11-10T17:36:02.309Z,27,0,1
3,1,H,tenacity_614,jd/tenacity,4,1,agent,A01,0,152.4,2.1,3.7,27,0,24,223805,16450,14883,1,539,2,2026-11-10T17:34:41.355Z,2026-11-10T17:37:22.684Z,27,25,1
3,1,T,tenacity_614,jd/tenacity,4,1,agent,A01,0,33.2,2.1,5.4,11,0,9,97708,3229,11684,0,532,1,2026-11-10T17:34:47.242Z,2026-11-10T17:35:31.118Z,11,10,1
3,1,R,marshmallow_2928,marshmallow-code/marshmallow,1,1,agent,A01,0,43.4,1.8,3.0,11,0,8,83123,4471,10345,0,1156,1,2026-11-10T17:35:00.591Z,2026-11-10T17:35:51.887Z,11,10,1
3,1,F,marshmallow_2928,marshmallow-code/marshmallow,1,1,agent,A01,0,44.5,1.9,2.9,8,0,6,58152,4824,9927,0,792,1,2026-11-10T17:35:29.466Z,2026-11-10T17:36:21.950Z,8,0,1
3,1,C,marshmallow_2928,marshmallow-code/marshmallow,1,1,agent,A01,0,31.5,1.8,3.0,8,0,6,50650,3347,8405,0,1036,1,2026-11-10T17:35:31.119Z,2026-11-10T17:36:10.572Z,8,0,1
3,1,H,marshmallow_2928,marshmallow-code/marshmallow,1,1,agent,A01,0,54.0,1.8,2.9,8,0,6,38334,5944,6421,0,1036,1,2026-11-10T17:35:38.135Z,2026-11-10T17:36:40.036Z,8,7,1
3,1,T,marshmallow_2928,marshmallow-code/marshmallow,1,1,agent,A01,0,25.3,1.8,3.0,7,0,5,39869,2754,7678,0,1041,1,2026-11-10T17:35:51.887Z,2026-11-10T17:36:25.186Z,7,6,1
3,1,T,marshmallow_2928,marshmallow-code/marshmallow,2,1,agent,A01,0,75.0,1.8,5.8,10,0,7,78982,7957,14926,1,787,1,2026-11-10T17:35:53.957Z,2026-11-10T17:37:19.676Z,10,8,1
3,1,H,marshmallow_2928,marshmallow-code/marshmallow,2,1,agent,A05,0,300.0,1.8,2.9,20,1,20,124434,30884,8603,0,796,1,2026-11-10T17:36:02.309Z,2026-11-10T17:41:10.361Z,20,19,1
3,1,C,marshmallow_2928,marshmallow-code/marshmallow,2,1,agent,A01,0,158.0,1.8,3.1,16,0,13,167262,17256,15732,0,0,1,2026-11-10T17:36:04.378Z,2026-11-10T17:38:50.491Z,16,0,1
3,1,F,marshmallow_2928,marshmallow-code/marshmallow,2,1,agent,A01,0,132.7,1.8,3.0,22,0,17,202709,14460,15861,2,1144,1,2026-11-10T17:36:10.573Z,2026-11-10T17:38:31.105Z,22,0,1
3,1,R,marshmallow_2928,marshmallow-code/marshmallow,2,1,agent,A01,0,76.3,1.8,2.9,15,0,12,136873,8313,15038,1,1036,1,2026-11-10T17:36:21.950Z,2026-11-10T17:37:46.057Z,15,13,1
3,1,R,marshmallow_2928,marshmallow-code/marshmallow,3,1,agent,A01,0,58.5,1.8,2.9,11,0,9,103905,6350,14334,0,792,1,2026-11-10T17:36:25.186Z,2026-11-10T17:37:31.504Z,11,10,1
3,1,H,marshmallow_2928,marshmallow-code/marshmallow,3,1,agent,A01,0,148.1,1.8,3.0,12,0,8,64919,16319,7725,0,793,1,2026-11-10T17:36:40.037Z,2026-11-10T17:39:16.207Z,12,11,1
3,1,C,marshmallow_2928,marshmallow-code/marshmallow,3,1,agent,A01,0,31.5,1.8,2.9,7,0,5,43476,3259,9102,0,792,1,2026-11-10T17:37:19.677Z,2026-11-10T17:37:59.184Z,7,0,1
3,1,F,marshmallow_2928,marshmallow-code/marshmallow,3,1,agent,A01,0,81.9,1.8,3.1,14,0,10,116962,8817,12687,0,527,1,2026-11-10T17:37:22.685Z,2026-11-10T17:38:52.604Z,14,0,1
3,1,T,marshmallow_2928,marshmallow-code/marshmallow,3,1,agent,A01,0,36.7,1.8,2.9,10,0,8,74875,3964,9942,0,1152,1,2026-11-10T17:37:31.505Z,2026-11-10T17:38:15.968Z,10,9,1
3,1,T,marshmallow_2928,marshmallow-code/marshmallow,4,1,agent,A01,0,52.2,1.8,2.9,9,0,5,58606,5557,9057,0,792,1,2026-11-10T17:37:46.058Z,2026-11-10T17:38:46.169Z,9,5,1
3,1,F,marshmallow_2928,marshmallow-code/marshmallow,4,1,agent,A01,0,40.6,1.8,3.0,8,0,6,55423,4253,9333,0,792,1,2026-11-10T17:37:59.184Z,2026-11-10T17:38:47.672Z,8,0,1
3,1,C,marshmallow_2928,marshmallow-code/marshmallow,4,1,agent,A01,0,47.4,1.8,2.9,13,0,9,106477,5206,11587,0,1152,1,2026-11-10T17:38:15.969Z,2026-11-10T17:39:11.221Z,13,0,1
3,1,H,marshmallow_2928,marshmallow-code/marshmallow,4,1,agent,A05,0,300.0,1.8,2.9,21,1,17,129372,31647,8700,0,796,1,2026-11-10T17:38:31.105Z,2026-11-10T17:43:38.947Z,21,20,1
3,1,R,marshmallow_2928,marshmallow-code/marshmallow,4,1,agent,A01,0,46.0,1.9,3.0,9,0,7,75246,5139,11924,0,793,1,2026-11-10T17:38:46.170Z,2026-11-10T17:39:40.258Z,9,8,1
3,1,H,boltons_474,mahmoud/boltons,1,1,agent,A00,1,56.3,1.9,2.9,9,0,5,61294,5976,9727,0,524,0,2026-11-10T17:38:47.673Z,2026-11-10T17:39:51.934Z,9,5,1
3,1,F,boltons_474,mahmoud/boltons,1,1,agent,A00,1,34.7,1.8,2.8,10,0,6,69318,3610,10731,0,401,0,2026-11-10T17:38:50.491Z,2026-11-10T17:39:32.966Z,10,0,1
3,1,T,boltons_474,mahmoud/boltons,1,1,agent,A00,1,132.2,1.8,2.9,34,0,27,292490,13397,17287,2,3673,0,2026-11-10T17:38:52.605Z,2026-11-10T17:41:12.732Z,34,28,1
3,1,C,boltons_474,mahmoud/boltons,1,1,agent,A00,1,57.4,1.8,2.8,12,0,7,106175,5692,13495,0,614,0,2026-11-10T17:39:11.222Z,2026-11-10T17:40:16.491Z,12,0,1
3,1,R,boltons_474,mahmoud/boltons,1,1,agent,A00,1,25.8,1.8,2.8,7,0,5,45749,2503,11184,0,401,0,2026-11-10T17:39:16.207Z,2026-11-10T17:39:49.653Z,7,6,1
3,1,R,boltons_474,mahmoud/boltons,2,1,agent,A01,0,68.1,1.8,2.8,12,0,9,94962,6614,14392,1,972,1,2026-11-10T17:39:32.967Z,2026-11-10T17:40:48.863Z,12,10,1
3,1,C,boltons_474,mahmoud/boltons,2,1,agent,A00,1,65.6,1.8,2.8,14,0,8,114568,6458,11720,0,596,0,2026-11-10T17:39:40.259Z,2026-11-10T17:40:53.543Z,14,0,1
3,1,T,boltons_474,mahmoud/boltons,2,1,agent,A00,1,29.6,1.8,2.8,10,0,8,69670,3124,9102,0,704,0,2026-11-10T17:39:49.653Z,2026-11-10T17:40:26.959Z,10,9,1
3,1,F,boltons_474,mahmoud/boltons,2,1,agent,A00,1,59.1,1.8,2.9,19,0,14,148726,5762,15264,1,401,0,2026-11-10T17:39:51.935Z,2026-11-10T17:40:58.804Z,19,0,1
3,1,H,boltons_474,mahmoud/boltons,2,1,agent,A00,1,62.6,1.8,2.9,7,0,5,40232,6430,9332,0,576,0,2026-11-10T17:40:16.492Z,2026-11-10T17:41:27.013Z,7,6,1
3,1,H,boltons_474,mahmoud/boltons,3,1,agent,A00,1,49.6,1.8,2.9,9,0,7,43911,5303,6260,0,401,0,2026-11-10T17:40:26.960Z,2026-11-10T17:41:24.459Z,9,8,1
3,1,R,boltons_474,mahmoud/boltons,3,1,agent,A00,1,41.5,1.8,2.9,11,0,6,95360,4009,12946,0,401,0,2026-11-10T17:40:48.864Z,2026-11-10T17:41:38.136Z,11,10,1
3,1,C,boltons_474,mahmoud/boltons,3,1,agent,A00,1,20.9,1.8,2.8,7,0,5,49103,1964,11568,0,401,0,2026-11-10T17:40:53.544Z,2026-11-10T17:41:22.231Z,7,0,1
3,1,T,boltons_474,mahmoud/boltons,3,1,agent,A00,1,25.8,1.8,2.8,8,0,6,65494,2435,14038,0,401,0,2026-11-10T17:40:58.805Z,2026-11-10T17:41:32.253Z,8,7,1
3,1,F,boltons_474,mahmoud/boltons,3,1,agent,A00,1,34.8,1.8,2.9,11,0,8,70611,3730,8691,0,524,0,2026-11-10T17:41:10.362Z,2026-11-10T17:41:53.021Z,11,0,1
3,1,F,boltons_474,mahmoud/boltons,4,1,agent,A00,1,30.2,1.8,2.8,8,0,6,55876,3006,12087,0,606,0,2026-11-10T17:41:12.733Z,2026-11-10T17:41:50.791Z,8,0,1
3,1,T,boltons_474,mahmoud/boltons,4,1,agent,A00,1,59.3,1.9,2.8,14,0,7,117076,5978,11532,0,524,0,2026-11-10T17:41:22.231Z,2026-11-10T17:42:29.301Z,14,7,1
3,1,C,boltons_474,mahmoud/boltons,4,1,agent,A00,1,45.6,1.8,2.8,10,0,6,90063,4594,14029,0,704,0,2026-11-10T17:41:24.459Z,2026-11-10T17:42:17.796Z,10,0,1
3,1,R,boltons_474,mahmoud/boltons,4,1,agent,A00,1,28.4,1.8,2.8,7,0,5,40496,2731,10044,0,726,0,2026-11-10T17:41:27.013Z,2026-11-10T17:42:03.119Z,7,6,1
3,1,H,boltons_474,mahmoud/boltons,4,1,agent,A00,1,60.3,1.8,2.8,8,0,6,47467,6130,9403,0,704,0,2026-11-10T17:41:32.253Z,2026-11-10T17:42:40.170Z,8,7,1
3,1,T,werkzeug_3276,pallets/werkzeug,1,1,agent,A01,0,81.0,1.9,2.9,23,0,20,190779,8347,14419,1,3772,1,2026-11-10T17:41:38.137Z,2026-11-10T17:43:07.057Z,23,21,1
3,1,F,werkzeug_3276,pallets/werkzeug,1,1,agent,A01,0,60.3,1.9,2.9,30,0,26,268110,6112,15057,2,1840,1,2026-11-10T17:41:50.792Z,2026-11-10T17:42:59.108Z,30,0,1
3,1,R,werkzeug_3276,pallets/werkzeug,1,1,agent,A01,0,92.7,1.8,2.9,31,0,28,253886,9575,14379,1,2611,1,2026-11-10T17:41:53.022Z,2026-11-10T17:43:33.514Z,31,29,1
3,1,H,werkzeug_3276,pallets/werkzeug,1,1,agent,A01,0,174.4,1.8,3.1,31,0,28,268860,18004,14350,1,3655,1,2026-11-10T17:42:03.120Z,2026-11-10T17:45:05.685Z,31,29,1
3,1,C,werkzeug_3276,pallets/werkzeug,1,1,agent,A01,0,91.9,1.8,3.0,24,0,21,289505,9262,18729,0,3879,2,2026-11-10T17:42:17.797Z,2026-11-10T17:43:57.678Z,24,10,1
3,1,C,werkzeug_3276,pallets/werkzeug,2,1,agent,A18,0,78.6,1.8,2.9,19,1,19,291583,7891,24547,0,1028,1,2026-11-10T17:42:29.302Z,2026-11-10T17:43:55.862Z,19,10,1
3,1,H,werkzeug_3276,pallets/werkzeug,2,1,agent,A01,0,183.5,1.8,3.0,36,0,28,300507,19119,15219,1,1173,2,2026-11-10T17:42:40.170Z,2026-11-10T17:45:51.508Z,36,34,1
3,1,R,werkzeug_3276,pallets/werkzeug,2,1,agent,A01,0,126.7,1.8,3.0,32,0,28,306860,12983,14579,1,1269,2,2026-11-10T17:42:59.109Z,2026-11-10T17:45:13.682Z,32,30,1
3,1,F,werkzeug_3276,pallets/werkzeug,2,1,agent,A01,0,111.1,1.8,3.1,32,0,28,259409,11344,14653,1,2154,2,2026-11-10T17:43:07.058Z,2026-11-10T17:45:06.143Z,32,0,1
3,1,T,werkzeug_3276,pallets/werkzeug,2,1,agent,A01,0,80.7,1.8,2.9,23,0,20,185584,8160,15948,1,1444,1,2026-11-10T17:43:33.515Z,2026-11-10T17:45:02.030Z,23,21,1
3,1,R,werkzeug_3276,pallets/werkzeug,3,1,agent,A01,0,76.8,1.8,3.0,21,0,18,179352,7818,14527,1,2800,1,2026-11-10T17:43:38.948Z,2026-11-10T17:45:03.810Z,21,19,1
3,1,T,werkzeug_3276,pallets/werkzeug,3,1,agent,A01,0,64.3,1.9,3.1,26,0,23,203621,6590,14567,1,797,1,2026-11-10T17:43:55.863Z,2026-11-10T17:45:08.343Z,26,24,1
3,1,H,werkzeug_3276,pallets/werkzeug,3,1,agent,A01,0,250.1,1.8,3.1,31,0,28,284115,26072,14761,1,3471,1,2026-11-10T17:43:57.678Z,2026-11-10T17:48:15.866Z,31,29,1
3,1,C,werkzeug_3276,pallets/werkzeug,3,1,agent,A01,0,39.5,2.0,2.9,15,0,13,123750,4186,13123,0,1822,2,2026-11-10T17:45:02.030Z,2026-11-10T17:45:49.704Z,15,0,1
3,1,F,werkzeug_3276,pallets/werkzeug,3,1,agent,A01,0,106.4,1.9,3.0,28,0,25,242823,11034,15024,1,3114,2,2026-11-10T17:45:03.810Z,2026-11-10T17:46:58.555Z,28,0,1
3,1,F,werkzeug_3276,pallets/werkzeug,4,1,agent,A01,0,164.2,1.9,3.0,33,0,28,304195,16955,14616,2,3643,2,2026-11-10T17:45:05.686Z,2026-11-10T17:47:58.067Z,33,0,1
3,1,C,werkzeug_3276,pallets/werkzeug,4,1,agent,A01,0,68.8,1.9,2.9,22,0,20,259556,7060,19451,0,2921,2,2026-11-10T17:45:06.144Z,2026-11-10T17:46:23.030Z,22,4,1
3,1,H,werkzeug_3276,pallets/werkzeug,4,1,agent,A01,0,174.1,1.8,3.0,30,0,27,239656,18012,14750,1,2856,1,2026-11-10T17:45:08.344Z,2026-11-10T17:48:10.506Z,30,28,1
3,1,T,werkzeug_3276,pallets/werkzeug,4,1,agent,A01,0,241.8,1.8,3.1,36,0,28,381306,25459,15610,2,947,2,2026-11-10T17:45:13.683Z,2026-11-10T17:49:23.496Z,36,31,1
3,1,R,werkzeug_3276,pallets/werkzeug,4,1,agent,A01,0,117.5,1.9,2.9,31,0,28,291158,11879,14847,1,1926,2,2026-11-10T17:45:49.704Z,2026-11-10T17:47:55.203Z,31,29,1
3,2,R,packaging_1458,pypa/packaging,1,1,agent,A05,0,300.1,1.8,14.2,31,1,26,292397,19684,19370,4,1003,1,2026-11-10T17:45:51.509Z,2026-11-10T17:51:10.724Z,31,26,1
3,2,C,packaging_1458,pypa/packaging,1,1,agent,A01,0,41.5,1.8,13.8,12,0,10,103089,4151,11668,0,1569,1,2026-11-10T17:46:23.031Z,2026-11-10T17:47:23.339Z,12,0,1
3,2,T,packaging_1458,pypa/packaging,1,1,agent,A01,0,65.9,1.9,14.4,13,0,9,116100,6626,12766,0,1720,1,2026-11-10T17:46:58.556Z,2026-11-10T17:48:23.867Z,13,9,1
3,2,H,packaging_1458,pypa/packaging,1,1,agent,A01,0,68.1,1.8,27.5,12,0,10,86094,7254,9988,0,1777,1,2026-11-10T17:47:23.340Z,2026-11-10T17:49:03.838Z,12,11,1
3,2,F,packaging_1458,pypa/packaging,1,1,agent,A01,0,65.2,1.9,14.4,15,0,12,136874,6809,14650,1,1542,1,2026-11-10T17:47:55.204Z,2026-11-10T17:49:19.915Z,15,0,1
3,2,F,packaging_1458,pypa/packaging,2,1,agent,A01,0,54.1,1.8,14.3,12,0,10,112499,5649,13679,0,2191,1,2026-11-10T17:47:58.067Z,2026-11-10T17:49:11.551Z,12,0,1
3,2,H,packaging_1458,pypa/packaging,2,1,agent,A05,0,300.1,1.9,3.8,23,1,22,194433,30158,14719,1,990,2,2026-11-10T17:48:10.507Z,2026-11-10T17:53:19.340Z,23,21,1
3,2,T,packaging_1458,pypa/packaging,2,1,agent,A01,0,40.3,1.9,14.4,16,0,14,134118,4086,12875,0,711,1,2026-11-10T17:48:15.867Z,2026-11-10T17:49:15.769Z,16,15,1
3,2,C,packaging_1458,pypa/packaging,2,1,agent,A01,0,81.7,1.8,3.8,16,0,14,181053,8454,19163,0,1079,2,2026-11-10T17:48:23.868Z,2026-11-10T17:49:54.184Z,16,3,1
3,2,R,packaging_1458,pypa/packaging,2,1,agent,A01,0,59.6,1.9,14.2,18,0,14,149256,5916,14717,2,906,1,2026-11-10T17:49:03.839Z,2026-11-10T17:50:22.981Z,18,15,1
3,2,F,packaging_1458,pypa/packaging,3,1,agent,A01,0,56.5,1.9,14.3,16,0,13,133647,5509,14821,1,1576,1,2026-11-10T17:49:11.552Z,2026-11-10T17:50:27.435Z,16,0,1
3,2,R,packaging_1458,pypa/packaging,3,1,agent,A01,0,49.8,1.9,14.1,14,0,12,139283,4771,14062,0,1608,1,2026-11-10T17:49:15.770Z,2026-11-10T17:50:24.857Z,14,13,1
3,2,T,packaging_1458,pypa/packaging,3,1,agent,A01,0,101.4,1.9,34.3,27,0,23,243314,9316,14704,2,1705,1,2026-11-10T17:49:19.915Z,2026-11-10T17:51:40.684Z,27,24,1
3,2,H,packaging_1458,pypa/packaging,3,1,agent,A05,0,300.1,1.8,14.0,22,1,21,184491,30633,17640,1,703,1,2026-11-10T17:49:23.497Z,2026-11-10T17:54:42.553Z,22,20,1
3,2,C,packaging_1458,pypa/packaging,3,1,agent,A01,0,65.0,1.8,14.2,16,0,9,143225,6494,12079,0,1482,1,2026-11-10T17:49:54.185Z,2026-11-10T17:51:18.338Z,16,0,1
3,2,C,packaging_1458,pypa/packaging,4,1,agent,A01,0,116.0,1.9,35.1,23,0,18,288009,11996,17908,0,1916,1,2026-11-10T17:50:22.982Z,2026-11-10T17:52:59.187Z,23,10,1
3,2,H,packaging_1458,pypa/packaging,4,1,agent,A01,0,119.0,1.9,15.6,16,0,13,133747,12362,14640,1,1973,1,2026-11-10T17:50:24.857Z,2026-11-10T17:52:44.406Z,16,14,1
3,2,T,packaging_1458,pypa/packaging,4,1,agent,A01,0,47.8,1.8,14.2,11,0,9,101241,4917,13889,0,2066,1,2026-11-10T17:50:27.435Z,2026-11-10T17:51:34.309Z,11,10,1
3,2,R,packaging_1458,pypa/packaging,4,1,agent,A01,0,64.6,1.8,14.1,17,0,13,128028,6587,14649,1,664,1,2026-11-10T17:51:10.725Z,2026-11-10T17:52:34.439Z,17,15,1
3,2,F,packaging_1458,pypa/packaging,4,1,agent,A01,0,45.1,1.9,13.9,13,0,10,112744,4635,12382,0,1228,1,2026-11-10T17:51:18.338Z,2026-11-10T17:52:22.462Z,13,0,1
3,2,T,packaging_1305,pypa/packaging,1,1,agent,A00,1,35.8,1.9,3.2,17,0,15,151386,3582,12706,0,983,0,2026-11-10T17:51:34.310Z,2026-11-10T17:52:18.387Z,17,16,1
3,2,H,packaging_1305,pypa/packaging,1,1,agent,A00,1,75.8,1.8,3.2,18,0,13,133768,7819,10953,0,1165,0,2026-11-10T17:51:40.685Z,2026-11-10T17:53:04.600Z,18,14,1
3,2,R,packaging_1305,pypa/packaging,1,1,agent,A00,1,63.9,1.9,3.2,13,0,10,107993,6585,15202,1,1404,0,2026-11-10T17:52:18.388Z,2026-11-10T17:53:30.466Z,13,11,1
3,2,C,packaging_1305,pypa/packaging,1,1,agent,A00,1,39.9,1.9,3.2,16,0,14,120792,3990,11405,0,983,0,2026-11-10T17:52:22.463Z,2026-11-10T17:53:10.541Z,16,0,1
3,2,F,packaging_1305,pypa/packaging,1,1,agent,A00,1,104.9,1.9,3.2,18,0,12,151228,11116,10968,0,989,0,2026-11-10T17:52:34.440Z,2026-11-10T17:54:27.750Z,18,0,1
3,2,F,packaging_1305,pypa/packaging,2,1,agent,A00,1,52.6,1.8,3.2,18,0,14,144316,5371,11383,0,983,0,2026-11-10T17:52:44.406Z,2026-11-10T17:53:45.108Z,18,0,1
3,2,C,packaging_1305,pypa/packaging,2,1,agent,A00,1,49.4,1.8,3.2,17,0,14,141866,5227,12597,0,981,0,2026-11-10T17:52:59.188Z,2026-11-10T17:53:56.678Z,17,0,1
3,2,R,packaging_1305,pypa/packaging,2,1,agent,A00,1,47.4,1.8,3.3,16,0,12,140572,4909,12186,0,987,0,2026-11-10T17:53:04.600Z,2026-11-10T17:54:00.288Z,16,15,1
3,2,H,packaging_1305,pypa/packaging,2,1,agent,A00,1,42.4,1.8,3.3,15,0,12,110585,4410,9735,0,983,0,2026-11-10T17:53:10.541Z,2026-11-10T17:54:01.189Z,15,14,1
3,2,T,packaging_1305,pypa/packaging,2,1,agent,A00,1,49.1,1.8,3.2,15,0,11,124953,5217,12139,0,983,0,2026-11-10T17:53:19.341Z,2026-11-10T17:54:16.400Z,15,11,1
3,2,C,packaging_1305,pypa/packaging,3,1,agent,A00,1,28.9,1.8,3.2,14,0,12,100493,3028,10112,0,991,0,2026-11-10T17:53:30.466Z,2026-11-10T17:54:07.575Z,14,0,1
3,2,F,packaging_1305,pypa/packaging,3,1,agent,A00,1,36.9,1.9,3.2,14,0,9,104204,3913,9919,0,983,0,2026-11-10T17:53:45.109Z,2026-11-10T17:54:30.178Z,14,0,1
3,2,R,packaging_1305,pypa/packaging,3,1,agent,A01,0,72.7,1.9,3.3,17,0,13,157439,7862,14590,1,624,1,2026-11-10T17:53:56.679Z,2026-11-10T17:55:17.780Z,17,15,1
3,2,T,packaging_1305,pypa/packaging,3,1,agent,A00,1,33.6,1.9,3.2,12,0,10,96677,3656,12004,0,983,0,2026-11-10T17:54:00.288Z,2026-11-10T17:54:42.150Z,12,11,1
3,2,H,packaging_1305,pypa/packaging,3,1,agent,A00,1,51.7,1.8,3.2,17,0,15,112372,5475,8720,0,970,0,2026-11-10T17:54:01.189Z,2026-11-10T17:55:01.044Z,17,16,1
3,2,H,packaging_1305,pypa/packaging,4,1,agent,A00,1,74.3,1.8,3.2,22,0,18,180511,7933,12532,0,983,0,2026-11-10T17:54:07.576Z,2026-11-10T17:55:30.079Z,22,20,1
3,2,T,packaging_1305,pypa/packaging,4,1,agent,A00,1,51.9,1.8,3.3,18,0,15,168286,5541,14054,0,981,0,2026-11-10T17:54:16.401Z,2026-11-10T17:55:16.452Z,18,17,1
3,2,R,packaging_1305,pypa/packaging,4,1,agent,A00,1,37.2,1.9,3.2,14,0,12,122401,3882,12761,0,1043,0,2026-11-10T17:54:27.750Z,2026-11-10T17:55:13.286Z,14,13,1
3,2,F,packaging_1305,pypa/packaging,4,1,agent,A01,0,55.3,1.8,3.2,15,0,13,140741,5868,12886,0,624,1,2026-11-10T17:54:30.179Z,2026-11-10T17:55:33.688Z,15,0,1
3,2,C,packaging_1305,pypa/packaging,4,1,agent,A01,0,63.6,1.8,3.3,15,0,13,155733,6786,14430,0,624,1,2026-11-10T17:54:42.150Z,2026-11-10T17:55:54.082Z,15,0,1
3,2,T,packaging_1297,pypa/packaging,1,1,agent,A01,0,58.7,1.8,3.2,9,0,7,77731,6383,13128,0,1399,1,2026-11-10T17:54:42.554Z,2026-11-10T17:55:49.424Z,9,8,1
3,2,H,packaging_1297,pypa/packaging,1,1,agent,A01,0,82.4,1.8,3.2,14,0,11,96065,9237,8968,0,1403,1,2026-11-10T17:55:01.044Z,2026-11-10T17:56:31.763Z,14,13,1
3,2,F,packaging_1297,pypa/packaging,1,1,agent,A01,0,34.8,1.9,3.2,10,0,8,66526,3812,9592,0,1035,1,2026-11-10T17:55:13.287Z,2026-11-10T17:55:56.363Z,10,0,1
3,2,R,packaging_1297,pypa/packaging,1,1,agent,A01,0,89.6,1.8,3.2,15,0,11,123225,10037,14449,1,1037,2,2026-11-10T17:55:16.453Z,2026-11-10T17:56:54.194Z,15,13,1
3,2,C,packaging_1297,pypa/packaging,1,1,agent,A01,0,68.9,1.8,3.3,17,0,15,156814,7671,15535,0,0,1,2026-11-10T17:55:17.780Z,2026-11-10T17:56:34.871Z,17,3,1
3,2,C,packaging_1297,pypa/packaging,2,1,agent,A01,0,38.1,1.9,3.2,8,0,6,51990,4265,10063,0,1466,1,2026-11-10T17:55:30.080Z,2026-11-10T17:56:16.557Z,8,0,1
3,2,R,packaging_1297,pypa/packaging,2,1,agent,A01,0,32.8,1.8,3.2,8,0,6,57840,3659,10314,0,1363,1,2026-11-10T17:55:33.689Z,2026-11-10T17:56:14.606Z,8,7,1
3,2,F,packaging_1297,pypa/packaging,2,1,agent,A01,0,32.7,1.9,3.2,7,0,5,47867,3655,10237,0,1363,1,2026-11-10T17:55:49.424Z,2026-11-10T17:56:30.289Z,7,0,1
3,2,H,packaging_1297,pypa/packaging,2,1,agent,A01,0,104.0,1.8,3.2,16,0,12,117118,11598,9657,0,1460,1,2026-11-10T17:55:54.082Z,2026-11-10T17:57:46.401Z,16,12,1
3,2,T,packaging_1297,pypa/packaging,2,1,agent,A01,0,32.8,1.8,3.3,8,0,6,50105,3632,9484,0,1496,1,2026-11-10T17:55:56.364Z,2026-11-10T17:56:37.434Z,8,7,1
3,2,H,packaging_1297,pypa/packaging,3,1,agent,A01,0,142.4,1.9,3.2,16,0,12,114733,15525,9318,0,1444,1,2026-11-10T17:56:14.607Z,2026-11-10T17:58:45.154Z,16,12,1
3,2,R,packaging_1297,pypa/packaging,3,1,agent,A01,0,106.0,1.8,3.2,18,0,15,149787,11659,14783,1,2229702,2,2026-11-10T17:56:16.558Z,2026-11-10T17:58:10.684Z,18,16,1
3,2,T,packaging_1297,pypa/packaging,3,1,agent,A01,0,32.4,1.9,3.2,8,0,6,51326,3603,9813,0,1363,1,2026-11-10T17:56:30.289Z,2026-11-10T17:57:11.145Z,8,7,1
3,2,F,packaging_1297,pypa/packaging,3,1,agent,A01,0,27.5,1.9,3.1,8,0,6,48056,3032,8841,0,1492,1,2026-11-10T17:56:31.764Z,2026-11-10T17:57:07.472Z,8,0,1
3,2,C,packaging_1297,pypa/packaging,3,1,agent,A01,0,60.0,1.8,3.2,13,0,10,123976,6646,13221,0,0,1,2026-11-10T17:56:34.872Z,2026-11-10T17:57:43.195Z,13,0,1
3,2,C,packaging_1297,pypa/packaging,4,1,agent,A01,0,53.1,1.8,3.1,13,0,11,106589,5875,14864,0,875,1,2026-11-10T17:56:37.435Z,2026-11-10T17:57:38.755Z,13,2,1
3,2,F,packaging_1297,pypa/packaging,4,1,agent,A01,0,120.2,1.8,3.2,18,0,15,156826,12887,14967,1,0,1,2026-11-10T17:56:54.195Z,2026-11-10T17:59:02.499Z,18,0,1
3,2,T,packaging_1297,pypa/packaging,4,1,agent,A01,0,60.4,1.9,3.2,15,0,10,125077,6565,13227,0,1442,1,2026-11-10T17:57:07.473Z,2026-11-10T17:58:15.939Z,15,10,1
3,2,R,packaging_1297,pypa/packaging,4,1,agent,A01,0,97.3,1.8,3.1,15,0,11,126541,10320,15885,1,0,1,2026-11-10T17:57:11.146Z,2026-11-10T17:58:56.458Z,15,13,1
3,2,H,packaging_1297,pypa/packaging,4,1,agent,A01,0,137.3,1.9,3.1,17,0,13,128299,14482,10111,0,1587,1,2026-11-10T17:57:38.756Z,2026-11-10T18:00:04.300Z,17,13,1
3,2,F,packaging_1128,pypa/packaging,1,1,agent,A00,1,78.5,1.9,2.9,20,0,17,157628,8024,14842,1,985,0,2026-11-10T17:57:43.196Z,2026-11-10T17:59:09.501Z,20,0,1
3,2,R,packaging_1128,pypa/packaging,1,1,agent,A01,0,145.1,1.8,2.9,21,0,16,210096,15243,17066,2,992,1,2026-11-10T17:57:46.402Z,2026-11-10T18:00:19.366Z,21,18,1
3,2,C,packaging_1128,pypa/packaging,1,1,agent,A01,0,70.8,1.8,2.8,12,0,10,138354,7202,18216,0,1558,1,2026-11-10T17:58:10.684Z,2026-11-10T17:59:29.175Z,12,4,1
3,2,T,packaging_1128,pypa/packaging,1,1,agent,A06,0,103.5,1.8,,18,0,11,161681,10781,12243,0,0,-1,2026-11-10T17:58:15.940Z,2026-11-10T18:00:04.455Z,18,11,1
3,2,H,packaging_1128,pypa/packaging,1,1,agent,A01,0,114.6,1.8,2.9,9,0,7,45457,12340,6434,0,848,1,2026-11-10T17:58:45.154Z,2026-11-10T18:00:47.506Z,9,8,1
3,2,H,packaging_1128,pypa/packaging,2,1,agent,A01,0,206.1,1.8,3.0,42,0,28,359045,21789,14421,1,1027,1,2026-11-10T17:58:56.459Z,2026-11-10T18:02:30.447Z,42,40,1
3,2,T,packaging_1128,pypa/packaging,2,1,agent,A00,1,119.6,1.8,2.8,32,0,28,284564,12532,15837,2,985,0,2026-11-10T17:59:02.499Z,2026-11-10T18:01:09.853Z,32,28,1
3,2,C,packaging_1128,pypa/packaging,2,1,agent,A01,0,39.3,1.8,2.9,8,0,6,65767,4204,10779,0,505,1,2026-11-10T17:59:09.502Z,2026-11-10T17:59:56.634Z,8,0,1
3,2,R,packaging_1128,pypa/packaging,2,1,agent,A01,0,128.2,1.8,2.9,20,0,16,179263,13459,14763,1,0,1,2026-11-10T17:59:29.175Z,2026-11-10T18:01:45.097Z,20,18,1
3,2,F,packaging_1128,pypa/packaging,2,1,agent,A01,0,112.9,1.8,2.9,24,0,19,206274,11580,14818,2,710,1,2026-11-10T17:59:56.635Z,2026-11-10T18:01:57.373Z,24,0,1
3,2,T,packaging_1128,pypa/packaging,3,1,agent,A00,1,37.1,1.8,2.9,11,0,9,84602,3855,13114,0,985,0,2026-11-10T18:00:04.301Z,2026-11-10T18:00:49.379Z,11,10,1
3,2,R,packaging_1128,pypa/packaging,3,1,agent,A01,0,64.5,1.9,2.9,25,0,17,237007,6506,14464,1,710,1,2026-11-10T18:00:04.455Z,2026-11-10T18:01:16.792Z,25,23,1
3,2,H,packaging_1128,pypa/packaging,3,1,agent,A01,0,71.7,1.8,2.8,8,0,6,37151,7383,5838,0,768,1,2026-11-10T18:00:19.367Z,2026-11-10T18:01:38.662Z,8,7,1
3,2,F,packaging_1128,pypa/packaging,3,1,agent,A01,0,33.2,1.8,2.9,10,0,8,80176,3228,11458,0,562,1,2026-11-10T18:00:47.507Z,2026-11-10T18:01:28.782Z,10,0,1
3,2,C,packaging_1128,pypa/packaging,3,1,agent,A01,0,29.5,1.8,2.9,10,0,8,77383,2857,10775,0,508,1,2026-11-10T18:00:49.379Z,2026-11-10T18:01:26.682Z,10,0,1
3,2,C,packaging_1128,pypa/packaging,4,1,agent,A01,0,46.7,1.8,3.0,11,0,9,84966,4857,11419,0,518,1,2026-11-10T18:01:09.853Z,2026-11-10T18:02:04.541Z,11,0,1
3,2,F,packaging_1128,pypa/packaging,4,1,agent,A00,1,36.1,1.8,2.9,11,0,9,93150,3680,13819,0,985,0,2026-11-10T18:01:16.792Z,2026-11-10T18:02:00.673Z,11,0,1
3,2,H,packaging_1128,pypa/packaging,4,1,agent,A01,0,116.3,1.8,2.9,14,0,12,99769,12561,9256,0,643,1,2026-11-10T18:01:26.683Z,2026-11-10T18:03:31.032Z,14,13,1
3,2,R,packaging_1128,pypa/packaging,4,1,agent,A01,0,48.0,1.8,2.8,9,0,7,64432,2742,10620,0,572,1,2026-11-10T18:01:28.783Z,2026-11-10T18:02:24.482Z,9,8,1
3,2,T,packaging_1128,pypa/packaging,4,1,agent,A06,0,119.2,1.8,,21,0,15,173518,12831,14699,1,0,-1,2026-11-10T18:01:38.663Z,2026-11-10T18:03:42.813Z,21,15,1
3,2,F,pydantic-settings_695,pydantic/pydantic-settings,1,1,agent,A01,0,212.9,2.0,3.6,25,0,19,261620,22543,16029,2,2172,2,2026-11-10T18:01:45.098Z,2026-11-10T18:05:26.861Z,25,0,1
3,2,R,pydantic-settings_695,pydantic/pydantic-settings,1,1,agent,A01,0,97.4,2.1,3.8,14,0,8,100392,10459,14754,1,581,1,2026-11-10T18:01:57.374Z,2026-11-10T18:03:43.878Z,14,12,1
3,2,T,pydantic-settings_695,pydantic/pydantic-settings,1,1,agent,A01,0,107.0,2.1,3.8,11,0,7,96864,11460,15521,1,1046,1,2026-11-10T18:02:00.674Z,2026-11-10T18:03:56.806Z,11,8,1
3,2,C,pydantic-settings_695,pydantic/pydantic-settings,1,1,agent,A18,0,92.2,2.0,4.2,14,1,13,207869,9779,24303,0,1309,1,2026-11-10T18:02:04.541Z,2026-11-10T18:03:46.032Z,14,6,1
3,2,H,pydantic-settings_695,pydantic/pydantic-settings,1,1,agent,A01,0,58.0,2.1,3.9,11,0,7,78123,6232,8502,0,581,1,2026-11-10T18:02:24.482Z,2026-11-10T18:03:31.552Z,11,7,1
3,2,H,pydantic-settings_695,pydantic/pydantic-settings,2,1,agent,A01,0,73.6,2.0,3.7,8,0,6,61333,7828,10100,0,1202,1,2026-11-10T18:02:30.448Z,2026-11-10T18:03:52.746Z,8,7,1
3,2,C,pydantic-settings_695,pydantic/pydantic-settings,2,1,agent,A01,0,90.1,2.0,3.7,11,0,7,102791,9364,13196,0,914,1,2026-11-10T18:03:31.032Z,2026-11-10T18:05:09.971Z,11,0,1
3,2,T,pydantic-settings_695,pydantic/pydantic-settings,2,1,agent,A01,0,93.5,2.0,4.1,20,0,13,191494,9334,14838,1,617,1,2026-11-10T18:03:31.553Z,2026-11-10T18:05:14.492Z,20,15,1
3,2,R,pydantic-settings_695,pydantic/pydantic-settings,2,1,agent,A01,0,41.3,2.1,3.5,11,0,9,111600,4260,14435,0,955,2,2026-11-10T18:03:42.814Z,2026-11-10T18:04:32.904Z,11,10,1
3,2,F,pydantic-settings_695,pydantic/pydantic-settings,2,1,agent,A01,0,97.8,2.1,3.8,12,0,8,98777,10089,14422,1,1296,1,2026-11-10T18:03:43.878Z,2026-11-10T18:05:30.827Z,12,0,1
3,2,F,pydantic-settings_695,pydantic/pydantic-settings,3,1,agent,A01,0,119.5,2.0,3.7,14,0,8,135311,12320,15357,1,604,1,2026-11-10T18:03:46.033Z,2026-11-10T18:05:54.332Z,14,0,1
3,2,R,pydantic-settings_695,pydantic/pydantic-settings,3,1,agent,A01,0,45.7,2.1,4.5,9,0,5,77916,4668,12555,0,1201,1,2026-11-10T18:03:52.747Z,2026-11-10T18:04:48.189Z,9,8,1
3,2,H,pydantic-settings_695,pydantic/pydantic-settings,3,1,agent,A01,0,79.1,2.0,4.0,10,0,8,77802,8097,10868,0,579,1,2026-11-10T18:03:56.807Z,2026-11-10T18:05:24.912Z,10,9,1
3,2,T,pydantic-settings_695,pydantic/pydantic-settings,3,1,agent,A01,0,128.2,2.0,4.6,22,0,10,211098,13120,14890,1,837,1,2026-11-10T18:04:32.905Z,2026-11-10T18:06:50.812Z,22,10,1
3,2,C,pydantic-settings_695,pydantic/pydantic-settings,3,1,agent,A01,0,70.6,2.0,4.1,17,0,13,233485,7076,21138,0,810,1,2026-11-10T18:04:48.190Z,2026-11-10T18:06:08.118Z,17,8,1
3,2,C,pydantic-settings_695,pydantic/pydantic-settings,4,1,agent,A01,0,131.8,2.1,3.8,22,0,17,330502,13344,23606,0,722,1,2026-11-10T18:05:09.971Z,2026-11-10T18:07:30.945Z,22,13,1
3,2,T,pydantic-settings_695,pydantic/pydantic-settings,4,1,agent,A01,0,62.4,2.0,3.7,8,0,6,70106,6361,13729,0,623,1,2026-11-10T18:05:14.493Z,2026-11-10T18:06:25.812Z,8,7,1
3,2,H,pydantic-settings_695,pydantic/pydantic-settings,4,1,agent,A01,0,84.1,2.1,3.7,8,0,6,54328,8753,8060,0,624,1,2026-11-10T18:05:24.913Z,2026-11-10T18:06:58.033Z,8,7,1
3,2,R,pydantic-settings_695,pydantic/pydantic-settings,4,1,agent,A01,0,109.9,2.1,3.7,22,0,19,192518,11150,14441,1,1071,1,2026-11-10T18:05:26.862Z,2026-11-10T18:07:25.784Z,22,20,1
3,2,F,pydantic-settings_695,pydantic/pydantic-settings,4,1,agent,A01,0,85.8,2.0,3.7,16,0,13,147336,8767,14739,1,581,1,2026-11-10T18:05:30.827Z,2026-11-10T18:07:05.343Z,16,0,1
3,2,R,pydantic-settings_858,pydantic/pydantic-settings,1,1,agent,A01,0,97.7,2.1,3.7,14,0,8,121981,9873,17033,1,567,1,2026-11-10T18:05:54.333Z,2026-11-10T18:07:40.824Z,14,12,1
3,2,C,pydantic-settings_858,pydantic/pydantic-settings,1,1,agent,A18,0,128.4,2.0,3.5,13,1,11,183351,13196,24348,0,40074,2,2026-11-10T18:06:08.119Z,2026-11-10T18:08:25.041Z,13,6,1
3,2,F,pydantic-settings_858,pydantic/pydantic-settings,1,1,agent,A01,0,244.8,2.0,10.5,35,0,28,315371,25201,16147,5,7510,1,2026-11-10T18:06:25.813Z,2026-11-10T18:10:46.228Z,35,0,1
3,2,T,pydantic-settings_858,pydantic/pydantic-settings,1,1,agent,A01,0,285.4,2.0,10.8,33,0,27,337403,26404,16003,4,1007,1,2026-11-10T18:06:50.813Z,2026-11-10T18:11:52.231Z,33,28,1
3,2,H,pydantic-settings_858,pydantic/pydantic-settings,1,1,agent,A01,0,123.8,2.0,3.5,11,0,9,84863,12795,10245,0,585,2,2026-11-10T18:06:58.034Z,2026-11-10T18:09:10.533Z,11,10,1
3,2,H,pydantic-settings_858,pydantic/pydantic-settings,2,1,agent,A01,0,247.7,2.0,10.1,24,0,21,199744,25601,14504,1,571,1,2026-11-10T18:07:05.343Z,2026-11-10T18:11:28.176Z,24,22,1
3,2,T,pydantic-settings_858,pydantic/pydantic-settings,2,1,agent,A01,0,84.7,2.1,3.7,11,0,7,84716,8727,14463,1,510,1,2026-11-10T18:07:25.785Z,2026-11-10T18:08:59.464Z,11,9,1
3,2,F,pydantic-settings_858,pydantic/pydantic-settings,2,1,agent,A01,0,61.0,2.0,9.7,12,0,9,106680,6194,14434,1,583,1,2026-11-10T18:07:30.946Z,2026-11-10T18:08:46.634Z,12,0,1
3,2,C,pydantic-settings_858,pydantic/pydantic-settings,2,1,agent,A01,0,90.7,2.0,10.2,18,0,16,264258,9329,20966,0,2105,1,2026-11-10T18:07:40.824Z,2026-11-10T18:09:26.985Z,18,10,1
3,2,R,pydantic-settings_858,pydantic/pydantic-settings,2,1,agent,A01,0,247.7,2.0,3.6,30,0,25,280657,25998,18017,3,2395,2,2026-11-10T18:08:25.041Z,2026-11-10T18:12:41.448Z,30,26,1
3,2,C,pydantic-settings_858,pydantic/pydantic-settings,3,1,agent,A01,0,79.7,2.0,3.6,13,0,11,145836,8386,16370,0,846,2,2026-11-10T18:08:46.635Z,2026-11-10T18:10:14.962Z,13,2,1
3,2,R,pydantic-settings_858,pydantic/pydantic-settings,3,1,agent,A00,1,128.1,2.0,3.7,12,0,9,122276,13170,14570,1,477,0,2026-11-10T18:08:59.465Z,2026-11-10T18:11:16.397Z,12,10,1
3,2,H,pydantic-settings_858,pydantic/pydantic-settings,3,1,agent,A01,0,88.2,2.0,3.9,9,0,5,61854,8999,8832,0,659,1,2026-11-10T18:09:10.534Z,2026-11-10T18:10:47.831Z,9,8,1
3,2,T,pydantic-settings_858,pydantic/pydantic-settings,3,1,agent,A01,0,52.8,2.1,3.7,13,0,9,131210,5313,14207,0,510,1,2026-11-10T18:09:26.986Z,2026-11-10T18:10:28.692Z,13,9,1
3,2,F,pydantic-settings_858,pydantic/pydantic-settings,3,1,agent,A01,0,82.4,2.0,3.9,16,0,11,124917,8369,16848,1,481,1,2026-11-10T18:10:14.963Z,2026-11-10T18:11:46.450Z,16,0,1
3,2,F,pydantic-settings_858,pydantic/pydantic-settings,4,1,agent,A01,0,71.5,2.0,3.9,15,0,13,146105,7367,15052,0,775,1,2026-11-10T18:10:28.693Z,2026-11-10T18:11:49.394Z,15,0,1
3,2,T,pydantic-settings_858,pydantic/pydantic-settings,4,1,agent,A00,1,47.1,2.1,3.7,6,0,4,53407,4964,11406,0,818,0,2026-11-10T18:10:46.229Z,2026-11-10T18:11:42.379Z,6,5,1
3,2,H,pydantic-settings_858,pydantic/pydantic-settings,4,1,agent,A01,0,155.1,2.1,3.8,13,0,6,121159,16523,14356,1,529,1,2026-11-10T18:10:47.831Z,2026-11-10T18:13:32.172Z,13,11,1
3,2,R,pydantic-settings_858,pydantic/pydantic-settings,4,1,agent,A00,1,129.4,2.1,3.9,14,0,8,109279,13684,17106,2,927,0,2026-11-10T18:11:16.398Z,2026-11-10T18:13:35.127Z,14,11,1
3,2,C,pydantic-settings_858,pydantic/pydantic-settings,4,1,agent,A01,0,47.8,2.0,3.6,12,0,10,102724,5106,12107,0,1477,2,2026-11-10T18:11:28.177Z,2026-11-10T18:12:24.677Z,12,0,1
3,2,C,pydantic-settings_690,pydantic/pydantic-settings,1,1,agent,A01,0,46.5,2.1,3.5,14,0,12,122008,4978,13121,0,3438,2,2026-11-10T18:11:42.380Z,2026-11-10T18:12:37.692Z,14,0,1
3,2,R,pydantic-settings_690,pydantic/pydantic-settings,1,1,agent,A01,0,51.7,2.1,3.5,14,0,11,123776,5575,13247,0,4386,2,2026-11-10T18:11:46.451Z,2026-11-10T18:12:46.960Z,14,13,1
3,2,H,pydantic-settings_690,pydantic/pydantic-settings,1,1,agent,A01,0,99.7,2.0,3.6,19,0,16,152117,10428,15797,1,5043,2,2026-11-10T18:11:49.395Z,2026-11-10T18:13:38.168Z,19,17,1
3,2,F,pydantic-settings_690,pydantic/pydantic-settings,1,1,agent,A01,0,107.2,2.0,3.5,23,0,18,196613,11235,15566,1,7174,2,2026-11-10T18:11:52.232Z,2026-11-10T18:13:48.208Z,23,0,1
3,2,T,pydantic-settings_690,pydantic/pydantic-settings,1,1,agent,A01,0,42.8,2.0,3.4,9,0,7,65333,4514,11044,0,7636,2,2026-11-10T18:12:24.677Z,2026-11-10T18:13:15.969Z,9,8,1
3,2,T,pydantic-settings_690,pydantic/pydantic-settings,2,1,agent,A01,0,44.8,2.0,3.5,14,0,12,104320,4444,11469,0,3121,2,2026-11-10T18:12:37.692Z,2026-11-10T18:13:31.379Z,14,13,1
3,2,F,pydantic-settings_690,pydantic/pydantic-settings,2,1,agent,A01,0,113.0,2.0,3.5,17,0,11,135467,11917,15630,1,6518,2,2026-11-10T18:12:41.449Z,2026-11-10T18:14:43.234Z,17,0,1
3,2,H,pydantic-settings_690,pydantic/pydantic-settings,2,1,agent,A01,0,138.4,2.0,3.5,19,0,16,156253,14680,14445,1,3107,2,2026-11-10T18:12:46.961Z,2026-11-10T18:15:14.103Z,19,17,1
3,2,R,pydantic-settings_690,pydantic/pydantic-settings,2,1,agent,A01,0,58.9,2.0,3.5,15,0,10,115558,6244,12125,0,2631,2,2026-11-10T18:13:15.969Z,2026-11-10T18:14:23.438Z,15,14,1
3,2,C,pydantic-settings_690,pydantic/pydantic-settings,2,1,agent,A01,0,42.8,2.1,3.5,12,0,10,102791,4549,12384,0,6080,2,2026-11-10T18:13:31.380Z,2026-11-10T18:14:23.122Z,12,0,1
3,2,T,pydantic-settings_690,pydantic/pydantic-settings,3,1,agent,A01,0,62.5,2.1,3.5,16,0,14,157473,6684,14021,0,9609,2,2026-11-10T18:13:32.172Z,2026-11-10T18:14:43.459Z,16,15,1
3,2,F,pydantic-settings_690,pydantic/pydantic-settings,3,1,agent,A01,0,29.8,2.0,3.4,10,0,8,68248,3156,9903,0,2598,2,2026-11-10T18:13:35.127Z,2026-11-10T18:14:13.646Z,10,0,1
3,2,H,pydantic-settings_690,pydantic/pydantic-settings,3,1,agent,A01,0,86.6,2.0,3.5,19,0,17,151600,9328,11811,0,5298,2,2026-11-10T18:13:38.169Z,2026-11-10T18:15:13.500Z,19,18,1
3,2,R,pydantic-settings_690,pydantic/pydantic-settings,3,1,agent,A01,0,86.6,2.0,3.4,16,0,11,116880,9310,14638,1,5645,2,2026-11-10T18:13:48.209Z,2026-11-10T18:15:23.349Z,16,14,1
3,2,C,pydantic-settings_690,pydantic/pydantic-settings,3,1,agent,A01,0,43.5,2.0,3.4,9,0,7,69355,4647,11456,0,3403,2,2026-11-10T18:14:13.647Z,2026-11-10T18:15:05.733Z,9,0,1
3,2,C,pydantic-settings_690,pydantic/pydantic-settings,4,1,agent,A01,0,69.2,2.0,3.5,14,0,11,147248,7386,15581,0,8747,2,2026-11-10T18:14:23.123Z,2026-11-10T18:15:41.016Z,14,2,1
3,2,R,pydantic-settings_690,pydantic/pydantic-settings,4,1,agent,A01,0,60.8,2.1,3.4,16,0,14,144861,6503,13238,0,4878,2,2026-11-10T18:14:23.438Z,2026-11-10T18:15:32.973Z,16,15,1
3,2,H,pydantic-settings_690,pydantic/pydantic-settings,4,1,agent,A01,0,69.4,2.0,3.4,13,0,11,101369,7206,11148,0,6298,2,2026-11-10T18:14:43.235Z,2026-11-10T18:16:01.332Z,13,12,1
3,2,F,pydantic-settings_690,pydantic/pydantic-settings,4,1,agent,A01,0,51.2,2.0,3.5,15,0,12,128851,5390,12981,0,2729,2,2026-11-10T18:14:43.460Z,2026-11-10T18:15:43.320Z,15,0,1
3,2,T,pydantic-settings_690,pydantic/pydantic-settings,4,1,agent,A01,0,60.0,2.0,3.4,12,0,10,96128,6188,11970,0,2937,2,2026-11-10T18:15:05.734Z,2026-11-10T18:16:14.259Z,12,11,1
3,2,R,pydantic-settings_994,pydantic/pydantic-settings,1,1,agent,A01,0,131.1,2.1,4.3,27,0,23,252234,13230,15775,2,744,1,2026-11-10T18:15:13.501Z,2026-11-10T18:17:34.247Z,27,24,1
3,2,T,pydantic-settings_994,pydantic/pydantic-settings,1,1,agent,A01,0,98.2,2.1,4.5,16,0,12,149531,9912,15870,1,932,1,2026-11-10T18:15:14.103Z,2026-11-10T18:17:02.018Z,16,13,1
3,2,H,pydantic-settings_994,pydantic/pydantic-settings,1,1,agent,A01,0,105.3,2.0,4.2,14,0,9,124318,10688,12404,0,613,1,2026-11-10T18:15:23.350Z,2026-11-10T18:17:18.078Z,14,9,1
3,2,C,pydantic-settings_994,pydantic/pydantic-settings,1,1,agent,A18,0,66.5,2.0,4.6,22,1,22,323954,6639,24425,0,653,1,2026-11-10T18:15:32.974Z,2026-11-10T18:16:49.267Z,22,10,1
3,2,F,pydantic-settings_994,pydantic/pydantic-settings,1,1,agent,A01,0,80.0,2.1,4.5,22,0,17,204964,7899,15834,1,939,1,2026-11-10T18:15:41.017Z,2026-11-10T18:17:10.937Z,22,0,1
3,2,F,pydantic-settings_994,pydantic/pydantic-settings,2,1,agent,A01,0,122.2,2.0,6.3,18,0,14,162789,12328,17261,2,1057,1,2026-11-10T18:15:43.321Z,2026-11-10T18:17:57.038Z,18,0,1
3,2,C,pydantic-settings_994,pydantic/pydantic-settings,2,1,agent,A01,0,76.9,2.0,9.7,16,0,11,202212,7722,17925,0,1312,1,2026-11-10T18:16:01.333Z,2026-11-10T18:17:33.057Z,16,8,1
3,2,H,pydantic-settings_994,pydantic/pydantic-settings,2,1,agent,A01,0,80.9,2.0,5.3,8,0,6,57272,8208,9524,0,787,1,2026-11-10T18:16:14.260Z,2026-11-10T18:17:45.539Z,8,7,1
3,2,T,pydantic-settings_994,pydantic/pydantic-settings,2,1,agent,A06,0,102.9,2.0,,12,0,7,104719,10458,11992,0,0,-1,2026-11-10T18:16:49.268Z,2026-11-10T18:18:37.178Z,12,7,1
3,2,R,pydantic-settings_994,pydantic/pydantic-settings,2,1,agent,A01,0,76.9,2.0,4.6,14,0,9,123397,7852,15654,1,949,1,2026-11-10T18:17:02.018Z,2026-11-10T18:18:28.692Z,14,12,1
3,2,F,pydantic-settings_994,pydantic/pydantic-settings,3,1,agent,A01,0,33.1,2.0,4.7,9,0,7,82641,3329,13397,0,784,1,2026-11-10T18:17:10.937Z,2026-11-10T18:17:53.815Z,9,0,1
3,2,C,pydantic-settings_994,pydantic/pydantic-settings,3,1,agent,A06,0,110.3,2.0,,23,0,18,344681,11139,21573,0,0,-1,2026-11-10T18:17:18.079Z,2026-11-10T18:19:13.612Z,23,15,1
3,2,R,pydantic-settings_994,pydantic/pydantic-settings,3,1,agent,A01,0,59.1,2.0,4.4,8,0,6,80543,6047,14560,0,811,1,2026-11-10T18:17:33.058Z,2026-11-10T18:18:41.935Z,8,7,1
3,2,H,pydantic-settings_994,pydantic/pydantic-settings,3,1,agent,A01,0,166.5,2.0,4.3,24,0,21,210267,16651,14605,1,784,1,2026-11-10T18:17:34.248Z,2026-11-10T18:20:30.202Z,24,22,1
3,2,T,pydantic-settings_994,pydantic/pydantic-settings,3,1,agent,A01,0,79.8,2.1,4.6,23,0,19,204112,8019,15043,2,1115,1,2026-11-10T18:17:45.540Z,2026-11-10T18:19:15.063Z,23,20,1
3,2,T,pydantic-settings_994,pydantic/pydantic-settings,4,1,agent,A01,0,62.0,2.1,4.6,21,0,15,177628,6020,14743,1,766,1,2026-11-10T18:17:53.816Z,2026-11-10T18:19:05.511Z,21,16,1
3,2,H,pydantic-settings_994,pydantic/pydantic-settings,4,1,agent,A01,0,123.8,2.0,4.8,14,0,11,115251,11993,16957,1,907,1,2026-11-10T18:17:57.039Z,2026-11-10T18:20:10.759Z,14,12,1
3,2,R,pydantic-settings_994,pydantic/pydantic-settings,4,1,agent,A01,0,74.8,2.0,4.6,17,0,13,162965,7380,15439,1,786,1,2026-11-10T18:18:28.693Z,2026-11-10T18:19:53.218Z,17,15,1
3,2,C,pydantic-settings_994,pydantic/pydantic-settings,4,1,agent,A01,0,79.3,2.1,4.6,20,0,18,272139,7736,22847,0,932,1,2026-11-10T18:18:37.179Z,2026-11-10T18:20:06.300Z,20,8,1
3,2,F,pydantic-settings_994,pydantic/pydantic-settings,4,1,agent,A01,0,172.4,2.0,3.6,33,0,27,297603,17227,15226,3,628,2,2026-11-10T18:18:41.935Z,2026-11-10T18:21:43.064Z,33,0,1
3,2,T,packaging_1392,pypa/packaging,1,1,agent,A01,0,170.8,1.9,3.4,34,0,28,312175,17139,14889,2,1896,2,2026-11-10T18:19:05.511Z,2026-11-10T18:22:04.676Z,34,31,1
3,2,H,packaging_1392,pypa/packaging,1,1,agent,A05,0,300.0,1.9,3.6,27,1,25,264650,30574,17603,2,1141,1,2026-11-10T18:19:13.613Z,2026-11-10T18:24:22.277Z,27,24,1
3,2,R,packaging_1392,pypa/packaging,1,1,agent,A01,0,91.0,1.8,3.5,14,0,11,123200,8673,15946,1,906,1,2026-11-10T18:19:15.063Z,2026-11-10T18:20:54.605Z,14,12,1
3,2,F,packaging_1392,pypa/packaging,1,1,agent,A01,0,111.6,1.8,3.5,31,0,27,290969,11330,17499,2,4389,1,2026-11-10T18:19:53.219Z,2026-11-10T18:21:53.405Z,31,0,1
3,2,C,packaging_1392,pypa/packaging,1,1,agent,A01,0,78.0,1.9,4.7,17,0,14,208339,7958,17409,0,618,1,2026-11-10T18:20:06.301Z,2026-11-10T18:21:34.014Z,17,7,1
3,2,C,packaging_1392,pypa/packaging,2,1,agent,A01,0,66.6,1.8,3.5,7,0,5,61306,6836,14079,0,523,1,2026-11-10T18:20:10.760Z,2026-11-10T18:21:25.647Z,7,0,1
3,2,F,packaging_1392,pypa/packaging,2,1,agent,A01,0,57.2,1.8,3.6,10,0,8,99014,5785,13624,0,906,1,2026-11-10T18:20:30.203Z,2026-11-10T18:21:35.867Z,10,0,1
3,2,R,packaging_1392,pypa/packaging,2,1,agent,A01,0,59.8,1.8,3.5,11,0,7,93734,6165,11887,0,500,1,2026-11-10T18:20:54.606Z,2026-11-10T18:22:02.872Z,11,10,1
3,2,H,packaging_1392,pypa/packaging,2,1,agent,A01,0,76.5,1.8,3.5,14,0,10,100230,7972,9525,0,520,1,2026-11-10T18:21:25.648Z,2026-11-10T18:22:50.751Z,14,10,1
3,2,T,packaging_1392,pypa/packaging,2,1,agent,A01,0,67.0,1.9,3.5,14,0,11,110402,7004,15173,1,931,1,2026-11-10T18:21:34.015Z,2026-11-10T18:22:49.498Z,14,12,1
3,2,C,packaging_1392,pypa/packaging,3,1,agent,A01,0,51.2,1.9,3.5,9,0,7,78977,4564,12218,0,545,1,2026-11-10T18:21:35.867Z,2026-11-10T18:22:35.572Z,9,0,1
3,2,T,packaging_1392,pypa/packaging,3,1,agent,A01,0,46.4,1.8,3.6,13,0,11,126645,4842,14345,0,613,1,2026-11-10T18:21:43.065Z,2026-11-10T18:22:38.165Z,13,12,1
3,2,R,packaging_1392,pypa/packaging,3,1,agent,A01,0,91.6,1.8,3.5,15,0,12,150058,9520,16411,1,956,1,2026-11-10T18:21:53.406Z,2026-11-10T18:23:33.497Z,15,13,1
3,2,H,packaging_1392,pypa/packaging,3,1,agent,A01,0,67.2,1.9,3.5,10,0,8,69726,7103,9413,0,500,1,2026-11-10T18:22:02.872Z,2026-11-10T18:23:18.564Z,10,9,1
3,2,F,packaging_1392,pypa/packaging,3,1,agent,A01,0,83.0,1.8,3.6,20,0,16,165889,8513,17421,1,1253,1,2026-11-10T18:22:04.677Z,2026-11-10T18:23:36.204Z,20,0,1
3,2,F,packaging_1392,pypa/packaging,4,1,agent,A01,0,108.2,1.9,4.5,21,0,18,215934,11164,14901,1,1999,1,2026-11-10T18:22:35.572Z,2026-11-10T18:24:33.301Z,21,0,1
3,2,H,packaging_1392,pypa/packaging,4,1,agent,A01,0,177.5,1.8,3.5,22,0,18,182551,18720,15435,1,954,1,2026-11-10T18:22:38.166Z,2026-11-10T18:25:44.159Z,22,19,1
3,2,R,packaging_1392,pypa/packaging,4,1,agent,A01,0,72.1,1.9,3.5,12,0,9,93203,7247,14512,1,622,1,2026-11-10T18:22:49.499Z,2026-11-10T18:24:09.998Z,12,10,1
3,2,T,packaging_1392,pypa/packaging,4,1,agent,A01,0,83.0,1.8,3.6,18,0,15,131200,8318,14477,1,544,1,2026-11-10T18:22:50.752Z,2026-11-10T18:24:22.431Z,18,16,1
3,2,C,packaging_1392,pypa/packaging,4,1,agent,A01,0,47.9,1.8,3.6,8,0,6,70228,4786,11752,0,661,1,2026-11-10T18:23:18.565Z,2026-11-10T18:24:15.063Z,8,0,1
3,2,C,packaging_1320,pypa/packaging,1,1,agent,A01,0,40.8,1.8,3.3,10,0,8,73763,4049,10494,0,944,2,2026-11-10T18:23:33.497Z,2026-11-10T18:24:22.784Z,10,0,1
3,2,T,packaging_1320,pypa/packaging,1,1,agent,A00,1,91.5,1.8,6.0,33,0,28,271008,9619,15008,1,1476,0,2026-11-10T18:23:36.205Z,2026-11-10T18:25:18.505Z,33,30,1
3,2,R,packaging_1320,pypa/packaging,1,1,agent,A00,1,118.1,1.9,5.9,32,0,28,281280,12606,15248,2,1466,0,2026-11-10T18:24:09.998Z,2026-11-10T18:26:18.909Z,32,29,1
3,2,H,packaging_1320,pypa/packaging,1,1,agent,A01,0,141.9,1.9,3.3,33,0,28,294312,15240,14692,1,4085,2,2026-11-10T18:24:15.063Z,2026-11-10T18:26:45.209Z,33,31,1
3,2,F,packaging_1320,pypa/packaging,1,1,agent,A00,1,116.8,1.9,5.8,37,0,28,332060,12407,15346,2,2235,0,2026-11-10T18:24:22.278Z,2026-11-10T18:26:29.836Z,37,0,1
3,2,F,packaging_1320,pypa/packaging,2,1,agent,A01,0,87.9,1.9,5.7,20,0,17,166949,9016,14840,1,1139,1,2026-11-10T18:24:22.432Z,2026-11-10T18:26:01.123Z,20,0,1
3,2,H,packaging_1320,pypa/packaging,2,1,agent,A00,1,53.4,1.9,5.9,10,0,8,58069,5433,7703,0,1070,0,2026-11-10T18:24:22.784Z,2026-11-10T18:25:27.099Z,10,9,1
3,2,R,packaging_1320,pypa/packaging,2,1,agent,A01,0,112.1,1.8,3.3,19,0,16,171444,11784,15181,1,1294,2,2026-11-10T18:24:33.302Z,2026-11-10T18:26:33.594Z,19,17,1
3,2,T,packaging_1320,pypa/packaging,2,1,agent,A00,1,34.4,1.8,5.9,9,0,7,60349,3276,9310,0,991,0,2026-11-10T18:25:18.506Z,2026-11-10T18:26:03.777Z,9,8,1
3,2,C,packaging_1320,pypa/packaging,2,1,agent,A01,0,95.0,1.8,3.2,32,0,28,356469,10343,18376,0,1718,2,2026-11-10T18:25:27.100Z,2026-11-10T18:27:10.016Z,32,8,1
3,2,C,packaging_1320,pypa/packaging,3,1,agent,A01,0,76.5,1.8,5.7,20,0,18,227882,8408,19353,0,1008,1,2026-11-10T18:25:44.159Z,2026-11-10T18:27:11.273Z,20,5,1
3,2,F,packaging_1320,pypa/packaging,3,1,agent,A00,1,34.3,1.9,6.0,9,0,7,61605,3400,9475,0,1045,0,2026-11-10T18:26:01.124Z,2026-11-10T18:26:46.398Z,9,0,1
3,2,T,packaging_1320,pypa/packaging,3,1,agent,A01,0,43.4,1.8,3.1,13,0,11,105020,4654,13012,0,1117,2,2026-11-10T18:26:03.777Z,2026-11-10T18:26:55.118Z,13,12,1
3,2,R,packaging_1320,pypa/packaging,3,1,agent,A00,1,47.1,1.8,5.8,9,0,7,70150,5003,11089,0,1087,0,2026-11-10T18:26:18.909Z,2026-11-10T18:27:16.616Z,9,8,1
3,2,H,packaging_1320,pypa/packaging,3,1,agent,A01,0,112.2,1.9,5.5,34,0,28,288467,12826,15042,1,1022,1,2026-11-10T18:26:29.837Z,2026-11-10T18:28:32.396Z,34,32,1
3,2,H,packaging_1320,pypa/packaging,4,1,agent,A01,0,174.6,1.8,5.6,42,0,28,368779,20141,15657,2,958,1,2026-11-10T18:26:33.595Z,2026-11-10T18:29:38.570Z,42,39,1
3,2,R,packaging_1320,pypa/packaging,4,1,agent,A00,1,31.6,1.8,5.7,10,0,8,72007,3331,9711,0,1011,0,2026-11-10T18:26:45.210Z,2026-11-10T18:27:27.289Z,10,9,1
3,2,T,packaging_1320,pypa/packaging,4,1,agent,A00,1,28.7,1.8,5.7,8,0,6,52214,3348,8980,0,1045,0,2026-11-10T18:26:46.398Z,2026-11-10T18:27:25.669Z,8,7,1
3,2,F,packaging_1320,pypa/packaging,4,1,agent,A01,0,103.7,1.8,5.6,31,0,27,283055,11799,15220,2,2318,1,2026-11-10T18:26:55.119Z,2026-11-10T18:28:49.231Z,31,0,1
3,2,C,packaging_1320,pypa/packaging,4,1,agent,A01,0,45.0,1.8,3.1,20,0,18,228199,5005,19541,0,1028,2,2026-11-10T18:27:10.017Z,2026-11-10T18:28:03.121Z,20,5,1
3,2,H,packaging_1152,pypa/packaging,1,1,agent,A01,0,170.7,1.8,3.2,19,0,17,171871,19787,14055,0,920,1,2026-11-10T18:27:11.274Z,2026-11-10T18:30:10.028Z,19,18,1
3,2,F,packaging_1152,pypa/packaging,1,1,agent,A01,0,52.9,1.8,3.3,12,0,9,86574,5838,14406,1,1300,1,2026-11-10T18:27:16.616Z,2026-11-10T18:28:17.551Z,12,0,1
3,2,R,packaging_1152,pypa/packaging,1,1,agent,A01,0,109.2,1.8,3.2,20,0,14,152397,12400,14582,1,0,1,2026-11-10T18:27:25.670Z,2026-11-10T18:29:22.828Z,20,18,1
3,2,T,packaging_1152,pypa/packaging,1,1,agent,A01,0,37.7,1.8,3.2,11,0,8,79410,4083,9649,0,0,1,2026-11-10T18:27:27.290Z,2026-11-10T18:28:12.989Z,11,10,1
3,2,C,packaging_1152,pypa/packaging,1,1,agent,A06,0,45.6,1.8,,11,0,7,93245,5011,13523,0,0,-1,2026-11-10T18:28:03.122Z,2026-11-10T18:28:53.619Z,11,0,1
3,2,C,packaging_1152,pypa/packaging,2,1,agent,A01,0,28.2,1.8,3.2,10,0,7,72418,3057,9705,0,0,1,2026-11-10T18:28:12.989Z,2026-11-10T18:28:49.254Z,10,0,1
3,2,T,packaging_1152,pypa/packaging,2,1,agent,A01,0,78.3,1.8,3.3,16,0,12,121757,9016,15152,1,1345,1,2026-11-10T18:28:17.552Z,2026-11-10T18:29:44.029Z,16,14,1
3,2,R,packaging_1152,pypa/packaging,2,1,agent,A01,0,51.0,1.8,3.2,12,0,9,98332,5817,12637,0,0,1,2026-11-10T18:28:32.397Z,2026-11-10T18:29:31.311Z,12,11,1
3,2,F,packaging_1152,pypa/packaging,2,1,agent,A01,0,45.7,1.8,4.1,14,0,12,126685,5329,13849,0,685,1,2026-11-10T18:28:49.232Z,2026-11-10T18:29:43.882Z,14,0,1
3,2,H,packaging_1152,pypa/packaging,2,1,agent,A01,0,141.0,1.8,3.2,14,0,12,111428,16683,12121,0,320,1,2026-11-10T18:28:49.255Z,2026-11-10T18:31:18.428Z,14,13,1
3,2,C,packaging_1152,pypa/packaging,3,1,agent,A01,0,49.2,1.8,3.2,12,0,10,112716,5719,13789,0,0,1,2026-11-10T18:28:53.619Z,2026-11-10T18:29:50.732Z,12,0,1
3,2,T,packaging_1152,pypa/packaging,3,1,agent,A01,0,97.6,1.8,3.2,29,0,25,259676,11234,15250,1,0,1,2026-11-10T18:29:22.828Z,2026-11-10T18:31:08.356Z,29,27,1
3,2,F,packaging_1152,pypa/packaging,3,1,agent,A01,0,38.9,1.8,3.2,17,0,15,162486,4497,13997,0,0,1,2026-11-10T18:29:31.311Z,2026-11-10T18:30:18.247Z,17,0,1
3,2,H,packaging_1152,pypa/packaging,3,1,agent,A01,0,157.8,1.8,3.3,18,0,16,138809,18965,11388,0,747,1,2026-11-10T18:29:38.571Z,2026-11-10T18:32:24.537Z,18,17,1
3,2,R,packaging_1152,pypa/packaging,3,1,agent,A01,0,60.3,1.8,3.2,19,0,15,151243,6950,14428,1,0,1,2026-11-10T18:29:43.883Z,2026-11-10T18:30:52.220Z,19,17,1
3,2,R,packaging_1152,pypa/packaging,4,1,agent,A01,0,41.9,1.8,3.2,14,0,11,116746,4849,12388,0,0,1,2026-11-10T18:29:44.030Z,2026-11-10T18:30:33.930Z,14,13,1
3,2,H,packaging_1152,pypa/packaging,4,1,agent,A01,0,108.1,1.8,3.2,12,0,10,85920,12753,11904,0,2086,2,2026-11-10T18:29:50.733Z,2026-11-10T18:31:46.844Z,12,11,1
3,2,F,packaging_1152,pypa/packaging,4,1,agent,A01,0,109.9,1.8,3.5,21,0,18,201423,13049,15488,1,696,1,2026-11-10T18:30:10.029Z,2026-11-10T18:32:08.192Z,21,0,1
3,2,T,packaging_1152,pypa/packaging,4,1,agent,A01,0,70.3,1.8,3.2,25,0,21,230653,8096,14353,1,0,1,2026-11-10T18:30:18.247Z,2026-11-10T18:31:36.569Z,25,23,1
3,2,C,packaging_1152,pypa/packaging,4,1,agent,A01,0,46.4,1.8,3.2,10,0,7,81057,5349,10868,0,0,1,2026-11-10T18:30:33.931Z,2026-11-10T18:31:28.249Z,10,0,1
3,2,H,packaging_1232,pypa/packaging,1,1,agent,A00,1,59.7,1.8,5.8,11,0,7,59757,7041,6675,0,678,0,2026-11-10T18:30:52.220Z,2026-11-10T18:32:02.306Z,11,7,1
3,2,T,packaging_1232,pypa/packaging,1,1,agent,A00,1,29.0,1.8,5.8,9,0,7,59257,3293,9136,0,678,0,2026-11-10T18:31:08.357Z,2026-11-10T18:31:48.026Z,9,8,1
3,2,C,packaging_1232,pypa/packaging,1,1,agent,A00,1,104.9,1.8,5.9,8,0,6,53691,2805,9106,0,600,0,2026-11-10T18:31:18.428Z,2026-11-10T18:33:14.019Z,8,0,1
3,2,F,packaging_1232,pypa/packaging,1,1,agent,A00,1,50.9,1.8,5.9,14,0,12,124357,6095,12237,0,678,0,2026-11-10T18:31:28.249Z,2026-11-10T18:32:29.918Z,14,0,1
3,2,R,packaging_1232,pypa/packaging,1,1,agent,A00,1,24.3,1.8,5.8,8,0,6,51950,2884,8425,0,678,0,2026-11-10T18:31:36.569Z,2026-11-10T18:32:11.425Z,8,7,1
3,2,R,packaging_1232,pypa/packaging,2,1,agent,A00,1,34.2,1.8,6.0,10,0,6,63380,3853,8674,0,678,0,2026-11-10T18:31:46.844Z,2026-11-10T18:32:32.120Z,10,9,1
3,2,F,packaging_1232,pypa/packaging,2,1,agent,A00,1,118.2,1.8,6.0,26,0,21,260203,14893,16333,1,1010,0,2026-11-10T18:31:48.026Z,2026-11-10T18:33:56.931Z,26,0,1
3,2,C,packaging_1232,pypa/packaging,2,1,agent,A01,0,18.2,1.8,5.8,8,0,6,46734,2108,7582,0,652,1,2026-11-10T18:32:02.307Z,2026-11-10T18:32:31.152Z,8,0,1
3,2,T,packaging_1232,pypa/packaging,2,1,agent,A00,1,16.7,1.8,6.1,7,0,5,39881,2055,7350,0,678,0,2026-11-10T18:32:08.193Z,2026-11-10T18:32:35.881Z,7,6,1
3,2,H,packaging_1232,pypa/packaging,2,1,agent,A00,1,29.8,1.8,5.8,7,0,5,33595,3763,5800,0,678,0,2026-11-10T18:32:11.426Z,2026-11-10T18:32:51.894Z,7,6,1
3,2,H,packaging_1232,pypa/packaging,3,1,agent,A00,1,24.3,1.8,5.9,7,0,5,33602,3006,5768,0,682,0,2026-11-10T18:32:24.538Z,2026-11-10T18:32:59.585Z,7,6,1
3,2,F,packaging_1232,pypa/packaging,3,1,agent,A00,1,189.6,1.8,5.7,12,0,7,77120,3651,8371,0,678,0,2026-11-10T18:32:29.919Z,2026-11-10T18:35:50.280Z,12,0,1
3,2,C,packaging_1232,pypa/packaging,3,1,agent,A00,1,36.5,1.9,5.9,12,0,8,73097,4050,8939,0,678,0,2026-11-10T18:32:31.152Z,2026-11-10T18:33:18.633Z,12,0,1
3,2,T,packaging_1232,pypa/packaging,3,1,agent,A00,1,114.6,1.8,6.0,8,0,5,49055,4189,8298,0,678,0,2026-11-10T18:32:32.121Z,2026-11-10T18:34:37.853Z,8,6,1
3,2,R,packaging_1232,pypa/packaging,3,1,agent,A00,1,103.2,1.8,5.7,7,0,5,43982,2718,8779,0,678,0,2026-11-10T18:32:35.882Z,2026-11-10T18:34:29.593Z,7,6,1
3,2,R,packaging_1232,pypa/packaging,4,1,agent,A01,0,104.5,1.8,5.9,7,0,5,46033,2876,9833,0,589,1,2026-11-10T18:32:51.895Z,2026-11-10T18:34:47.225Z,7,6,1
3,2,T,packaging_1232,pypa/packaging,4,1,agent,A00,1,185.5,1.9,5.7,12,0,7,77280,3204,8054,0,678,0,2026-11-10T18:32:59.586Z,2026-11-10T18:36:15.738Z,12,7,1
3,2,C,packaging_1232,pypa/packaging,4,1,agent,A00,1,26.5,1.9,5.9,10,0,6,61693,3304,7889,0,678,0,2026-11-10T18:33:14.020Z,2026-11-10T18:33:51.280Z,10,0,1
3,2,F,packaging_1232,pypa/packaging,4,1,agent,A01,0,71.5,1.8,6.0,18,0,15,170537,8919,15759,1,652,1,2026-11-10T18:33:18.634Z,2026-11-10T18:34:41.096Z,18,0,1
3,2,H,packaging_1232,pypa/packaging,4,1,agent,A01,0,37.6,1.9,5.9,8,0,6,43715,4735,7352,0,652,1,2026-11-10T18:33:51.281Z,2026-11-10T18:34:39.758Z,8,7,1
3,2,R,pydantic-settings_792,pydantic/pydantic-settings,1,1,agent,A01,0,34.3,2.0,4.1,8,0,6,72672,4252,13674,0,693,1,2026-11-10T18:33:56.932Z,2026-11-10T18:34:40.603Z,8,7,1
3,2,C,pydantic-settings_792,pydantic/pydantic-settings,1,1,agent,A01,0,74.3,2.1,3.7,17,0,14,229946,8600,22178,0,1883,1,2026-11-10T18:34:29.593Z,2026-11-10T18:35:52.707Z,17,7,1
3,2,F,pydantic-settings_792,pydantic/pydantic-settings,1,1,agent,A01,0,114.6,2.1,3.8,21,0,17,181922,13003,15147,2,2695,1,2026-11-10T18:34:37.854Z,2026-11-10T18:36:41.375Z,21,0,1
3,2,T,pydantic-settings_792,pydantic/pydantic-settings,1,1,agent,A01,0,75.3,2.1,3.7,13,0,9,108503,8618,14517,1,1637,1,2026-11-10T18:34:39.758Z,2026-11-10T18:36:03.873Z,13,10,1
3,2,H,pydantic-settings_792,pydantic/pydantic-settings,1,1,agent,A01,0,75.5,2.0,3.6,14,0,12,114424,8656,12000,0,3919,2,2026-11-10T18:34:40.603Z,2026-11-10T18:36:04.919Z,14,13,1
3,2,H,pydantic-settings_792,pydantic/pydantic-settings,2,1,agent,A01,0,87.8,2.0,3.9,10,0,8,66059,10080,9112,0,1418,1,2026-11-10T18:34:41.096Z,2026-11-10T18:36:17.990Z,10,9,1
3,2,T,pydantic-settings_792,pydantic/pydantic-settings,2,1,agent,A01,0,134.8,2.0,3.5,24,0,20,238497,14882,16755,2,3057,2,2026-11-10T18:34:47.226Z,2026-11-10T18:37:10.545Z,24,21,1
3,2,F,pydantic-settings_792,pydantic/pydantic-settings,2,1,agent,A01,0,87.8,2.0,3.6,17,0,13,143409,9476,14726,2,1249,1,2026-11-10T18:35:50.281Z,2026-11-10T18:37:26.792Z,17,0,1
3,2,C,pydantic-settings_792,pydantic/pydantic-settings,2,1,agent,A18,0,91.3,2.0,3.5,18,1,18,200611,9842,23680,0,2318,2,2026-11-10T18:35:52.707Z,2026-11-10T18:37:32.418Z,18,4,1
3,2,R,pydantic-settings_792,pydantic/pydantic-settings,2,1,agent,A01,0,60.5,2.0,5.1,8,0,6,75229,6487,16091,0,1228,1,2026-11-10T18:36:03.874Z,2026-11-10T18:37:14.624Z,8,7,1
3,2,C,pydantic-settings_792,pydantic/pydantic-settings,3,1,agent,A01,0,62.3,2.0,4.0,20,0,17,286236,6510,21380,0,693,1,2026-11-10T18:36:04.920Z,2026-11-10T18:37:16.212Z,20,11,1
3,2,T,pydantic-settings_792,pydantic/pydantic-settings,3,1,agent,A01,0,85.5,2.0,3.6,11,0,7,87403,9358,14347,1,1375,1,2026-11-10T18:36:15.739Z,2026-11-10T18:37:49.834Z,11,8,1
3,2,H,pydantic-settings_792,pydantic/pydantic-settings,3,1,agent,A01,0,228.1,2.0,3.9,23,0,19,181166,24882,16854,2,1650,1,2026-11-10T18:36:17.991Z,2026-11-10T18:40:14.999Z,23,20,1
3,2,F,pydantic-settings_792,pydantic/pydantic-settings,3,1,agent,A01,0,171.7,2.0,3.7,28,0,21,271720,18217,17151,4,1861,1,2026-11-10T18:36:41.375Z,2026-11-10T18:39:41.723Z,28,0,1
3,2,R,pydantic-settings_792,pydantic/pydantic-settings,3,1,agent,A01,0,166.6,2.0,3.5,21,0,17,198154,18164,15756,2,2105,2,2026-11-10T18:37:10.545Z,2026-11-10T18:40:05.728Z,21,18,1
3,2,R,pydantic-settings_792,pydantic/pydantic-settings,4,1,agent,A01,0,66.5,2.0,3.7,14,0,11,130520,7171,15484,1,2049,1,2026-11-10T18:37:14.625Z,2026-11-10T18:38:29.939Z,14,12,1
3,2,F,pydantic-settings_792,pydantic/pydantic-settings,4,1,agent,A01,0,66.2,2.0,3.7,11,0,8,89988,7273,14648,1,1182,1,2026-11-10T18:37:16.212Z,2026-11-10T18:38:31.118Z,11,0,1
3,2,H,pydantic-settings_792,pydantic/pydantic-settings,4,1,agent,A01,0,124.6,2.0,3.7,14,0,11,126696,13463,12645,0,1261,1,2026-11-10T18:37:26.793Z,2026-11-10T18:39:40.145Z,14,13,1
3,2,T,pydantic-settings_792,pydantic/pydantic-settings,4,1,agent,A01,0,267.4,2.0,3.6,37,0,28,373961,28970,17590,7,1753,1,2026-11-10T18:37:32.418Z,2026-11-10T18:42:08.455Z,37,29,1
3,2,C,pydantic-settings_792,pydantic/pydantic-settings,4,1,agent,A01,0,83.5,2.0,3.6,14,0,10,187710,8797,22355,0,401,1,2026-11-10T18:37:49.835Z,2026-11-10T18:39:21.931Z,14,7,1
3,2,T,pydantic-settings_1049,pydantic/pydantic-settings,1,1,agent,A01,0,81.7,2.0,10.5,14,0,10,120397,7881,14897,1,987,1,2026-11-10T18:38:29.940Z,2026-11-10T18:40:07.279Z,14,11,1
3,2,H,pydantic-settings_1049,pydantic/pydantic-settings,1,1,agent,A05,0,300.0,2.0,4.7,12,1,8,113429,32810,19010,1,954,1,2026-11-10T18:38:31.118Z,2026-11-10T18:43:40.984Z,12,8,1
3,2,F,pydantic-settings_1049,pydantic/pydantic-settings,1,1,agent,A01,0,43.0,2.0,5.6,13,0,8,96309,4816,10242,0,952,1,2026-11-10T18:39:21.932Z,2026-11-10T18:40:15.390Z,13,0,1
3,2,C,pydantic-settings_1049,pydantic/pydantic-settings,1,1,agent,A01,0,40.5,2.0,5.5,10,0,8,95636,4250,15210,0,952,1,2026-11-10T18:39:40.146Z,2026-11-10T18:40:31.003Z,10,1,1
3,2,R,pydantic-settings_1049,pydantic/pydantic-settings,1,1,agent,A01,0,67.4,2.0,4.6,15,0,12,135608,7340,14881,1,896,1,2026-11-10T18:39:41.723Z,2026-11-10T18:40:58.878Z,15,13,1
3,2,R,pydantic-settings_1049,pydantic/pydantic-settings,2,1,agent,A01,0,51.8,2.0,8.1,8,0,4,61650,5649,11180,0,859,1,2026-11-10T18:40:05.728Z,2026-11-10T18:41:10.803Z,8,7,1
3,2,C,pydantic-settings_1049,pydantic/pydantic-settings,2,1,agent,A01,0,43.8,2.0,9.2,9,0,7,69624,4132,12613,0,656,1,2026-11-10T18:40:07.280Z,2026-11-10T18:41:05.392Z,9,0,1
3,2,F,pydantic-settings_1049,pydantic/pydantic-settings,2,1,agent,A01,0,42.9,2.0,5.5,12,0,10,100962,4670,12177,0,985,1,2026-11-10T18:40:14.999Z,2026-11-10T18:41:08.449Z,12,0,1
3,2,H,pydantic-settings_1049,pydantic/pydantic-settings,2,1,agent,A01,0,71.2,2.0,5.5,8,0,6,64985,7997,11019,0,879,1,2026-11-10T18:40:15.391Z,2026-11-10T18:41:37.073Z,8,7,1
3,2,T,pydantic-settings_1049,pydantic/pydantic-settings,2,1,agent,A01,0,226.5,2.0,3.6,30,0,23,288701,24567,15930,4,4747,2,2026-11-10T18:40:31.003Z,2026-11-10T18:44:25.993Z,30,24,1
3,2,C,pydantic-settings_1049,pydantic/pydantic-settings,3,1,agent,A01,0,100.4,2.1,5.4,14,0,10,149263,11028,17983,0,1468,1,2026-11-10T18:40:58.879Z,2026-11-10T18:42:49.812Z,14,6,1
3,2,T,pydantic-settings_1049,pydantic/pydantic-settings,3,1,agent,A01,0,57.6,2.0,7.8,13,0,10,104951,6297,13205,0,907,1,2026-11-10T18:41:05.393Z,2026-11-10T18:42:15.885Z,13,11,1
3,2,F,pydantic-settings_1049,pydantic/pydantic-settings,3,1,agent,A01,0,76.9,2.0,4.8,8,0,6,72240,8427,15268,0,1296,1,2026-11-10T18:41:08.450Z,2026-11-10T18:42:35.182Z,8,0,1
3,2,H,pydantic-settings_1049,pydantic/pydantic-settings,3,1,agent,A01,0,68.8,2.0,5.3,10,0,6,75736,7520,9806,0,908,1,2026-11-10T18:41:10.804Z,2026-11-10T18:42:29.918Z,10,6,1
3,2,R,pydantic-settings_1049,pydantic/pydantic-settings,3,1,agent,A01,0,92.5,2.0,7.9,15,0,10,127272,9926,15196,1,906,1,2026-11-10T18:41:37.073Z,2026-11-10T18:43:22.410Z,15,13,1
3,2,R,pydantic-settings_1049,pydantic/pydantic-settings,4,1,agent,A01,0,62.7,2.0,8.0,14,0,11,131564,6647,13756,0,906,1,2026-11-10T18:42:08.456Z,2026-11-10T18:43:24.163Z,14,13,1
3,2,H,pydantic-settings_1049,pydantic/pydantic-settings,4,1,agent,A01,0,118.8,2.0,41.5,12,0,9,90664,8744,11732,0,852,1,2026-11-10T18:42:15.886Z,2026-11-10T18:45:01.043Z,12,11,1
3,2,F,pydantic-settings_1049,pydantic/pydantic-settings,4,1,agent,A01,0,50.8,2.0,5.7,10,0,6,79363,5488,11736,0,864,1,2026-11-10T18:42:29.919Z,2026-11-10T18:43:31.391Z,10,0,1
3,2,T,pydantic-settings_1049,pydantic/pydantic-settings,4,1,agent,A01,0,78.1,2.0,4.5,11,0,6,79834,8468,14685,1,1090,1,2026-11-10T18:42:35.182Z,2026-11-10T18:44:02.710Z,11,6,1
3,2,C,pydantic-settings_1049,pydantic/pydantic-settings,4,1,agent,A01,0,53.1,2.0,5.6,12,0,8,112802,5642,13996,0,879,1,2026-11-10T18:42:49.813Z,2026-11-10T18:43:53.541Z,12,0,1
3,2,R,pydantic-settings_980,pydantic/pydantic-settings,1,1,agent,A01,0,159.2,2.1,4.0,31,0,26,294517,16126,15147,3,1983,1,2026-11-10T18:43:22.410Z,2026-11-10T18:46:10.787Z,31,27,1
3,2,C,pydantic-settings_980,pydantic/pydantic-settings,1,1,agent,A18,0,68.7,2.1,3.9,23,1,23,315043,6795,22612,0,1092,1,2026-11-10T18:43:24.164Z,2026-11-10T18:44:42.084Z,23,10,1
3,2,H,pydantic-settings_980,pydantic/pydantic-settings,1,1,agent,A01,0,141.9,2.0,15.8,24,0,20,226759,15473,16203,2,3592,1,2026-11-10T18:43:31.392Z,2026-11-10T18:46:14.154Z,24,21,1
3,2,F,pydantic-settings_980,pydantic/pydantic-settings,1,1,agent,A01,0,200.4,2.0,4.2,37,0,28,348701,20587,16497,5,2210,1,2026-11-10T18:43:40.985Z,2026-11-10T18:47:10.556Z,37,0,1
3,2,T,pydantic-settings_980,pydantic/pydantic-settings,1,1,agent,A01,0,154.8,2.0,3.9,23,0,18,209176,16410,15226,2,2530,1,2026-11-10T18:43:53.541Z,2026-11-10T18:46:37.306Z,23,19,1
3,2,T,pydantic-settings_980,pydantic/pydantic-settings,2,1,agent,A00,1,150.4,2.0,3.8,25,0,20,229945,15099,16858,2,1100,0,2026-11-10T18:44:02.710Z,2026-11-10T18:46:41.877Z,25,21,1
3,2,F,pydantic-settings_980,pydantic/pydantic-settings,2,1,agent,A01,0,148.9,2.0,3.6,26,0,21,239709,15826,15123,3,1506,2,2026-11-10T18:44:25.993Z,2026-11-10T18:47:03.543Z,26,0,1
3,2,H,pydantic-settings_980,pydantic/pydantic-settings,2,1,agent,A01,0,210.1,2.0,4.0,33,0,28,281244,22683,14991,2,2247,1,2026-11-10T18:44:42.085Z,2026-11-10T18:48:21.334Z,33,30,1
3,2,C,pydantic-settings_980,pydantic/pydantic-settings,2,1,agent,A18,0,77.2,2.0,3.5,16,1,16,201469,7879,24384,0,3063,2,2026-11-10T18:45:01.044Z,2026-11-10T18:46:26.779Z,16,6,1
3,2,R,pydantic-settings_980,pydantic/pydantic-settings,2,1,agent,A01,0,144.5,2.0,3.9,28,0,24,270620,15596,15462,2,0,1,2026-11-10T18:46:10.788Z,2026-11-10T18:48:44.185Z,28,25,1
3,2,R,pydantic-settings_980,pydantic/pydantic-settings,3,1,agent,A01,0,199.8,2.0,15.5,22,0,17,209945,14813,17605,3,1890,1,2026-11-10T18:46:14.154Z,2026-11-10T18:49:54.551Z,22,18,1
3,2,F,pydantic-settings_980,pydantic/pydantic-settings,3,1,agent,A01,0,151.6,2.0,3.6,27,0,22,259528,16332,16409,3,4326,2,2026-11-10T18:46:26.779Z,2026-11-10T18:49:07.135Z,27,0,1
3,2,H,pydantic-settings_980,pydantic/pydantic-settings,3,1,agent,A01,0,174.9,2.0,4.0,26,0,23,224024,19303,14405,1,1014,1,2026-11-10T18:46:37.307Z,2026-11-10T18:49:41.274Z,26,24,1
3,2,T,pydantic-settings_980,pydantic/pydantic-settings,3,1,agent,A01,0,131.1,2.0,3.8,17,0,13,141366,14301,14542,1,0,1,2026-11-10T18:46:41.877Z,2026-11-10T18:49:01.808Z,17,15,1
3,2,C,pydantic-settings_980,pydantic/pydantic-settings,3,1,agent,A18,0,116.3,2.0,4.3,17,1,15,193933,12214,21806,0,2004,1,2026-11-10T18:47:03.544Z,2026-11-10T18:49:09.277Z,17,5,1
3,2,C,pydantic-settings_980,pydantic/pydantic-settings,4,1,agent,A01,0,53.2,2.0,14.9,16,0,14,223589,5628,22750,0,2567,1,2026-11-10T18:47:10.557Z,2026-11-10T18:48:23.858Z,16,7,1
3,2,T,pydantic-settings_980,pydantic/pydantic-settings,4,1,agent,A01,0,169.5,2.0,4.8,29,0,23,270741,19101,15669,3,1685,1,2026-11-10T18:48:21.334Z,2026-11-10T18:51:20.886Z,29,24,1
3,2,H,pydantic-settings_980,pydantic/pydantic-settings,4,1,agent,A01,0,153.0,2.0,3.9,22,0,19,190181,17438,15342,1,1322,1,2026-11-10T18:48:23.858Z,2026-11-10T18:51:05.875Z,22,20,1
3,2,F,pydantic-settings_980,pydantic/pydantic-settings,4,1,agent,A01,0,77.9,2.0,3.8,14,0,11,127690,8517,16553,1,2379,1,2026-11-10T18:48:44.186Z,2026-11-10T18:50:10.871Z,14,0,1
3,2,R,pydantic-settings_980,pydantic/pydantic-settings,4,1,agent,A01,0,176.8,2.0,3.9,33,0,28,293734,20648,15862,3,0,1,2026-11-10T18:49:01.809Z,2026-11-10T18:52:07.371Z,33,29,1
3,2,C,tomlkit_591,python-poetry/tomlkit,1,1,agent,A00,1,86.1,1.9,3.1,18,0,13,192530,9558,15213,0,1345,0,2026-11-10T18:49:07.136Z,2026-11-10T18:50:41.293Z,18,5,1
3,2,F,tomlkit_591,python-poetry/tomlkit,1,1,agent,A01,0,42.5,1.9,3.1,14,0,12,99059,4553,10059,0,0,1,2026-11-10T18:49:09.278Z,2026-11-10T18:49:59.735Z,14,0,1
3,2,T,tomlkit_591,python-poetry/tomlkit,1,1,agent,A00,1,35.1,1.9,3.1,8,0,6,58900,3829,9824,0,1154,0,2026-11-10T18:49:41.275Z,2026-11-10T18:50:24.352Z,8,7,1
3,2,R,tomlkit_591,python-poetry/tomlkit,1,1,agent,A00,1,51.5,1.9,3.1,10,0,7,93815,5977,11940,0,1187,0,2026-11-10T18:49:54.551Z,2026-11-10T18:50:54.023Z,10,9,1
3,2,H,tomlkit_591,python-poetry/tomlkit,1,1,agent,A05,0,300.1,1.9,3.1,23,1,23,216968,34490,13228,0,1024,1,2026-11-10T18:49:59.736Z,2026-11-10T18:55:07.800Z,23,22,1
3,2,H,tomlkit_591,python-poetry/tomlkit,2,1,agent,A01,0,65.7,1.9,3.2,8,0,6,47167,7913,8385,0,1039,1,2026-11-10T18:50:10.872Z,2026-11-10T18:51:24.781Z,8,7,1
3,2,R,tomlkit_591,python-poetry/tomlkit,2,1,agent,A00,1,47.9,1.9,3.1,7,0,5,62953,5761,11533,0,1410,0,2026-11-10T18:50:24.352Z,2026-11-10T18:51:20.213Z,7,6,1
3,2,T,tomlkit_591,python-poetry/tomlkit,2,1,agent,A00,1,37.8,1.9,3.2,12,0,10,89504,4521,11018,0,1479,0,2026-11-10T18:50:41.294Z,2026-11-10T18:51:27.175Z,12,11,1
3,2,F,tomlkit_591,python-poetry/tomlkit,2,1,agent,A00,1,36.6,1.9,3.1,7,0,5,57692,4401,10195,0,973,0,2026-11-10T18:50:54.023Z,2026-11-10T18:51:38.503Z,7,0,1
3,2,C,tomlkit_591,python-poetry/tomlkit,2,1,agent,A00,1,37.8,1.9,3.1,7,0,5,55834,4508,10138,0,996,0,2026-11-10T18:51:05.875Z,2026-11-10T18:51:51.759Z,7,0,1
3,2,T,tomlkit_591,python-poetry/tomlkit,3,1,agent,A00,1,26.8,2.0,3.1,8,0,6,55995,3079,9089,0,887,0,2026-11-10T18:51:20.214Z,2026-11-10T18:51:55.119Z,8,7,1
3,2,R,tomlkit_591,python-poetry/tomlkit,3,1,agent,A00,1,117.6,2.0,3.1,23,0,17,208836,13560,15009,2,1103,0,2026-11-10T18:51:20.887Z,2026-11-10T18:53:26.458Z,23,20,1
3,2,C,tomlkit_591,python-poetry/tomlkit,3,1,agent,A01,0,99.3,1.9,3.1,14,0,11,154682,11448,21784,0,847,1,2026-11-10T18:51:24.782Z,2026-11-10T18:53:12.125Z,14,5,1
3,2,F,tomlkit_591,python-poetry/tomlkit,3,1,agent,A00,1,55.2,1.9,3.1,12,0,7,84679,6395,9318,0,514,0,2026-11-10T18:51:27.176Z,2026-11-10T18:52:30.249Z,12,0,1
3,2,H,tomlkit_591,python-poetry/tomlkit,3,1,agent,A05,0,300.0,1.9,,29,1,28,277407,34915,24393,1,0,-1,2026-11-10T18:51:38.503Z,2026-11-10T18:56:43.353Z,29,27,1
3,2,H,tomlkit_591,python-poetry/tomlkit,4,1,agent,A00,1,43.8,1.9,3.1,8,0,6,42303,5090,6313,0,1041,0,2026-11-10T18:51:51.759Z,2026-11-10T18:52:43.656Z,8,7,1
3,2,F,tomlkit_591,python-poetry/tomlkit,4,1,agent,A00,1,114.7,1.9,3.1,19,0,15,153639,13265,14370,1,905,0,2026-11-10T18:51:55.119Z,2026-11-10T18:53:57.886Z,19,0,1
3,2,C,tomlkit_591,python-poetry/tomlkit,4,1,agent,A01,0,79.5,1.9,3.1,15,0,13,170129,8951,20856,0,867,1,2026-11-10T18:52:07.372Z,2026-11-10T18:53:34.856Z,15,5,1
3,2,R,tomlkit_591,python-poetry/tomlkit,4,1,agent,A00,1,103.6,1.9,3.1,19,0,15,158552,12026,14746,1,1329,0,2026-11-10T18:52:30.250Z,2026-11-10T18:54:21.792Z,19,17,1
3,2,T,tomlkit_591,python-poetry/tomlkit,4,1,agent,A01,0,76.5,1.9,3.2,12,0,8,98170,8839,12621,0,966,1,2026-11-10T18:52:43.657Z,2026-11-10T18:54:08.183Z,12,10,1
3,2,C,pydantic-settings_947,pydantic/pydantic-settings,1,1,agent,A00,1,22.4,2.0,3.3,10,0,8,56206,2404,7284,0,881,0,2026-11-10T18:53:12.125Z,2026-11-10T18:53:42.828Z,10,0,1
3,2,H,pydantic-settings_947,pydantic/pydantic-settings,1,1,agent,A00,1,26.3,2.0,3.4,9,0,7,39493,3092,5137,0,794,0,2026-11-10T18:53:26.459Z,2026-11-10T18:54:01.117Z,9,8,1
3,2,T,pydantic-settings_947,pydantic/pydantic-settings,1,1,agent,A00,1,20.5,2.0,3.5,9,0,7,50346,2377,7158,0,881,0,2026-11-10T18:53:34.857Z,2026-11-10T18:54:03.695Z,9,8,1
3,2,R,pydantic-settings_947,pydantic/pydantic-settings,1,1,agent,A00,1,21.0,2.0,3.4,11,0,9,62411,2466,7392,0,734,0,2026-11-10T18:53:42.828Z,2026-11-10T18:54:12.326Z,11,10,1
3,2,F,pydantic-settings_947,pydantic/pydantic-settings,1,1,agent,A00,1,26.2,2.0,3.3,13,0,8,69290,2991,6387,0,796,0,2026-11-10T18:53:57.886Z,2026-11-10T18:54:32.543Z,13,0,1
3,2,F,pydantic-settings_947,pydantic/pydantic-settings,2,1,agent,A01,0,26.3,2.0,3.5,11,0,9,70912,2975,11148,0,660,1,2026-11-10T18:54:01.117Z,2026-11-10T18:54:36.030Z,11,0,1
3,2,R,pydantic-settings_947,pydantic/pydantic-settings,2,1,agent,A01,0,35.9,2.0,3.4,11,0,7,61105,4189,7353,0,915,1,2026-11-10T18:54:03.696Z,2026-11-10T18:54:47.982Z,11,10,1
3,2,T,pydantic-settings_947,pydantic/pydantic-settings,2,1,agent,A00,1,32.9,2.0,3.4,16,0,11,92728,3743,7181,0,796,0,2026-11-10T18:54:08.183Z,2026-11-10T18:54:49.663Z,16,11,1
3,2,H,pydantic-settings_947,pydantic/pydantic-settings,2,1,agent,A00,1,34.5,2.0,3.5,12,0,10,64478,4095,7080,0,779,0,2026-11-10T18:54:12.327Z,2026-11-10T18:54:55.199Z,12,11,1
3,2,C,pydantic-settings_947,pydantic/pydantic-settings,2,1,agent,A01,0,23.9,2.0,3.6,11,0,9,74888,2808,9711,0,660,1,2026-11-10T18:54:21.792Z,2026-11-10T18:54:54.292Z,11,0,1
3,2,C,pydantic-settings_947,pydantic/pydantic-settings,3,1,agent,A00,1,18.0,2.0,3.4,9,0,7,47391,2134,6547,0,779,0,2026-11-10T18:54:32.544Z,2026-11-10T18:54:59.030Z,9,0,1
3,2,T,pydantic-settings_947,pydantic/pydantic-settings,3,1,agent,A00,1,31.4,2.0,3.4,13,0,9,72726,3682,7049,0,734,0,2026-11-10T18:54:36.030Z,2026-11-10T18:55:15.899Z,13,10,1
3,2,F,pydantic-settings_947,pydantic/pydantic-settings,3,1,agent,A00,1,30.5,2.0,3.4,14,0,10,82778,3519,7784,0,779,0,2026-11-10T18:54:47.983Z,2026-11-10T18:55:27.049Z,14,0,1
3,2,R,pydantic-settings_947,pydantic/pydantic-settings,3,1,agent,A00,1,17.8,2.0,3.4,9,0,7,46777,2038,6910,0,734,0,2026-11-10T18:54:49.663Z,2026-11-10T18:55:15.900Z,9,8,1
3,2,H,pydantic-settings_947,pydantic/pydantic-settings,3,1,agent,A00,1,29.3,2.0,3.5,13,0,9,62801,3458,5952,0,881,0,2026-11-10T18:54:54.293Z,2026-11-10T18:55:32.211Z,13,9,1
3,2,H,pydantic-settings_947,pydantic/pydantic-settings,4,1,agent,A00,1,21.3,2.0,3.4,7,0,5,29139,2535,4834,0,779,0,2026-11-10T18:54:55.200Z,2026-11-10T18:55:25.042Z,7,6,1
3,2,R,pydantic-settings_947,pydantic/pydantic-settings,4,1,agent,A00,1,19.8,2.0,3.5,7,0,5,35753,2356,6930,0,779,0,2026-11-10T18:54:59.031Z,2026-11-10T18:55:27.274Z,7,6,1
3,2,F,pydantic-settings_947,pydantic/pydantic-settings,4,1,agent,A00,1,22.7,2.0,3.4,9,0,6,44753,2726,5998,0,734,0,2026-11-10T18:55:07.800Z,2026-11-10T18:55:38.852Z,9,0,1
3,2,T,pydantic-settings_947,pydantic/pydantic-settings,4,1,agent,A00,1,34.9,2.0,3.4,13,0,8,72287,4021,7086,0,779,0,2026-11-10T18:55:15.899Z,2026-11-10T18:55:59.179Z,13,8,1
3,2,C,pydantic-settings_947,pydantic/pydantic-settings,4,1,agent,A00,1,39.6,2.0,3.5,16,0,10,104560,4003,9769,0,881,0,2026-11-10T18:55:15.901Z,2026-11-10T18:56:03.990Z,16,0,1
3,2,R,tomlkit_511,python-poetry/tomlkit,1,1,agent,A01,0,25.6,2.0,3.1,12,0,10,90513,2940,10834,0,565,1,2026-11-10T18:55:25.043Z,2026-11-10T18:55:58.901Z,12,11,1
3,2,H,tomlkit_511,python-poetry/tomlkit,1,1,agent,A01,0,44.9,1.9,3.1,8,0,6,35916,5320,5451,0,512,1,2026-11-10T18:55:27.050Z,2026-11-10T18:56:19.900Z,8,7,1
3,2,C,tomlkit_511,python-poetry/tomlkit,1,1,agent,A01,0,33.3,1.9,3.2,18,0,13,143382,3744,11132,0,516,1,2026-11-10T18:55:27.274Z,2026-11-10T18:56:08.750Z,18,0,1
3,2,T,tomlkit_511,python-poetry/tomlkit,1,1,agent,A01,0,26.1,1.9,3.2,9,0,7,56478,2916,7584,0,552,1,2026-11-10T18:55:32.212Z,2026-11-10T18:56:06.267Z,9,8,1
3,2,F,tomlkit_511,python-poetry/tomlkit,1,1,agent,A01,0,26.2,1.9,3.1,12,0,10,87987,2991,9692,0,516,1,2026-11-10T18:55:38.853Z,2026-11-10T18:56:13.160Z,12,0,1
3,2,F,tomlkit_511,python-poetry/tomlkit,2,1,agent,A01,0,25.4,1.9,3.1,7,0,5,38857,2834,6778,0,514,1,2026-11-10T18:55:58.902Z,2026-11-10T18:56:32.356Z,7,0,1
3,2,T,tomlkit_511,python-poetry/tomlkit,2,1,agent,A01,0,28.6,2.0,3.2,10,0,8,59848,3151,7458,0,512,1,2026-11-10T18:55:59.179Z,2026-11-10T18:56:35.835Z,10,9,1
3,2,C,tomlkit_511,python-poetry/tomlkit,2,1,agent,A01,0,22.1,2.0,3.1,10,0,8,60150,2347,7628,0,516,1,2026-11-10T18:56:03.991Z,2026-11-10T18:56:34.234Z,10,0,1
3,2,H,tomlkit_511,python-poetry/tomlkit,2,1,agent,A01,0,87.0,1.9,3.1,13,0,8,85706,10566,8273,0,556,1,2026-11-10T18:56:06.267Z,2026-11-10T18:57:41.414Z,13,9,1
3,2,R,tomlkit_511,python-poetry/tomlkit,2,1,agent,A01,0,60.8,1.9,3.1,17,0,11,107722,7174,8569,0,524,1,2026-11-10T18:56:08.751Z,2026-11-10T18:57:17.691Z,17,16,1
3,2,C,tomlkit_511,python-poetry/tomlkit,3,1,agent,A01,0,64.5,1.9,3.1,16,0,12,121881,7699,12315,0,709,1,2026-11-10T18:56:13.161Z,2026-11-10T18:57:25.661Z,16,0,1
3,2,R,tomlkit_511,python-poetry/tomlkit,3,1,agent,A01,0,28.5,1.9,3.1,11,0,9,74244,3411,8849,0,516,1,2026-11-10T18:56:19.901Z,2026-11-10T18:56:56.409Z,11,10,1
3,2,H,tomlkit_511,python-poetry/tomlkit,3,1,agent,A01,0,91.9,1.9,3.1,19,0,10,113569,11394,7568,0,554,1,2026-11-10T18:56:32.357Z,2026-11-10T18:58:12.318Z,19,11,1
3,2,F,tomlkit_511,python-poetry/tomlkit,3,1,agent,A01,0,44.0,1.9,3.1,12,0,8,88594,5501,10634,0,734,2,2026-11-10T18:56:34.235Z,2026-11-10T18:57:26.329Z,12,0,1
3,2,T,tomlkit_511,python-poetry/tomlkit,3,1,agent,A01,0,23.7,1.9,3.1,9,0,7,50547,2922,7014,0,508,1,2026-11-10T18:56:35.835Z,2026-11-10T18:57:07.490Z,9,8,1
3,2,T,tomlkit_511,python-poetry/tomlkit,4,1,agent,A01,0,21.9,1.9,3.1,10,0,8,55428,2637,7197,0,554,1,2026-11-10T18:56:43.354Z,2026-11-10T18:57:13.248Z,10,9,1
3,2,F,tomlkit_511,python-poetry/tomlkit,4,1,agent,A01,0,46.4,1.9,3.1,13,0,10,111222,5686,11086,0,571,1,2026-11-10T18:56:56.409Z,2026-11-10T18:57:50.667Z,13,0,1
3,2,H,tomlkit_511,python-poetry/tomlkit,4,1,agent,A01,0,87.4,1.9,3.1,13,0,11,68670,10738,7356,0,550,1,2026-11-10T18:57:07.490Z,2026-11-10T18:58:42.840Z,13,12,1
3,2,R,tomlkit_511,python-poetry/tomlkit,4,1,agent,A01,0,34.2,1.9,3.2,11,0,7,65039,4165,7627,0,512,1,2026-11-10T18:57:13.249Z,2026-11-10T18:57:55.524Z,11,10,1
3,2,C,tomlkit_511,python-poetry/tomlkit,4,1,agent,A01,0,26.8,1.9,3.1,10,0,8,75549,3203,10614,0,552,1,2026-11-10T18:57:17.691Z,2026-11-10T18:57:52.559Z,10,0,1
3,2,T,tomlkit_501,python-poetry/tomlkit,1,1,agent,A01,0,49.9,1.9,3.0,18,0,15,130977,5981,14357,1,653,1,2026-11-10T18:57:25.662Z,2026-11-10T18:58:23.527Z,18,16,1
3,2,R,tomlkit_501,python-poetry/tomlkit,1,1,agent,A01,0,91.4,1.9,3.0,18,0,14,148382,10980,14426,1,0,1,2026-11-10T18:57:26.330Z,2026-11-10T18:59:05.649Z,18,16,1
3,2,F,tomlkit_501,python-poetry/tomlkit,1,1,agent,A00,1,33.7,1.9,3.0,12,0,10,87548,4010,10312,0,449,0,2026-11-10T18:57:41.414Z,2026-11-10T18:58:23.088Z,12,0,1
3,2,H,tomlkit_501,python-poetry/tomlkit,1,1,agent,A01,0,112.5,1.9,3.1,18,0,16,142735,13464,11282,0,1090,1,2026-11-10T18:57:50.668Z,2026-11-10T18:59:51.181Z,18,17,1
3,2,C,tomlkit_501,python-poetry/tomlkit,1,1,agent,A01,0,42.6,1.9,3.0,14,0,12,127869,5032,14436,0,657,1,2026-11-10T18:57:52.560Z,2026-11-10T18:58:43.000Z,14,0,1
3,2,C,tomlkit_501,python-poetry/tomlkit,2,1,agent,A00,1,29.0,1.9,3.0,11,0,9,71332,3409,8811,0,581,0,2026-11-10T18:57:55.525Z,2026-11-10T18:58:32.445Z,11,0,1
3,2,H,tomlkit_501,python-poetry/tomlkit,2,1,agent,A00,1,127.6,1.9,3.0,17,0,12,111308,15222,8763,0,706,0,2026-11-10T18:58:12.318Z,2026-11-10T19:00:27.874Z,17,13,1
3,2,F,tomlkit_501,python-poetry/tomlkit,2,1,agent,A00,1,23.7,1.9,3.0,9,0,7,49610,2707,8081,0,514,0,2026-11-10T18:58:23.089Z,2026-11-10T18:58:54.576Z,9,0,1
3,2,R,tomlkit_501,python-poetry/tomlkit,2,1,agent,A01,0,194.8,1.9,3.1,37,0,28,340761,22460,17099,5,1120,1,2026-11-10T18:58:23.528Z,2026-11-10T19:01:46.533Z,37,31,1
3,2,T,tomlkit_501,python-poetry/tomlkit,2,1,agent,A01,0,51.2,1.9,2.9,17,0,14,147313,5984,12080,0,0,1,2026-11-10T18:58:32.445Z,2026-11-10T18:59:31.311Z,17,16,1
3,2,F,tomlkit_501,python-poetry/tomlkit,3,1,agent,A01,0,56.1,1.9,3.1,15,0,12,129770,6689,13196,0,0,1,2026-11-10T18:58:42.841Z,2026-11-10T18:59:46.969Z,15,0,1
3,2,H,tomlkit_501,python-poetry/tomlkit,3,1,agent,A01,0,77.8,1.9,3.2,11,0,9,63361,9303,8056,0,1060,1,2026-11-10T18:58:43.000Z,2026-11-10T19:00:08.876Z,11,10,1
3,2,R,tomlkit_501,python-poetry/tomlkit,3,1,agent,A01,0,39.6,1.9,3.0,10,0,8,71459,4704,10409,0,823,1,2026-11-10T18:58:54.577Z,2026-11-10T18:59:42.110Z,10,9,1
3,2,C,tomlkit_501,python-poetry/tomlkit,3,1,agent,A01,0,29.4,1.9,3.0,11,0,9,72232,3456,9253,0,656,1,2026-11-10T18:59:05.650Z,2026-11-10T18:59:42.916Z,11,0,1
3,2,T,tomlkit_501,python-poetry/tomlkit,3,1,agent,A00,1,49.3,1.9,3.0,18,0,15,129886,5726,12025,0,444,0,2026-11-10T18:59:31.311Z,2026-11-10T19:00:28.377Z,18,16,1
3,2,T,tomlkit_501,python-poetry/tomlkit,4,1,agent,A01,0,63.3,2.0,2.9,17,0,14,164401,7254,14135,0,0,1,2026-11-10T18:59:42.111Z,2026-11-10T19:00:53.407Z,17,16,1
3,2,C,tomlkit_501,python-poetry/tomlkit,4,1,agent,A01,0,103.9,2.0,3.1,20,0,18,237917,11725,21954,0,38366,2,2026-11-10T18:59:42.916Z,2026-11-10T19:01:35.058Z,20,7,1
3,2,R,tomlkit_501,python-poetry/tomlkit,4,1,agent,A00,1,44.2,1.9,3.0,14,0,10,94101,5069,10344,0,755,0,2026-11-10T18:59:46.970Z,2026-11-10T19:00:39.072Z,14,13,1
3,2,H,tomlkit_501,python-poetry/tomlkit,4,1,agent,A01,0,90.2,1.9,3.2,14,0,12,108084,10295,10211,0,1283,1,2026-11-10T18:59:51.182Z,2026-11-10T19:01:29.496Z,14,13,1
3,2,F,tomlkit_501,python-poetry/tomlkit,4,1,agent,A00,1,27.8,1.9,3.0,8,0,6,46175,3104,9067,0,449,0,2026-11-10T19:00:08.877Z,2026-11-10T19:00:44.536Z,8,0,1
3,2,F,tomlkit_581,python-poetry/tomlkit,1,1,agent,A01,0,60.6,1.9,3.3,20,0,13,165087,6673,15155,1,512,1,2026-11-10T19:00:27.874Z,2026-11-10T19:01:36.761Z,20,0,1
3,2,H,tomlkit_581,python-poetry/tomlkit,1,1,agent,A01,0,194.0,1.9,3.5,32,0,28,284703,21992,14672,1,495,1,2026-11-10T19:00:28.377Z,2026-11-10T19:03:50.937Z,32,30,1
3,2,T,tomlkit_581,python-poetry/tomlkit,1,1,agent,A01,0,27.9,1.9,3.2,11,0,9,78192,3075,10189,0,450,1,2026-11-10T19:00:39.072Z,2026-11-10T19:01:15.139Z,11,10,1
3,2,R,tomlkit_581,python-poetry/tomlkit,1,1,agent,A01,0,151.4,1.9,3.2,32,0,27,289969,16961,15961,3,574,1,2026-11-10T19:00:44.536Z,2026-11-10T19:03:24.098Z,32,28,1
3,2,C,tomlkit_581,python-poetry/tomlkit,1,1,agent,A01,0,29.7,1.9,3.2,10,0,8,76577,3264,11536,0,487,1,2026-11-10T19:00:53.408Z,2026-11-10T19:01:31.278Z,10,0,1
3,2,C,tomlkit_581,python-poetry/tomlkit,2,1,agent,A01,0,97.4,1.9,3.2,17,0,15,211637,11020,19317,0,692,2,2026-11-10T19:01:15.139Z,2026-11-10T19:03:00.668Z,17,7,1
3,2,R,tomlkit_581,python-poetry/tomlkit,2,1,agent,A01,0,58.2,2.0,3.2,17,0,11,127297,6529,16246,1,504,1,2026-11-10T19:01:29.496Z,2026-11-10T19:02:35.981Z,17,15,1
3,2,T,tomlkit_581,python-poetry/tomlkit,2,1,agent,A01,0,56.7,2.0,3.2,16,0,11,111871,6341,14604,1,487,1,2026-11-10T19:01:31.279Z,2026-11-10T19:02:36.162Z,16,11,1
3,2,H,tomlkit_581,python-poetry/tomlkit,2,1,agent,A01,0,97.3,1.9,3.2,21,0,18,165343,10916,14498,1,644,1,2026-11-10T19:01:35.059Z,2026-11-10T19:03:20.589Z,21,19,1
3,2,F,tomlkit_581,python-poetry/tomlkit,2,1,agent,A01,0,69.6,1.9,3.2,22,0,19,177264,7800,15276,1,0,1,2026-11-10T19:01:36.761Z,2026-11-10T19:02:54.478Z,22,0,1
3,2,R,tomlkit_581,python-poetry/tomlkit,3,1,agent,A01,0,33.0,1.9,3.2,13,0,9,89908,3691,9566,0,504,1,2026-11-10T19:01:46.534Z,2026-11-10T19:02:27.664Z,13,12,1
3,2,T,tomlkit_581,python-poetry/tomlkit,3,1,agent,A01,0,24.2,1.9,3.2,12,0,10,78289,2716,9885,0,565,1,2026-11-10T19:02:27.665Z,2026-11-10T19:02:59.916Z,12,11,1
3,2,F,tomlkit_581,python-poetry/tomlkit,3,1,agent,A01,0,31.5,1.9,3.2,10,0,8,69414,3514,10395,0,450,1,2026-11-10T19:02:35.982Z,2026-11-10T19:03:15.456Z,10,0,1
3,2,C,tomlkit_581,python-poetry/tomlkit,3,1,agent,A01,0,68.0,1.9,3.3,17,0,15,155472,7692,15457,0,470,2,2026-11-10T19:02:36.163Z,2026-11-10T19:03:52.462Z,17,1,1
3,2,H,tomlkit_581,python-poetry/tomlkit,3,1,agent,A01,0,60.1,2.0,3.2,16,0,14,121593,6825,9720,0,510,1,2026-11-10T19:02:54.478Z,2026-11-10T19:04:02.559Z,16,15,1
3,2,H,tomlkit_581,python-poetry/tomlkit,4,1,agent,A02,0,182.5,1.9,,31,0,28,238954,21027,15659,1,0,-1,2026-11-10T19:02:59.916Z,2026-11-10T19:06:07.278Z,31,29,1
3,2,C,tomlkit_581,python-poetry/tomlkit,4,1,agent,A01,0,40.2,1.9,3.2,12,0,10,101807,4503,12532,0,450,1,2026-11-10T19:03:00.668Z,2026-11-10T19:03:49.157Z,12,0,1
3,2,F,tomlkit_581,python-poetry/tomlkit,4,1,agent,A01,0,27.0,1.9,3.3,10,0,8,67179,3085,9849,0,450,1,2026-11-10T19:03:15.456Z,2026-11-10T19:03:50.708Z,10,0,1
3,2,T,tomlkit_581,python-poetry/tomlkit,4,1,agent,A01,0,75.4,1.9,3.2,18,0,15,157029,8636,15584,1,1019,2,2026-11-10T19:03:20.590Z,2026-11-10T19:04:44.261Z,18,16,1
3,2,R,tomlkit_581,python-poetry/tomlkit,4,1,agent,A01,0,66.9,1.9,3.2,23,0,17,219999,7612,14828,1,557,1,2026-11-10T19:03:24.098Z,2026-11-10T19:04:39.003Z,23,21,1
3,2,H,tomlkit_537,python-poetry/tomlkit,1,1,agent,A01,0,117.3,2.0,3.1,17,0,13,138272,13437,10574,0,1639,1,2026-11-10T19:03:49.158Z,2026-11-10T19:05:54.680Z,17,13,1
3,2,C,tomlkit_537,python-poetry/tomlkit,1,1,agent,A01,0,47.9,1.9,4.5,18,0,11,155702,5357,11841,0,412,1,2026-11-10T19:03:50.709Z,2026-11-10T19:04:48.214Z,18,0,1
3,2,T,tomlkit_537,python-poetry/tomlkit,1,1,agent,A01,0,67.3,2.0,3.0,12,0,8,97988,7642,14311,0,751,1,2026-11-10T19:03:50.938Z,2026-11-10T19:05:06.242Z,12,8,1
3,2,R,tomlkit_537,python-poetry/tomlkit,1,1,agent,A01,0,80.9,1.9,3.0,13,0,10,109935,9231,14871,1,4989,2,2026-11-10T19:03:52.462Z,2026-11-10T19:05:21.348Z,13,11,1
3,2,F,tomlkit_537,python-poetry/tomlkit,1,1,agent,A01,0,74.6,1.9,3.1,20,0,17,152668,8518,15033,1,1127,1,2026-11-10T19:04:02.560Z,2026-11-10T19:05:25.083Z,20,0,1
3,2,F,tomlkit_537,python-poetry/tomlkit,2,1,agent,A01,0,59.6,1.9,3.1,19,0,16,155116,6776,15767,1,580,1,2026-11-10T19:04:39.003Z,2026-11-10T19:05:46.482Z,19,0,1
3,2,R,tomlkit_537,python-poetry/tomlkit,2,1,agent,A01,0,82.1,1.9,3.2,19,0,15,182618,9421,15063,1,1010,1,2026-11-10T19:04:44.261Z,2026-11-10T19:06:14.597Z,19,17,1
3,2,T,tomlkit_537,python-poetry/tomlkit,2,1,agent,A01,0,70.0,1.9,3.0,15,0,10,142471,8030,14305,0,874,1,2026-11-10T19:04:48.215Z,2026-11-10T19:06:06.138Z,15,10,1
3,2,C,tomlkit_537,python-poetry/tomlkit,2,1,agent,A01,0,105.1,1.9,3.6,14,0,12,188133,12021,23315,0,1841,1,2026-11-10T19:05:06.243Z,2026-11-10T19:06:59.792Z,14,7,1
3,2,H,tomlkit_537,python-poetry/tomlkit,2,1,agent,A01,0,93.1,1.9,3.2,12,0,10,99319,10596,11927,0,2131,1,2026-11-10T19:05:21.349Z,2026-11-10T19:07:02.666Z,12,11,1
3,2,R,tomlkit_537,python-poetry/tomlkit,3,1,agent,A01,0,71.9,1.9,3.1,12,0,9,91694,8234,15314,1,1599,1,2026-11-10T19:05:25.084Z,2026-11-10T19:06:44.807Z,12,10,1
3,2,T,tomlkit_537,python-poetry/tomlkit,3,1,agent,A01,0,76.6,1.9,3.1,11,0,8,88045,8737,14514,1,1177,1,2026-11-10T19:05:46.483Z,2026-11-10T19:07:10.973Z,11,9,1
3,2,C,tomlkit_537,python-poetry/tomlkit,3,1,agent,A01,0,132.1,1.9,3.1,26,0,19,338295,14733,21155,0,1096,1,2026-11-10T19:05:54.681Z,2026-11-10T19:08:14.836Z,26,17,1
3,2,H,tomlkit_537,python-poetry/tomlkit,3,1,agent,A01,0,294.6,1.9,3.1,23,0,20,235882,33453,27070,1,529,1,2026-11-10T19:06:06.138Z,2026-11-10T19:11:08.808Z,23,21,1
3,2,F,tomlkit_537,python-poetry/tomlkit,3,1,agent,A01,0,108.4,1.9,3.1,19,0,13,155052,12098,14863,1,3884,2,2026-11-10T19:06:07.278Z,2026-11-10T19:08:03.604Z,19,0,1
3,2,F,tomlkit_537,python-poetry/tomlkit,4,1,agent,A01,0,39.3,1.9,3.2,7,0,5,49384,4324,11027,0,936,1,2026-11-10T19:06:14.597Z,2026-11-10T19:07:02.095Z,7,0,1
3,2,H,tomlkit_537,python-poetry/tomlkit,4,1,agent,A01,0,159.7,1.9,3.1,16,0,11,136438,18138,11398,0,401,1,2026-11-10T19:06:44.807Z,2026-11-10T19:09:32.349Z,16,11,1
3,2,C,tomlkit_537,python-poetry/tomlkit,4,1,agent,A01,0,67.3,1.9,3.1,17,0,12,152194,7401,13301,0,1201,1,2026-11-10T19:06:59.792Z,2026-11-10T19:08:15.301Z,17,0,1
3,2,T,tomlkit_537,python-poetry/tomlkit,4,1,agent,A01,0,91.8,1.9,4.9,27,0,23,243541,10211,14838,1,641,1,2026-11-10T19:07:02.095Z,2026-11-10T19:08:43.826Z,27,25,1
3,2,R,tomlkit_537,python-poetry/tomlkit,4,1,agent,A01,0,91.0,1.9,3.1,22,0,18,187548,10173,15704,2,459,1,2026-11-10T19:07:02.667Z,2026-11-10T19:08:41.797Z,22,19,1
3,2,T,tomlkit_507,python-poetry/tomlkit,1,1,agent,A01,0,101.9,1.9,4.2,13,0,7,95844,11573,14888,1,826,1,2026-11-10T19:07:10.974Z,2026-11-10T19:09:01.868Z,13,7,1
3,2,R,tomlkit_507,python-poetry/tomlkit,1,1,agent,A01,0,84.9,1.9,3.1,14,0,9,101420,9780,15551,1,499,1,2026-11-10T19:08:03.605Z,2026-11-10T19:09:36.509Z,14,12,1
3,2,C,tomlkit_507,python-poetry/tomlkit,1,1,agent,A01,0,57.2,1.9,3.0,9,0,7,69496,6622,14294,0,634,2,2026-11-10T19:08:14.837Z,2026-11-10T19:09:19.912Z,9,0,1
3,2,F,tomlkit_507,python-poetry/tomlkit,1,1,agent,A01,0,61.3,1.9,3.1,11,0,8,98183,7088,15265,1,532,1,2026-11-10T19:08:15.302Z,2026-11-10T19:09:24.655Z,11,0,1
3,2,H,tomlkit_507,python-poetry/tomlkit,1,1,agent,A01,0,69.3,1.9,3.5,10,0,8,64803,7959,8510,0,1088,1,2026-11-10T19:08:41.798Z,2026-11-10T19:09:59.471Z,10,9,1
3,2,H,tomlkit_507,python-poetry/tomlkit,2,1,agent,A01,0,60.6,1.9,3.5,10,0,7,68324,6915,8280,0,895,1,2026-11-10T19:08:43.826Z,2026-11-10T19:09:52.913Z,10,8,1
3,2,F,tomlkit_507,python-poetry/tomlkit,2,1,agent,A01,0,116.6,1.9,3.1,19,0,16,188443,13036,14811,1,829,1,2026-11-10T19:09:01.869Z,2026-11-10T19:11:06.393Z,19,0,1
3,2,C,tomlkit_507,python-poetry/tomlkit,2,1,agent,A01,0,42.2,1.9,3.0,12,0,10,120923,4857,14239,0,532,1,2026-11-10T19:09:19.913Z,2026-11-10T19:10:10.011Z,12,0,1
3,2,R,tomlkit_507,python-poetry/tomlkit,2,1,agent,A01,0,59.5,1.9,3.0,9,0,6,71903,6864,15480,1,532,1,2026-11-10T19:09:24.656Z,2026-11-10T19:10:32.153Z,9,7,1
3,2,T,tomlkit_507,python-poetry/tomlkit,2,1,agent,A01,0,78.7,1.9,3.0,11,0,7,95464,8808,17048,1,532,1,2026-11-10T19:09:32.349Z,2026-11-10T19:10:59.075Z,11,8,1
3,2,T,tomlkit_507,python-poetry/tomlkit,3,1,agent,A01,0,60.4,1.9,3.0,9,0,5,71453,7014,12913,0,813,1,2026-11-10T19:09:36.509Z,2026-11-10T19:10:44.798Z,9,5,1
3,2,R,tomlkit_507,python-poetry/tomlkit,3,1,agent,A01,0,110.0,1.9,3.0,23,0,19,201103,12247,15245,2,1248,2,2026-11-10T19:09:52.914Z,2026-11-10T19:11:50.874Z,23,20,1
3,2,H,tomlkit_507,python-poetry/tomlkit,3,1,agent,A01,0,151.7,1.9,3.1,10,0,6,96736,16937,15244,1,684,1,2026-11-10T19:09:59.472Z,2026-11-10T19:12:39.040Z,10,7,1
3,2,C,tomlkit_507,python-poetry/tomlkit,3,1,agent,A01,0,64.6,1.9,3.1,9,0,7,88620,7088,14960,0,1233,1,2026-11-10T19:10:10.011Z,2026-11-10T19:11:22.518Z,9,0,1
3,2,F,tomlkit_507,python-poetry/tomlkit,3,1,agent,A01,0,111.6,1.9,3.7,24,0,21,212081,12242,14489,1,1911,1,2026-11-10T19:10:32.154Z,2026-11-10T19:12:32.278Z,24,0,1
3,2,F,tomlkit_507,python-poetry/tomlkit,4,1,agent,A01,0,126.0,1.9,3.0,13,0,7,127204,13932,14526,1,523,1,2026-11-10T19:10:44.798Z,2026-11-10T19:12:58.738Z,13,0,1
3,2,C,tomlkit_507,python-poetry/tomlkit,4,1,agent,A01,0,65.1,1.9,3.1,21,0,17,272602,7222,20278,0,558,1,2026-11-10T19:10:59.075Z,2026-11-10T19:12:11.974Z,21,9,1
3,2,H,tomlkit_507,python-poetry/tomlkit,4,1,agent,A05,0,300.0,1.9,3.1,20,1,20,166261,32413,12176,0,872,2,2026-11-10T19:11:06.394Z,2026-11-10T19:16:14.456Z,20,19,1
3,2,R,tomlkit_507,python-poetry/tomlkit,4,1,agent,A01,0,69.8,1.9,3.6,12,0,10,86016,7753,13794,0,1093,1,2026-11-10T19:11:08.809Z,2026-11-10T19:12:27.129Z,12,11,1
3,2,T,tomlkit_507,python-poetry/tomlkit,4,1,agent,A01,0,110.2,1.9,3.6,17,0,13,150546,12115,15088,1,1298,1,2026-11-10T19:11:22.519Z,2026-11-10T19:13:21.258Z,17,15,1
3,2,F,tomlkit_486,python-poetry/tomlkit,1,1,agent,A01,0,148.5,1.9,3.4,33,0,28,288690,15826,15985,2,371,1,2026-11-10T19:11:50.874Z,2026-11-10T19:14:27.639Z,33,0,1
3,2,R,tomlkit_486,python-poetry/tomlkit,1,1,agent,A01,0,80.7,1.9,3.1,14,0,9,99279,8694,16437,1,454,1,2026-11-10T19:12:11.974Z,2026-11-10T19:13:40.471Z,14,12,1
3,2,H,tomlkit_486,python-poetry/tomlkit,1,1,agent,A05,0,300.0,1.9,,66,1,28,540052,31959,14505,2,0,-1,2026-11-10T19:12:27.130Z,2026-11-10T19:17:32.001Z,66,63,1
3,2,C,tomlkit_486,python-poetry/tomlkit,1,1,agent,A18,0,69.1,1.9,,22,1,22,315266,7270,24508,0,0,-1,2026-11-10T19:12:32.279Z,2026-11-10T19:13:46.181Z,22,10,1
3,2,T,tomlkit_486,python-poetry/tomlkit,1,1,agent,A01,0,93.4,1.9,5.2,27,0,23,248823,9762,15374,2,592,1,2026-11-10T19:12:39.041Z,2026-11-10T19:14:22.572Z,27,24,1
3,2,T,tomlkit_486,python-poetry/tomlkit,2,1,agent,A01,0,72.9,1.9,3.1,24,0,21,216244,7440,15523,1,570,1,2026-11-10T19:12:58.739Z,2026-11-10T19:14:19.665Z,24,22,1
3,2,C,tomlkit_486,python-poetry/tomlkit,2,1,agent,A01,0,62.1,1.9,3.1,22,0,20,286878,6325,22074,0,841,1,2026-11-10T19:13:21.259Z,2026-11-10T19:14:31.361Z,22,10,1
3,2,H,tomlkit_486,python-poetry/tomlkit,2,1,agent,A01,0,139.7,1.9,3.1,32,0,28,285382,15097,15935,1,749,1,2026-11-10T19:13:40.472Z,2026-11-10T19:16:08.194Z,32,30,1
3,2,R,tomlkit_486,python-poetry/tomlkit,2,1,agent,A01,0,107.4,1.9,3.1,23,0,19,209643,11435,17749,2,976,1,2026-11-10T19:13:46.181Z,2026-11-10T19:15:41.479Z,23,20,1
3,2,F,tomlkit_486,python-poetry/tomlkit,2,1,agent,A01,0,99.6,1.9,3.1,33,0,28,303627,10851,15037,2,1170,2,2026-11-10T19:14:19.666Z,2026-11-10T19:16:07.396Z,33,0,1
3,2,R,tomlkit_486,python-poetry/tomlkit,3,1,agent,A01,0,106.5,1.9,3.1,38,0,28,350818,11640,16008,3,0,1,2026-11-10T19:14:22.572Z,2026-11-10T19:16:17.067Z,38,34,1
3,2,H,tomlkit_486,python-poetry/tomlkit,3,1,agent,A01,0,112.8,1.9,3.1,20,0,17,162982,12500,14723,1,1214,2,2026-11-10T19:14:27.640Z,2026-11-10T19:16:28.367Z,20,18,1
3,2,T,tomlkit_486,python-poetry/tomlkit,3,1,agent,A02,0,99.2,1.9,,31,0,28,274209,10911,14364,2,0,-1,2026-11-10T19:14:31.362Z,2026-11-10T19:16:15.499Z,31,28,1
3,2,F,tomlkit_486,python-poetry/tomlkit,3,1,agent,A01,0,107.4,1.9,3.1,30,0,24,220881,11629,14857,1,357,1,2026-11-10T19:15:41.480Z,2026-11-10T19:17:36.828Z,30,0,1
3,2,C,tomlkit_486,python-poetry/tomlkit,3,1,agent,A18,0,44.8,1.9,,24,1,24,312698,4742,23056,0,0,-1,2026-11-10T19:16:07.397Z,2026-11-10T19:16:57.089Z,24,10,1
3,2,C,tomlkit_486,python-poetry/tomlkit,4,1,agent,A18,0,93.5,1.9,,28,1,27,384416,9942,24399,0,0,-1,2026-11-10T19:16:08.195Z,2026-11-10T19:17:46.562Z,28,10,1
3,2,F,tomlkit_486,python-poetry/tomlkit,4,1,agent,A01,0,90.5,1.9,5.1,32,0,28,300141,9610,16129,2,549,1,2026-11-10T19:16:14.457Z,2026-11-10T19:17:55.182Z,32,0,1
3,2,T,tomlkit_486,python-poetry/tomlkit,4,1,agent,A01,0,73.4,1.9,3.1,20,0,17,195683,7741,15787,1,853,1,2026-11-10T19:16:15.500Z,2026-11-10T19:17:36.974Z,20,18,1
3,2,H,tomlkit_486,python-poetry/tomlkit,4,1,agent,A01,0,93.9,1.9,3.1,13,0,9,84209,10125,8715,0,607,1,2026-11-10T19:16:17.068Z,2026-11-10T19:17:58.977Z,13,9,1
3,2,R,tomlkit_486,python-poetry/tomlkit,4,1,agent,A01,0,108.6,1.9,3.1,29,0,25,269576,11681,14908,2,661,1,2026-11-10T19:16:28.367Z,2026-11-10T19:18:24.890Z,29,26,1
3,2,R,click_3678,pallets/click,1,1,agent,A01,0,72.6,1.8,3.3,17,0,14,145199,7867,15410,1,993,1,2026-11-10T19:16:57.090Z,2026-11-10T19:18:17.817Z,17,15,1
3,2,H,click_3678,pallets/click,1,1,agent,A01,0,147.2,1.8,3.4,15,0,13,100491,16173,9412,0,808,1,2026-11-10T19:17:32.002Z,2026-11-10T19:20:07.360Z,15,14,1
3,2,T,click_3678,pallets/click,1,1,agent,A01,0,66.1,1.8,3.3,18,0,15,146120,7159,15110,1,548,1,2026-11-10T19:17:36.829Z,2026-11-10T19:18:50.980Z,18,16,1
3,2,C,click_3678,pallets/click,1,1,agent,A18,0,50.0,1.8,,19,1,19,255546,5360,24448,0,0,-1,2026-11-10T19:17:36.974Z,2026-11-10T19:18:31.833Z,19,8,1
3,2,F,click_3678,pallets/click,1,1,agent,A01,0,115.0,1.8,4.5,20,0,16,190478,12590,19779,2,478,1,2026-11-10T19:17:46.562Z,2026-11-10T19:19:50.895Z,20,0,1
3,2,F,click_3678,pallets/click,2,1,agent,A01,0,179.6,1.8,3.3,19,0,16,163514,6246,14577,1,506,1,2026-11-10T19:17:55.183Z,2026-11-10T19:21:02.971Z,19,0,1
3,2,C,click_3678,pallets/click,2,1,agent,A01,0,68.6,1.8,2.7,18,0,16,224475,7296,22388,0,513,4,2026-11-10T19:17:58.978Z,2026-11-10T19:19:15.087Z,18,6,1
3,2,T,click_3678,pallets/click,2,1,agent,A01,0,74.9,1.8,3.4,22,0,19,186260,8123,14832,1,515,1,2026-11-10T19:18:17.818Z,2026-11-10T19:19:40.946Z,22,20,1
3,2,H,click_3678,pallets/click,2,1,agent,A01,0,229.7,1.8,3.4,19,0,16,158041,25976,14441,1,1040,1,2026-11-10T19:18:24.891Z,2026-11-10T19:22:22.723Z,19,17,1
3,2,R,click_3678,pallets/click,2,1,agent,A01,0,154.3,1.8,2.7,32,0,27,305083,17015,16085,3,1176,4,2026-11-10T19:18:31.834Z,2026-11-10T19:21:13.590Z,32,28,1
3,2,R,click_3678,pallets/click,3,1,agent,A01,0,131.2,1.8,5.9,36,0,28,335344,14373,14578,3,1488,1,2026-11-10T19:18:50.981Z,2026-11-10T19:21:12.740Z,36,32,1
3,2,H,click_3678,pallets/click,3,1,agent,A01,0,163.7,1.8,3.4,18,0,16,158367,18616,12593,0,1481,1,2026-11-10T19:19:15.088Z,2026-11-10T19:22:07.083Z,18,17,1
3,2,C,click_3678,pallets/click,3,1,agent,A01,0,203.7,1.8,3.4,15,0,13,198239,9101,19768,0,0,1,2026-11-10T19:19:40.946Z,2026-11-10T19:23:12.919Z,15,7,1
3,2,F,click_3678,pallets/click,3,1,agent,A06,0,102.1,1.8,,21,0,15,192059,11559,15634,1,0,-1,2026-11-10T19:19:50.896Z,2026-11-10T19:21:38.042Z,21,0,1
3,2,T,click_3678,pallets/click,3,1,agent,A01,0,88.6,1.8,3.4,19,0,16,185514,10070,14530,1,852,1,2026-11-10T19:20:07.360Z,2026-11-10T19:21:44.260Z,19,17,1
3,2,T,click_3678,pallets/click,4,1,agent,A01,0,34.3,1.8,3.4,10,0,8,70656,4016,10203,0,680,1,2026-11-10T19:21:02.972Z,2026-11-10T19:21:45.444Z,10,9,1
3,2,F,click_3678,pallets/click,4,1,agent,A01,0,35.9,1.8,3.4,12,0,10,124397,4127,14256,0,515,1,2026-11-10T19:21:12.741Z,2026-11-10T19:21:57.018Z,12,0,1
3,2,C,click_3678,pallets/click,4,1,agent,A18,0,79.4,1.8,2.8,21,1,21,281245,8974,24344,0,919,4,2026-11-10T19:21:13.591Z,2026-11-10T19:22:40.667Z,21,9,1
3,2,H,click_3678,pallets/click,4,1,agent,A01,0,78.4,1.9,3.4,12,0,10,95865,8954,10773,0,534,1,2026-11-10T19:21:38.043Z,2026-11-10T19:23:04.728Z,12,11,1
3,2,R,click_3678,pallets/click,4,1,agent,A01,0,98.5,1.8,3.3,18,0,13,148806,11151,15629,1,515,1,2026-11-10T19:21:44.261Z,2026-11-10T19:23:30.998Z,18,16,1
3,2,H,tomlkit_520,python-poetry/tomlkit,1,1,agent,A00,1,58.5,2.0,3.2,20,0,18,182770,6546,13773,0,368,0,2026-11-10T19:21:45.445Z,2026-11-10T19:22:52.326Z,20,19,1
3,2,F,tomlkit_520,python-poetry/tomlkit,1,1,agent,A01,0,92.7,1.9,3.1,26,0,23,228968,10466,15084,1,0,1,2026-11-10T19:21:57.019Z,2026-11-10T19:23:37.775Z,26,0,1
3,2,T,tomlkit_520,python-poetry/tomlkit,1,1,agent,A00,1,24.3,1.9,3.2,9,0,7,59108,2594,9333,0,477,0,2026-11-10T19:22:07.084Z,2026-11-10T19:22:39.545Z,9,8,1
3,2,R,tomlkit_520,python-poetry/tomlkit,1,1,agent,A00,1,40.3,1.9,3.2,12,0,8,88592,4527,10751,0,351,0,2026-11-10T19:22:22.724Z,2026-11-10T19:23:11.212Z,12,11,1
3,2,C,tomlkit_520,python-poetry/tomlkit,1,1,agent,A00,1,25.0,1.9,3.2,11,0,9,70324,2720,8807,0,351,0,2026-11-10T19:22:39.545Z,2026-11-10T19:23:12.805Z,11,0,1
3,2,C,tomlkit_520,python-poetry/tomlkit,2,1,agent,A01,0,50.9,1.9,3.2,16,0,14,145350,5690,14415,0,561,1,2026-11-10T19:22:40.668Z,2026-11-10T19:23:39.729Z,16,0,1
3,2,R,tomlkit_520,python-poetry/tomlkit,2,1,agent,A00,1,22.1,1.9,3.1,8,0,6,45223,2423,7833,0,351,0,2026-11-10T19:22:52.327Z,2026-11-10T19:23:22.629Z,8,7,1
3,2,T,tomlkit_520,python-poetry/tomlkit,2,1,agent,A00,1,62.7,1.9,3.1,25,0,21,224902,7103,14591,1,351,0,2026-11-10T19:23:04.729Z,2026-11-10T19:24:15.419Z,25,23,1
3,2,F,tomlkit_520,python-poetry/tomlkit,2,1,agent,A00,1,29.4,1.9,3.1,11,0,7,73127,3354,9132,0,351,0,2026-11-10T19:23:11.213Z,2026-11-10T19:23:48.677Z,11,0,1
3,2,H,tomlkit_520,python-poetry/tomlkit,2,1,agent,A00,1,47.5,1.9,3.2,15,0,13,99765,5448,9098,0,368,0,2026-11-10T19:23:12.806Z,2026-11-10T19:24:08.468Z,15,14,1
3,2,C,tomlkit_520,python-poetry/tomlkit,3,1,agent,A00,1,149.5,1.9,3.2,32,0,28,391822,16802,21807,0,917,0,2026-11-10T19:23:12.920Z,2026-11-10T19:25:50.667Z,32,11,1
3,2,F,tomlkit_520,python-poetry/tomlkit,3,1,agent,A00,1,25.2,1.9,3.1,8,0,6,52333,2861,8954,0,351,0,2026-11-10T19:23:22.630Z,2026-11-10T19:23:55.887Z,8,0,1
3,2,T,tomlkit_520,python-poetry/tomlkit,3,1,agent,A00,1,21.4,1.9,3.2,9,0,7,62929,2416,10015,0,351,0,2026-11-10T19:23:30.999Z,2026-11-10T19:24:00.448Z,9,8,1
3,2,R,tomlkit_520,python-poetry/tomlkit,3,1,agent,A00,1,20.0,1.9,3.1,10,0,8,74189,2218,9951,0,351,0,2026-11-10T19:23:37.776Z,2026-11-10T19:24:05.867Z,10,9,1
3,2,H,tomlkit_520,python-poetry/tomlkit,3,1,agent,A01,0,185.1,1.9,3.0,32,0,28,266580,20678,14408,1,1019,2,2026-11-10T19:23:39.730Z,2026-11-10T19:26:52.725Z,32,30,1
3,2,H,tomlkit_520,python-poetry/tomlkit,4,1,agent,A00,1,43.9,1.9,3.1,12,0,10,68220,4996,7518,0,351,0,2026-11-10T19:23:48.678Z,2026-11-10T19:24:40.577Z,12,11,1
3,2,R,tomlkit_520,python-poetry/tomlkit,4,1,agent,A00,1,28.6,1.9,3.1,14,0,11,106041,3195,10742,0,351,0,2026-11-10T19:23:55.888Z,2026-11-10T19:24:32.604Z,14,13,1
3,2,T,tomlkit_520,python-poetry/tomlkit,4,1,agent,A00,1,35.9,1.9,3.1,11,0,8,67042,4051,8909,0,351,0,2026-11-10T19:24:00.448Z,2026-11-10T19:24:44.533Z,11,9,1
3,2,F,tomlkit_520,python-poetry/tomlkit,4,1,agent,A00,1,36.3,1.9,3.2,12,0,8,85080,4060,9873,0,351,0,2026-11-10T19:24:05.867Z,2026-11-10T19:24:50.345Z,12,0,1
3,2,C,tomlkit_520,python-poetry/tomlkit,4,1,agent,A00,1,30.2,1.9,3.2,11,0,7,79168,3338,9660,0,351,0,2026-11-10T19:24:08.468Z,2026-11-10T19:24:46.736Z,11,0,1
3,2,F,click_3208,pallets/click,1,1,agent,A01,0,100.1,1.8,2.8,26,0,20,264122,11018,16121,1,485,1,2026-11-10T19:24:15.420Z,2026-11-10T19:26:02.946Z,26,0,1
3,2,C,click_3208,pallets/click,1,1,agent,A18,0,59.5,1.8,2.8,13,1,12,174804,6534,23817,0,1393,1,2026-11-10T19:24:32.604Z,2026-11-10T19:25:39.692Z,13,5,1
3,2,R,click_3208,pallets/click,1,1,agent,A01,0,38.6,1.8,2.7,7,0,5,44709,4291,9612,0,790,1,2026-11-10T19:24:40.578Z,2026-11-10T19:25:26.659Z,7,6,1
3,2,T,click_3208,pallets/click,1,1,agent,A01,0,59.4,1.8,2.8,19,0,15,150384,6404,14653,1,748,1,2026-11-10T19:24:44.534Z,2026-11-10T19:25:51.617Z,19,17,1
3,2,H,click_3208,pallets/click,1,1,agent,A01,0,51.5,1.8,2.8,9,0,7,48794,5602,7404,0,759,1,2026-11-10T19:24:46.736Z,2026-11-10T19:25:45.999Z,9,8,1
3,2,H,click_3208,pallets/click,2,1,agent,A01,0,46.2,1.8,2.8,9,0,7,44446,4988,6157,0,739,1,2026-11-10T19:24:50.346Z,2026-11-10T19:25:44.252Z,9,8,1
3,2,T,click_3208,pallets/click,2,1,agent,A01,0,104.9,1.8,2.8,25,0,21,223231,11370,14797,2,849,1,2026-11-10T19:25:26.660Z,2026-11-10T19:27:19.201Z,25,22,1
3,2,R,click_3208,pallets/click,2,1,agent,A01,0,31.0,1.8,2.8,12,0,10,105748,3367,12802,0,765,1,2026-11-10T19:25:39.693Z,2026-11-10T19:26:18.209Z,12,11,1
3,2,C,click_3208,pallets/click,2,1,agent,A18,0,66.6,1.8,,15,1,15,204776,7167,23998,0,0,-1,2026-11-10T19:25:44.252Z,2026-11-10T19:26:55.798Z,15,6,1
3,2,F,click_3208,pallets/click,2,1,agent,A01,0,198.0,1.8,2.8,17,0,11,121397,8294,15530,1,778,1,2026-11-10T19:25:46.000Z,2026-11-10T19:29:11.778Z,17,0,1
3,2,H,click_3208,pallets/click,3,1,agent,A01,0,56.2,1.8,2.8,12,0,10,76992,5985,8337,0,739,1,2026-11-10T19:25:50.668Z,2026-11-10T19:26:54.543Z,12,11,1
3,2,F,click_3208,pallets/click,3,1,agent,A01,0,87.6,1.8,2.8,21,0,18,194814,9437,15219,1,1101,1,2026-11-10T19:25:51.618Z,2026-11-10T19:27:26.873Z,21,0,1
3,2,R,click_3208,pallets/click,3,1,agent,A01,0,100.4,1.8,2.8,23,0,18,201072,11065,14644,2,0,1,2026-11-10T19:26:02.947Z,2026-11-10T19:27:51.083Z,23,20,1
3,2,C,click_3208,pallets/click,3,1,agent,A01,0,60.9,1.8,2.8,16,0,14,182455,6588,20414,0,2288,4,2026-11-10T19:26:18.210Z,2026-11-10T19:27:26.701Z,16,5,1
3,2,T,click_3208,pallets/click,3,1,agent,A01,0,89.3,1.8,2.8,22,0,19,189163,9951,14519,1,1532,4,2026-11-10T19:26:52.726Z,2026-11-10T19:28:29.825Z,22,20,1
3,2,T,click_3208,pallets/click,4,1,agent,A01,0,57.5,1.8,2.8,18,0,15,144690,6334,14697,1,1101,4,2026-11-10T19:26:54.543Z,2026-11-10T19:27:59.873Z,18,16,1
3,2,C,click_3208,pallets/click,4,1,agent,A18,0,68.2,1.8,2.8,18,1,18,246119,7455,24187,0,534,1,2026-11-10T19:26:55.799Z,2026-11-10T19:28:11.704Z,18,8,1
3,2,R,click_3208,pallets/click,4,1,agent,A01,0,114.2,1.8,2.8,33,0,28,292184,12714,15084,2,517,1,2026-11-10T19:27:19.202Z,2026-11-10T19:29:20.918Z,33,30,1
3,2,F,click_3208,pallets/click,4,1,agent,A01,0,135.2,1.8,2.9,31,0,27,310454,15075,15754,2,8608,4,2026-11-10T19:27:26.702Z,2026-11-10T19:29:49.664Z,31,0,1
3,2,H,click_3208,pallets/click,4,1,agent,A01,0,99.6,1.8,2.8,16,0,14,137213,11178,13142,0,1046,4,2026-11-10T19:27:26.874Z,2026-11-10T19:29:14.203Z,16,15,1
3,2,C,click_3225,pallets/click,1,1,agent,A18,0,112.4,1.8,4.3,15,1,15,218130,12577,24519,0,750,1,2026-11-10T19:27:51.083Z,2026-11-10T19:29:52.595Z,15,8,1
3,2,F,click_3225,pallets/click,1,1,agent,A01,0,64.3,1.8,4.2,13,0,10,104557,7163,14378,1,661,1,2026-11-10T19:27:59.873Z,2026-11-10T19:29:13.179Z,13,0,1
3,2,T,click_3225,pallets/click,1,1,agent,A01,0,83.8,1.8,4.0,19,0,13,136551,9290,16462,1,636,1,2026-11-10T19:28:11.704Z,2026-11-10T19:29:44.401Z,19,13,1
3,2,H,click_3225,pallets/click,1,1,agent,A01,0,51.2,1.8,4.0,7,0,5,35331,5639,6932,0,661,1,2026-11-10T19:28:29.825Z,2026-11-10T19:29:29.751Z,7,6,1
3,2,R,click_3225,pallets/click,1,1,agent,A01,0,66.9,1.8,4.1,7,0,5,50345,7710,12728,0,748,1,2026-11-10T19:29:11.779Z,2026-11-10T19:30:27.483Z,7,6,1
3,2,R,click_3225,pallets/click,2,1,agent,A01,0,109.0,1.8,3.2,24,0,20,202598,12107,14626,2,655,1,2026-11-10T19:29:13.179Z,2026-11-10T19:31:10.281Z,24,21,1
3,2,H,click_3225,pallets/click,2,1,agent,A01,0,78.3,1.8,3.6,7,0,5,32953,9049,6119,0,483,1,2026-11-10T19:29:14.204Z,2026-11-10T19:30:40.940Z,7,6,1
3,2,T,click_3225,pallets/click,2,1,agent,A01,0,88.0,1.8,4.2,15,0,12,130238,9848,14608,1,689,1,2026-11-10T19:29:20.919Z,2026-11-10T19:30:57.832Z,15,13,1
3,2,F,click_3225,pallets/click,2,1,agent,A01,0,108.2,1.8,4.2,14,0,11,127648,12191,14769,1,749,1,2026-11-10T19:29:29.752Z,2026-11-10T19:31:26.848Z,14,0,1
3,2,C,click_3225,pallets/click,2,1,agent,A18,0,62.8,1.9,3.2,14,1,14,174476,7129,24536,0,708,1,2026-11-10T19:29:44.401Z,2026-11-10T19:30:55.297Z,14,5,1
3,2,H,click_3225,pallets/click,3,1,agent,A01,0,85.5,1.8,4.2,10,0,8,67353,9401,12104,0,636,1,2026-11-10T19:29:49.664Z,2026-11-10T19:31:24.214Z,10,9,1
3,2,C,click_3225,pallets/click,3,1,agent,A18,0,68.8,1.8,18.7,19,1,19,259537,7463,24309,0,625,1,2026-11-10T19:29:52.596Z,2026-11-10T19:31:24.895Z,19,8,1
3,2,R,click_3225,pallets/click,3,1,agent,A01,0,60.8,1.8,6.3,15,0,12,123418,6411,16204,1,595,1,2026-11-10T19:30:27.484Z,2026-11-10T19:31:39.373Z,15,13,1
3,2,F,click_3225,pallets/click,3,1,agent,A01,0,71.9,1.8,3.2,18,0,15,154484,7984,15493,1,832,1,2026-11-10T19:30:40.940Z,2026-11-10T19:32:00.845Z,18,0,1
3,2,T,click_3225,pallets/click,3,1,agent,A01,0,45.6,1.8,3.7,9,0,7,80087,5150,14279,0,550,1,2026-11-10T19:30:55.298Z,2026-11-10T19:31:49.354Z,9,8,1
3,2,T,click_3225,pallets/click,4,1,agent,A01,0,82.9,1.8,3.3,13,0,9,121758,9452,14313,0,772,1,2026-11-10T19:30:57.833Z,2026-11-10T19:32:28.820Z,13,9,1
3,2,F,click_3225,pallets/click,4,1,agent,A01,0,108.2,1.8,4.0,23,0,20,193938,12294,14855,1,798,1,2026-11-10T19:31:10.282Z,2026-11-10T19:33:07.426Z,23,0,1
3,2,R,click_3225,pallets/click,4,1,agent,A01,0,160.9,1.8,3.1,33,0,25,292670,18727,17184,3,0,1,2026-11-10T19:31:24.214Z,2026-11-10T19:34:13.149Z,33,29,1
3,2,C,click_3225,pallets/click,4,1,agent,A01,0,80.5,1.8,4.0,21,0,16,292929,8828,21783,0,700,1,2026-11-10T19:31:24.896Z,2026-11-10T19:32:54.423Z,21,10,1
3,2,H,click_3225,pallets/click,4,1,agent,A01,0,108.6,1.8,3.2,8,0,6,40158,12481,6614,0,660,1,2026-11-10T19:31:26.849Z,2026-11-10T19:33:23.390Z,8,7,1
3,2,C,click_3021,pallets/click,1,1,agent,A01,0,173.1,1.8,302.7,13,0,11,108572,5885,12943,0,743,124,2026-11-10T19:31:39.373Z,2026-11-10T19:39:39.894Z,13,0,1
3,2,F,click_3021,pallets/click,1,1,agent,A01,0,179.4,1.8,302.9,10,0,8,89277,6487,13073,0,847,124,2026-11-10T19:31:49.355Z,2026-11-10T19:39:56.278Z,10,0,1
3,2,H,click_3021,pallets/click,1,1,agent,A05,0,300.0,1.8,302.7,23,1,23,158049,36058,9036,0,797,124,2026-11-10T19:32:00.846Z,2026-11-10T19:42:08.283Z,23,22,1
3,2,T,click_3021,pallets/click,1,1,agent,A01,0,41.7,1.8,2.9,10,0,6,76817,4782,11054,0,436,1,2026-11-10T19:32:28.821Z,2026-11-10T19:33:18.097Z,10,6,1
3,2,R,click_3021,pallets/click,1,1,agent,A01,0,28.2,1.8,2.9,9,0,7,71293,3194,12165,0,619,1,2026-11-10T19:32:54.423Z,2026-11-10T19:33:30.278Z,9,8,1
3,2,R,click_3021,pallets/click,2,1,agent,A01,0,43.1,1.8,2.9,10,0,8,84990,5258,13038,0,419,1,2026-11-10T19:33:07.427Z,2026-11-10T19:33:58.155Z,10,9,1
3,2,T,click_3021,pallets/click,2,1,agent,A01,0,85.8,1.8,2.7,16,0,13,142825,10438,14783,1,976,4,2026-11-10T19:33:18.098Z,2026-11-10T19:34:51.387Z,16,14,1
3,2,H,click_3021,pallets/click,2,1,agent,A01,0,193.6,1.8,3.0,32,0,28,279700,23755,12446,0,887,1,2026-11-10T19:33:23.391Z,2026-11-10T19:36:44.776Z,32,31,1
3,2,F,click_3021,pallets/click,2,1,agent,A01,0,73.6,1.8,2.9,14,0,11,142383,8905,14951,1,1232,1,2026-11-10T19:33:30.279Z,2026-11-10T19:34:51.539Z,14,0,1
3,2,C,click_3021,pallets/click,2,1,agent,A18,0,87.8,1.8,2.9,18,1,14,260144,10054,23642,0,901,1,2026-11-10T19:33:58.156Z,2026-11-10T19:35:33.666Z,18,9,1
3,2,R,click_3021,pallets/click,3,1,agent,A01,0,79.6,1.8,2.9,11,0,8,108694,9158,17528,1,1201,1,2026-11-10T19:34:13.150Z,2026-11-10T19:35:40.432Z,11,9,1
3,2,F,click_3021,pallets/click,3,1,agent,A01,0,49.3,1.8,2.9,5,0,3,34132,5754,10796,0,419,1,2026-11-10T19:34:51.388Z,2026-11-10T19:35:48.294Z,5,0,1
3,2,H,click_3021,pallets/click,3,1,agent,A01,0,65.1,1.8,2.9,11,0,8,60347,7799,6458,0,787,1,2026-11-10T19:34:51.539Z,2026-11-10T19:36:04.434Z,11,9,1
3,2,T,click_3021,pallets/click,3,1,agent,A01,0,35.5,1.8,2.9,10,0,8,84120,4471,11516,0,421,1,2026-11-10T19:35:33.667Z,2026-11-10T19:36:16.936Z,10,9,1
3,2,C,click_3021,pallets/click,3,1,agent,A05,0,300.5,1.8,302.9,15,0,12,115433,8669,9784,0,763,124,2026-11-10T19:35:40.432Z,2026-11-10T19:45:48.648Z,15,0,1
3,2,C,click_3021,pallets/click,4,1,agent,A01,0,42.7,1.7,2.9,10,0,7,75725,5353,10488,0,812,1,2026-11-10T19:35:48.294Z,2026-11-10T19:36:38.586Z,10,0,1
3,2,T,click_3021,pallets/click,4,1,agent,A01,0,30.2,1.8,3.0,6,0,4,39520,3805,9151,0,961,1,2026-11-10T19:36:04.435Z,2026-11-10T19:36:42.345Z,6,5,1
3,2,H,click_3021,pallets/click,4,1,agent,A01,0,35.0,1.8,302.7,5,0,3,23424,4542,5725,0,631,124,2026-11-10T19:36:16.936Z,2026-11-10T19:41:59.367Z,5,4,1
3,2,F,click_3021,pallets/click,4,1,agent,A01,0,179.7,1.8,2.9,17,0,13,168595,23194,15759,2,0,1,2026-11-10T19:36:38.587Z,2026-11-10T19:39:45.955Z,17,0,1
3,2,R,click_3021,pallets/click,4,1,agent,A01,0,154.5,1.8,3.0,27,0,21,245231,19623,15689,3,1046,1,2026-11-10T19:36:42.345Z,2026-11-10T19:39:24.710Z,27,23,1
3,2,C,more-itertools_1279,more-itertools/more-itertools,1,1,agent,A01,0,69.5,1.8,6.1,17,0,15,171781,8977,16336,0,589,1,2026-11-10T19:36:44.777Z,2026-11-10T19:38:05.076Z,17,3,1
3,2,H,more-itertools_1279,more-itertools/more-itertools,1,1,agent,A05,0,300.1,1.8,6.6,44,1,28,350503,36131,14711,1,1409,1,2026-11-10T19:38:05.077Z,2026-11-10T19:43:16.517Z,44,42,1
3,2,T,more-itertools_1279,more-itertools/more-itertools,1,1,agent,A01,0,72.4,1.8,6.1,22,0,19,166715,8913,14526,1,1085,1,2026-11-10T19:39:24.711Z,2026-11-10T19:40:48.022Z,22,20,1
3,2,F,more-itertools_1279,more-itertools/more-itertools,1,1,agent,A01,0,81.6,1.8,6.1,23,0,19,177835,10024,14654,1,1037,1,2026-11-10T19:39:39.895Z,2026-11-10T19:41:12.374Z,23,0,1
3,2,R,more-itertools_1279,more-itertools/more-itertools,1,1,agent,A01,0,87.4,1.8,6.1,26,0,23,211270,10886,14430,1,535,1,2026-11-10T19:39:45.956Z,2026-11-10T19:41:24.049Z,26,24,1
3,2,R,more-itertools_1279,more-itertools/more-itertools,2,1,agent,A01,0,67.6,1.8,3.1,20,0,18,179684,8288,14127,0,1017,2,2026-11-10T19:39:56.278Z,2026-11-10T19:41:11.820Z,20,19,1
3,2,F,more-itertools_1279,more-itertools/more-itertools,2,1,agent,A01,0,105.8,1.8,6.0,29,0,26,248386,13083,14789,1,0,1,2026-11-10T19:40:48.023Z,2026-11-10T19:42:44.563Z,29,0,1
3,2,T,more-itertools_1279,more-itertools/more-itertools,2,1,agent,A01,0,105.8,1.8,5.9,30,0,27,273494,12032,14562,1,1051,1,2026-11-10T19:41:11.821Z,2026-11-10T19:43:08.363Z,30,28,1
3,2,H,more-itertools_1279,more-itertools/more-itertools,2,1,agent,A02,0,112.1,1.8,6.2,29,0,28,213211,13466,11550,0,1295,1,2026-11-10T19:41:12.375Z,2026-11-10T19:43:15.531Z,29,28,1
3,2,C,more-itertools_1279,more-itertools/more-itertools,2,1,agent,A01,0,48.0,1.8,6.1,19,0,17,166112,5785,13943,0,0,1,2026-11-10T19:41:24.050Z,2026-11-10T19:42:22.912Z,19,0,1
3,2,C,more-itertools_1279,more-itertools/more-itertools,3,1,agent,A01,0,89.7,1.8,6.1,21,0,15,181808,10376,13921,0,1085,1,2026-11-10T19:41:59.368Z,2026-11-10T19:43:39.877Z,21,0,1
3,2,T,more-itertools_1279,more-itertools/more-itertools,3,1,agent,A01,0,77.7,1.8,5.9,24,0,21,195091,8941,14864,1,1606,1,2026-11-10T19:42:08.284Z,2026-11-10T19:43:36.626Z,24,22,1
3,2,R,more-itertools_1279,more-itertools/more-itertools,3,1,agent,A01,0,89.7,1.8,6.0,32,0,28,276883,10372,15161,2,1295,1,2026-11-10T19:42:22.912Z,2026-11-10T19:44:03.421Z,32,29,1
3,2,F,more-itertools_1279,more-itertools/more-itertools,3,1,agent,A01,0,76.5,1.8,6.1,22,0,19,189748,8931,15972,1,0,1,2026-11-10T19:42:44.563Z,2026-11-10T19:44:12.083Z,22,0,1
3,2,H,more-itertools_1279,more-itertools/more-itertools,3,1,agent,A01,0,172.6,1.8,6.1,35,0,28,312645,20561,13701,0,0,1,2026-11-10T19:43:08.364Z,2026-11-10T19:46:11.912Z,35,34,1
3,2,H,more-itertools_1279,more-itertools/more-itertools,4,1,agent,A02,0,137.8,1.8,6.0,35,0,28,317162,16318,13357,0,551,1,2026-11-10T19:43:15.531Z,2026-11-10T19:45:44.300Z,35,34,1
3,2,F,more-itertools_1279,more-itertools/more-itertools,4,1,agent,A01,0,40.6,1.8,6.2,13,0,11,103648,4726,13297,0,1327,1,2026-11-10T19:43:16.518Z,2026-11-10T19:44:08.215Z,13,0,1
3,2,R,more-itertools_1279,more-itertools/more-itertools,4,1,agent,A01,0,131.3,1.8,6.1,35,0,28,295303,15543,14522,2,577,1,2026-11-10T19:43:36.627Z,2026-11-10T19:45:58.782Z,35,32,1
3,2,T,more-itertools_1279,more-itertools/more-itertools,4,1,agent,A01,0,76.7,1.8,3.0,27,0,24,206447,9036,15637,1,1061,2,2026-11-10T19:43:39.877Z,2026-11-10T19:45:04.155Z,27,25,1
3,2,C,more-itertools_1279,more-itertools/more-itertools,4,1,agent,A01,0,75.8,1.8,6.0,18,0,16,198563,8517,17780,0,663,1,2026-11-10T19:44:03.422Z,2026-11-10T19:45:29.895Z,18,5,1
3,2,F,more-itertools_1166,more-itertools/more-itertools,1,1,agent,A00,1,58.4,1.8,5.4,14,0,11,125623,6322,13913,0,1335,0,2026-11-10T19:44:08.216Z,2026-11-10T19:45:16.714Z,14,0,1
3,2,H,more-itertools_1166,more-itertools/more-itertools,1,1,agent,A01,0,65.3,1.8,7.5,13,0,11,66879,7616,6660,0,1255,1,2026-11-10T19:44:12.084Z,2026-11-10T19:45:29.550Z,13,12,1
3,2,R,more-itertools_1166,more-itertools/more-itertools,1,1,agent,A01,0,153.4,1.8,3.0,33,0,28,305660,17672,15745,2,989,2,2026-11-10T19:45:04.156Z,2026-11-10T19:47:45.254Z,33,30,1
3,2,C,more-itertools_1166,more-itertools/more-itertools,1,1,agent,A01,0,69.9,1.8,3.0,19,0,17,171950,8176,14974,0,1392,2,2026-11-10T19:45:16.715Z,2026-11-10T19:46:34.419Z,19,1,1
3,2,T,more-itertools_1166,more-itertools/more-itertools,1,1,agent,A01,0,138.1,1.8,3.1,27,0,23,222610,16025,15427,2,2554,2,2026-11-10T19:45:29.551Z,2026-11-10T19:47:55.482Z,27,24,1
3,2,T,more-itertools_1166,more-itertools/more-itertools,2,1,agent,A01,0,66.3,1.8,3.0,16,0,14,133821,7765,14805,0,174196,2,2026-11-10T19:45:29.895Z,2026-11-10T19:46:43.987Z,16,15,1
3,2,C,more-itertools_1166,more-itertools/more-itertools,2,1,agent,A00,1,43.3,1.8,5.5,10,0,8,81977,5084,11889,0,1552,0,2026-11-10T19:45:44.300Z,2026-11-10T19:46:37.999Z,10,0,1
3,2,R,more-itertools_1166,more-itertools/more-itertools,2,1,agent,A00,1,116.0,1.8,5.4,24,0,21,223569,13498,14342,1,1352,0,2026-11-10T19:45:48.648Z,2026-11-10T19:47:54.972Z,24,22,1
3,2,H,more-itertools_1166,more-itertools/more-itertools,2,1,agent,A02,0,283.6,1.8,,33,0,28,281218,32815,18332,1,0,-1,2026-11-10T19:45:58.783Z,2026-11-10T19:50:47.227Z,33,31,1
3,2,F,more-itertools_1166,more-itertools/more-itertools,2,1,agent,A00,1,49.5,1.8,5.4,14,0,11,106246,5670,14791,1,1177,0,2026-11-10T19:46:11.913Z,2026-11-10T19:47:11.583Z,14,0,1
3,2,H,more-itertools_1166,more-itertools/more-itertools,3,1,agent,A01,0,73.7,1.8,3.1,9,0,7,43618,8509,6813,0,2102,2,2026-11-10T19:46:34.419Z,2026-11-10T19:47:56.140Z,9,8,1
3,2,T,more-itertools_1166,more-itertools/more-itertools,3,1,agent,A01,0,88.6,1.8,3.1,18,0,15,165797,10180,14934,1,2934,2,2026-11-10T19:46:38.000Z,2026-11-10T19:48:14.516Z,18,16,1
3,2,R,more-itertools_1166,more-itertools/more-itertools,3,1,agent,A01,0,165.4,1.8,3.0,33,0,28,299977,17390,16022,2,2017,2,2026-11-10T19:46:43.988Z,2026-11-10T19:49:37.159Z,33,30,1
3,2,C,more-itertools_1166,more-itertools/more-itertools,3,1,agent,A01,0,60.0,1.8,3.1,19,0,17,180800,6859,16461,0,137434,2,2026-11-10T19:47:11.583Z,2026-11-10T19:48:19.478Z,19,1,1
3,2,F,more-itertools_1166,more-itertools/more-itertools,3,1,agent,A01,0,60.8,1.8,5.4,22,0,19,141003,7089,9388,0,1031,1,2026-11-10T19:47:45.255Z,2026-11-10T19:48:56.348Z,22,0,1
3,2,F,more-itertools_1166,more-itertools/more-itertools,4,1,agent,A01,0,53.6,1.8,3.0,13,0,10,95597,5926,11805,0,1559,2,2026-11-10T19:47:54.973Z,2026-11-10T19:48:56.440Z,13,0,1
3,2,C,more-itertools_1166,more-itertools/more-itertools,4,1,agent,A01,0,91.1,1.8,3.0,14,0,12,159567,10378,17830,0,174017,2,2026-11-10T19:47:55.483Z,2026-11-10T19:49:34.598Z,14,5,1
3,2,R,more-itertools_1166,more-itertools/more-itertools,4,1,agent,A01,0,41.3,1.8,5.6,12,0,10,91635,4849,10935,0,1239,1,2026-11-10T19:47:56.140Z,2026-11-10T19:48:47.836Z,12,11,1
3,2,T,more-itertools_1166,more-itertools/more-itertools,4,1,agent,A01,0,45.0,1.8,7.1,15,0,13,125323,4703,12618,0,1451,1,2026-11-10T19:48:14.517Z,2026-11-10T19:49:11.383Z,15,14,1
3,2,H,more-itertools_1166,more-itertools/more-itertools,4,1,agent,A01,0,62.8,1.8,3.0,11,0,9,84788,7038,9942,0,300,2,2026-11-10T19:48:19.479Z,2026-11-10T19:49:29.979Z,11,10,1
3,2,T,click_3079,pallets/click,1,1,agent,A01,0,149.9,1.8,2.7,30,0,26,290070,16541,16585,1,722,1,2026-11-10T19:48:47.837Z,2026-11-10T19:51:25.181Z,30,27,1
3,2,R,click_3079,pallets/click,1,1,agent,A01,0,166.7,1.8,2.8,33,0,28,329574,18325,19336,3,619,1,2026-11-10T19:48:56.349Z,2026-11-10T19:51:50.494Z,33,29,1
3,2,C,click_3079,pallets/click,1,1,agent,A00,1,75.4,1.8,2.7,16,0,11,163038,8404,15400,0,561,0,2026-11-10T19:48:56.441Z,2026-11-10T19:50:19.323Z,16,5,1
3,2,H,click_3079,pallets/click,1,1,agent,A01,0,112.5,1.8,2.7,12,0,10,69520,12726,9089,0,457,1,2026-11-10T19:49:11.384Z,2026-11-10T19:51:11.293Z,12,11,1
3,2,F,click_3079,pallets/click,1,1,agent,A01,0,44.4,1.8,2.8,12,0,10,108353,5068,14589,0,539,1,2026-11-10T19:49:29.979Z,2026-11-10T19:50:22.083Z,12,0,1
3,2,F,click_3079,pallets/click,2,1,agent,A01,0,65.9,1.8,2.8,24,0,20,188505,7343,14969,2,525,1,2026-11-10T19:49:34.598Z,2026-11-10T19:50:48.105Z,24,0,1
3,2,H,click_3079,pallets/click,2,1,agent,A00,1,56.4,1.8,2.7,7,0,5,35615,6465,6659,0,622,0,2026-11-10T19:49:37.159Z,2026-11-10T19:50:41.037Z,7,6,1
3,2,C,click_3079,pallets/click,2,1,agent,A01,0,79.1,1.8,2.7,18,0,15,228925,8460,20276,0,0,1,2026-11-10T19:50:19.324Z,2026-11-10T19:51:45.870Z,18,8,1
3,2,R,click_3079,pallets/click,2,1,agent,A01,0,90.2,1.8,2.8,32,0,27,300839,9633,15513,3,414,1,2026-11-10T19:50:22.083Z,2026-11-10T19:51:59.849Z,32,28,1
3,2,T,click_3079,pallets/click,2,1,agent,A01,0,72.0,1.8,2.8,13,0,10,108129,7765,16104,1,475,1,2026-11-10T19:50:41.037Z,2026-11-10T19:52:00.550Z,13,11,1
3,2,H,click_3079,pallets/click,3,1,agent,A00,1,70.2,1.8,2.8,7,0,5,30034,7589,5585,0,590,0,2026-11-10T19:50:47.227Z,2026-11-10T19:52:05.148Z,7,6,1
3,2,T,click_3079,pallets/click,3,1,agent,A01,0,70.0,1.8,2.8,29,0,25,259925,7424,14469,1,0,1,2026-11-10T19:50:48.105Z,2026-11-10T19:52:05.804Z,29,27,1
3,2,F,click_3079,pallets/click,3,1,agent,A01,0,126.0,1.8,2.7,32,0,27,291384,13681,16682,3,744,1,2026-11-10T19:51:11.294Z,2026-11-10T19:53:24.833Z,32,0,1
3,2,C,click_3079,pallets/click,3,1,agent,A01,0,74.8,1.8,2.7,20,0,18,284388,7939,22713,0,0,1,2026-11-10T19:51:25.181Z,2026-11-10T19:52:47.293Z,20,10,1
3,2,R,click_3079,pallets/click,3,1,agent,A01,0,110.2,1.8,2.8,27,0,22,235376,12000,15638,3,525,1,2026-11-10T19:51:45.871Z,2026-11-10T19:53:43.831Z,27,23,1
3,2,R,click_3079,pallets/click,4,1,agent,A02,0,162.3,1.8,2.8,38,0,28,358510,18010,16196,4,2508,1,2026-11-10T19:51:50.495Z,2026-11-10T19:54:40.435Z,38,33,1
3,2,C,click_3079,pallets/click,4,1,agent,A01,0,49.6,1.8,2.7,13,0,11,125476,5134,15100,0,408,1,2026-11-10T19:51:59.850Z,2026-11-10T19:52:56.963Z,13,3,1
3,2,F,click_3079,pallets/click,4,1,agent,A01,0,92.3,1.8,2.7,25,0,22,227305,10102,14353,1,845,4,2026-11-10T19:52:00.550Z,2026-11-10T19:53:40.515Z,25,0,1
3,2,T,click_3079,pallets/click,4,1,agent,A01,0,65.2,1.8,2.7,24,0,21,193280,6967,15498,1,596,1,2026-11-10T19:52:05.149Z,2026-11-10T19:53:17.862Z,24,22,1
3,2,H,click_3079,pallets/click,4,1,agent,A01,0,82.7,1.8,2.7,13,0,11,79553,9109,9781,0,376,1,2026-11-10T19:52:05.804Z,2026-11-10T19:53:35.959Z,13,12,1
3,2,C,more-itertools_1056,more-itertools/more-itertools,1,1,agent,A01,0,47.1,1.8,3.0,12,0,10,105557,5429,13284,0,957,2,2026-11-10T19:52:47.294Z,2026-11-10T19:53:42.400Z,12,0,1
3,2,H,more-itertools_1056,more-itertools/more-itertools,1,1,agent,A01,0,178.2,1.8,302.8,29,0,26,227151,20455,16667,1,484,124,2026-11-10T19:52:56.963Z,2026-11-10T20:01:02.920Z,29,27,1
3,2,T,more-itertools_1056,more-itertools/more-itertools,1,1,agent,A01,0,51.9,1.8,302.7,15,0,13,124112,6183,11411,0,645,124,2026-11-10T19:53:17.862Z,2026-11-10T19:59:17.357Z,15,14,1
3,2,R,more-itertools_1056,more-itertools/more-itertools,1,1,agent,A01,0,114.6,1.8,3.0,24,0,21,232723,13061,15212,1,990,2,2026-11-10T19:53:24.833Z,2026-11-10T19:55:27.146Z,24,22,1
3,2,F,more-itertools_1056,more-itertools/more-itertools,1,1,agent,A01,0,88.9,1.8,4.2,24,0,21,204340,10121,14416,1,1154,1,2026-11-10T19:53:35.960Z,2026-11-10T19:55:13.863Z,24,0,1
3,2,F,more-itertools_1056,more-itertools/more-itertools,2,1,agent,A01,0,120.4,1.8,3.0,28,0,24,258268,13515,16704,2,1426,2,2026-11-10T19:53:40.516Z,2026-11-10T19:55:48.848Z,28,0,1
3,2,R,more-itertools_1056,more-itertools/more-itertools,2,1,agent,A02,0,131.3,1.8,3.0,33,0,28,302459,14743,15514,2,1884,2,2026-11-10T19:53:42.401Z,2026-11-10T19:56:01.727Z,33,30,1
3,2,T,more-itertools_1056,more-itertools/more-itertools,2,1,agent,A01,0,119.0,1.8,3.0,25,0,21,222672,13430,15546,2,2337,2,2026-11-10T19:53:43.832Z,2026-11-10T19:55:50.764Z,25,22,1
3,2,H,more-itertools_1056,more-itertools/more-itertools,2,1,agent,A02,0,161.1,1.8,3.1,32,0,28,326408,18789,14741,1,295,2,2026-11-10T19:54:40.435Z,2026-11-10T19:57:29.629Z,32,30,1
3,2,C,more-itertools_1056,more-itertools/more-itertools,2,1,agent,A01,0,74.0,1.8,3.1,13,0,11,136826,8597,15244,0,816,2,2026-11-10T19:55:13.864Z,2026-11-10T19:56:35.985Z,13,3,1
3,2,F,more-itertools_1056,more-itertools/more-itertools,3,1,agent,A01,0,72.3,1.8,302.8,20,0,17,175062,8119,14919,1,742,124,2026-11-10T19:55:27.147Z,2026-11-10T20:01:47.243Z,20,0,1
3,2,H,more-itertools_1056,more-itertools/more-itertools,3,1,agent,A01,0,206.0,1.8,3.1,33,0,28,299832,25308,15346,1,1181,2,2026-11-10T19:55:48.849Z,2026-11-10T19:59:23.019Z,33,31,1
3,2,R,more-itertools_1056,more-itertools/more-itertools,3,1,agent,A01,0,62.7,1.8,3.1,14,0,12,131053,7530,14592,0,871,2,2026-11-10T19:55:50.764Z,2026-11-10T19:57:01.663Z,14,13,1
3,2,T,more-itertools_1056,more-itertools/more-itertools,3,1,agent,A01,0,58.6,1.9,3.2,15,0,10,110630,7030,11514,0,167593,2,2026-11-10T19:56:01.728Z,2026-11-10T19:57:08.611Z,15,10,1
3,2,C,more-itertools_1056,more-itertools/more-itertools,3,1,agent,A01,0,41.0,1.9,3.1,13,0,10,84990,4875,10193,0,834,2,2026-11-10T19:56:35.986Z,2026-11-10T19:57:25.272Z,13,0,1
3,2,C,more-itertools_1056,more-itertools/more-itertools,4,1,agent,A01,0,69.6,1.9,302.9,17,0,15,185203,8391,18639,0,792,124,2026-11-10T19:57:01.663Z,2026-11-10T20:03:19.162Z,17,5,1
3,2,T,more-itertools_1056,more-itertools/more-itertools,4,1,agent,A01,0,83.6,1.9,4.5,15,0,12,118584,9996,14822,1,1803,1,2026-11-10T19:57:08.612Z,2026-11-10T19:58:41.928Z,15,13,1
3,2,R,more-itertools_1056,more-itertools/more-itertools,4,1,agent,A01,0,66.2,1.9,3.2,16,0,13,136480,7983,14830,1,906,2,2026-11-10T19:57:25.272Z,2026-11-10T19:58:39.770Z,16,14,1
3,2,H,more-itertools_1056,more-itertools/more-itertools,4,1,agent,A01,0,143.5,1.9,302.9,31,0,28,238395,17793,14391,1,1726,124,2026-11-10T19:57:29.629Z,2026-11-10T20:05:01.068Z,31,29,1
3,2,F,more-itertools_1056,more-itertools/more-itertools,4,1,agent,A01,0,59.6,2.0,302.9,20,0,15,169911,7265,15039,1,788,124,2026-11-10T19:58:39.770Z,2026-11-10T20:04:47.436Z,20,0,1
3,2,H,more-itertools_1260,more-itertools/more-itertools,1,1,agent,A01,0,153.3,1.9,7.6,33,0,28,309160,19509,14276,0,1211,1,2026-11-10T19:58:41.928Z,2026-11-10T20:01:28.074Z,33,31,1
3,2,F,more-itertools_1260,more-itertools/more-itertools,1,1,agent,A01,0,108.6,1.9,6.9,25,0,22,213593,13887,14342,1,2341,1,2026-11-10T19:59:17.358Z,2026-11-10T20:01:18.103Z,25,0,1
3,2,R,more-itertools_1260,more-itertools/more-itertools,1,1,agent,A01,0,69.9,1.9,7.1,20,0,17,154941,8888,14849,1,4587,1,2026-11-10T19:59:23.020Z,2026-11-10T20:00:45.131Z,20,18,1
3,2,T,more-itertools_1260,more-itertools/more-itertools,1,1,agent,A01,0,76.7,1.9,7.0,20,0,17,166781,9621,14452,1,2714,1,2026-11-10T20:00:45.132Z,2026-11-10T20:02:14.057Z,20,18,1
3,2,C,more-itertools_1260,more-itertools/more-itertools,1,1,agent,A01,0,60.6,1.9,7.0,22,0,20,241307,7439,17786,0,2425,1,2026-11-10T20:01:02.920Z,2026-11-10T20:02:15.809Z,22,5,1
3,2,C,more-itertools_1260,more-itertools/more-itertools,2,1,agent,A01,0,67.3,1.9,6.9,18,0,16,186036,7457,16038,0,1883,1,2026-11-10T20:01:18.103Z,2026-11-10T20:02:37.461Z,18,3,1
3,2,T,more-itertools_1260,more-itertools/more-itertools,2,1,agent,A01,0,76.1,1.9,7.0,25,0,22,229889,9273,16409,1,6106,1,2026-11-10T20:01:28.074Z,2026-11-10T20:02:56.408Z,25,23,1
3,2,R,more-itertools_1260,more-itertools/more-itertools,2,1,agent,A01,0,125.4,1.9,6.9,33,0,28,284729,15195,15403,2,2840,1,2026-11-10T20:01:47.243Z,2026-11-10T20:04:04.782Z,33,30,1
3,2,F,more-itertools_1260,more-itertools/more-itertools,2,1,agent,A01,0,74.5,1.9,6.8,23,0,20,210225,9015,16085,1,2439,1,2026-11-10T20:02:14.057Z,2026-11-10T20:03:40.376Z,23,0,1
3,2,H,more-itertools_1260,more-itertools/more-itertools,2,1,agent,A01,0,128.6,1.9,6.9,24,0,22,205304,15482,13021,0,2872,1,2026-11-10T20:02:15.810Z,2026-11-10T20:04:36.323Z,24,23,1
3,2,C,more-itertools_1260,more-itertools/more-itertools,3,1,agent,A00,1,60.9,1.9,6.7,16,0,14,191107,7245,17349,0,1815,0,2026-11-10T20:02:37.461Z,2026-11-10T20:03:50.165Z,16,7,1
3,2,T,more-itertools_1260,more-itertools/more-itertools,3,1,agent,A01,0,99.0,1.9,7.0,29,0,25,271314,11666,15026,2,1781,1,2026-11-10T20:02:56.409Z,2026-11-10T20:04:47.509Z,29,26,1
3,2,H,more-itertools_1260,more-itertools/more-itertools,3,1,agent,A01,0,149.3,1.8,2.9,33,0,28,292619,17677,14439,1,3423,2,2026-11-10T20:03:19.163Z,2026-11-10T20:05:56.328Z,33,31,1
3,2,R,more-itertools_1260,more-itertools/more-itertools,3,1,agent,A01,0,74.3,1.9,6.7,23,0,20,196044,7803,14752,1,1355,1,2026-11-10T20:03:40.376Z,2026-11-10T20:05:06.304Z,23,21,1
3,2,F,more-itertools_1260,more-itertools/more-itertools,3,1,agent,A01,0,86.2,1.9,6.6,29,0,26,255348,10003,14714,1,1860,1,2026-11-10T20:03:50.166Z,2026-11-10T20:05:27.934Z,29,0,1
3,2,F,more-itertools_1260,more-itertools/more-itertools,4,1,agent,A01,0,88.4,1.8,6.8,25,0,22,198414,10311,14377,1,1519,1,2026-11-10T20:04:04.783Z,2026-11-10T20:05:44.900Z,25,0,1
3,2,R,more-itertools_1260,more-itertools/more-itertools,4,1,agent,A01,0,95.1,1.9,6.6,30,0,27,234547,10754,14550,1,2155,1,2026-11-10T20:04:36.323Z,2026-11-10T20:06:23.063Z,30,28,1
3,2,H,more-itertools_1260,more-itertools/more-itertools,4,1,agent,A01,0,250.9,1.8,6.7,33,0,28,274951,29003,15734,1,3552,1,2026-11-10T20:04:47.436Z,2026-11-10T20:09:09.844Z,33,30,1
3,2,T,more-itertools_1260,more-itertools/more-itertools,4,1,agent,A01,0,121.6,1.8,6.8,18,0,15,156470,14173,14514,1,1171,1,2026-11-10T20:04:47.510Z,2026-11-10T20:07:00.855Z,18,16,1
3,2,C,more-itertools_1260,more-itertools/more-itertools,4,1,agent,A01,0,84.0,1.8,6.8,23,0,21,284395,9688,23504,0,2618,1,2026-11-10T20:05:01.068Z,2026-11-10T20:06:36.574Z,23,9,1
3,2,F,more-itertools_1082,more-itertools/more-itertools,1,1,agent,A01,0,82.3,1.8,3.0,22,0,19,161134,9516,14719,1,682,2,2026-11-10T20:05:06.305Z,2026-11-10T20:06:36.442Z,22,0,1
3,2,T,more-itertools_1082,more-itertools/more-itertools,1,1,agent,A00,1,53.1,1.8,4.2,19,0,16,159358,5952,13779,0,433,0,2026-11-10T20:05:27.935Z,2026-11-10T20:06:30.009Z,19,17,1
3,2,H,more-itertools_1082,more-itertools/more-itertools,1,1,agent,A01,0,154.3,1.8,3.0,21,0,19,130959,17869,8797,0,716,2,2026-11-10T20:05:44.901Z,2026-11-10T20:08:27.123Z,21,20,1
3,2,C,more-itertools_1082,more-itertools/more-itertools,1,1,agent,A00,1,47.5,1.8,4.2,18,0,16,149776,5323,12570,0,393,0,2026-11-10T20:05:56.329Z,2026-11-10T20:06:52.835Z,18,0,1
3,2,R,more-itertools_1082,more-itertools/more-itertools,1,1,agent,A01,0,139.5,1.8,4.3,23,0,16,214574,15977,14514,1,0,1,2026-11-10T20:06:23.063Z,2026-11-10T20:08:51.649Z,23,21,1
3,2,R,more-itertools_1082,more-itertools/more-itertools,2,1,agent,A01,0,55.1,1.8,4.2,22,0,19,180383,6264,14379,1,505,1,2026-11-10T20:06:30.009Z,2026-11-10T20:07:34.288Z,22,20,1
3,2,C,more-itertools_1082,more-itertools/more-itertools,2,1,agent,A00,1,72.5,1.8,4.2,24,0,22,249806,7738,17561,0,433,0,2026-11-10T20:06:36.443Z,2026-11-10T20:07:57.968Z,24,6,1
3,2,H,more-itertools_1082,more-itertools/more-itertools,2,1,agent,A00,1,212.5,1.8,4.3,32,0,28,265049,24083,16385,1,433,0,2026-11-10T20:06:36.575Z,2026-11-10T20:10:18.130Z,32,30,1
3,2,T,more-itertools_1082,more-itertools/more-itertools,2,1,agent,A00,1,72.7,1.8,4.2,22,0,19,189359,8370,15633,1,476,0,2026-11-10T20:06:52.836Z,2026-11-10T20:08:14.558Z,22,20,1
3,2,F,more-itertools_1082,more-itertools/more-itertools,2,1,agent,A00,1,54.6,1.8,4.2,16,0,14,127681,6401,13750,0,434,0,2026-11-10T20:07:00.856Z,2026-11-10T20:08:04.332Z,16,0,1
3,2,F,more-itertools_1082,more-itertools/more-itertools,3,1,agent,A00,1,81.1,1.8,4.2,24,0,21,182745,9023,14591,1,391,0,2026-11-10T20:07:34.289Z,2026-11-10T20:09:04.384Z,24,0,1
3,2,T,more-itertools_1082,more-itertools/more-itertools,3,1,agent,A00,1,94.7,1.8,4.3,20,0,17,163398,10249,15592,1,558,0,2026-11-10T20:07:57.968Z,2026-11-10T20:09:41.846Z,20,18,1
3,2,C,more-itertools_1082,more-itertools/more-itertools,3,1,agent,A01,0,88.1,1.8,4.3,27,0,25,336097,9435,22434,0,0,1,2026-11-10T20:08:04.332Z,2026-11-10T20:09:41.695Z,27,10,1
3,2,R,more-itertools_1082,more-itertools/more-itertools,3,1,agent,A02,0,109.4,1.8,4.3,31,0,28,254612,11584,15749,2,447,1,2026-11-10T20:08:14.559Z,2026-11-10T20:10:12.871Z,31,28,1
3,2,H,more-itertools_1082,more-itertools/more-itertools,3,1,agent,A00,1,221.9,1.8,4.2,34,0,28,300290,25025,19106,1,433,0,2026-11-10T20:08:27.123Z,2026-11-10T20:12:17.963Z,34,32,1
3,2,H,more-itertools_1082,more-itertools/more-itertools,4,1,agent,A00,1,166.2,1.8,4.2,31,0,28,238870,18986,15230,1,433,0,2026-11-10T20:08:51.649Z,2026-11-10T20:11:46.795Z,31,29,1
3,2,R,more-itertools_1082,more-itertools/more-itertools,4,1,agent,A01,0,56.9,1.8,4.3,17,0,15,146282,6014,13334,0,505,1,2026-11-10T20:09:04.385Z,2026-11-10T20:10:10.476Z,17,16,1
3,2,C,more-itertools_1082,more-itertools/more-itertools,4,1,agent,A18,0,22.7,1.8,,18,1,18,231423,2189,23771,0,0,-1,2026-11-10T20:09:09.845Z,2026-11-10T20:09:37.291Z,18,8,1
3,2,T,more-itertools_1082,more-itertools/more-itertools,4,1,agent,A01,0,131.0,1.8,3.0,39,0,26,334589,14939,15333,2,168299,2,2026-11-10T20:09:37.291Z,2026-11-10T20:11:56.213Z,39,36,1
3,2,F,more-itertools_1082,more-itertools/more-itertools,4,1,agent,A00,1,79.2,1.8,4.2,31,0,28,273236,9154,14646,1,426,0,2026-11-10T20:09:41.696Z,2026-11-10T20:11:09.788Z,31,0,1
3,2,R,click_3244,pallets/click,1,1,agent,A01,0,43.1,1.8,2.8,10,0,8,116288,4974,13939,0,378,1,2026-11-10T20:09:41.847Z,2026-11-10T20:10:32.542Z,10,9,1
3,2,T,click_3244,pallets/click,1,1,agent,A01,0,36.2,1.8,2.8,10,0,8,107275,4230,13483,0,446,1,2026-11-10T20:10:10.477Z,2026-11-10T20:10:54.154Z,10,9,1
3,2,C,click_3244,pallets/click,1,1,agent,A01,0,42.8,1.8,2.8,13,0,8,132504,4993,12642,0,378,1,2026-11-10T20:10:12.871Z,2026-11-10T20:11:03.370Z,13,0,1
3,2,F,click_3244,pallets/click,1,1,agent,A01,0,32.2,1.8,2.8,8,0,6,81055,3750,12653,0,378,1,2026-11-10T20:10:18.131Z,2026-11-10T20:10:57.857Z,8,0,1
3,2,H,click_3244,pallets/click,1,1,agent,A01,0,33.6,1.7,2.8,5,0,3,39974,3912,8866,0,378,1,2026-11-10T20:10:32.543Z,2026-11-10T20:11:13.662Z,5,4,1
3,2,H,click_3244,pallets/click,2,1,agent,A01,0,49.5,1.8,2.8,9,0,7,76371,5489,9270,0,378,1,2026-11-10T20:10:54.155Z,2026-11-10T20:11:51.222Z,9,8,1
3,2,F,click_3244,pallets/click,2,1,agent,A01,0,54.6,1.8,2.8,13,0,10,123691,5956,17191,1,399,1,2026-11-10T20:10:57.858Z,2026-11-10T20:12:00.132Z,13,0,1
3,2,C,click_3244,pallets/click,2,1,agent,A18,0,76.7,1.8,2.8,14,1,14,210633,8476,24564,0,879,1,2026-11-10T20:11:03.371Z,2026-11-10T20:12:27.648Z,14,5,1
3,2,T,click_3244,pallets/click,2,1,agent,A01,0,68.8,1.8,2.8,20,0,11,204731,7555,12425,0,378,1,2026-11-10T20:11:09.789Z,2026-11-10T20:12:26.291Z,20,11,1
3,2,R,click_3244,pallets/click,2,1,agent,A01,0,88.5,1.8,2.8,16,0,13,182155,9760,15442,1,430,1,2026-11-10T20:11:13.663Z,2026-11-10T20:12:49.771Z,16,14,1
3,2,C,click_3244,pallets/click,3,1,agent,A01,0,43.9,1.8,2.8,9,0,7,103743,4923,13979,0,378,1,2026-11-10T20:11:46.796Z,2026-11-10T20:12:38.294Z,9,0,1
3,2,T,click_3244,pallets/click,3,1,agent,A05,0,300.0,1.8,2.8,16,1,15,160151,6937,15534,1,448,1,2026-11-10T20:11:51.223Z,2026-11-10T20:16:58.837Z,16,14,1
3,2,F,click_3244,pallets/click,3,1,agent,A01,0,40.8,1.8,2.8,13,0,8,127381,4586,11669,0,378,1,2026-11-10T20:11:56.214Z,2026-11-10T20:12:44.713Z,13,0,1
3,2,H,click_3244,pallets/click,3,1,agent,A01,0,61.2,1.8,2.9,10,0,8,85798,7172,9560,0,378,1,2026-11-10T20:12:00.133Z,2026-11-10T20:13:09.014Z,10,9,1
3,2,R,click_3244,pallets/click,3,1,agent,A01,0,40.7,1.8,2.8,9,0,7,102711,4846,13657,0,378,1,2026-11-10T20:12:17.963Z,2026-11-10T20:13:06.462Z,9,8,1
3,2,R,click_3244,pallets/click,4,1,agent,A01,0,34.9,1.8,2.9,9,0,7,99064,4163,13114,0,378,1,2026-11-10T20:12:26.292Z,2026-11-10T20:13:09.162Z,9,8,1
3,2,H,click_3244,pallets/click,4,1,agent,A01,0,57.7,1.8,2.9,9,0,7,76778,7024,9561,0,378,1,2026-11-10T20:12:27.648Z,2026-11-10T20:13:32.940Z,9,8,1
3,2,F,click_3244,pallets/click,4,1,agent,A01,0,31.0,1.8,2.8,7,0,5,73843,3761,12575,0,378,1,2026-11-10T20:12:38.295Z,2026-11-10T20:13:16.959Z,7,0,1
3,2,T,click_3244,pallets/click,4,1,agent,A01,0,44.5,1.8,2.9,11,0,9,123092,5436,14515,0,378,1,2026-11-10T20:12:44.714Z,2026-11-10T20:13:37.006Z,11,10,1
3,2,C,click_3244,pallets/click,4,1,agent,A01,0,30.8,1.8,2.8,9,0,7,96402,3755,12758,0,378,1,2026-11-10T20:12:49.772Z,2026-11-10T20:13:28.286Z,9,0,1
3,2,F,more-itertools_1216,more-itertools/more-itertools,1,1,agent,A01,0,34.9,1.9,5.5,12,0,10,95881,3866,11669,0,651,1,2026-11-10T20:13:06.462Z,2026-11-10T20:13:51.939Z,12,0,1
3,2,T,more-itertools_1216,more-itertools/more-itertools,1,1,agent,A00,1,31.0,1.8,5.6,12,0,10,85393,3675,10002,0,923,0,2026-11-10T20:13:09.014Z,2026-11-10T20:13:50.688Z,12,11,1
3,2,H,more-itertools_1216,more-itertools/more-itertools,1,1,agent,A00,1,90.7,1.8,5.5,17,0,15,111598,11125,9139,0,875,0,2026-11-10T20:13:09.163Z,2026-11-10T20:14:50.280Z,17,16,1
3,2,R,more-itertools_1216,more-itertools/more-itertools,1,1,agent,A01,0,43.8,1.8,3.1,16,0,14,139725,5288,14472,0,1255,2,2026-11-10T20:13:16.960Z,2026-11-10T20:14:08.706Z,16,15,1
3,2,C,more-itertools_1216,more-itertools/more-itertools,1,1,agent,A00,1,36.2,1.8,5.6,11,0,9,81345,4411,10315,0,1121,0,2026-11-10T20:13:28.287Z,2026-11-10T20:14:14.968Z,11,0,1
3,2,C,more-itertools_1216,more-itertools/more-itertools,2,1,agent,A01,0,121.1,1.8,5.5,22,0,17,232286,13111,15254,0,597,1,2026-11-10T20:13:32.941Z,2026-11-10T20:15:44.487Z,22,8,1
3,2,R,more-itertools_1216,more-itertools/more-itertools,2,1,agent,A00,1,46.7,1.8,5.5,15,0,13,133801,5647,13857,0,1589,0,2026-11-10T20:13:37.007Z,2026-11-10T20:14:34.065Z,15,14,1
3,2,H,more-itertools_1216,more-itertools/more-itertools,2,1,agent,A01,0,109.6,1.8,5.6,22,0,15,155146,13110,10221,0,966,1,2026-11-10T20:13:50.689Z,2026-11-10T20:15:50.801Z,22,15,1
3,2,T,more-itertools_1216,more-itertools/more-itertools,2,1,agent,A00,1,73.0,1.8,5.5,19,0,12,146423,8692,12014,0,1118,0,2026-11-10T20:13:51.939Z,2026-11-10T20:15:15.461Z,19,12,1
3,2,F,more-itertools_1216,more-itertools/more-itertools,2,1,agent,A00,1,44.2,1.8,5.4,12,0,10,87227,5231,11962,0,1117,0,2026-11-10T20:14:08.706Z,2026-11-10T20:15:03.159Z,12,0,1
3,2,F,more-itertools_1216,more-itertools/more-itertools,3,1,agent,A00,1,72.2,1.8,5.5,20,0,17,180362,8405,15750,1,878,0,2026-11-10T20:14:14.968Z,2026-11-10T20:15:37.488Z,20,0,1
3,2,H,more-itertools_1216,more-itertools/more-itertools,3,1,agent,A00,1,69.0,1.8,5.5,14,0,12,81263,8072,7534,0,867,0,2026-11-10T20:14:34.066Z,2026-11-10T20:15:53.376Z,14,13,1
3,2,T,more-itertools_1216,more-itertools/more-itertools,3,1,agent,A01,0,84.5,1.8,3.1,20,0,17,175754,9764,15558,1,2495,2,2026-11-10T20:14:50.281Z,2026-11-10T20:16:22.825Z,20,18,1
3,2,R,more-itertools_1216,more-itertools/more-itertools,3,1,agent,A00,1,120.6,1.8,5.5,36,0,28,328098,13740,15349,4,1176,0,2026-11-10T20:15:03.159Z,2026-11-10T20:17:14.094Z,36,31,1
3,2,C,more-itertools_1216,more-itertools/more-itertools,3,1,agent,A00,1,64.7,1.8,5.6,18,0,16,206156,7280,19019,0,1280,0,2026-11-10T20:15:15.462Z,2026-11-10T20:16:30.769Z,18,5,1
3,2,C,more-itertools_1216,more-itertools/more-itertools,4,1,agent,A01,0,40.4,1.8,5.6,13,0,11,112271,4440,13481,0,597,1,2026-11-10T20:15:37.489Z,2026-11-10T20:16:28.587Z,13,0,1
3,2,R,more-itertools_1216,more-itertools/more-itertools,4,1,agent,A01,0,81.4,1.9,3.0,21,0,18,176936,9087,14437,1,1604,2,2026-11-10T20:15:44.488Z,2026-11-10T20:17:13.821Z,21,19,1
3,2,T,more-itertools_1216,more-itertools/more-itertools,4,1,agent,A00,1,56.2,1.8,5.5,16,0,11,131024,6194,12711,0,1194,0,2026-11-10T20:15:50.801Z,2026-11-10T20:16:57.487Z,16,11,1
3,2,H,more-itertools_1216,more-itertools/more-itertools,4,1,agent,A05,0,300.0,1.8,5.5,25,1,25,184947,34046,10725,0,456,1,2026-11-10T20:15:53.377Z,2026-11-10T20:21:03.803Z,25,24,1
3,2,F,more-itertools_1216,more-itertools/more-itertools,4,1,agent,A00,1,59.9,1.9,5.4,21,0,18,174609,6773,14776,1,1229,0,2026-11-10T20:16:22.826Z,2026-11-10T20:17:32.917Z,21,0,1
3,2,H,more-itertools_1085,more-itertools/more-itertools,1,1,agent,A00,1,40.5,1.8,4.3,10,0,8,46749,4550,5862,0,745,0,2026-11-10T20:16:28.588Z,2026-11-10T20:17:18.480Z,10,9,1
3,2,T,more-itertools_1085,more-itertools/more-itertools,1,1,agent,A01,0,65.3,1.8,4.3,21,0,18,157487,7522,14345,1,743,1,2026-11-10T20:16:30.770Z,2026-11-10T20:17:45.266Z,21,19,1
3,2,R,more-itertools_1085,more-itertools/more-itertools,1,1,agent,A00,1,93.9,1.8,4.2,21,0,18,182833,11081,15449,1,745,0,2026-11-10T20:16:57.487Z,2026-11-10T20:18:40.401Z,21,19,1
3,2,C,more-itertools_1085,more-itertools/more-itertools,1,1,agent,A00,1,69.9,1.8,4.2,19,0,17,208775,8202,19018,0,893,0,2026-11-10T20:16:58.838Z,2026-11-10T20:18:17.742Z,19,5,1
3,2,F,more-itertools_1085,more-itertools/more-itertools,1,1,agent,A00,1,31.6,1.8,4.2,12,0,10,79188,3696,9466,0,745,0,2026-11-10T20:17:13.822Z,2026-11-10T20:17:54.494Z,12,0,1
3,2,F,more-itertools_1085,more-itertools/more-itertools,2,1,agent,A00,1,37.8,1.8,4.2,13,0,11,87463,4468,9669,0,745,0,2026-11-10T20:17:14.094Z,2026-11-10T20:18:00.938Z,13,0,1
3,2,C,more-itertools_1085,more-itertools/more-itertools,2,1,agent,A00,1,71.8,1.8,4.3,17,0,13,145378,8508,12830,0,1196,0,2026-11-10T20:17:18.481Z,2026-11-10T20:18:39.192Z,17,0,1
3,2,R,more-itertools_1085,more-itertools/more-itertools,2,1,agent,A00,1,41.0,1.8,4.3,11,0,8,64097,4799,8994,0,745,0,2026-11-10T20:17:32.918Z,2026-11-10T20:18:23.023Z,11,10,1
3,2,T,more-itertools_1085,more-itertools/more-itertools,2,1,agent,A00,1,31.2,1.8,4.2,11,0,9,70338,3589,9260,0,885,0,2026-11-10T20:17:45.267Z,2026-11-10T20:18:25.529Z,11,10,1
3,2,H,more-itertools_1085,more-itertools/more-itertools,2,1,agent,A01,0,240.7,1.8,4.4,32,0,28,262311,28247,14411,1,467,1,2026-11-10T20:17:54.495Z,2026-11-10T20:22:04.317Z,32,30,1
3,2,F,more-itertools_1085,more-itertools/more-itertools,3,1,agent,A00,1,57.5,1.8,4.2,12,0,8,80922,6920,10914,0,1044,0,2026-11-10T20:18:00.938Z,2026-11-10T20:19:07.440Z,12,0,1
3,2,R,more-itertools_1085,more-itertools/more-itertools,3,1,agent,A01,0,86.8,1.8,4.4,25,0,22,214901,10289,14909,1,765,1,2026-11-10T20:18:17.743Z,2026-11-10T20:19:53.665Z,25,23,1
3,2,H,more-itertools_1085,more-itertools/more-itertools,3,1,agent,A01,0,231.1,1.8,4.2,32,0,28,245998,26944,14464,1,0,1,2026-11-10T20:18:23.024Z,2026-11-10T20:22:23.037Z,32,30,1
3,2,T,more-itertools_1085,more-itertools/more-itertools,3,1,agent,A00,1,82.3,1.8,4.3,18,0,15,151141,9311,14679,1,745,0,2026-11-10T20:18:25.530Z,2026-11-10T20:19:56.825Z,18,16,1
3,2,C,more-itertools_1085,more-itertools/more-itertools,3,1,agent,A01,0,127.1,1.8,3.0,20,0,17,243511,14619,19121,0,2190,2,2026-11-10T20:18:39.193Z,2026-11-10T20:20:54.144Z,20,10,1
3,2,C,more-itertools_1085,more-itertools/more-itertools,4,1,agent,A00,1,37.2,1.8,4.2,15,0,10,83637,4420,7350,0,745,0,2026-11-10T20:18:40.402Z,2026-11-10T20:19:26.691Z,15,0,1
3,2,T,more-itertools_1085,more-itertools/more-itertools,4,1,agent,A00,1,99.8,1.8,4.3,17,0,14,131004,11352,14692,1,745,0,2026-11-10T20:19:07.441Z,2026-11-10T20:20:56.373Z,17,15,1
3,2,H,more-itertools_1085,more-itertools/more-itertools,4,1,agent,A01,0,239.8,1.8,4.3,41,0,28,333537,27257,14860,1,427,1,2026-11-10T20:19:26.691Z,2026-11-10T20:23:35.716Z,41,39,1
3,2,R,more-itertools_1085,more-itertools/more-itertools,4,1,agent,A01,0,57.8,1.8,4.5,13,0,11,117503,6460,14262,0,743,1,2026-11-10T20:19:53.666Z,2026-11-10T20:21:00.796Z,13,12,1
3,2,F,more-itertools_1085,more-itertools/more-itertools,4,1,agent,A00,1,31.1,1.8,4.2,12,0,9,65193,3406,7799,0,745,0,2026-11-10T20:19:56.826Z,2026-11-10T20:20:36.896Z,12,0,1
3,3,C,packaging_1267,pypa/packaging,1,1,agent,A01,0,47.5,1.8,3.3,12,0,10,149137,5443,18642,0,7377,2,2026-11-10T20:20:36.897Z,2026-11-10T20:21:32.610Z,12,4,1
3,3,H,packaging_1267,pypa/packaging,1,1,agent,A01,0,269.1,1.8,3.7,33,0,28,301561,30105,14701,3,13145,2,2026-11-10T20:20:54.145Z,2026-11-10T20:25:31.787Z,33,29,1
3,3,R,packaging_1267,pypa/packaging,1,1,agent,A01,0,147.4,1.8,3.4,27,0,21,264322,16540,16579,3,2185,2,2026-11-10T20:20:56.374Z,2026-11-10T20:23:32.178Z,27,23,1
3,3,F,packaging_1267,pypa/packaging,1,1,agent,A01,0,79.2,1.8,3.4,14,0,9,127952,9014,15653,1,4614,2,2026-11-10T20:21:00.796Z,2026-11-10T20:22:28.123Z,14,0,1
3,3,T,packaging_1267,pypa/packaging,1,1,agent,A01,0,90.5,1.8,3.7,20,0,14,176373,10194,15439,1,6120,2,2026-11-10T20:21:03.803Z,2026-11-10T20:22:42.713Z,20,15,1
3,3,T,packaging_1267,pypa/packaging,2,1,agent,A01,0,145.3,1.8,3.3,35,0,27,356126,15995,14492,1,7324,2,2026-11-10T20:21:32.611Z,2026-11-10T20:24:06.013Z,35,27,1
3,3,F,packaging_1267,pypa/packaging,2,1,agent,A01,0,126.0,1.8,3.4,19,0,15,168280,13942,14600,2,13005,2,2026-11-10T20:22:04.318Z,2026-11-10T20:24:18.475Z,19,0,1
3,3,R,packaging_1267,pypa/packaging,2,1,agent,A01,0,137.6,1.8,3.4,20,0,15,184279,15056,15614,2,6712,2,2026-11-10T20:22:23.037Z,2026-11-10T20:24:48.772Z,20,17,1
3,3,H,packaging_1267,pypa/packaging,2,1,agent,A01,0,289.8,1.8,3.3,36,0,28,350386,32389,15421,3,5901,2,2026-11-10T20:22:28.123Z,2026-11-10T20:27:26.173Z,36,32,1
3,3,C,packaging_1267,pypa/packaging,2,1,agent,A18,0,121.4,1.8,3.4,14,1,13,211288,13320,23408,0,7467,2,2026-11-10T20:22:42.714Z,2026-11-10T20:24:52.285Z,14,7,1
3,3,T,packaging_1267,pypa/packaging,3,1,agent,A01,0,124.8,1.8,3.4,19,0,15,196556,13411,16082,2,8445,2,2026-11-10T20:23:32.179Z,2026-11-10T20:25:45.100Z,19,16,1
3,3,C,packaging_1267,pypa/packaging,3,1,agent,A18,0,83.8,1.8,3.4,15,1,14,215777,8800,23866,0,6879,2,2026-11-10T20:23:35.716Z,2026-11-10T20:25:07.666Z,15,6,1
3,3,F,packaging_1267,pypa/packaging,3,1,agent,A01,0,107.2,1.8,3.3,22,0,19,218031,11506,14980,1,7998,2,2026-11-10T20:24:06.014Z,2026-11-10T20:26:01.380Z,22,0,1
3,3,R,packaging_1267,pypa/packaging,3,1,agent,A01,0,86.9,1.8,3.7,17,0,13,155176,9300,14442,1,6819,2,2026-11-10T20:24:18.475Z,2026-11-10T20:25:53.771Z,17,15,1
3,3,H,packaging_1267,pypa/packaging,3,1,agent,A01,0,266.0,1.8,3.7,35,0,28,336779,30956,15509,3,12282,2,2026-11-10T20:24:48.773Z,2026-11-10T20:29:23.208Z,35,31,1
3,3,H,packaging_1267,pypa/packaging,4,1,agent,A05,0,300.0,1.8,3.7,30,1,28,278549,27549,15739,1,7935,2,2026-11-10T20:24:52.286Z,2026-11-10T20:30:00.748Z,30,28,1
3,3,R,packaging_1267,pypa/packaging,4,1,agent,A01,0,121.1,1.8,3.7,16,0,11,145752,13754,14792,2,368,2,2026-11-10T20:25:07.667Z,2026-11-10T20:27:17.208Z,16,13,1
3,3,F,packaging_1267,pypa/packaging,4,1,agent,A01,0,128.0,1.8,3.7,14,0,11,125758,5260,14761,1,4595,2,2026-11-10T20:25:31.788Z,2026-11-10T20:27:48.327Z,14,0,1
3,3,C,packaging_1267,pypa/packaging,4,1,agent,A01,0,58.3,1.8,3.7,17,0,15,234521,6385,20101,0,1086,2,2026-11-10T20:25:45.101Z,2026-11-10T20:26:51.788Z,17,8,1
3,3,T,packaging_1267,pypa/packaging,4,1,agent,A01,0,150.3,1.8,3.6,29,0,24,269127,17454,15033,2,61460,2,2026-11-10T20:25:53.772Z,2026-11-10T20:28:32.528Z,29,26,1
3,3,H,packaging_1230,pypa/packaging,1,1,agent,A01,0,152.3,1.8,3.1,32,0,28,231772,17737,10076,0,0,1,2026-11-10T20:26:01.380Z,2026-11-10T20:28:41.532Z,32,31,1
3,3,R,packaging_1230,pypa/packaging,1,1,agent,A01,0,88.9,1.8,3.1,27,0,22,231533,10188,13640,0,589,2,2026-11-10T20:26:51.789Z,2026-11-10T20:28:28.705Z,27,26,1
3,3,T,packaging_1230,pypa/packaging,1,1,agent,A01,0,62.5,1.8,3.1,19,0,16,177274,7225,13319,0,0,1,2026-11-10T20:27:17.209Z,2026-11-10T20:28:27.757Z,19,18,1
3,3,C,packaging_1230,pypa/packaging,1,1,agent,A01,0,65.3,1.8,3.1,16,0,14,147259,7487,13370,0,0,1,2026-11-10T20:27:26.174Z,2026-11-10T20:28:39.276Z,16,0,1
3,3,F,packaging_1230,pypa/packaging,1,1,agent,A01,0,58.5,1.8,3.1,14,0,12,122363,6807,12462,0,0,1,2026-11-10T20:27:48.328Z,2026-11-10T20:28:54.614Z,14,0,1
3,3,F,packaging_1230,pypa/packaging,2,1,agent,A01,0,56.1,1.8,3.1,17,0,15,153324,6703,12744,0,0,1,2026-11-10T20:28:27.757Z,2026-11-10T20:29:31.829Z,17,0,1
3,3,C,packaging_1230,pypa/packaging,2,1,agent,A01,0,53.6,1.8,3.1,14,0,12,116395,6361,12034,0,0,1,2026-11-10T20:28:28.706Z,2026-11-10T20:29:30.175Z,14,0,1
3,3,T,packaging_1230,pypa/packaging,2,1,agent,A01,0,62.3,1.8,3.1,22,0,19,211367,7418,14339,0,0,1,2026-11-10T20:28:32.529Z,2026-11-10T20:29:42.632Z,22,21,1
3,3,R,packaging_1230,pypa/packaging,2,1,agent,A01,0,49.4,1.8,3.1,14,0,11,113342,5911,11363,0,0,1,2026-11-10T20:28:39.277Z,2026-11-10T20:29:36.591Z,14,13,1
3,3,H,packaging_1230,pypa/packaging,2,1,agent,A00,1,153.6,1.8,3.1,30,0,28,212422,18718,10067,0,585,0,2026-11-10T20:28:41.532Z,2026-11-10T20:31:22.900Z,30,29,1
3,3,T,packaging_1230,pypa/packaging,3,1,agent,A01,0,62.6,1.8,3.1,21,0,16,158580,7452,10370,0,0,1,2026-11-10T20:28:54.614Z,2026-11-10T20:30:05.106Z,21,18,1
3,3,C,packaging_1230,pypa/packaging,3,1,agent,A01,0,66.2,1.8,3.1,18,0,14,167594,7976,15524,0,0,1,2026-11-10T20:29:23.209Z,2026-11-10T20:30:37.311Z,18,4,1
3,3,F,packaging_1230,pypa/packaging,3,1,agent,A01,0,59.7,1.8,3.1,19,0,17,178346,7173,13621,0,0,1,2026-11-10T20:29:30.175Z,2026-11-10T20:30:37.862Z,19,0,1
3,3,H,packaging_1230,pypa/packaging,3,1,agent,A01,0,184.4,1.8,3.1,33,0,28,243991,21863,10400,0,0,1,2026-11-10T20:29:31.830Z,2026-11-10T20:32:44.214Z,33,32,1
3,3,R,packaging_1230,pypa/packaging,3,1,agent,A01,0,54.2,1.8,3.2,15,0,13,131119,6483,12207,0,0,1,2026-11-10T20:29:36.592Z,2026-11-10T20:30:38.671Z,15,14,1
3,3,R,packaging_1230,pypa/packaging,4,1,agent,A01,0,66.9,1.8,3.0,19,0,15,157992,8093,14387,1,0,1,2026-11-10T20:29:42.632Z,2026-11-10T20:30:57.391Z,19,17,1
3,3,H,packaging_1230,pypa/packaging,4,1,agent,A05,0,300.0,1.8,,51,1,28,452870,34197,13064,0,0,-1,2026-11-10T20:30:00.749Z,2026-11-10T20:35:05.560Z,51,50,1
3,3,F,packaging_1230,pypa/packaging,4,1,agent,A01,0,48.3,1.8,3.1,16,0,14,133230,5762,11792,0,0,1,2026-11-10T20:30:05.107Z,2026-11-10T20:31:01.421Z,16,0,1
3,3,C,packaging_1230,pypa/packaging,4,1,agent,A01,0,47.5,1.8,3.1,11,0,9,80306,5643,11047,0,0,1,2026-11-10T20:30:37.311Z,2026-11-10T20:31:32.825Z,11,0,1
3,3,T,packaging_1230,pypa/packaging,4,1,agent,A01,0,50.6,1.8,3.1,17,0,13,142131,5970,12117,0,0,1,2026-11-10T20:30:37.862Z,2026-11-10T20:31:36.580Z,17,16,1
3,3,F,packaging_1436,pypa/packaging,1,1,agent,A00,1,30.1,1.8,3.1,11,0,9,102003,3467,14167,0,812,0,2026-11-10T20:30:38.672Z,2026-11-10T20:31:16.538Z,11,0,1
3,3,R,packaging_1436,pypa/packaging,1,1,agent,A00,1,28.1,1.8,3.1,10,0,7,69718,3242,9294,0,812,0,2026-11-10T20:30:57.392Z,2026-11-10T20:31:33.453Z,10,9,1
3,3,H,packaging_1436,pypa/packaging,1,1,agent,A00,1,117.9,1.8,3.1,21,0,18,167268,13549,14586,1,802,0,2026-11-10T20:31:01.422Z,2026-11-10T20:33:07.141Z,21,19,1
3,3,C,packaging_1436,pypa/packaging,1,1,agent,A01,0,114.6,1.8,3.1,17,0,15,206241,12948,21269,0,0,1,2026-11-10T20:31:16.538Z,2026-11-10T20:33:19.070Z,17,5,1
3,3,T,packaging_1436,pypa/packaging,1,1,agent,A01,0,71.6,1.8,2.7,25,0,22,231200,8001,15589,1,1141,4,2026-11-10T20:31:22.901Z,2026-11-10T20:32:42.059Z,25,23,1
3,3,T,packaging_1436,pypa/packaging,2,1,agent,A01,0,100.5,1.8,3.4,23,0,20,215156,11159,15320,1,1413,1,2026-11-10T20:31:32.826Z,2026-11-10T20:33:21.548Z,23,21,1
3,3,C,packaging_1436,pypa/packaging,2,1,agent,A00,1,39.2,1.8,3.1,16,0,13,176202,4180,16189,0,763,0,2026-11-10T20:31:33.454Z,2026-11-10T20:32:20.548Z,16,4,1
3,3,H,packaging_1436,pypa/packaging,2,1,agent,A01,0,113.4,1.8,3.2,25,0,19,251970,12435,14935,2,821,1,2026-11-10T20:31:36.580Z,2026-11-10T20:33:37.944Z,25,19,1
3,3,R,packaging_1436,pypa/packaging,2,1,agent,A00,1,29.7,1.8,3.1,11,0,9,80903,3313,10407,0,796,0,2026-11-10T20:32:20.549Z,2026-11-10T20:32:58.018Z,11,10,1
3,3,F,packaging_1436,pypa/packaging,2,1,agent,A01,0,116.0,1.8,2.8,29,0,25,259841,12790,14988,2,1124,4,2026-11-10T20:32:42.060Z,2026-11-10T20:34:45.787Z,29,0,1
3,3,H,packaging_1436,pypa/packaging,3,1,agent,A01,0,111.2,1.8,3.2,31,0,28,303727,12164,14936,1,1087,1,2026-11-10T20:32:44.214Z,2026-11-10T20:34:43.531Z,31,29,1
3,3,R,packaging_1436,pypa/packaging,3,1,agent,A00,1,39.5,1.8,3.1,17,0,15,151347,4172,13236,0,801,0,2026-11-10T20:32:58.018Z,2026-11-10T20:33:45.259Z,17,16,1
3,3,F,packaging_1436,pypa/packaging,3,1,agent,A01,0,81.4,1.8,3.2,28,0,25,233947,9019,15134,1,1773,1,2026-11-10T20:33:07.141Z,2026-11-10T20:34:36.447Z,28,0,1
3,3,T,packaging_1436,pypa/packaging,3,1,agent,A00,1,34.4,1.8,3.1,12,0,10,100388,3733,12124,0,810,0,2026-11-10T20:33:19.070Z,2026-11-10T20:34:01.349Z,12,11,1
3,3,C,packaging_1436,pypa/packaging,3,1,agent,A01,0,68.2,1.8,2.8,21,0,19,296605,7440,23782,0,1147,4,2026-11-10T20:33:21.549Z,2026-11-10T20:34:37.262Z,21,10,1
3,3,C,packaging_1436,pypa/packaging,4,1,agent,A00,1,31.4,1.8,3.1,12,0,10,90974,3425,10878,0,804,0,2026-11-10T20:33:37.945Z,2026-11-10T20:34:17.270Z,12,0,1
3,3,T,packaging_1436,pypa/packaging,4,1,agent,A01,0,51.6,1.8,3.2,8,0,6,68903,5786,14111,0,580,1,2026-11-10T20:33:45.259Z,2026-11-10T20:34:44.730Z,8,7,1
3,3,F,packaging_1436,pypa/packaging,4,1,agent,A00,1,44.6,1.8,3.1,9,0,5,68322,4950,10110,0,763,0,2026-11-10T20:34:01.349Z,2026-11-10T20:34:53.853Z,9,0,1
3,3,R,packaging_1436,pypa/packaging,4,1,agent,A01,0,79.0,1.8,3.1,16,0,13,144285,8753,15083,1,591,2,2026-11-10T20:34:17.271Z,2026-11-10T20:35:43.997Z,16,14,1
3,3,H,packaging_1436,pypa/packaging,4,1,agent,A01,0,209.9,1.8,3.2,30,0,27,291090,24441,15150,1,983,1,2026-11-10T20:34:36.447Z,2026-11-10T20:38:14.432Z,30,28,1
3,3,R,packaging_1460,pypa/packaging,1,1,agent,A01,0,135.7,1.8,15.6,27,0,22,235238,15252,15607,2,0,1,2026-11-10T20:34:37.262Z,2026-11-10T20:37:13.597Z,27,24,1
3,3,F,packaging_1460,pypa/packaging,1,1,agent,A01,0,93.7,1.8,171.2,16,0,13,129969,10379,14677,1,6948,1,2026-11-10T20:34:43.532Z,2026-11-10T20:39:13.350Z,16,0,1
3,3,C,packaging_1460,pypa/packaging,1,1,agent,A18,0,92.2,1.8,144.9,15,1,15,185424,9906,22864,0,2574,1,2026-11-10T20:34:44.731Z,2026-11-10T20:38:46.755Z,15,6,1
3,3,T,packaging_1460,pypa/packaging,1,1,agent,A01,0,104.0,1.8,36.5,21,0,17,202996,11474,18018,1,1048,1,2026-11-10T20:34:45.787Z,2026-11-10T20:37:11.141Z,21,19,1
3,3,H,packaging_1460,pypa/packaging,1,1,agent,A01,0,263.7,1.8,15.4,33,0,28,287149,30236,15735,2,0,1,2026-11-10T20:34:53.854Z,2026-11-10T20:39:37.918Z,33,30,1
3,3,H,packaging_1460,pypa/packaging,2,1,agent,A02,0,226.0,1.8,15.4,31,0,28,271306,26024,16006,1,1024,1,2026-11-10T20:35:05.561Z,2026-11-10T20:39:11.761Z,31,29,1
3,3,T,packaging_1460,pypa/packaging,2,1,agent,A01,0,87.2,1.8,15.8,24,0,21,190007,9948,15238,1,481,1,2026-11-10T20:35:43.998Z,2026-11-10T20:37:31.933Z,24,22,1
3,3,C,packaging_1460,pypa/packaging,2,1,agent,A18,0,142.8,1.9,147.4,19,1,16,261546,15415,23436,0,3392,1,2026-11-10T20:37:11.141Z,2026-11-10T20:42:06.221Z,19,10,1
3,3,F,packaging_1460,pypa/packaging,2,1,agent,A01,0,141.2,1.9,3.6,32,0,27,280514,15507,15413,3,4031,2,2026-11-10T20:37:13.597Z,2026-11-10T20:39:43.372Z,32,0,1
3,3,R,packaging_1460,pypa/packaging,2,1,agent,A01,0,154.0,1.8,3.5,29,0,25,259113,16946,15843,2,1289,2,2026-11-10T20:37:31.934Z,2026-11-10T20:40:14.283Z,29,26,1
3,3,F,packaging_1460,pypa/packaging,3,1,agent,A01,0,109.7,1.8,37.2,32,0,28,295800,11653,16148,2,1026,1,2026-11-10T20:38:14.433Z,2026-11-10T20:40:46.171Z,32,0,1
3,3,H,packaging_1460,pypa/packaging,3,1,agent,A01,0,267.0,1.8,3.7,33,0,28,299243,29170,14812,2,6958,2,2026-11-10T20:38:46.756Z,2026-11-10T20:43:22.405Z,33,30,1
3,3,T,packaging_1460,pypa/packaging,3,1,agent,A01,0,115.2,1.8,36.8,29,0,24,259353,12552,15177,2,1368,1,2026-11-10T20:39:11.762Z,2026-11-10T20:41:48.707Z,29,26,1
3,3,R,packaging_1460,pypa/packaging,3,1,agent,A01,0,106.4,1.8,3.5,21,0,18,193781,11660,18304,1,1568,2,2026-11-10T20:39:13.351Z,2026-11-10T20:41:08.111Z,21,19,1
3,3,C,packaging_1460,pypa/packaging,3,1,agent,A01,0,107.5,1.8,22.3,17,0,14,185648,11836,19589,0,2555,1,2026-11-10T20:39:37.918Z,2026-11-10T20:41:52.657Z,17,7,1
3,3,C,packaging_1460,pypa/packaging,4,1,agent,A18,0,191.3,1.8,3.7,23,1,21,353707,20942,24147,0,3345,2,2026-11-10T20:39:43.372Z,2026-11-10T20:43:03.126Z,23,14,1
3,3,R,packaging_1460,pypa/packaging,4,1,agent,A01,0,125.4,1.8,2.7,29,0,24,265146,13759,17548,3,2547,4,2026-11-10T20:40:14.284Z,2026-11-10T20:42:27.237Z,29,25,1
3,3,T,packaging_1460,pypa/packaging,4,1,agent,A01,0,165.9,1.8,17.2,32,0,25,283868,17622,15218,3,2830,1,2026-11-10T20:40:46.172Z,2026-11-10T20:43:54.145Z,32,28,1
3,3,H,packaging_1460,pypa/packaging,4,1,agent,A01,0,230.6,1.8,168.4,29,0,23,246966,25303,16320,2,2080,1,2026-11-10T20:41:08.111Z,2026-11-10T20:47:52.024Z,29,24,1
3,3,F,packaging_1460,pypa/packaging,4,1,agent,A01,0,292.7,1.8,22.3,31,0,23,313183,31688,16750,3,3092,1,2026-11-10T20:41:48.708Z,2026-11-10T20:47:08.569Z,31,0,1
3,3,C,packaging_1092,pypa/packaging,1,1,agent,A01,0,48.7,1.8,2.8,11,0,9,94160,5145,13808,0,2421,2,2026-11-10T20:41:52.657Z,2026-11-10T20:42:48.972Z,11,0,1
3,3,T,packaging_1092,pypa/packaging,1,1,agent,A01,0,64.5,1.8,2.8,19,0,16,177169,6862,15481,1,2006,2,2026-11-10T20:42:06.221Z,2026-11-10T20:43:18.123Z,19,17,1
3,3,H,packaging_1092,pypa/packaging,1,1,agent,A01,0,130.8,1.8,2.8,21,0,17,180159,14242,14449,1,3138,2,2026-11-10T20:42:27.238Z,2026-11-10T20:44:45.597Z,21,18,1
3,3,F,packaging_1092,pypa/packaging,1,1,agent,A01,0,232.6,1.8,2.8,33,0,27,336972,25705,17141,3,3438,2,2026-11-10T20:42:48.972Z,2026-11-10T20:46:49.176Z,33,0,1
3,3,R,packaging_1092,pypa/packaging,1,1,agent,A01,0,49.4,1.8,2.8,14,0,12,129283,5382,14253,0,2180,2,2026-11-10T20:43:03.126Z,2026-11-10T20:43:59.994Z,14,13,1
3,3,R,packaging_1092,pypa/packaging,2,1,agent,A01,0,99.8,1.8,2.8,27,0,23,262387,10755,14680,1,2258,2,2026-11-10T20:43:18.124Z,2026-11-10T20:45:05.660Z,27,25,1
3,3,F,packaging_1092,pypa/packaging,2,1,agent,A01,0,79.8,1.8,2.8,16,0,13,133352,8638,14527,1,445,2,2026-11-10T20:43:22.406Z,2026-11-10T20:44:49.702Z,16,0,1
3,3,H,packaging_1092,pypa/packaging,2,1,agent,A01,0,156.0,1.8,2.9,27,0,24,218696,17111,14605,1,2847,2,2026-11-10T20:43:54.145Z,2026-11-10T20:46:37.899Z,27,25,1
3,3,T,packaging_1092,pypa/packaging,2,1,agent,A01,0,242.2,1.8,2.8,33,0,27,305300,19727,16125,3,2049,2,2026-11-10T20:43:59.995Z,2026-11-10T20:48:09.618Z,33,28,1
3,3,C,packaging_1092,pypa/packaging,2,1,agent,A01,0,65.6,1.8,2.8,16,0,12,124025,7082,11582,0,1849,2,2026-11-10T20:44:45.597Z,2026-11-10T20:45:58.859Z,16,0,1
3,3,C,packaging_1092,pypa/packaging,3,1,agent,A18,0,96.4,1.8,2.8,17,1,14,218005,10331,20564,0,2399,2,2026-11-10T20:44:49.703Z,2026-11-10T20:46:33.641Z,17,6,1
3,3,T,packaging_1092,pypa/packaging,3,1,agent,A01,0,49.6,1.8,2.9,12,0,10,101725,5358,12962,0,1639,2,2026-11-10T20:45:05.662Z,2026-11-10T20:46:02.966Z,12,11,1
3,3,R,packaging_1092,pypa/packaging,3,1,agent,A01,0,144.5,1.9,2.8,23,0,19,221586,16539,16587,2,2789,2,2026-11-10T20:45:58.859Z,2026-11-10T20:48:31.194Z,23,20,1
3,3,F,packaging_1092,pypa/packaging,3,1,agent,A01,0,55.0,1.8,2.8,13,0,11,115910,6263,13490,0,1592,2,2026-11-10T20:46:02.967Z,2026-11-10T20:47:05.689Z,13,0,1
3,3,H,packaging_1092,pypa/packaging,3,1,agent,A01,0,129.2,1.8,2.8,20,0,17,191714,14863,15659,1,4056,2,2026-11-10T20:46:33.642Z,2026-11-10T20:48:50.590Z,20,18,1
3,3,H,packaging_1092,pypa/packaging,4,1,agent,A02,0,241.2,1.8,2.8,34,0,28,332686,28324,16762,3,5795,2,2026-11-10T20:46:37.900Z,2026-11-10T20:50:46.711Z,34,30,1
3,3,F,packaging_1092,pypa/packaging,4,1,agent,A01,0,56.1,1.8,2.8,14,0,12,123333,6451,13714,0,2346,2,2026-11-10T20:46:49.177Z,2026-11-10T20:47:53.049Z,14,0,1
3,3,R,packaging_1092,pypa/packaging,4,1,agent,A01,0,164.4,1.8,2.9,23,0,14,187105,19043,14593,2,639,2,2026-11-10T20:47:05.690Z,2026-11-10T20:49:57.830Z,23,20,1
3,3,T,packaging_1092,pypa/packaging,4,1,agent,A01,0,76.6,1.8,2.9,11,0,9,98404,8704,14584,0,2157,2,2026-11-10T20:47:08.569Z,2026-11-10T20:48:32.849Z,11,10,1
3,3,C,packaging_1092,pypa/packaging,4,1,agent,A01,0,56.8,1.8,2.8,12,0,10,135125,6322,18965,0,2741,2,2026-11-10T20:47:52.025Z,2026-11-10T20:48:56.299Z,12,3,1
3,3,C,packaging_953,pypa/packaging,1,1,agent,A00,1,26.5,1.8,5.2,8,0,6,46945,2646,8584,0,406,0,2026-11-10T20:47:53.050Z,2026-11-10T20:48:29.516Z,8,0,1
3,3,T,packaging_953,pypa/packaging,1,1,agent,A00,1,22.3,1.8,5.3,8,0,6,44007,2139,7982,0,406,0,2026-11-10T20:48:09.618Z,2026-11-10T20:48:41.916Z,8,7,1
3,3,F,packaging_953,pypa/packaging,1,1,agent,A00,1,31.1,1.8,5.3,10,0,6,62095,3305,9526,0,406,0,2026-11-10T20:48:29.516Z,2026-11-10T20:49:10.786Z,10,0,1
3,3,H,packaging_953,pypa/packaging,1,1,agent,A00,1,44.9,1.8,5.3,6,0,4,22521,5074,4287,0,406,0,2026-11-10T20:48:31.194Z,2026-11-10T20:49:26.247Z,6,5,1
3,3,R,packaging_953,pypa/packaging,1,1,agent,A01,0,30.5,1.8,5.2,9,0,7,61035,3042,10878,0,500,1,2026-11-10T20:48:32.850Z,2026-11-10T20:49:13.519Z,9,8,1
3,3,R,packaging_953,pypa/packaging,2,1,agent,A00,1,25.4,1.8,5.3,8,0,6,49106,2743,10404,0,406,0,2026-11-10T20:48:41.917Z,2026-11-10T20:49:17.428Z,8,7,1
3,3,H,packaging_953,pypa/packaging,2,1,agent,A00,1,23.7,1.8,5.3,7,0,5,27357,2695,4615,0,406,0,2026-11-10T20:48:50.591Z,2026-11-10T20:49:24.447Z,7,6,1
3,3,F,packaging_953,pypa/packaging,2,1,agent,A00,1,21.8,1.8,5.3,8,0,6,45244,2247,8219,0,406,0,2026-11-10T20:48:56.299Z,2026-11-10T20:49:28.153Z,8,0,1
3,3,T,packaging_953,pypa/packaging,2,1,agent,A00,1,19.3,1.8,5.3,6,0,4,28752,2276,6335,0,406,0,2026-11-10T20:49:10.786Z,2026-11-10T20:49:40.280Z,6,5,1
3,3,C,packaging_953,pypa/packaging,2,1,agent,A00,1,17.5,1.8,5.3,7,0,5,35769,2058,6497,0,406,0,2026-11-10T20:49:13.520Z,2026-11-10T20:49:41.160Z,7,0,1
3,3,C,packaging_953,pypa/packaging,3,1,agent,A00,1,16.0,1.8,5.3,6,0,4,28076,1856,5994,0,406,0,2026-11-10T20:49:17.429Z,2026-11-10T20:49:43.462Z,6,0,1
3,3,H,packaging_953,pypa/packaging,3,1,agent,A00,1,41.5,1.8,5.3,6,0,4,22587,5104,4314,0,406,0,2026-11-10T20:49:24.447Z,2026-11-10T20:50:16.147Z,6,5,1
3,3,T,packaging_953,pypa/packaging,3,1,agent,A00,1,19.7,1.8,5.2,6,0,4,30078,2395,6626,0,406,0,2026-11-10T20:49:26.248Z,2026-11-10T20:49:56.144Z,6,5,1
3,3,R,packaging_953,pypa/packaging,3,1,agent,A00,1,22.4,1.7,5.3,7,0,5,36832,2741,6975,0,406,0,2026-11-10T20:49:28.153Z,2026-11-10T20:50:00.854Z,7,6,1
3,3,F,packaging_953,pypa/packaging,3,1,agent,A00,1,22.7,1.8,5.3,8,0,6,45315,2444,8238,0,406,0,2026-11-10T20:49:40.280Z,2026-11-10T20:50:13.183Z,8,0,1
3,3,F,packaging_953,pypa/packaging,4,1,agent,A00,1,30.0,1.8,5.5,10,0,6,56989,3282,7942,0,406,0,2026-11-10T20:49:41.160Z,2026-11-10T20:50:21.479Z,10,0,1
3,3,R,packaging_953,pypa/packaging,4,1,agent,A00,1,24.3,1.8,5.4,8,0,6,45263,2592,8499,0,406,0,2026-11-10T20:49:43.463Z,2026-11-10T20:50:17.917Z,8,7,1
3,3,T,packaging_953,pypa/packaging,4,1,agent,A00,1,31.3,1.8,5.2,11,0,7,74070,3360,10191,0,406,0,2026-11-10T20:49:56.144Z,2026-11-10T20:50:37.669Z,11,7,1
3,3,H,packaging_953,pypa/packaging,4,1,agent,A00,1,29.8,1.8,5.4,6,0,4,23498,3523,4549,0,406,0,2026-11-10T20:49:57.830Z,2026-11-10T20:50:37.847Z,6,5,1
3,3,C,packaging_953,pypa/packaging,4,1,agent,A00,1,13.2,1.8,5.3,6,0,4,28331,1537,5929,0,406,0,2026-11-10T20:50:00.855Z,2026-11-10T20:50:24.131Z,6,0,1
3,3,C,packaging_1121,pypa/packaging,1,1,agent,A00,1,23.4,1.9,2.9,13,0,11,65960,2685,7027,0,574,0,2026-11-10T20:50:13.184Z,2026-11-10T20:50:44.436Z,13,0,1
3,3,H,packaging_1121,pypa/packaging,1,1,agent,A01,0,68.0,1.8,3.1,23,0,21,158916,8205,11466,0,572,1,2026-11-10T20:50:16.148Z,2026-11-10T20:51:32.206Z,23,22,1
3,3,R,packaging_1121,pypa/packaging,1,1,agent,A00,1,26.8,1.8,2.9,14,0,9,70308,3168,6738,0,574,0,2026-11-10T20:50:17.918Z,2026-11-10T20:50:52.621Z,14,13,1
3,3,T,packaging_1121,pypa/packaging,1,1,agent,A00,1,26.6,1.8,2.9,15,0,13,88994,3163,8025,0,574,0,2026-11-10T20:50:21.479Z,2026-11-10T20:50:55.786Z,15,14,1
3,3,F,packaging_1121,pypa/packaging,1,1,agent,A01,0,34.9,1.8,2.8,14,0,11,117724,4236,11926,0,0,1,2026-11-10T20:50:24.132Z,2026-11-10T20:51:06.653Z,14,0,1
3,3,F,packaging_1121,pypa/packaging,2,1,agent,A00,1,30.9,1.8,2.9,18,0,16,105402,3676,8558,0,574,0,2026-11-10T20:50:37.669Z,2026-11-10T20:51:16.339Z,18,0,1
3,3,T,packaging_1121,pypa/packaging,2,1,agent,A01,0,48.5,1.8,3.0,20,0,17,175774,5844,12975,0,0,1,2026-11-10T20:50:37.848Z,2026-11-10T20:51:34.309Z,20,19,1
3,3,R,packaging_1121,pypa/packaging,2,1,agent,A01,0,33.4,1.8,2.9,19,0,15,105777,3919,8082,0,0,1,2026-11-10T20:50:44.436Z,2026-11-10T20:51:25.513Z,19,18,1
3,3,H,packaging_1121,pypa/packaging,2,1,agent,A00,1,36.7,1.8,3.0,9,0,7,56827,4401,8571,0,574,0,2026-11-10T20:50:46.711Z,2026-11-10T20:51:31.186Z,9,8,1
3,3,C,packaging_1121,pypa/packaging,2,1,agent,A01,0,35.8,1.8,3.0,13,0,10,100463,4294,11779,0,0,1,2026-11-10T20:50:52.622Z,2026-11-10T20:51:36.296Z,13,0,1
3,3,C,packaging_1121,pypa/packaging,3,1,agent,A00,1,18.6,1.8,2.9,11,0,8,70287,2143,8094,0,574,0,2026-11-10T20:50:55.787Z,2026-11-10T20:51:22.081Z,11,0,1
3,3,R,packaging_1121,pypa/packaging,3,1,agent,A00,1,14.1,1.8,3.0,9,0,7,42290,1586,7083,0,574,0,2026-11-10T20:51:06.654Z,2026-11-10T20:51:28.532Z,9,8,1
3,3,F,packaging_1121,pypa/packaging,3,1,agent,A01,0,27.9,1.8,2.9,17,0,14,110583,3408,9034,0,0,1,2026-11-10T20:51:16.340Z,2026-11-10T20:51:51.848Z,17,0,1
3,3,H,packaging_1121,pypa/packaging,3,1,agent,A00,1,300.1,1.8,2.9,25,1,24,191633,33870,14451,1,666,0,2026-11-10T20:51:22.082Z,2026-11-10T20:56:29.942Z,25,23,1
3,3,T,packaging_1121,pypa/packaging,3,1,agent,A01,0,36.3,1.8,2.9,20,0,16,160622,4278,11164,0,0,1,2026-11-10T20:51:25.513Z,2026-11-10T20:52:09.597Z,20,19,1
3,3,T,packaging_1121,pypa/packaging,4,1,agent,A00,1,33.6,1.8,2.9,17,0,15,123695,3939,10083,0,574,0,2026-11-10T20:51:28.533Z,2026-11-10T20:52:09.998Z,17,16,1
3,3,H,packaging_1121,pypa/packaging,4,1,agent,A00,1,44.1,1.8,2.9,11,0,9,72615,5196,8881,0,574,0,2026-11-10T20:51:31.186Z,2026-11-10T20:52:23.284Z,11,10,1
3,3,F,packaging_1121,pypa/packaging,4,1,agent,A00,1,21.3,1.8,2.9,10,0,7,67247,2487,9306,0,574,0,2026-11-10T20:51:32.207Z,2026-11-10T20:52:01.308Z,10,0,1
3,3,R,packaging_1121,pypa/packaging,4,1,agent,A01,0,115.9,1.8,2.8,31,0,23,279940,13422,16874,2,0,1,2026-11-10T20:51:34.309Z,2026-11-10T20:53:37.876Z,31,28,1
3,3,C,packaging_1121,pypa/packaging,4,1,agent,A01,0,38.7,1.8,2.9,17,0,15,138971,4424,12118,0,0,1,2026-11-10T20:51:36.297Z,2026-11-10T20:52:22.634Z,17,0,1
3,3,C,packaging_939,pypa/packaging,1,1,agent,A01,0,68.4,1.8,3.4,13,0,8,130830,7857,14498,0,1128,1,2026-11-10T20:51:51.849Z,2026-11-10T20:53:08.356Z,13,5,1
3,3,T,packaging_939,pypa/packaging,1,1,agent,A01,0,41.7,1.8,3.4,11,0,7,87685,4839,11148,0,483,1,2026-11-10T20:52:01.308Z,2026-11-10T20:52:51.213Z,11,7,1
3,3,H,packaging_939,pypa/packaging,1,1,agent,A01,0,258.6,1.8,3.4,32,0,28,298815,30341,20194,1,679,1,2026-11-10T20:52:09.598Z,2026-11-10T20:56:36.440Z,32,30,1
3,3,F,packaging_939,pypa/packaging,1,1,agent,A01,0,87.9,1.8,3.4,18,0,14,149883,10206,14488,1,1069,1,2026-11-10T20:52:09.998Z,2026-11-10T20:53:46.155Z,18,0,1
3,3,R,packaging_939,pypa/packaging,1,1,agent,A01,0,81.8,1.8,3.5,15,0,12,129983,9450,14669,1,390,1,2026-11-10T20:52:22.634Z,2026-11-10T20:53:52.770Z,15,13,1
3,3,R,packaging_939,pypa/packaging,2,1,agent,A01,0,33.8,1.8,3.4,10,0,8,81631,3844,11777,0,483,1,2026-11-10T20:52:23.285Z,2026-11-10T20:53:05.362Z,10,9,1
3,3,F,packaging_939,pypa/packaging,2,1,agent,A01,0,49.5,1.8,3.5,9,0,6,78390,5679,15150,1,512,1,2026-11-10T20:52:51.214Z,2026-11-10T20:53:48.881Z,9,0,1
3,3,H,packaging_939,pypa/packaging,2,1,agent,A01,0,70.2,1.8,3.5,8,0,6,58237,8293,9055,0,483,1,2026-11-10T20:53:05.363Z,2026-11-10T20:54:23.824Z,8,7,1
3,3,T,packaging_939,pypa/packaging,2,1,agent,A01,0,42.0,1.8,3.4,9,0,6,67134,4878,10589,0,953,1,2026-11-10T20:53:08.357Z,2026-11-10T20:53:58.452Z,9,7,1
3,3,C,packaging_939,pypa/packaging,2,1,agent,A01,0,32.4,1.8,3.4,7,0,3,50825,3843,8909,0,508,1,2026-11-10T20:53:37.876Z,2026-11-10T20:54:18.357Z,7,0,1
3,3,R,packaging_939,pypa/packaging,3,1,agent,A01,0,79.3,1.8,3.4,13,0,9,110662,9336,14793,1,483,1,2026-11-10T20:53:46.155Z,2026-11-10T20:55:13.649Z,13,11,1
3,3,F,packaging_939,pypa/packaging,3,1,agent,A01,0,60.2,1.8,3.4,14,0,9,127192,7209,12690,0,514,1,2026-11-10T20:53:48.882Z,2026-11-10T20:54:57.367Z,14,0,1
3,3,H,packaging_939,pypa/packaging,3,1,agent,A01,0,68.2,1.8,3.4,8,0,4,58273,8079,8342,0,483,1,2026-11-10T20:53:52.771Z,2026-11-10T20:55:09.087Z,8,4,1
3,3,T,packaging_939,pypa/packaging,3,1,agent,A01,0,93.4,1.8,3.5,28,0,24,257697,10806,14772,1,0,1,2026-11-10T20:53:58.453Z,2026-11-10T20:55:40.156Z,28,26,1
3,3,C,packaging_939,pypa/packaging,3,1,agent,A01,0,74.3,1.8,3.5,13,0,9,150211,8581,18370,0,1021,1,2026-11-10T20:54:18.358Z,2026-11-10T20:55:40.822Z,13,5,1
3,3,C,packaging_939,pypa/packaging,4,1,agent,A01,0,46.6,1.8,3.4,12,0,8,97457,5390,11680,0,504,1,2026-11-10T20:54:23.825Z,2026-11-10T20:55:18.528Z,12,0,1
3,3,T,packaging_939,pypa/packaging,4,1,agent,A01,0,28.7,1.8,3.4,6,0,4,43141,3255,9721,0,483,1,2026-11-10T20:54:57.368Z,2026-11-10T20:55:34.240Z,6,5,1
3,3,H,packaging_939,pypa/packaging,4,1,agent,A01,0,214.8,1.8,3.6,19,0,17,179657,25896,12318,0,822,1,2026-11-10T20:55:09.088Z,2026-11-10T20:58:52.249Z,19,18,1
3,3,F,packaging_939,pypa/packaging,4,1,agent,A01,0,46.8,1.8,3.4,9,0,5,84370,5264,12843,0,512,1,2026-11-10T20:55:13.650Z,2026-11-10T20:56:08.561Z,9,0,1
3,3,R,packaging_939,pypa/packaging,4,1,agent,A01,0,114.0,1.8,3.5,20,0,16,188431,13426,17048,2,520,1,2026-11-10T20:55:18.528Z,2026-11-10T20:57:20.831Z,20,17,1
3,3,R,packaging_1446,pypa/packaging,1,1,agent,A00,1,38.1,1.8,3.2,10,0,8,69937,4247,9271,0,567,0,2026-11-10T20:55:34.240Z,2026-11-10T20:56:20.321Z,10,9,1
3,3,F,packaging_1446,pypa/packaging,1,1,agent,A00,1,31.5,1.8,3.2,9,0,7,58301,3464,8825,0,773,0,2026-11-10T20:55:40.156Z,2026-11-10T20:56:19.625Z,9,0,1
3,3,T,packaging_1446,pypa/packaging,1,1,agent,A00,1,29.4,1.8,3.1,9,0,7,58908,3233,8747,0,777,0,2026-11-10T20:55:40.823Z,2026-11-10T20:56:18.344Z,9,8,1
3,3,H,packaging_1446,pypa/packaging,1,1,agent,A00,1,28.3,1.8,3.2,9,0,7,45328,3329,5874,0,559,0,2026-11-10T20:56:08.562Z,2026-11-10T20:56:44.826Z,9,8,1
3,3,C,packaging_1446,pypa/packaging,1,1,agent,A00,1,15.9,1.8,3.2,8,0,6,43375,1763,6849,0,559,0,2026-11-10T20:56:18.344Z,2026-11-10T20:56:42.422Z,8,0,1
3,3,C,packaging_1446,pypa/packaging,2,1,agent,A00,1,15.7,1.8,3.2,8,0,6,46171,1739,7003,0,559,0,2026-11-10T20:56:19.626Z,2026-11-10T20:56:43.253Z,8,0,1
3,3,H,packaging_1446,pypa/packaging,2,1,agent,A00,1,29.4,1.8,3.1,10,0,8,49594,3386,6190,0,559,0,2026-11-10T20:56:20.321Z,2026-11-10T20:56:57.637Z,10,9,1
3,3,T,packaging_1446,pypa/packaging,2,1,agent,A00,1,20.7,1.8,3.1,8,0,6,46419,2432,7735,0,559,0,2026-11-10T20:56:29.943Z,2026-11-10T20:56:58.586Z,8,7,1
3,3,F,packaging_1446,pypa/packaging,2,1,agent,A00,1,15.9,1.8,3.2,8,0,6,44020,1840,7113,0,559,0,2026-11-10T20:56:36.441Z,2026-11-10T20:57:00.274Z,8,0,1
3,3,R,packaging_1446,pypa/packaging,2,1,agent,A00,1,16.2,1.8,3.1,8,0,6,43939,1908,7065,0,559,0,2026-11-10T20:56:42.422Z,2026-11-10T20:57:06.701Z,8,7,1
3,3,T,packaging_1446,pypa/packaging,3,1,agent,A00,1,25.5,1.8,3.1,10,0,8,65055,2936,9127,0,559,0,2026-11-10T20:56:43.253Z,2026-11-10T20:57:16.712Z,10,9,1
3,3,C,packaging_1446,pypa/packaging,3,1,agent,A00,1,16.0,1.8,3.1,8,0,6,43407,1798,6754,0,559,0,2026-11-10T20:56:44.826Z,2026-11-10T20:57:08.907Z,8,0,1
3,3,H,packaging_1446,pypa/packaging,3,1,agent,A00,1,31.3,1.8,3.1,11,0,7,56053,3715,6288,0,559,0,2026-11-10T20:56:57.638Z,2026-11-10T20:57:36.902Z,11,7,1
3,3,R,packaging_1446,pypa/packaging,3,1,agent,A00,1,16.5,1.8,3.2,8,0,6,44174,1935,6965,0,559,0,2026-11-10T20:56:58.586Z,2026-11-10T20:57:23.218Z,8,7,1
3,3,F,packaging_1446,pypa/packaging,3,1,agent,A00,1,16.3,1.8,3.2,8,0,6,43958,1900,7019,0,559,0,2026-11-10T20:57:00.275Z,2026-11-10T20:57:24.761Z,8,0,1
3,3,F,packaging_1446,pypa/packaging,4,1,agent,A00,1,22.2,1.8,3.1,9,0,7,55207,2617,8171,0,559,0,2026-11-10T20:57:06.701Z,2026-11-10T20:57:36.951Z,9,0,1
3,3,R,packaging_1446,pypa/packaging,4,1,agent,A00,1,23.2,1.8,3.2,9,0,7,56804,2749,8275,0,559,0,2026-11-10T20:57:08.908Z,2026-11-10T20:57:39.959Z,9,8,1
3,3,H,packaging_1446,pypa/packaging,4,1,agent,A00,1,24.4,1.8,3.1,8,0,6,37137,2944,5651,0,559,0,2026-11-10T20:57:16.713Z,2026-11-10T20:57:49.021Z,8,7,1
3,3,C,packaging_1446,pypa/packaging,4,1,agent,A00,1,57.3,1.8,3.2,15,0,11,116645,6814,11004,0,559,0,2026-11-10T20:57:20.832Z,2026-11-10T20:58:26.116Z,15,0,1
3,3,T,packaging_1446,pypa/packaging,4,1,agent,A00,1,19.2,1.8,3.1,9,0,7,52939,2244,7814,0,559,0,2026-11-10T20:57:23.218Z,2026-11-10T20:57:50.503Z,9,8,1
3,3,R,packaging_1224,pypa/packaging,1,1,agent,A01,0,40.3,1.8,3.3,14,0,10,100104,4781,10342,0,1009,1,2026-11-10T20:57:24.762Z,2026-11-10T20:58:13.204Z,14,13,1
3,3,H,packaging_1224,pypa/packaging,1,1,agent,A01,0,45.4,1.8,3.3,14,0,12,76858,5368,7635,0,1076,1,2026-11-10T20:57:36.902Z,2026-11-10T20:58:30.594Z,14,13,1
3,3,F,packaging_1224,pypa/packaging,1,1,agent,A01,0,17.7,1.8,3.3,9,0,7,49854,2024,7209,0,877,1,2026-11-10T20:57:36.952Z,2026-11-10T20:58:02.587Z,9,0,1
3,3,T,packaging_1224,pypa/packaging,1,1,agent,A01,0,24.7,1.8,3.6,11,0,9,82808,2828,10355,0,985,1,2026-11-10T20:57:39.960Z,2026-11-10T20:58:13.061Z,11,10,1
3,3,C,packaging_1224,pypa/packaging,1,1,agent,A01,0,132.6,1.8,3.5,11,0,9,68769,3143,9882,0,949,1,2026-11-10T20:57:49.022Z,2026-11-10T21:00:09.971Z,11,0,1
3,3,C,packaging_1224,pypa/packaging,2,1,agent,A01,0,22.8,1.8,3.3,11,0,9,62120,2562,7722,0,917,1,2026-11-10T20:57:50.504Z,2026-11-10T20:58:21.357Z,11,0,1
3,3,T,packaging_1224,pypa/packaging,2,1,agent,A01,0,37.0,1.8,3.3,13,0,8,105226,4234,10136,0,883,1,2026-11-10T20:58:02.587Z,2026-11-10T20:58:47.711Z,13,8,1
3,3,F,packaging_1224,pypa/packaging,2,1,agent,A01,0,29.7,1.8,3.4,8,0,6,61913,3532,10450,0,1065,1,2026-11-10T20:58:13.062Z,2026-11-10T20:58:50.919Z,8,0,1
3,3,H,packaging_1224,pypa/packaging,2,1,agent,A01,0,44.3,1.8,3.3,10,0,8,46200,5384,6115,0,633,1,2026-11-10T20:58:13.205Z,2026-11-10T20:59:05.703Z,10,9,1
3,3,R,packaging_1224,pypa/packaging,2,1,agent,A01,0,53.2,1.8,3.4,15,0,12,122299,6317,15219,1,1322,1,2026-11-10T20:58:21.358Z,2026-11-10T20:59:22.865Z,15,13,1
3,3,T,packaging_1224,pypa/packaging,3,1,agent,A01,0,131.3,1.8,3.3,9,0,7,62002,3094,10028,0,764,1,2026-11-10T20:58:26.117Z,2026-11-10T21:00:45.454Z,9,8,1
3,3,F,packaging_1224,pypa/packaging,3,1,agent,A01,0,40.5,1.8,3.3,17,0,10,131167,4808,10431,0,883,1,2026-11-10T20:58:30.594Z,2026-11-10T20:59:19.238Z,17,0,1
3,3,R,packaging_1224,pypa/packaging,3,1,agent,A01,0,22.2,1.8,3.3,8,0,6,41448,2663,7131,0,795,1,2026-11-10T20:58:47.712Z,2026-11-10T20:59:18.206Z,8,7,1
3,3,C,packaging_1224,pypa/packaging,3,1,agent,A01,0,68.7,1.8,3.4,11,0,9,113500,8520,14766,0,0,1,2026-11-10T20:58:50.919Z,2026-11-10T21:00:08.017Z,11,1,1
3,3,H,packaging_1224,pypa/packaging,3,1,agent,A01,0,27.4,1.8,3.3,9,0,7,40127,3434,5584,0,776,1,2026-11-10T20:58:52.250Z,2026-11-10T20:59:27.954Z,9,8,1
3,3,H,packaging_1224,pypa/packaging,4,1,agent,A01,0,29.7,1.8,3.3,10,0,8,50436,3833,6839,0,899,1,2026-11-10T20:59:05.704Z,2026-11-10T20:59:43.612Z,10,9,1
3,3,C,packaging_1224,pypa/packaging,4,1,agent,A01,0,33.4,1.9,3.3,11,0,7,75393,3998,9155,0,869,1,2026-11-10T20:59:18.207Z,2026-11-10T20:59:59.875Z,11,0,1
3,3,R,packaging_1224,pypa/packaging,4,1,agent,A01,0,38.3,1.8,3.6,16,0,10,126891,4500,10554,0,879,1,2026-11-10T20:59:19.239Z,2026-11-10T21:00:06.118Z,16,15,1
3,3,F,packaging_1224,pypa/packaging,4,1,agent,A01,0,35.7,1.8,3.4,11,0,9,81733,4244,10256,0,849,1,2026-11-10T20:59:22.866Z,2026-11-10T21:00:06.941Z,11,0,1
3,3,T,packaging_1224,pypa/packaging,4,1,agent,A01,0,24.2,1.8,3.3,7,0,5,43963,2830,8596,0,885,1,2026-11-10T20:59:27.954Z,2026-11-10T21:00:00.404Z,7,6,1
3,3,C,packaging_1349,pypa/packaging,1,1,agent,A00,1,30.9,1.8,3.1,13,0,9,93141,3546,10242,0,654,0,2026-11-10T20:59:43.613Z,2026-11-10T21:00:22.525Z,13,0,1
3,3,F,packaging_1349,pypa/packaging,1,1,agent,A00,1,31.3,1.9,3.2,9,0,7,65292,3615,11470,0,848,0,2026-11-10T20:59:59.876Z,2026-11-10T21:00:39.339Z,9,0,1
3,3,R,packaging_1349,pypa/packaging,1,1,agent,A00,1,25.5,1.9,3.1,9,0,7,60723,2949,10178,0,748,0,2026-11-10T21:00:00.405Z,2026-11-10T21:00:34.059Z,9,8,1
3,3,T,packaging_1349,pypa/packaging,1,1,agent,A01,0,109.8,1.9,3.3,28,0,24,282541,12178,16028,2,1142,1,2026-11-10T21:00:06.119Z,2026-11-10T21:02:04.217Z,28,25,1
3,3,H,packaging_1349,pypa/packaging,1,1,agent,A00,1,94.6,1.9,3.2,17,0,13,146922,10668,11867,0,791,0,2026-11-10T21:00:06.942Z,2026-11-10T21:01:49.666Z,17,13,1
3,3,H,packaging_1349,pypa/packaging,2,1,agent,A00,1,64.9,1.8,3.1,14,0,10,105117,7354,10313,0,797,0,2026-11-10T21:00:08.017Z,2026-11-10T21:01:20.913Z,14,10,1
3,3,T,packaging_1349,pypa/packaging,2,1,agent,A00,1,18.7,1.8,3.2,8,0,6,46924,2047,8178,0,748,0,2026-11-10T21:00:09.972Z,2026-11-10T21:00:36.862Z,8,7,1
3,3,R,packaging_1349,pypa/packaging,2,1,agent,A00,1,37.0,1.8,3.1,15,0,12,116554,4006,15526,1,748,0,2026-11-10T21:00:22.526Z,2026-11-10T21:01:07.410Z,15,13,1
3,3,F,packaging_1349,pypa/packaging,2,1,agent,A00,1,65.6,1.8,3.1,16,0,12,119797,7280,15602,1,881,0,2026-11-10T21:00:34.060Z,2026-11-10T21:01:47.809Z,16,0,1
3,3,C,packaging_1349,pypa/packaging,2,1,agent,A00,1,26.1,1.8,3.1,10,0,8,73098,2866,11045,0,748,0,2026-11-10T21:00:36.862Z,2026-11-10T21:01:10.923Z,10,0,1
3,3,H,packaging_1349,pypa/packaging,3,1,agent,A00,1,51.8,1.8,3.1,13,0,9,93889,5793,9675,0,654,0,2026-11-10T21:00:39.340Z,2026-11-10T21:01:39.052Z,13,9,1
3,3,F,packaging_1349,pypa/packaging,3,1,agent,A00,1,27.9,1.8,3.1,14,0,12,122587,3089,14062,0,654,0,2026-11-10T21:00:45.454Z,2026-11-10T21:01:21.313Z,14,0,1
3,3,R,packaging_1349,pypa/packaging,3,1,agent,A00,1,35.1,1.8,3.2,13,0,9,106939,3775,12459,0,791,0,2026-11-10T21:01:07.411Z,2026-11-10T21:01:50.686Z,13,12,1
3,3,C,packaging_1349,pypa/packaging,3,1,agent,A00,1,25.0,1.8,3.1,8,0,6,50557,2647,9210,0,748,0,2026-11-10T21:01:10.923Z,2026-11-10T21:01:43.833Z,8,0,1
3,3,T,packaging_1349,pypa/packaging,3,1,agent,A00,1,33.3,1.8,3.1,13,0,11,107509,3534,13810,0,848,0,2026-11-10T21:01:20.914Z,2026-11-10T21:02:02.187Z,13,12,1
3,3,T,packaging_1349,pypa/packaging,4,1,agent,A00,1,57.6,1.8,3.1,13,0,10,109773,6229,14504,1,850,0,2026-11-10T21:01:21.314Z,2026-11-10T21:02:26.799Z,13,11,1
3,3,C,packaging_1349,pypa/packaging,4,1,agent,A00,1,42.4,1.8,3.1,14,0,10,127972,4589,14708,0,654,0,2026-11-10T21:01:39.052Z,2026-11-10T21:02:29.306Z,14,4,1
3,3,R,packaging_1349,pypa/packaging,4,1,agent,A00,1,98.6,1.8,3.1,25,0,21,211769,11068,14798,2,737,0,2026-11-10T21:01:43.833Z,2026-11-10T21:03:30.374Z,25,22,1
3,3,F,packaging_1349,pypa/packaging,4,1,agent,A00,1,83.6,1.9,3.1,18,0,11,134118,9378,15163,1,748,0,2026-11-10T21:01:47.810Z,2026-11-10T21:03:19.342Z,18,0,1
3,3,H,packaging_1349,pypa/packaging,4,1,agent,A00,1,54.2,1.8,3.1,13,0,9,91898,6092,9719,0,737,0,2026-11-10T21:01:49.667Z,2026-11-10T21:02:51.732Z,13,9,1
3,3,R,pydantic-settings_644,pydantic/pydantic-settings,1,1,agent,A01,0,62.4,2.1,4.4,10,0,6,76728,7106,12499,0,989,1,2026-11-10T21:01:50.687Z,2026-11-10T21:03:02.575Z,10,9,1
3,3,F,pydantic-settings_644,pydantic/pydantic-settings,1,1,agent,A01,0,185.9,2.0,4.3,24,0,20,217888,20942,15748,2,1040,1,2026-11-10T21:02:02.188Z,2026-11-10T21:05:17.379Z,24,0,1
3,3,T,pydantic-settings_644,pydantic/pydantic-settings,1,1,agent,A01,0,130.2,2.0,3.6,25,0,21,218226,14796,14539,1,326,1,2026-11-10T21:02:04.217Z,2026-11-10T21:04:22.938Z,25,22,1
3,3,H,pydantic-settings_644,pydantic/pydantic-settings,1,1,agent,A01,0,171.4,2.0,3.5,20,0,16,171181,19336,14800,1,819,2,2026-11-10T21:02:26.799Z,2026-11-10T21:05:26.567Z,20,17,1
3,3,C,pydantic-settings_644,pydantic/pydantic-settings,1,1,agent,A01,0,71.4,2.0,3.7,14,0,9,135925,7917,13823,0,801,1,2026-11-10T21:02:29.306Z,2026-11-10T21:03:49.412Z,14,0,1
3,3,C,pydantic-settings_644,pydantic/pydantic-settings,2,1,agent,A01,0,102.5,2.0,4.3,16,0,14,236541,11393,23838,0,991,1,2026-11-10T21:02:51.733Z,2026-11-10T21:04:43.472Z,16,8,1
3,3,H,pydantic-settings_644,pydantic/pydantic-settings,2,1,agent,A01,0,202.8,2.0,3.7,26,0,23,247133,22937,14516,1,1222,1,2026-11-10T21:03:02.575Z,2026-11-10T21:06:33.962Z,26,24,1
3,3,T,pydantic-settings_644,pydantic/pydantic-settings,2,1,agent,A01,0,98.9,2.0,4.2,17,0,13,144015,10941,14936,2,989,1,2026-11-10T21:03:19.343Z,2026-11-10T21:05:07.276Z,17,14,1
3,3,F,pydantic-settings_644,pydantic/pydantic-settings,2,1,agent,A02,0,259.8,2.0,3.8,35,0,28,326034,29065,15879,2,1545,1,2026-11-10T21:03:30.375Z,2026-11-10T21:07:58.987Z,35,0,1
3,3,R,pydantic-settings_644,pydantic/pydantic-settings,2,1,agent,A01,0,46.4,2.0,3.6,13,0,11,126737,5023,13255,0,402,1,2026-11-10T21:03:49.413Z,2026-11-10T21:04:44.469Z,13,12,1
3,3,H,pydantic-settings_644,pydantic/pydantic-settings,3,1,agent,A05,0,300.0,2.0,4.4,30,1,25,268315,33688,14907,1,2156,1,2026-11-10T21:04:22.939Z,2026-11-10T21:09:32.406Z,30,24,1
3,3,C,pydantic-settings_644,pydantic/pydantic-settings,3,1,agent,A01,0,79.4,2.0,3.6,14,0,10,147928,9048,16360,0,1627,1,2026-11-10T21:04:43.473Z,2026-11-10T21:06:11.560Z,14,5,1
3,3,R,pydantic-settings_644,pydantic/pydantic-settings,3,1,agent,A01,0,159.4,2.0,4.3,22,0,18,197197,17876,15069,2,754,1,2026-11-10T21:04:44.470Z,2026-11-10T21:07:33.061Z,22,19,1
3,3,T,pydantic-settings_644,pydantic/pydantic-settings,3,1,agent,A01,0,105.3,2.0,4.4,22,0,19,201909,11954,15094,1,1600,1,2026-11-10T21:05:07.277Z,2026-11-10T21:07:02.030Z,22,20,1
3,3,F,pydantic-settings_644,pydantic/pydantic-settings,3,1,agent,A01,0,132.9,2.0,4.4,14,0,10,135543,14844,17163,1,991,1,2026-11-10T21:05:17.380Z,2026-11-10T21:07:39.540Z,14,0,1
3,3,F,pydantic-settings_644,pydantic/pydantic-settings,4,1,agent,A01,0,55.9,2.0,3.5,9,0,7,82184,6440,14257,0,1505,2,2026-11-10T21:05:26.568Z,2026-11-10T21:06:30.854Z,9,0,1
3,3,T,pydantic-settings_644,pydantic/pydantic-settings,4,1,agent,A01,0,58.8,2.0,3.4,13,0,9,118980,6587,14015,0,1002,2,2026-11-10T21:06:11.561Z,2026-11-10T21:07:18.656Z,13,9,1
3,3,R,pydantic-settings_644,pydantic/pydantic-settings,4,1,agent,A01,0,55.4,2.0,3.7,11,0,6,86074,5954,11781,0,874,1,2026-11-10T21:06:30.855Z,2026-11-10T21:07:34.931Z,11,10,1
3,3,C,pydantic-settings_644,pydantic/pydantic-settings,4,1,agent,A01,0,75.0,2.0,3.7,10,0,8,102445,8150,18129,0,1557,1,2026-11-10T21:06:33.963Z,2026-11-10T21:07:57.683Z,10,1,1
3,3,H,pydantic-settings_644,pydantic/pydantic-settings,4,1,agent,A01,0,85.2,2.0,5.3,7,0,5,40772,9637,7631,0,908,1,2026-11-10T21:07:02.030Z,2026-11-10T21:08:37.571Z,7,6,1
3,3,H,packaging_1330,pypa/packaging,1,1,agent,A05,0,300.0,1.8,3.3,26,1,25,219464,34204,21087,1,650,1,2026-11-10T21:07:18.657Z,2026-11-10T21:12:26.726Z,26,24,1
3,3,T,packaging_1330,pypa/packaging,1,1,agent,A00,1,52.8,1.8,3.3,10,0,8,84055,6092,15294,0,542,0,2026-11-10T21:07:33.062Z,2026-11-10T21:08:33.939Z,10,9,1
3,3,R,packaging_1330,pypa/packaging,1,1,agent,A01,0,90.9,1.8,3.3,16,0,11,156240,10500,14671,1,656,1,2026-11-10T21:07:34.932Z,2026-11-10T21:09:13.883Z,16,14,1
3,3,C,packaging_1330,pypa/packaging,1,1,agent,A18,0,71.2,1.8,3.3,16,1,16,184404,8166,23314,0,1957,1,2026-11-10T21:07:39.541Z,2026-11-10T21:08:58.814Z,16,4,1
3,3,F,packaging_1330,pypa/packaging,1,1,agent,A01,0,37.3,1.8,3.3,7,0,5,48322,4249,10024,0,1395,1,2026-11-10T21:07:57.683Z,2026-11-10T21:08:43.161Z,7,0,1
3,3,F,packaging_1330,pypa/packaging,2,1,agent,A01,0,39.1,1.8,3.3,9,0,7,66466,4431,11594,0,1070,1,2026-11-10T21:07:58.988Z,2026-11-10T21:08:46.322Z,9,0,1
3,3,C,packaging_1330,pypa/packaging,2,1,agent,A01,0,41.5,1.8,3.3,7,0,5,62346,4770,13047,0,748,1,2026-11-10T21:08:33.940Z,2026-11-10T21:09:23.432Z,7,0,1
3,3,R,packaging_1330,pypa/packaging,2,1,agent,A01,0,122.4,1.8,3.3,19,0,13,158324,13854,15333,2,901,1,2026-11-10T21:08:37.572Z,2026-11-10T21:10:48.120Z,19,16,1
3,3,T,packaging_1330,pypa/packaging,2,1,agent,A01,0,97.8,1.8,3.3,11,0,8,103042,11401,15116,1,0,1,2026-11-10T21:08:43.162Z,2026-11-10T21:10:29.044Z,11,9,1
3,3,H,packaging_1330,pypa/packaging,2,1,agent,A01,0,215.8,1.8,3.2,24,0,21,209617,24569,15048,1,3682,2,2026-11-10T21:08:46.323Z,2026-11-10T21:12:30.136Z,24,22,1
3,3,C,packaging_1330,pypa/packaging,3,1,agent,A01,0,120.8,1.8,3.8,10,0,6,81163,13909,13663,0,1328,1,2026-11-10T21:08:58.815Z,2026-11-10T21:11:08.158Z,10,0,1
3,3,T,packaging_1330,pypa/packaging,3,1,agent,A01,0,66.8,1.8,3.3,13,0,10,115746,7589,15032,1,2197,1,2026-11-10T21:09:13.883Z,2026-11-10T21:10:28.785Z,13,11,1
3,3,R,packaging_1330,pypa/packaging,3,1,agent,A06,0,79.5,1.8,,12,0,5,113548,8946,11485,0,0,-1,2026-11-10T21:09:23.433Z,2026-11-10T21:10:47.719Z,12,11,1
3,3,H,packaging_1330,pypa/packaging,3,1,agent,A01,0,241.4,1.8,3.2,31,0,26,265446,27634,16942,1,2569,2,2026-11-10T21:09:32.406Z,2026-11-10T21:13:41.827Z,31,27,1
3,3,F,packaging_1330,pypa/packaging,3,1,agent,A01,0,57.8,1.8,3.3,8,0,6,59398,6235,13033,0,793,1,2026-11-10T21:10:28.785Z,2026-11-10T21:11:34.676Z,8,0,1
3,3,F,packaging_1330,pypa/packaging,4,1,agent,A01,0,78.6,1.8,3.8,13,0,10,114379,8624,15669,1,1308,1,2026-11-10T21:10:29.044Z,2026-11-10T21:11:56.386Z,13,0,1
3,3,H,packaging_1330,pypa/packaging,4,1,agent,A00,1,63.2,1.8,3.3,12,0,10,78490,6850,10608,0,542,0,2026-11-10T21:10:47.720Z,2026-11-10T21:11:59.014Z,12,11,1
3,3,R,packaging_1330,pypa/packaging,4,1,agent,A02,0,134.0,1.8,3.3,32,0,28,293144,14496,16049,2,595,1,2026-11-10T21:10:48.121Z,2026-11-10T21:13:10.238Z,32,29,1
3,3,T,packaging_1330,pypa/packaging,4,1,agent,A01,0,74.8,1.8,3.4,18,0,12,153524,8206,16011,1,1828,1,2026-11-10T21:11:08.159Z,2026-11-10T21:12:31.239Z,18,12,1
3,3,C,packaging_1330,pypa/packaging,4,1,agent,A01,0,53.7,1.8,3.3,13,0,9,129290,5996,14868,0,754,1,2026-11-10T21:11:34.677Z,2026-11-10T21:12:36.402Z,13,4,1
3,3,R,packaging_1411,pypa/packaging,1,1,agent,A01,0,137.3,1.8,3.2,15,0,11,128748,16597,15500,2,657,1,2026-11-10T21:11:56.386Z,2026-11-10T21:14:21.760Z,15,12,1
3,3,H,packaging_1411,pypa/packaging,1,1,agent,A05,0,300.0,1.8,3.1,22,1,22,163856,36459,10005,0,893,1,2026-11-10T21:11:59.015Z,2026-11-10T21:17:07.079Z,22,21,1
3,3,F,packaging_1411,pypa/packaging,1,1,agent,A01,0,178.3,1.8,3.2,14,0,10,118255,9005,15483,1,1038,1,2026-11-10T21:12:26.727Z,2026-11-10T21:15:33.067Z,14,0,1
3,3,T,packaging_1411,pypa/packaging,1,1,agent,A01,0,140.8,1.8,3.1,9,0,7,77774,4606,14048,0,505,1,2026-11-10T21:12:30.137Z,2026-11-10T21:14:58.888Z,9,8,1
3,3,C,packaging_1411,pypa/packaging,1,1,agent,A05,0,300.0,1.8,3.2,9,1,8,70718,4098,12961,0,566,1,2026-11-10T21:12:31.239Z,2026-11-10T21:17:39.495Z,9,0,1
3,3,C,packaging_1411,pypa/packaging,2,1,agent,A01,0,33.9,1.8,3.1,11,0,9,99422,3827,13721,0,566,1,2026-11-10T21:12:36.403Z,2026-11-10T21:13:18.125Z,11,0,1
3,3,T,packaging_1411,pypa/packaging,2,1,agent,A01,0,133.5,1.8,3.2,8,0,6,63094,4213,12557,0,640,1,2026-11-10T21:13:10.239Z,2026-11-10T21:15:31.787Z,8,7,1
3,3,F,packaging_1411,pypa/packaging,2,1,agent,A01,0,154.4,1.8,3.1,12,0,8,105913,6708,13178,0,863,1,2026-11-10T21:13:18.126Z,2026-11-10T21:16:00.479Z,12,0,1
3,3,H,packaging_1411,pypa/packaging,2,1,agent,A05,0,300.0,1.8,3.1,17,1,17,123184,36350,9307,0,564,1,2026-11-10T21:13:41.827Z,2026-11-10T21:18:49.889Z,17,16,1
3,3,R,packaging_1411,pypa/packaging,2,1,agent,A01,0,42.6,1.8,3.1,13,0,9,107163,5115,13188,0,640,1,2026-11-10T21:14:21.761Z,2026-11-10T21:15:12.447Z,13,12,1
3,3,R,packaging_1411,pypa/packaging,3,1,agent,A01,0,36.1,1.8,3.1,11,0,9,86597,4386,11525,0,793,1,2026-11-10T21:14:58.889Z,2026-11-10T21:15:43.012Z,11,10,1
3,3,H,packaging_1411,pypa/packaging,3,1,agent,A01,0,110.7,1.8,3.2,14,0,10,88261,13445,8575,0,863,1,2026-11-10T21:15:12.448Z,2026-11-10T21:17:11.154Z,14,10,1
3,3,T,packaging_1411,pypa/packaging,3,1,agent,A01,0,117.3,1.8,3.2,18,0,10,161669,14138,13414,0,564,1,2026-11-10T21:15:31.788Z,2026-11-10T21:17:37.158Z,18,10,1
3,3,F,packaging_1411,pypa/packaging,3,1,agent,A01,0,42.2,1.8,3.1,11,0,9,95034,4901,11843,0,863,1,2026-11-10T21:15:33.068Z,2026-11-10T21:16:23.164Z,11,0,1
3,3,C,packaging_1411,pypa/packaging,3,1,agent,A01,0,46.4,1.8,3.1,7,0,5,53669,5474,11861,0,793,1,2026-11-10T21:15:43.012Z,2026-11-10T21:16:37.359Z,7,0,1
3,3,C,packaging_1411,pypa/packaging,4,1,agent,A01,0,138.7,1.8,3.1,10,0,6,75744,4510,11490,0,564,1,2026-11-10T21:16:00.480Z,2026-11-10T21:18:27.286Z,10,0,1
3,3,F,packaging_1411,pypa/packaging,4,1,agent,A01,0,130.2,1.8,3.1,8,0,6,60609,3539,11959,0,564,1,2026-11-10T21:16:23.165Z,2026-11-10T21:18:41.310Z,8,0,1
3,3,T,packaging_1411,pypa/packaging,4,1,agent,A01,0,164.3,1.8,3.4,14,0,11,111447,7684,15765,1,1139,1,2026-11-10T21:16:37.359Z,2026-11-10T21:19:29.930Z,14,12,1
3,3,H,packaging_1411,pypa/packaging,4,1,agent,A01,0,138.6,1.9,3.1,16,0,14,137704,16703,14158,0,566,1,2026-11-10T21:17:07.080Z,2026-11-10T21:19:33.792Z,16,15,1
3,3,R,packaging_1411,pypa/packaging,4,1,agent,A01,0,38.5,1.8,3.1,8,0,6,63058,4833,11391,0,840,1,2026-11-10T21:17:11.155Z,2026-11-10T21:17:57.637Z,8,7,1
3,3,F,packaging_1412,pypa/packaging,1,1,agent,A01,0,65.3,1.8,3.1,8,0,5,63640,7898,14709,1,1590,1,2026-11-10T21:17:37.159Z,2026-11-10T21:18:50.463Z,8,0,1
3,3,C,packaging_1412,pypa/packaging,1,1,agent,A18,0,122.3,1.8,3.1,13,1,13,180406,13715,24290,0,3950,2,2026-11-10T21:17:39.495Z,2026-11-10T21:19:49.827Z,13,6,1
3,3,T,packaging_1412,pypa/packaging,1,1,agent,A01,0,37.2,1.8,3.1,8,0,6,62945,4394,10701,0,1323,1,2026-11-10T21:17:57.637Z,2026-11-10T21:18:42.713Z,8,7,1
3,3,R,packaging_1412,pypa/packaging,1,1,agent,A01,0,65.7,1.8,3.1,15,0,12,137473,7392,17369,1,1248,1,2026-11-10T21:18:27.287Z,2026-11-10T21:19:40.779Z,15,13,1
3,3,H,packaging_1412,pypa/packaging,1,1,agent,A05,0,300.1,1.8,,16,1,15,146677,33708,19334,1,0,-1,2026-11-10T21:18:41.311Z,2026-11-10T21:23:46.140Z,16,14,1
3,3,H,packaging_1412,pypa/packaging,2,1,agent,A05,0,300.0,1.8,3.1,19,1,18,181943,35145,23541,1,1063,1,2026-11-10T21:18:42.713Z,2026-11-10T21:23:50.751Z,19,17,1
3,3,R,packaging_1412,pypa/packaging,2,1,agent,A01,0,83.5,1.8,3.1,8,0,5,65723,9516,15129,1,2519,1,2026-11-10T21:18:49.890Z,2026-11-10T21:20:21.172Z,8,6,1
3,3,T,packaging_1412,pypa/packaging,2,1,agent,A01,0,110.5,1.8,3.1,13,0,10,112390,12811,15901,1,1277,2,2026-11-10T21:18:50.464Z,2026-11-10T21:20:48.965Z,13,11,1
3,3,C,packaging_1412,pypa/packaging,2,1,agent,A18,0,115.7,1.8,3.1,11,1,11,156132,13224,23307,0,8158,1,2026-11-10T21:19:29.930Z,2026-11-10T21:21:33.451Z,11,5,1
3,3,F,packaging_1412,pypa/packaging,2,1,agent,A05,0,300.0,1.8,3.1,20,1,17,190735,21318,15188,2,1368,1,2026-11-10T21:19:33.792Z,2026-11-10T21:24:41.628Z,20,0,1
3,3,R,packaging_1412,pypa/packaging,3,1,agent,A05,0,300.0,1.8,3.1,11,1,10,99616,13640,16365,1,4483,1,2026-11-10T21:19:40.779Z,2026-11-10T21:24:48.607Z,11,9,1
3,3,T,packaging_1412,pypa/packaging,3,1,agent,A01,0,101.8,1.8,3.0,11,0,8,89887,11691,15652,1,0,1,2026-11-10T21:19:49.827Z,2026-11-10T21:21:39.361Z,11,9,1
3,3,F,packaging_1412,pypa/packaging,3,1,agent,A01,0,223.1,1.8,3.1,14,0,9,126322,13986,14589,1,2116,1,2026-11-10T21:20:21.173Z,2026-11-10T21:24:12.186Z,14,0,1
3,3,C,packaging_1412,pypa/packaging,3,1,agent,A01,0,72.0,1.8,3.1,9,0,7,97699,8032,18194,0,1446,1,2026-11-10T21:20:48.966Z,2026-11-10T21:22:08.877Z,9,2,1
3,3,H,packaging_1412,pypa/packaging,3,1,agent,A05,0,300.1,1.8,,22,1,21,194425,33362,15158,1,0,-1,2026-11-10T21:21:33.451Z,2026-11-10T21:26:38.316Z,22,20,1
3,3,H,packaging_1412,pypa/packaging,4,1,agent,A05,0,300.1,1.8,3.1,19,1,19,154652,33901,12655,0,1405,1,2026-11-10T21:21:39.361Z,2026-11-10T21:26:47.388Z,19,18,1
3,3,C,packaging_1412,pypa/packaging,4,1,agent,A01,0,149.7,1.8,3.1,8,0,6,79977,5945,17107,0,1622,1,2026-11-10T21:22:08.878Z,2026-11-10T21:24:46.415Z,8,1,1
3,3,F,packaging_1412,pypa/packaging,4,1,agent,A01,0,116.6,1.8,3.1,10,0,7,90348,13420,15527,1,1290,1,2026-11-10T21:23:46.140Z,2026-11-10T21:25:50.448Z,10,0,1
3,3,T,packaging_1412,pypa/packaging,4,1,agent,A01,0,120.0,1.8,3.1,15,0,11,129194,13864,15265,1,2827,2,2026-11-10T21:23:50.752Z,2026-11-10T21:25:58.720Z,15,13,1
3,3,R,packaging_1412,pypa/packaging,4,1,agent,A01,0,105.2,1.8,3.1,13,0,8,136783,12011,14288,0,2183,1,2026-11-10T21:24:12.187Z,2026-11-10T21:26:05.287Z,13,12,1
3,3,F,pydantic-settings_1032,pydantic/pydantic-settings,1,1,agent,A01,0,23.8,2.1,3.8,10,0,8,73752,2649,9720,0,561,2,2026-11-10T21:24:41.629Z,2026-11-10T21:25:14.338Z,10,0,1
3,3,T,pydantic-settings_1032,pydantic/pydantic-settings,1,1,agent,A01,0,33.9,2.0,3.7,10,0,6,68817,3914,9454,0,546,2,2026-11-10T21:24:46.416Z,2026-11-10T21:25:29.095Z,10,6,1
3,3,C,pydantic-settings_1032,pydantic/pydantic-settings,1,1,agent,A01,0,36.5,2.0,3.8,15,0,10,101411,4031,8418,0,561,2,2026-11-10T21:24:48.608Z,2026-11-10T21:25:33.905Z,15,0,1
3,3,H,pydantic-settings_1032,pydantic/pydantic-settings,1,1,agent,A01,0,50.9,2.0,3.8,10,0,8,77507,5749,10578,0,542,2,2026-11-10T21:25:14.339Z,2026-11-10T21:26:14.058Z,10,9,1
3,3,R,pydantic-settings_1032,pydantic/pydantic-settings,1,1,agent,A01,0,35.3,2.0,3.8,13,0,8,108864,3730,10812,0,546,2,2026-11-10T21:25:29.096Z,2026-11-10T21:26:13.377Z,13,12,1
3,3,R,pydantic-settings_1032,pydantic/pydantic-settings,2,1,agent,A01,0,80.3,2.0,3.9,23,0,20,221510,8988,15475,1,899,2,2026-11-10T21:25:33.906Z,2026-11-10T21:27:03.000Z,23,21,1
3,3,H,pydantic-settings_1032,pydantic/pydantic-settings,2,1,agent,A01,0,47.2,2.0,3.9,12,0,10,82955,5411,9481,0,561,2,2026-11-10T21:25:50.449Z,2026-11-10T21:26:46.561Z,12,11,1
3,3,C,pydantic-settings_1032,pydantic/pydantic-settings,2,1,agent,A01,0,34.6,2.0,3.8,10,0,6,79826,3985,10763,0,561,2,2026-11-10T21:25:58.721Z,2026-11-10T21:26:42.200Z,10,0,1
3,3,T,pydantic-settings_1032,pydantic/pydantic-settings,2,1,agent,A01,0,39.0,2.0,3.9,13,0,11,102485,4448,10610,0,561,2,2026-11-10T21:26:05.288Z,2026-11-10T21:26:53.376Z,13,12,1
3,3,F,pydantic-settings_1032,pydantic/pydantic-settings,2,1,agent,A01,0,31.5,2.0,3.9,12,0,10,111499,3465,13894,0,546,2,2026-11-10T21:26:13.378Z,2026-11-10T21:26:53.852Z,12,0,1
3,3,C,pydantic-settings_1032,pydantic/pydantic-settings,3,1,agent,A01,0,32.7,2.0,3.9,13,0,9,108395,3510,10914,0,546,2,2026-11-10T21:26:14.059Z,2026-11-10T21:26:55.782Z,13,0,1
3,3,R,pydantic-settings_1032,pydantic/pydantic-settings,3,1,agent,A01,0,55.9,2.0,3.8,20,0,17,186699,6396,15592,1,561,2,2026-11-10T21:26:38.317Z,2026-11-10T21:27:43.040Z,20,18,1
3,3,F,pydantic-settings_1032,pydantic/pydantic-settings,3,1,agent,A01,0,76.8,2.0,3.8,14,0,11,119855,8869,14668,1,0,2,2026-11-10T21:26:42.201Z,2026-11-10T21:28:07.885Z,14,0,1
3,3,T,pydantic-settings_1032,pydantic/pydantic-settings,3,1,agent,A01,0,31.8,2.0,3.9,8,0,5,60844,3643,10897,0,561,2,2026-11-10T21:26:46.561Z,2026-11-10T21:27:27.236Z,8,6,1
3,3,H,pydantic-settings_1032,pydantic/pydantic-settings,3,1,agent,A02,0,93.4,2.1,,30,0,28,263361,10841,14382,1,0,-1,2026-11-10T21:26:47.389Z,2026-11-10T21:28:25.893Z,30,28,1
3,3,H,pydantic-settings_1032,pydantic/pydantic-settings,4,1,agent,A01,0,42.1,2.0,3.8,14,0,12,94597,4710,8488,0,561,2,2026-11-10T21:26:53.377Z,2026-11-10T21:27:44.427Z,14,13,1
3,3,T,pydantic-settings_1032,pydantic/pydantic-settings,4,1,agent,A01,0,32.4,2.0,3.8,13,0,8,109355,3522,10446,0,561,2,2026-11-10T21:26:53.853Z,2026-11-10T21:27:35.121Z,13,8,1
3,3,F,pydantic-settings_1032,pydantic/pydantic-settings,4,1,agent,A01,0,21.1,2.0,3.8,10,0,8,69030,2383,9066,0,561,2,2026-11-10T21:26:55.782Z,2026-11-10T21:27:25.632Z,10,0,1
3,3,R,pydantic-settings_1032,pydantic/pydantic-settings,4,1,agent,A01,0,54.2,2.0,3.8,12,0,10,123596,6246,14419,0,561,2,2026-11-10T21:27:03.000Z,2026-11-10T21:28:05.874Z,12,11,1
3,3,C,pydantic-settings_1032,pydantic/pydantic-settings,4,1,agent,A01,0,38.2,2.0,3.9,13,0,8,92669,4204,9218,0,561,2,2026-11-10T21:27:25.633Z,2026-11-10T21:28:12.716Z,13,0,1
3,3,T,packaging_1430,pypa/packaging,1,1,agent,A00,1,31.8,1.8,8.4,13,0,11,122762,3300,13827,0,736,0,2026-11-10T21:27:27.237Z,2026-11-10T21:28:12.312Z,13,12,1
3,3,C,packaging_1430,pypa/packaging,1,1,agent,A00,1,75.8,1.8,8.0,15,0,13,167121,8617,18663,0,600,0,2026-11-10T21:27:35.121Z,2026-11-10T21:29:03.654Z,15,5,1
3,3,R,packaging_1430,pypa/packaging,1,1,agent,A00,1,25.3,1.8,8.2,11,0,9,79439,2814,10078,0,736,0,2026-11-10T21:27:43.041Z,2026-11-10T21:28:21.303Z,11,10,1
3,3,H,packaging_1430,pypa/packaging,1,1,agent,A00,1,28.8,1.8,8.0,10,0,8,63159,3240,7653,0,736,0,2026-11-10T21:27:44.427Z,2026-11-10T21:28:26.044Z,10,9,1
3,3,F,packaging_1430,pypa/packaging,1,1,agent,A00,1,27.4,1.8,8.5,12,0,10,104234,2852,12042,0,772,0,2026-11-10T21:28:05.875Z,2026-11-10T21:28:46.597Z,12,0,1
3,3,F,packaging_1430,pypa/packaging,2,1,agent,A00,1,125.2,1.9,8.1,30,0,25,259694,14168,14541,2,1969,0,2026-11-10T21:28:07.885Z,2026-11-10T21:30:26.046Z,30,0,1
3,3,H,packaging_1430,pypa/packaging,2,1,agent,A00,1,77.8,1.8,8.2,18,0,14,181441,8473,13729,0,737,0,2026-11-10T21:28:12.313Z,2026-11-10T21:29:43.214Z,18,14,1
3,3,R,packaging_1430,pypa/packaging,2,1,agent,A01,0,89.0,1.8,2.8,23,0,18,185041,10047,14834,1,40148,4,2026-11-10T21:28:12.716Z,2026-11-10T21:29:49.459Z,23,21,1
3,3,C,packaging_1430,pypa/packaging,2,1,agent,A00,1,22.0,1.8,8.1,11,0,9,83270,2337,10040,0,736,0,2026-11-10T21:28:21.304Z,2026-11-10T21:28:56.224Z,11,0,1
3,3,T,packaging_1430,pypa/packaging,2,1,agent,A00,1,80.6,1.8,8.7,19,0,14,148416,8951,14653,1,600,0,2026-11-10T21:28:25.893Z,2026-11-10T21:30:00.032Z,19,14,1
3,3,F,packaging_1430,pypa/packaging,3,1,agent,A00,1,33.8,1.8,8.1,14,0,10,121957,3547,11660,0,781,0,2026-11-10T21:28:26.045Z,2026-11-10T21:29:12.726Z,14,0,1
3,3,R,packaging_1430,pypa/packaging,3,1,agent,A01,0,92.1,1.8,6.5,23,0,19,212556,10342,14744,1,0,1,2026-11-10T21:28:46.597Z,2026-11-10T21:30:29.873Z,23,21,1
3,3,H,packaging_1430,pypa/packaging,3,1,agent,A00,1,46.8,1.8,8.3,13,0,9,80803,4925,8105,0,745,0,2026-11-10T21:28:56.224Z,2026-11-10T21:29:56.089Z,13,9,1
3,3,C,packaging_1430,pypa/packaging,3,1,agent,A00,1,24.0,1.8,8.4,11,0,8,76520,2490,9392,0,745,0,2026-11-10T21:29:03.655Z,2026-11-10T21:29:40.718Z,11,0,1
3,3,T,packaging_1430,pypa/packaging,3,1,agent,A00,1,72.9,1.8,8.0,19,0,13,174684,8029,16878,1,735,0,2026-11-10T21:29:12.727Z,2026-11-10T21:30:38.404Z,19,17,1
3,3,T,packaging_1430,pypa/packaging,4,1,agent,A00,1,58.5,1.8,8.3,20,0,13,175098,6409,14591,1,745,0,2026-11-10T21:29:40.719Z,2026-11-10T21:30:52.359Z,20,16,1
3,3,C,packaging_1430,pypa/packaging,4,1,agent,A00,1,50.6,1.8,8.0,18,0,13,172120,5314,13824,0,745,0,2026-11-10T21:29:43.215Z,2026-11-10T21:30:46.742Z,18,0,1
3,3,H,packaging_1430,pypa/packaging,4,1,agent,A01,0,252.1,1.9,6.5,37,0,28,347939,30436,15704,1,0,1,2026-11-10T21:29:49.459Z,2026-11-10T21:34:13.089Z,37,34,1
3,3,R,packaging_1430,pypa/packaging,4,1,agent,A00,1,34.6,1.8,8.0,13,0,9,80958,3686,8460,0,745,0,2026-11-10T21:29:56.089Z,2026-11-10T21:30:43.581Z,13,12,1
3,3,F,packaging_1430,pypa/packaging,4,1,agent,A00,1,38.5,1.8,9.0,14,0,10,93158,4315,9367,0,736,0,2026-11-10T21:30:00.033Z,2026-11-10T21:30:52.286Z,14,0,1
3,3,T,packaging_1310,pypa/packaging,1,1,agent,A01,0,26.3,1.9,3.8,9,0,7,52644,2987,7925,0,869,1,2026-11-10T21:30:26.047Z,2026-11-10T21:31:00.958Z,9,8,1
3,3,C,packaging_1310,pypa/packaging,1,1,agent,A00,1,40.7,1.8,4.4,21,0,18,211207,4678,14884,0,889,0,2026-11-10T21:30:29.874Z,2026-11-10T21:31:19.778Z,21,4,1
3,3,F,packaging_1310,pypa/packaging,1,1,agent,A01,0,157.2,1.8,22.8,13,0,9,106964,4228,11645,0,843,1,2026-11-10T21:30:38.404Z,2026-11-10T21:33:43.159Z,13,0,1
3,3,H,packaging_1310,pypa/packaging,1,1,agent,A00,1,46.5,1.8,4.3,11,0,9,61768,5401,7216,0,889,0,2026-11-10T21:30:43.582Z,2026-11-10T21:31:39.288Z,11,10,1
3,3,R,packaging_1310,pypa/packaging,1,1,agent,A01,0,143.1,1.8,23.0,9,0,7,57316,2667,8614,0,843,1,2026-11-10T21:30:46.742Z,2026-11-10T21:33:37.712Z,9,8,1
3,3,R,packaging_1310,pypa/packaging,2,1,agent,A01,0,19.7,1.8,3.9,10,0,8,60658,2086,8326,0,869,1,2026-11-10T21:30:52.286Z,2026-11-10T21:31:20.778Z,10,9,1
3,3,H,packaging_1310,pypa/packaging,2,1,agent,A01,0,47.0,1.8,3.9,13,0,9,76835,5314,7726,0,869,1,2026-11-10T21:30:52.360Z,2026-11-10T21:31:48.068Z,13,9,1
3,3,F,packaging_1310,pypa/packaging,2,1,agent,A01,0,81.7,1.8,4.0,14,0,10,108377,7379,16204,1,1116,1,2026-11-10T21:31:00.958Z,2026-11-10T21:32:31.439Z,14,0,1
3,3,C,packaging_1310,pypa/packaging,2,1,agent,A01,0,49.6,1.8,3.9,12,0,10,107301,5738,16455,0,876,1,2026-11-10T21:31:19.779Z,2026-11-10T21:32:18.238Z,12,1,1
3,3,T,packaging_1310,pypa/packaging,2,1,agent,A00,1,27.8,1.8,4.2,11,0,9,78056,3125,9871,0,889,0,2026-11-10T21:31:20.779Z,2026-11-10T21:31:57.689Z,11,10,1
3,3,R,packaging_1310,pypa/packaging,3,1,agent,A01,0,24.7,1.8,22.5,9,0,7,57831,2879,9070,0,843,1,2026-11-10T21:31:39.289Z,2026-11-10T21:32:31.391Z,9,8,1
3,3,F,packaging_1310,pypa/packaging,3,1,agent,A01,0,30.4,1.8,22.8,11,0,8,71053,3596,8631,0,843,1,2026-11-10T21:31:48.068Z,2026-11-10T21:32:46.172Z,11,0,1
3,3,T,packaging_1310,pypa/packaging,3,1,agent,A01,0,99.3,1.8,22.7,18,0,10,148402,11872,11042,0,843,1,2026-11-10T21:31:57.689Z,2026-11-10T21:34:04.410Z,18,10,1
3,3,C,packaging_1310,pypa/packaging,3,1,agent,A00,1,61.9,1.8,4.1,12,0,10,129393,7249,18149,0,923,0,2026-11-10T21:32:18.238Z,2026-11-10T21:33:29.127Z,12,3,1
3,3,H,packaging_1310,pypa/packaging,3,1,agent,A00,1,40.7,1.9,4.4,10,0,8,55165,4745,6993,0,889,0,2026-11-10T21:32:31.392Z,2026-11-10T21:33:21.525Z,10,9,1
3,3,H,packaging_1310,pypa/packaging,4,1,agent,A01,0,250.0,1.9,22.1,30,0,27,277554,28946,22381,1,843,1,2026-11-10T21:32:31.439Z,2026-11-10T21:37:08.472Z,30,28,1
3,3,C,packaging_1310,pypa/packaging,4,1,agent,A01,0,36.5,1.8,22.9,11,0,7,70511,4142,8944,0,843,1,2026-11-10T21:32:46.172Z,2026-11-10T21:33:50.486Z,11,0,1
3,3,T,packaging_1310,pypa/packaging,4,1,agent,A01,0,64.8,1.8,3.8,13,0,10,104239,5291,16356,1,871,1,2026-11-10T21:33:21.526Z,2026-11-10T21:34:35.027Z,13,11,1
3,3,F,packaging_1310,pypa/packaging,4,1,agent,A01,0,110.6,1.9,22.0,20,0,16,169374,10325,14896,2,843,1,2026-11-10T21:33:29.127Z,2026-11-10T21:35:46.671Z,20,0,1
3,3,R,packaging_1310,pypa/packaging,4,1,agent,A00,1,30.7,1.8,4.1,9,0,7,64031,3610,10431,0,909,0,2026-11-10T21:33:37.713Z,2026-11-10T21:34:17.435Z,9,8,1
3,3,C,pydantic-settings_816,pydantic/pydantic-settings,1,1,agent,A18,0,120.4,2.1,10.7,12,1,12,155414,13638,23722,0,1662,1,2026-11-10T21:33:43.160Z,2026-11-10T21:35:59.501Z,12,4,1
3,3,R,pydantic-settings_816,pydantic/pydantic-settings,1,1,agent,A01,0,124.6,2.0,4.2,14,0,8,110933,14087,14564,1,943,1,2026-11-10T21:33:50.486Z,2026-11-10T21:36:04.434Z,14,12,1
3,3,H,pydantic-settings_816,pydantic/pydantic-settings,1,1,agent,A01,0,93.1,2.0,4.3,12,0,10,85599,10388,9775,0,1000,1,2026-11-10T21:34:04.411Z,2026-11-10T21:35:46.882Z,12,11,1
3,3,T,pydantic-settings_816,pydantic/pydantic-settings,1,1,agent,A01,0,202.8,2.0,5.5,24,0,19,229628,22793,16079,2,2045,1,2026-11-10T21:34:13.089Z,2026-11-10T21:37:46.277Z,24,20,1
3,3,F,pydantic-settings_816,pydantic/pydantic-settings,1,1,agent,A01,0,145.1,2.0,3.7,23,0,19,219314,15973,16244,2,1107,2,2026-11-10T21:34:17.435Z,2026-11-10T21:36:51.178Z,23,0,1
3,3,F,pydantic-settings_816,pydantic/pydantic-settings,2,1,agent,A01,0,63.3,2.0,4.8,13,0,10,102253,6859,14539,1,808,1,2026-11-10T21:34:35.028Z,2026-11-10T21:35:48.325Z,13,0,1
3,3,T,pydantic-settings_816,pydantic/pydantic-settings,2,1,agent,A01,0,128.3,2.1,4.3,18,0,11,157039,14480,15297,1,545,1,2026-11-10T21:35:46.672Z,2026-11-10T21:38:04.422Z,18,11,1
3,3,H,pydantic-settings_816,pydantic/pydantic-settings,2,1,agent,A01,0,190.8,2.0,4.1,23,0,20,249031,21343,18413,1,874,1,2026-11-10T21:35:46.883Z,2026-11-10T21:39:06.888Z,23,21,1
3,3,R,pydantic-settings_816,pydantic/pydantic-settings,2,1,agent,A01,0,78.0,2.0,4.3,11,0,8,92805,8560,15763,1,545,1,2026-11-10T21:35:48.325Z,2026-11-10T21:37:15.654Z,11,9,1
3,3,C,pydantic-settings_816,pydantic/pydantic-settings,2,1,agent,A01,0,58.7,2.0,4.3,8,0,6,71730,6501,15367,0,987,1,2026-11-10T21:35:59.502Z,2026-11-10T21:37:07.640Z,8,0,1
3,3,T,pydantic-settings_816,pydantic/pydantic-settings,3,1,agent,A01,0,213.4,2.0,4.1,23,0,19,230829,23909,16315,2,2702,1,2026-11-10T21:36:04.434Z,2026-11-10T21:39:46.837Z,23,20,1
3,3,R,pydantic-settings_816,pydantic/pydantic-settings,3,1,agent,A01,0,80.8,2.0,4.3,9,0,6,77292,9142,15914,1,613,1,2026-11-10T21:36:51.178Z,2026-11-10T21:38:21.317Z,9,7,1
3,3,C,pydantic-settings_816,pydantic/pydantic-settings,3,1,agent,A18,0,93.8,2.0,4.3,10,1,10,123314,10635,24020,0,694,1,2026-11-10T21:37:07.640Z,2026-11-10T21:38:50.753Z,10,3,1
3,3,H,pydantic-settings_816,pydantic/pydantic-settings,3,1,agent,A01,0,128.2,2.0,4.4,13,0,10,98463,14351,12065,0,625,1,2026-11-10T21:37:08.473Z,2026-11-10T21:39:26.187Z,13,12,1
3,3,F,pydantic-settings_816,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,2.0,5.1,27,1,22,250670,31782,15102,3,1983,1,2026-11-10T21:37:15.655Z,2026-11-10T21:42:25.920Z,27,0,1
3,3,F,pydantic-settings_816,pydantic/pydantic-settings,4,1,agent,A01,0,89.2,2.0,4.8,11,0,8,94382,9638,17780,1,743,1,2026-11-10T21:37:46.277Z,2026-11-10T21:39:25.180Z,11,0,1
3,3,H,pydantic-settings_816,pydantic/pydantic-settings,4,1,agent,A01,0,76.9,2.0,5.0,13,0,8,114201,8341,11485,0,822,1,2026-11-10T21:38:04.422Z,2026-11-10T21:39:31.352Z,13,8,1
3,3,C,pydantic-settings_816,pydantic/pydantic-settings,4,1,agent,A01,0,85.5,2.0,5.3,8,0,6,82418,9238,19432,0,936,1,2026-11-10T21:38:21.318Z,2026-11-10T21:39:57.023Z,8,1,1
3,3,R,pydantic-settings_816,pydantic/pydantic-settings,4,1,agent,A01,0,55.8,2.0,4.8,13,0,9,116714,5865,12700,0,771,1,2026-11-10T21:38:50.754Z,2026-11-10T21:39:56.289Z,13,12,1
3,3,T,pydantic-settings_816,pydantic/pydantic-settings,4,1,agent,A01,0,114.9,2.0,6.0,22,0,17,200034,12650,15435,3,784,1,2026-11-10T21:39:06.888Z,2026-11-10T21:41:12.665Z,22,18,1
3,3,F,pydantic-settings_759,pydantic/pydantic-settings,1,1,agent,A01,0,59.5,2.1,4.0,21,0,18,188427,6312,15427,1,1011,1,2026-11-10T21:39:25.181Z,2026-11-10T21:40:33.669Z,21,0,1
3,3,T,pydantic-settings_759,pydantic/pydantic-settings,1,1,agent,A01,0,111.4,2.0,3.6,26,0,19,234391,12410,15544,2,884,2,2026-11-10T21:39:26.187Z,2026-11-10T21:41:26.356Z,26,23,1
3,3,R,pydantic-settings_759,pydantic/pydantic-settings,1,1,agent,A01,0,161.6,2.0,4.2,23,0,16,229230,18171,16019,2,1661,1,2026-11-10T21:39:31.353Z,2026-11-10T21:42:22.126Z,23,20,1
3,3,C,pydantic-settings_759,pydantic/pydantic-settings,1,1,agent,A01,0,150.3,2.0,4.5,35,0,22,379319,16963,14183,0,492,1,2026-11-10T21:39:46.838Z,2026-11-10T21:42:26.581Z,35,0,1
3,3,H,pydantic-settings_759,pydantic/pydantic-settings,1,1,agent,A01,0,217.1,2.0,4.1,26,0,23,269537,24464,19080,1,744,1,2026-11-10T21:39:56.290Z,2026-11-10T21:43:42.504Z,26,24,1
3,3,H,pydantic-settings_759,pydantic/pydantic-settings,2,1,agent,A01,0,92.4,2.0,4.0,11,0,9,74118,10485,8949,0,1117,1,2026-11-10T21:39:57.024Z,2026-11-10T21:41:38.348Z,11,10,1
3,3,C,pydantic-settings_759,pydantic/pydantic-settings,2,1,agent,A01,0,61.7,2.0,3.6,12,0,10,129996,7113,14903,0,401,2,2026-11-10T21:40:33.670Z,2026-11-10T21:41:43.973Z,12,2,1
3,3,R,pydantic-settings_759,pydantic/pydantic-settings,2,1,agent,A01,0,61.4,2.0,4.1,12,0,9,89745,6965,14634,1,1263,1,2026-11-10T21:41:12.666Z,2026-11-10T21:42:23.364Z,12,10,1
3,3,T,pydantic-settings_759,pydantic/pydantic-settings,2,1,agent,A06,0,73.0,2.0,,19,0,14,174872,8173,14620,1,0,-1,2026-11-10T21:41:26.357Z,2026-11-10T21:42:44.267Z,19,14,1
3,3,F,pydantic-settings_759,pydantic/pydantic-settings,2,1,agent,A01,0,102.4,2.0,4.0,23,0,19,192026,11274,14693,1,0,1,2026-11-10T21:41:38.348Z,2026-11-10T21:43:29.655Z,23,0,1
3,3,R,pydantic-settings_759,pydantic/pydantic-settings,3,1,agent,A01,0,64.9,2.0,4.0,10,0,7,78771,7348,15292,1,1009,1,2026-11-10T21:41:43.973Z,2026-11-10T21:42:57.828Z,10,8,1
3,3,T,pydantic-settings_759,pydantic/pydantic-settings,3,1,agent,A01,0,73.5,2.1,4.1,12,0,9,99080,7983,15130,1,828,1,2026-11-10T21:42:22.127Z,2026-11-10T21:43:44.802Z,12,10,1
3,3,C,pydantic-settings_759,pydantic/pydantic-settings,3,1,agent,A01,0,59.2,2.0,4.1,13,0,10,114783,6376,14415,0,882,1,2026-11-10T21:42:23.364Z,2026-11-10T21:43:31.862Z,13,2,1
3,3,H,pydantic-settings_759,pydantic/pydantic-settings,3,1,agent,A01,0,97.4,2.0,4.0,22,0,18,220386,10755,15976,1,0,1,2026-11-10T21:42:25.920Z,2026-11-10T21:44:12.250Z,22,19,1
3,3,F,pydantic-settings_759,pydantic/pydantic-settings,3,1,agent,A01,0,95.0,2.0,4.0,29,0,24,280624,10450,15555,2,658,1,2026-11-10T21:42:26.581Z,2026-11-10T21:44:10.715Z,29,0,1
3,3,F,pydantic-settings_759,pydantic/pydantic-settings,4,1,agent,A01,0,124.3,2.0,3.9,25,0,20,239765,13582,17035,2,0,1,2026-11-10T21:42:44.267Z,2026-11-10T21:44:57.454Z,25,0,1
3,3,H,pydantic-settings_759,pydantic/pydantic-settings,4,1,agent,A01,0,283.8,2.0,4.0,31,0,28,304997,31760,24482,1,789,1,2026-11-10T21:42:57.828Z,2026-11-10T21:47:50.440Z,31,29,1
3,3,C,pydantic-settings_759,pydantic/pydantic-settings,4,1,agent,A01,0,60.4,2.0,4.5,20,0,18,248212,6699,20766,0,906,1,2026-11-10T21:43:29.655Z,2026-11-10T21:44:39.547Z,20,8,1
3,3,T,pydantic-settings_759,pydantic/pydantic-settings,4,1,agent,A01,0,112.2,2.0,4.0,17,0,13,149528,12809,14890,1,409,1,2026-11-10T21:43:31.862Z,2026-11-10T21:45:33.023Z,17,15,1
3,3,R,pydantic-settings_759,pydantic/pydantic-settings,4,1,agent,A01,0,166.0,2.0,4.0,26,0,22,257916,18791,15361,2,1039,1,2026-11-10T21:43:42.504Z,2026-11-10T21:46:37.493Z,26,23,1
3,3,H,tomlkit_538,python-poetry/tomlkit,1,1,agent,A00,1,83.9,1.9,3.0,18,0,14,136737,9535,10462,0,886,0,2026-11-10T21:43:44.803Z,2026-11-10T21:45:16.700Z,18,14,1
3,3,R,tomlkit_538,python-poetry/tomlkit,1,1,agent,A00,1,30.5,1.9,3.0,10,0,8,69741,3317,10472,0,1018,0,2026-11-10T21:44:10.716Z,2026-11-10T21:44:49.190Z,10,9,1
3,3,C,tomlkit_538,python-poetry/tomlkit,1,1,agent,A00,1,54.2,1.9,3.0,13,0,11,114295,6017,14072,0,1120,0,2026-11-10T21:44:12.251Z,2026-11-10T21:45:14.323Z,13,0,1
3,3,T,tomlkit_538,python-poetry/tomlkit,1,1,agent,A01,0,55.9,1.9,3.0,20,0,17,170019,6350,14492,1,859,1,2026-11-10T21:44:39.547Z,2026-11-10T21:45:43.226Z,20,18,1
3,3,F,tomlkit_538,python-poetry/tomlkit,1,1,agent,A01,0,224.3,1.9,3.0,34,0,27,324936,25179,14825,4,1098,1,2026-11-10T21:44:49.191Z,2026-11-10T21:48:41.394Z,34,0,1
3,3,F,tomlkit_538,python-poetry/tomlkit,2,1,agent,A01,0,31.9,1.9,3.0,10,0,8,67823,3672,10074,0,434,1,2026-11-10T21:44:57.454Z,2026-11-10T21:45:37.330Z,10,0,1
3,3,T,tomlkit_538,python-poetry/tomlkit,2,1,agent,A00,1,57.8,1.9,3.0,16,0,11,111876,6378,14686,1,907,0,2026-11-10T21:45:14.324Z,2026-11-10T21:46:20.210Z,16,12,1
3,3,C,tomlkit_538,python-poetry/tomlkit,2,1,agent,A00,1,52.5,1.9,3.0,17,0,13,172449,5742,14878,0,927,0,2026-11-10T21:45:16.700Z,2026-11-10T21:46:16.974Z,17,4,1
3,3,R,tomlkit_538,python-poetry/tomlkit,2,1,agent,A01,0,86.4,1.9,3.0,23,0,19,198042,9492,14803,2,1105,1,2026-11-10T21:45:33.024Z,2026-11-10T21:47:07.366Z,23,20,1
3,3,H,tomlkit_538,python-poetry/tomlkit,2,1,agent,A00,1,91.2,1.9,3.0,18,0,16,172424,10070,14022,0,911,0,2026-11-10T21:45:37.331Z,2026-11-10T21:47:16.441Z,18,17,1
3,3,T,tomlkit_538,python-poetry/tomlkit,3,1,agent,A00,1,35.7,1.9,3.0,10,0,8,72001,3818,11029,0,899,0,2026-11-10T21:45:43.227Z,2026-11-10T21:46:26.711Z,10,9,1
3,3,F,tomlkit_538,python-poetry/tomlkit,3,1,agent,A00,1,32.6,1.9,3.0,13,0,11,95564,3548,10362,0,852,0,2026-11-10T21:46:16.975Z,2026-11-10T21:46:57.446Z,13,0,1
3,3,C,tomlkit_538,python-poetry/tomlkit,3,1,agent,A00,1,60.8,1.9,3.0,19,0,12,148511,6576,10537,0,931,0,2026-11-10T21:46:20.210Z,2026-11-10T21:47:28.942Z,19,0,1
3,3,H,tomlkit_538,python-poetry/tomlkit,3,1,agent,A00,1,91.0,1.9,3.0,15,0,11,102591,10031,9880,0,900,0,2026-11-10T21:46:26.712Z,2026-11-10T21:48:05.471Z,15,11,1
3,3,R,tomlkit_538,python-poetry/tomlkit,3,1,agent,A01,0,91.8,1.9,3.0,24,0,17,194853,10003,15637,2,914,1,2026-11-10T21:46:37.493Z,2026-11-10T21:48:17.199Z,24,21,1
3,3,R,tomlkit_538,python-poetry/tomlkit,4,1,agent,A01,0,50.0,1.9,3.0,17,0,14,120198,5293,15019,1,474,1,2026-11-10T21:46:57.447Z,2026-11-10T21:47:55.352Z,17,15,1
3,3,H,tomlkit_538,python-poetry/tomlkit,4,1,agent,A00,1,102.6,1.9,3.0,22,0,19,168581,11578,14564,1,730,0,2026-11-10T21:47:07.366Z,2026-11-10T21:48:57.910Z,22,20,1
3,3,C,tomlkit_538,python-poetry/tomlkit,4,1,agent,A00,1,33.0,1.9,3.0,11,0,9,82451,3582,11490,0,1003,0,2026-11-10T21:47:16.441Z,2026-11-10T21:47:57.316Z,11,0,1
3,3,F,tomlkit_538,python-poetry/tomlkit,4,1,agent,A00,1,60.2,1.9,3.0,19,0,14,141504,6805,14772,1,765,0,2026-11-10T21:47:28.942Z,2026-11-10T21:48:37.034Z,19,0,1
3,3,T,tomlkit_538,python-poetry/tomlkit,4,1,agent,A00,1,55.2,1.9,3.0,16,0,12,124992,6371,12054,0,1239,0,2026-11-10T21:47:50.440Z,2026-11-10T21:48:53.571Z,16,12,1
3,3,H,tomlkit_526,python-poetry/tomlkit,1,1,agent,A01,0,145.5,1.9,3.7,12,0,10,72598,17114,8406,0,1394,1,2026-11-10T21:47:55.352Z,2026-11-10T21:50:29.551Z,12,11,1
3,3,T,tomlkit_526,python-poetry/tomlkit,1,1,agent,A01,0,68.4,1.9,3.1,9,0,7,72148,8107,13271,0,989,1,2026-11-10T21:47:57.316Z,2026-11-10T21:49:13.673Z,9,8,1
3,3,R,tomlkit_526,python-poetry/tomlkit,1,1,agent,A01,0,49.2,1.9,3.1,9,0,6,72532,5840,11992,0,988,1,2026-11-10T21:48:05.471Z,2026-11-10T21:49:02.740Z,9,8,1
3,3,C,tomlkit_526,python-poetry/tomlkit,1,1,agent,A01,0,108.7,1.9,3.1,11,0,9,137316,12727,21333,0,1398,1,2026-11-10T21:48:17.200Z,2026-11-10T21:50:13.718Z,11,4,1
3,3,F,tomlkit_526,python-poetry/tomlkit,1,1,agent,A01,0,97.5,1.9,3.1,20,0,14,149899,11313,16666,1,1673,1,2026-11-10T21:48:37.035Z,2026-11-10T21:50:22.558Z,20,0,1
3,3,F,tomlkit_526,python-poetry/tomlkit,2,1,agent,A01,0,110.8,1.9,3.1,19,0,14,151568,12967,15017,1,2850,1,2026-11-10T21:48:41.395Z,2026-11-10T21:50:40.152Z,19,0,1
3,3,C,tomlkit_526,python-poetry/tomlkit,2,1,agent,A01,0,109.4,1.9,3.1,23,0,13,239748,12758,14165,0,1939,1,2026-11-10T21:48:53.572Z,2026-11-10T21:50:51.131Z,23,0,1
3,3,R,tomlkit_526,python-poetry/tomlkit,2,1,agent,A01,0,90.8,1.9,3.1,15,0,9,115625,10512,15508,1,1237,1,2026-11-10T21:48:57.910Z,2026-11-10T21:50:36.619Z,15,13,1
3,3,T,tomlkit_526,python-poetry/tomlkit,2,1,agent,A01,0,75.6,1.9,3.1,25,0,22,204396,8622,15017,1,687,1,2026-11-10T21:49:02.740Z,2026-11-10T21:50:26.468Z,25,23,1
3,3,H,tomlkit_526,python-poetry/tomlkit,2,1,agent,A01,0,170.1,1.9,3.0,11,0,9,61580,20117,8688,0,2687,2,2026-11-10T21:49:13.673Z,2026-11-10T21:52:11.629Z,11,10,1
3,3,H,tomlkit_526,python-poetry/tomlkit,3,1,agent,A05,0,300.0,1.9,,30,1,28,221421,34484,11769,0,0,-1,2026-11-10T21:50:13.719Z,2026-11-10T21:55:18.573Z,30,29,1
3,3,T,tomlkit_526,python-poetry/tomlkit,3,1,agent,A01,0,78.8,1.9,3.1,14,0,10,106416,9456,15463,1,1488,1,2026-11-10T21:50:22.559Z,2026-11-10T21:51:49.448Z,14,11,1
3,3,F,tomlkit_526,python-poetry/tomlkit,3,1,agent,A01,0,104.9,1.9,3.6,16,0,11,120824,12390,15518,1,1766,1,2026-11-10T21:50:26.469Z,2026-11-10T21:52:19.775Z,16,0,1
3,3,R,tomlkit_526,python-poetry/tomlkit,3,1,agent,A01,0,72.4,1.9,3.1,12,0,8,89695,8655,13249,0,614,1,2026-11-10T21:50:29.552Z,2026-11-10T21:51:50.024Z,12,11,1
3,3,C,tomlkit_526,python-poetry/tomlkit,3,1,agent,A01,0,104.9,1.9,3.4,22,0,20,311276,12249,23578,0,1560,1,2026-11-10T21:50:36.620Z,2026-11-10T21:52:29.923Z,22,11,1
3,3,C,tomlkit_526,python-poetry/tomlkit,4,1,agent,A01,0,99.3,1.9,3.2,19,0,17,182953,11623,18132,0,519,1,2026-11-10T21:50:40.153Z,2026-11-10T21:52:27.441Z,19,3,1
3,3,R,tomlkit_526,python-poetry/tomlkit,4,1,agent,A01,0,129.2,1.9,3.0,17,0,12,151947,14940,15379,2,1874,2,2026-11-10T21:50:51.131Z,2026-11-10T21:53:08.292Z,17,14,1
3,3,F,tomlkit_526,python-poetry/tomlkit,4,1,agent,A01,0,95.4,1.9,3.2,12,0,9,104648,11005,15488,1,1380,1,2026-11-10T21:51:49.449Z,2026-11-10T21:53:32.977Z,12,0,1
3,3,T,tomlkit_526,python-poetry/tomlkit,4,1,agent,A01,0,100.1,1.9,3.2,19,0,16,168909,11588,16798,1,1401,1,2026-11-10T21:51:50.025Z,2026-11-10T21:53:38.313Z,19,17,1
3,3,H,tomlkit_526,python-poetry/tomlkit,4,1,agent,A05,0,300.1,1.9,3.7,30,1,28,243962,32908,18617,1,771,1,2026-11-10T21:52:11.630Z,2026-11-10T21:57:20.294Z,30,28,1
3,3,T,pydantic-settings_776,pydantic/pydantic-settings,1,1,agent,A00,1,45.9,2.0,3.7,17,0,10,119411,4445,14519,1,634,0,2026-11-10T21:52:19.775Z,2026-11-10T21:53:14.428Z,17,11,1
3,3,R,pydantic-settings_776,pydantic/pydantic-settings,1,1,agent,A00,1,15.0,2.0,3.6,7,0,5,35266,1396,8354,0,634,0,2026-11-10T21:52:27.442Z,2026-11-10T21:52:51.118Z,7,6,1
3,3,H,pydantic-settings_776,pydantic/pydantic-settings,1,1,agent,A00,1,35.5,2.0,3.8,11,0,9,58239,3572,8908,0,634,0,2026-11-10T21:52:29.924Z,2026-11-10T21:53:14.208Z,11,10,1
3,3,F,pydantic-settings_776,pydantic/pydantic-settings,1,1,agent,A00,1,12.2,2.0,3.7,6,0,4,27180,1334,5426,0,634,0,2026-11-10T21:52:51.118Z,2026-11-10T21:53:12.001Z,6,0,1
3,3,C,pydantic-settings_776,pydantic/pydantic-settings,1,1,agent,A00,1,20.9,2.1,3.8,9,0,5,50212,2247,8044,0,634,0,2026-11-10T21:53:08.293Z,2026-11-10T21:53:38.186Z,9,0,1
3,3,C,pydantic-settings_776,pydantic/pydantic-settings,2,1,agent,A00,1,11.6,2.0,3.7,10,0,8,43390,1319,5465,0,634,0,2026-11-10T21:53:12.002Z,2026-11-10T21:53:32.474Z,10,0,1
3,3,F,pydantic-settings_776,pydantic/pydantic-settings,2,1,agent,A00,1,8.5,2.0,3.7,6,0,4,23256,960,4445,0,634,0,2026-11-10T21:53:14.209Z,2026-11-10T21:53:31.524Z,6,0,1
3,3,H,pydantic-settings_776,pydantic/pydantic-settings,2,1,agent,A00,1,28.6,2.0,3.7,11,0,5,42671,3511,4574,0,634,0,2026-11-10T21:53:14.429Z,2026-11-10T21:53:51.944Z,11,6,1
3,3,R,pydantic-settings_776,pydantic/pydantic-settings,2,1,agent,A00,1,13.6,2.1,3.7,7,0,5,35462,1360,8295,0,634,0,2026-11-10T21:53:31.524Z,2026-11-10T21:53:54.198Z,7,6,1
3,3,T,pydantic-settings_776,pydantic/pydantic-settings,2,1,agent,A00,1,14.2,2.1,3.8,8,0,6,42499,1586,6699,0,634,0,2026-11-10T21:53:32.475Z,2026-11-10T21:53:55.752Z,8,7,1
3,3,R,pydantic-settings_776,pydantic/pydantic-settings,3,1,agent,A00,1,15.3,2.1,3.9,7,0,5,35133,1757,6289,0,634,0,2026-11-10T21:53:32.977Z,2026-11-10T21:53:57.455Z,7,6,1
3,3,C,pydantic-settings_776,pydantic/pydantic-settings,3,1,agent,A00,1,12.4,2.0,3.9,7,0,5,34982,1162,8215,0,634,0,2026-11-10T21:53:38.186Z,2026-11-10T21:53:59.612Z,7,0,1
3,3,F,pydantic-settings_776,pydantic/pydantic-settings,3,1,agent,A00,1,12.2,2.0,3.9,7,0,5,30006,1345,5451,0,634,0,2026-11-10T21:53:38.314Z,2026-11-10T21:53:59.340Z,7,0,1
3,3,H,pydantic-settings_776,pydantic/pydantic-settings,3,1,agent,A00,1,59.9,2.1,3.6,13,0,9,110168,5776,14397,1,634,0,2026-11-10T21:53:51.945Z,2026-11-10T21:55:00.627Z,13,11,1
3,3,T,pydantic-settings_776,pydantic/pydantic-settings,3,1,agent,A00,1,11.4,2.1,3.7,7,0,5,40453,1306,7046,0,634,0,2026-11-10T21:53:54.199Z,2026-11-10T21:54:14.468Z,7,6,1
3,3,T,pydantic-settings_776,pydantic/pydantic-settings,4,1,agent,A00,1,9.2,2.0,3.6,7,0,5,28232,1025,4729,0,634,0,2026-11-10T21:53:55.753Z,2026-11-10T21:54:13.818Z,7,6,1
3,3,H,pydantic-settings_776,pydantic/pydantic-settings,4,1,agent,A00,1,25.4,2.0,3.6,9,0,5,33722,2979,4382,0,634,0,2026-11-10T21:53:57.456Z,2026-11-10T21:54:31.757Z,9,6,1
3,3,F,pydantic-settings_776,pydantic/pydantic-settings,4,1,agent,A00,1,16.9,2.0,3.7,10,0,5,39566,1970,4768,0,634,0,2026-11-10T21:53:59.340Z,2026-11-10T21:54:25.029Z,10,0,1
3,3,C,pydantic-settings_776,pydantic/pydantic-settings,4,1,agent,A00,1,13.5,2.0,3.7,9,0,7,40669,1478,5718,0,634,0,2026-11-10T21:53:59.612Z,2026-11-10T21:54:21.887Z,9,0,1
3,3,R,pydantic-settings_776,pydantic/pydantic-settings,4,1,agent,A00,1,17.8,2.0,3.6,6,0,4,35256,1676,9020,0,634,0,2026-11-10T21:54:13.819Z,2026-11-10T21:54:40.306Z,6,5,1
3,3,C,tomlkit_533,python-poetry/tomlkit,1,1,agent,A18,0,60.1,1.9,3.6,19,1,19,241872,6364,23811,0,520,1,2026-11-10T21:54:14.469Z,2026-11-10T21:55:23.160Z,19,7,1
3,3,R,tomlkit_533,python-poetry/tomlkit,1,1,agent,A01,0,82.1,1.9,3.0,22,0,19,181525,8637,17362,1,822,1,2026-11-10T21:54:21.888Z,2026-11-10T21:55:52.022Z,22,20,1
3,3,H,tomlkit_533,python-poetry/tomlkit,1,1,agent,A01,0,285.0,1.9,3.1,55,0,28,423770,30863,15072,2,0,1,2026-11-10T21:54:25.030Z,2026-11-10T21:59:18.054Z,55,52,1
3,3,F,tomlkit_533,python-poetry/tomlkit,1,1,agent,A01,0,83.9,1.9,3.1,19,0,16,157582,8916,15261,1,729,1,2026-11-10T21:54:31.758Z,2026-11-10T21:56:03.455Z,19,0,1
3,3,T,tomlkit_533,python-poetry/tomlkit,1,1,agent,A02,0,96.4,1.9,,33,0,28,291782,10287,15548,2,0,-1,2026-11-10T21:54:40.306Z,2026-11-10T21:56:21.679Z,33,30,1
3,3,T,tomlkit_533,python-poetry/tomlkit,2,1,agent,A01,0,60.2,1.9,3.1,17,0,14,144695,6359,15274,1,393,1,2026-11-10T21:55:00.628Z,2026-11-10T21:56:08.718Z,17,15,1
3,3,F,tomlkit_533,python-poetry/tomlkit,2,1,agent,A01,0,100.9,1.9,3.0,19,0,14,151550,10961,15601,1,1931,1,2026-11-10T21:55:18.574Z,2026-11-10T21:57:07.560Z,19,0,1
3,3,H,tomlkit_533,python-poetry/tomlkit,2,1,agent,A01,0,184.2,1.9,3.0,35,0,28,305984,20077,15135,2,0,1,2026-11-10T21:55:23.161Z,2026-11-10T21:58:35.152Z,35,32,1
3,3,R,tomlkit_533,python-poetry/tomlkit,2,1,agent,A01,0,119.4,1.9,3.1,31,0,27,272229,12679,15906,2,602,2,2026-11-10T21:55:52.023Z,2026-11-10T21:57:59.376Z,31,28,1
3,3,C,tomlkit_533,python-poetry/tomlkit,2,1,agent,A18,0,115.6,1.9,4.9,22,1,20,302112,12321,23507,0,542,1,2026-11-10T21:56:03.456Z,2026-11-10T21:58:08.788Z,22,11,1
3,3,T,tomlkit_533,python-poetry/tomlkit,3,1,agent,A01,0,37.0,1.9,3.2,12,0,10,105638,4012,14175,0,936,1,2026-11-10T21:56:08.719Z,2026-11-10T21:56:53.554Z,12,11,1
3,3,C,tomlkit_533,python-poetry/tomlkit,3,1,agent,A01,0,134.2,1.9,3.0,29,0,24,415869,14455,22047,0,0,1,2026-11-10T21:56:21.679Z,2026-11-10T21:58:43.662Z,29,17,1
3,3,F,tomlkit_533,python-poetry/tomlkit,3,1,agent,A01,0,63.3,1.9,3.1,16,0,13,136775,6607,15051,1,463,1,2026-11-10T21:56:53.554Z,2026-11-10T21:58:04.861Z,16,0,1
3,3,R,tomlkit_533,python-poetry/tomlkit,3,1,agent,A01,0,93.3,1.9,3.1,24,0,21,222499,10020,14763,1,695,1,2026-11-10T21:57:07.561Z,2026-11-10T21:58:48.690Z,24,22,1
3,3,H,tomlkit_533,python-poetry/tomlkit,3,1,agent,A01,0,237.6,1.9,3.1,42,0,28,410593,26797,15298,2,0,1,2026-11-10T21:57:20.295Z,2026-11-10T22:01:25.945Z,42,39,1
3,3,H,tomlkit_533,python-poetry/tomlkit,4,1,agent,A01,0,226.5,1.9,3.1,32,0,28,264845,26062,15561,2,507,1,2026-11-10T21:57:59.376Z,2026-11-10T22:01:53.821Z,32,29,1
3,3,R,tomlkit_533,python-poetry/tomlkit,4,1,agent,A01,0,105.7,1.9,3.3,31,0,27,274294,11756,16404,2,2661,1,2026-11-10T21:58:04.862Z,2026-11-10T21:59:58.797Z,31,28,1
3,3,F,tomlkit_533,python-poetry/tomlkit,4,1,agent,A01,0,61.0,1.9,3.1,17,0,14,145256,6663,15715,1,443,1,2026-11-10T21:58:08.789Z,2026-11-10T21:59:17.646Z,17,0,1
3,3,C,tomlkit_533,python-poetry/tomlkit,4,1,agent,A01,0,33.8,1.9,3.1,12,0,10,91924,3649,12825,0,1495,1,2026-11-10T21:58:35.153Z,2026-11-10T21:59:17.029Z,12,0,1
3,3,T,tomlkit_533,python-poetry/tomlkit,4,1,agent,A01,0,78.0,1.9,3.1,24,0,20,198642,8710,14578,2,393,1,2026-11-10T21:58:43.663Z,2026-11-10T22:00:09.560Z,24,21,1
3,3,R,pydantic-settings_975,pydantic/pydantic-settings,1,1,agent,A01,0,89.4,2.0,3.8,9,0,5,76187,10216,12968,0,1066,1,2026-11-10T21:58:48.690Z,2026-11-10T22:00:26.850Z,9,8,1
3,3,F,pydantic-settings_975,pydantic/pydantic-settings,1,1,agent,A01,0,56.1,2.0,3.8,8,0,6,73645,6472,12650,0,808,1,2026-11-10T21:59:17.030Z,2026-11-10T22:00:21.969Z,8,0,1
3,3,T,pydantic-settings_975,pydantic/pydantic-settings,1,1,agent,A01,0,124.9,2.0,3.8,19,0,14,180933,14157,14709,2,2670,1,2026-11-10T21:59:17.647Z,2026-11-10T22:01:31.392Z,19,15,1
3,3,H,pydantic-settings_975,pydantic/pydantic-settings,1,1,agent,A01,0,141.7,2.0,3.8,17,0,13,145184,16429,12558,0,2218,1,2026-11-10T21:59:18.055Z,2026-11-10T22:01:48.598Z,17,14,1
3,3,C,pydantic-settings_975,pydantic/pydantic-settings,1,1,agent,A01,0,73.6,2.0,3.8,10,0,7,82340,8502,13391,0,2317,1,2026-11-10T21:59:58.797Z,2026-11-10T22:01:21.276Z,10,0,1
3,3,C,pydantic-settings_975,pydantic/pydantic-settings,2,1,agent,A01,0,166.7,2.0,3.9,26,0,21,333208,19453,19792,0,3112,1,2026-11-10T22:00:09.561Z,2026-11-10T22:03:05.118Z,26,17,1
3,3,H,pydantic-settings_975,pydantic/pydantic-settings,2,1,agent,A05,0,300.0,2.0,3.8,31,1,28,274761,34951,17619,1,2195,1,2026-11-10T22:00:21.970Z,2026-11-10T22:05:30.620Z,31,29,1
3,3,T,pydantic-settings_975,pydantic/pydantic-settings,2,1,agent,A01,0,45.9,2.0,3.8,6,0,4,47677,5232,11396,0,1032,1,2026-11-10T22:00:26.850Z,2026-11-10T22:01:21.517Z,6,5,1
3,3,F,pydantic-settings_975,pydantic/pydantic-settings,2,1,agent,A01,0,48.4,2.0,3.8,10,0,8,100288,5793,13973,0,880,1,2026-11-10T22:01:21.276Z,2026-11-10T22:02:18.588Z,10,0,1
3,3,R,pydantic-settings_975,pydantic/pydantic-settings,2,1,agent,A01,0,102.5,2.0,3.9,11,0,8,92727,12103,14464,1,1863,1,2026-11-10T22:01:21.517Z,2026-11-10T22:03:13.065Z,11,9,1
3,3,H,pydantic-settings_975,pydantic/pydantic-settings,3,1,agent,A01,0,92.4,2.0,3.9,11,0,9,75962,10943,8731,0,1470,1,2026-11-10T22:01:25.946Z,2026-11-10T22:03:07.261Z,11,10,1
3,3,T,pydantic-settings_975,pydantic/pydantic-settings,3,1,agent,A01,0,55.4,2.0,3.8,6,0,4,51564,6745,13029,0,835,1,2026-11-10T22:01:31.393Z,2026-11-10T22:02:35.478Z,6,5,1
3,3,F,pydantic-settings_975,pydantic/pydantic-settings,3,1,agent,A01,0,111.6,2.0,3.6,21,0,18,194736,12976,14861,1,9987,2,2026-11-10T22:01:48.599Z,2026-11-10T22:03:48.709Z,21,0,1
3,3,R,pydantic-settings_975,pydantic/pydantic-settings,3,1,agent,A01,0,100.9,2.0,3.8,14,0,11,120275,11764,15504,1,1475,1,2026-11-10T22:01:53.822Z,2026-11-10T22:03:43.361Z,14,12,1
3,3,C,pydantic-settings_975,pydantic/pydantic-settings,3,1,agent,A01,0,49.3,2.0,4.1,6,0,4,48434,5615,11801,0,728,1,2026-11-10T22:02:18.588Z,2026-11-10T22:03:16.902Z,6,0,1
3,3,C,pydantic-settings_975,pydantic/pydantic-settings,4,1,agent,A01,0,121.1,2.0,3.8,13,0,8,137486,13906,15924,0,2407,1,2026-11-10T22:02:35.478Z,2026-11-10T22:04:45.212Z,13,7,1
3,3,R,pydantic-settings_975,pydantic/pydantic-settings,4,1,agent,A01,0,191.0,2.0,3.9,23,0,17,233750,20034,16764,3,1915,1,2026-11-10T22:03:05.119Z,2026-11-10T22:06:25.083Z,23,19,1
3,3,F,pydantic-settings_975,pydantic/pydantic-settings,4,1,agent,A01,0,53.3,2.0,3.8,7,0,5,56554,6048,12631,0,2586,1,2026-11-10T22:03:07.261Z,2026-11-10T22:04:09.342Z,7,0,1
3,3,T,pydantic-settings_975,pydantic/pydantic-settings,4,1,agent,A01,0,64.9,2.0,3.8,7,0,5,60684,7372,13782,0,1774,1,2026-11-10T22:03:13.066Z,2026-11-10T22:04:26.816Z,7,6,1
3,3,H,pydantic-settings_975,pydantic/pydantic-settings,4,1,agent,A01,0,71.9,2.0,3.8,12,0,10,75127,8226,8024,0,1859,1,2026-11-10T22:03:16.903Z,2026-11-10T22:04:37.615Z,12,11,1
3,3,T,packaging_931,pypa/packaging,1,1,agent,A01,0,58.7,1.8,2.9,17,0,14,146433,6579,15230,1,857,1,2026-11-10T22:03:43.362Z,2026-11-10T22:04:49.842Z,17,15,1
3,3,H,packaging_931,pypa/packaging,1,1,agent,A01,0,74.6,1.8,2.9,8,0,6,59939,8654,8705,0,871,2,2026-11-10T22:03:48.709Z,2026-11-10T22:05:10.994Z,8,7,1
3,3,R,packaging_931,pypa/packaging,1,1,agent,A01,0,100.3,1.8,3.0,14,0,10,127703,12012,14857,1,0,1,2026-11-10T22:04:09.343Z,2026-11-10T22:05:57.239Z,14,12,1
3,3,F,packaging_931,pypa/packaging,1,1,agent,A01,0,34.5,1.8,2.9,8,0,6,76368,4102,12065,0,857,1,2026-11-10T22:04:26.817Z,2026-11-10T22:05:09.149Z,8,0,1
3,3,C,packaging_931,pypa/packaging,1,1,agent,A01,0,28.4,1.8,3.0,9,0,7,79968,3381,12722,0,857,1,2026-11-10T22:04:37.615Z,2026-11-10T22:05:13.678Z,9,0,1
3,3,C,packaging_931,pypa/packaging,2,1,agent,A01,0,28.2,1.8,2.9,8,0,6,72314,3322,11040,0,857,1,2026-11-10T22:04:45.213Z,2026-11-10T22:05:21.076Z,8,0,1
3,3,F,packaging_931,pypa/packaging,2,1,agent,A01,0,57.8,1.8,2.9,10,0,6,98952,6918,13649,0,798,1,2026-11-10T22:04:49.843Z,2026-11-10T22:05:55.325Z,10,0,1
3,3,R,packaging_931,pypa/packaging,2,1,agent,A01,0,38.3,1.8,3.0,6,0,4,54313,4537,12001,0,857,1,2026-11-10T22:05:09.150Z,2026-11-10T22:05:55.383Z,6,5,1
3,3,H,packaging_931,pypa/packaging,2,1,agent,A01,0,50.4,1.8,2.9,6,0,4,42495,6011,8276,0,996,1,2026-11-10T22:05:10.995Z,2026-11-10T22:06:09.118Z,6,5,1
3,3,T,packaging_931,pypa/packaging,2,1,agent,A01,0,41.0,1.8,3.2,10,0,8,98944,4859,12897,0,1072,1,2026-11-10T22:05:13.679Z,2026-11-10T22:06:02.729Z,10,9,1
3,3,R,packaging_931,pypa/packaging,3,1,agent,A01,0,126.7,1.8,3.0,23,0,19,202180,15089,14610,2,1173,1,2026-11-10T22:05:21.077Z,2026-11-10T22:07:35.629Z,23,20,1
3,3,T,packaging_931,pypa/packaging,3,1,agent,A01,0,51.9,1.8,3.0,10,0,6,91910,6201,12772,0,857,1,2026-11-10T22:05:30.620Z,2026-11-10T22:06:30.286Z,10,6,1
3,3,H,packaging_931,pypa/packaging,3,1,agent,A05,0,300.0,1.8,2.8,27,1,26,275884,34576,27450,1,1055,2,2026-11-10T22:05:55.325Z,2026-11-10T22:11:02.996Z,27,25,1
3,3,F,packaging_931,pypa/packaging,3,1,agent,A01,0,26.5,1.8,3.0,6,0,4,50124,3115,10582,0,857,1,2026-11-10T22:05:55.384Z,2026-11-10T22:06:29.840Z,6,0,1
3,3,C,packaging_931,pypa/packaging,3,1,agent,A01,0,83.7,1.8,2.9,16,0,11,158430,9881,13245,0,798,1,2026-11-10T22:05:57.240Z,2026-11-10T22:07:28.578Z,16,0,1
3,3,C,packaging_931,pypa/packaging,4,1,agent,A01,0,84.9,1.8,2.8,15,0,13,212018,9986,19525,0,1308,2,2026-11-10T22:06:02.730Z,2026-11-10T22:07:35.227Z,15,7,1
3,3,F,packaging_931,pypa/packaging,4,1,agent,A01,0,30.0,1.8,2.9,7,0,5,62443,3633,11259,0,857,1,2026-11-10T22:06:09.118Z,2026-11-10T22:06:46.582Z,7,0,1
3,3,H,packaging_931,pypa/packaging,4,1,agent,A01,0,72.2,1.8,2.9,9,0,6,67038,8503,8555,0,857,1,2026-11-10T22:06:25.083Z,2026-11-10T22:07:45.202Z,9,7,1
3,3,T,packaging_931,pypa/packaging,4,1,agent,A01,0,67.7,1.8,2.9,15,0,12,124582,7960,15803,1,857,1,2026-11-10T22:06:29.841Z,2026-11-10T22:07:45.298Z,15,13,1
3,3,R,packaging_931,pypa/packaging,4,1,agent,A01,0,32.5,1.8,2.9,6,0,4,52398,3831,11313,0,857,1,2026-11-10T22:06:30.287Z,2026-11-10T22:07:10.363Z,6,5,1
3,3,T,packaging_1356,pypa/packaging,1,1,agent,A01,0,63.1,1.8,3.3,22,0,19,180457,7366,14596,1,1598,1,2026-11-10T22:06:46.583Z,2026-11-10T22:07:57.681Z,22,20,1
3,3,R,packaging_1356,pypa/packaging,1,1,agent,A01,0,30.8,1.8,3.4,11,0,9,69928,3502,8701,0,720,1,2026-11-10T22:07:10.364Z,2026-11-10T22:07:49.237Z,11,10,1
3,3,H,packaging_1356,pypa/packaging,1,1,agent,A01,0,124.6,1.8,3.3,16,0,12,107895,14735,9357,0,655,1,2026-11-10T22:07:28.579Z,2026-11-10T22:09:41.334Z,16,12,1
3,3,F,packaging_1356,pypa/packaging,1,1,agent,A01,0,48.8,1.8,3.4,10,0,8,81318,5741,12023,0,1953,1,2026-11-10T22:07:35.228Z,2026-11-10T22:08:32.093Z,10,0,1
3,3,C,packaging_1356,pypa/packaging,1,1,agent,A01,0,36.2,1.8,3.4,12,0,10,88897,4263,11116,0,1307,1,2026-11-10T22:07:35.629Z,2026-11-10T22:08:19.911Z,12,0,1
3,3,C,packaging_1356,pypa/packaging,2,1,agent,A01,0,175.8,1.8,3.4,15,0,13,147714,7441,19154,0,1372,1,2026-11-10T22:07:45.203Z,2026-11-10T22:10:49.360Z,15,2,1
3,3,F,packaging_1356,pypa/packaging,2,1,agent,A01,0,54.7,1.8,3.4,12,0,10,106275,6366,13331,0,1426,1,2026-11-10T22:07:45.299Z,2026-11-10T22:08:48.224Z,12,0,1
3,3,H,packaging_1356,pypa/packaging,2,1,agent,A01,0,107.9,1.8,3.5,15,0,11,98254,12730,8739,0,1226,1,2026-11-10T22:07:49.237Z,2026-11-10T22:09:45.536Z,15,11,1
3,3,R,packaging_1356,pypa/packaging,2,1,agent,A01,0,89.6,1.8,3.4,27,0,23,236023,10478,14731,2,959,1,2026-11-10T22:07:57.681Z,2026-11-10T22:09:35.393Z,27,24,1
3,3,T,packaging_1356,pypa/packaging,2,1,agent,A01,0,41.0,1.8,3.3,11,0,9,85870,4724,11829,0,786,1,2026-11-10T22:08:19.912Z,2026-11-10T22:09:09.004Z,11,10,1
3,3,F,packaging_1356,pypa/packaging,3,1,agent,A01,0,36.6,1.8,3.4,10,0,8,73432,4228,10395,0,1539,1,2026-11-10T22:08:32.094Z,2026-11-10T22:09:16.772Z,10,0,1
3,3,T,packaging_1356,pypa/packaging,3,1,agent,A01,0,24.9,1.8,3.4,10,0,8,64633,2840,8819,0,718,1,2026-11-10T22:08:48.225Z,2026-11-10T22:09:21.282Z,10,9,1
3,3,C,packaging_1356,pypa/packaging,3,1,agent,A01,0,76.4,1.8,3.4,19,0,16,224834,8733,20839,0,1650,1,2026-11-10T22:09:09.004Z,2026-11-10T22:10:33.520Z,19,6,1
3,3,R,packaging_1356,pypa/packaging,3,1,agent,A01,0,58.1,1.8,3.4,16,0,13,143118,6625,14475,1,1296,1,2026-11-10T22:09:16.772Z,2026-11-10T22:10:23.303Z,16,14,1
3,3,H,packaging_1356,pypa/packaging,3,1,agent,A01,0,109.0,1.8,3.4,17,0,13,165290,12301,13576,0,853,1,2026-11-10T22:09:21.283Z,2026-11-10T22:11:18.589Z,17,13,1
3,3,H,packaging_1356,pypa/packaging,4,1,agent,A01,0,107.7,1.8,3.4,17,0,15,145657,12175,12370,0,828,1,2026-11-10T22:09:35.394Z,2026-11-10T22:11:31.342Z,17,16,1
3,3,R,packaging_1356,pypa/packaging,4,1,agent,A01,0,30.9,1.8,3.3,9,0,6,57045,3489,10010,0,626,1,2026-11-10T22:09:41.335Z,2026-11-10T22:10:20.445Z,9,8,1
3,3,C,packaging_1356,pypa/packaging,4,1,agent,A01,0,41.0,1.8,3.4,9,0,7,63256,4521,9798,0,1215,1,2026-11-10T22:09:45.537Z,2026-11-10T22:10:34.623Z,9,0,1
3,3,T,packaging_1356,pypa/packaging,4,1,agent,A01,0,58.6,1.8,3.4,10,0,8,83246,6376,12800,0,1501,1,2026-11-10T22:10:20.445Z,2026-11-10T22:11:27.328Z,10,9,1
3,3,F,packaging_1356,pypa/packaging,4,1,agent,A01,0,53.3,1.8,3.4,12,0,10,98131,5792,12750,0,1307,1,2026-11-10T22:10:23.304Z,2026-11-10T22:11:24.772Z,12,0,1
3,3,H,pydantic-settings_1041,pydantic/pydantic-settings,1,1,agent,A01,0,68.9,2.0,4.1,14,0,11,117502,7861,10962,0,968,1,2026-11-10T22:10:33.521Z,2026-11-10T22:11:51.635Z,14,12,1
3,3,C,pydantic-settings_1041,pydantic/pydantic-settings,1,1,agent,A01,0,32.0,2.0,4.0,11,0,9,80677,3535,10021,0,588,1,2026-11-10T22:10:34.623Z,2026-11-10T22:11:15.699Z,11,0,1
3,3,T,pydantic-settings_1041,pydantic/pydantic-settings,1,1,agent,A01,0,34.8,2.0,4.2,11,0,9,97124,4011,11999,0,722,1,2026-11-10T22:10:49.361Z,2026-11-10T22:11:33.239Z,11,10,1
3,3,F,pydantic-settings_1041,pydantic/pydantic-settings,1,1,agent,A01,0,81.3,2.0,4.1,17,0,12,141187,9408,16409,1,722,1,2026-11-10T22:11:02.997Z,2026-11-10T22:12:33.337Z,17,0,1
3,3,R,pydantic-settings_1041,pydantic/pydantic-settings,1,1,agent,A01,0,34.7,2.0,4.0,13,0,11,103206,3902,10800,0,722,1,2026-11-10T22:11:15.700Z,2026-11-10T22:11:59.430Z,13,12,1
3,3,R,pydantic-settings_1041,pydantic/pydantic-settings,2,1,agent,A01,0,57.1,2.0,4.1,13,0,9,123716,6572,14082,0,705,1,2026-11-10T22:11:18.589Z,2026-11-10T22:12:24.666Z,13,12,1
3,3,F,pydantic-settings_1041,pydantic/pydantic-settings,2,1,agent,A01,0,88.3,2.0,4.2,29,0,25,219279,10178,14529,1,483,1,2026-11-10T22:11:24.772Z,2026-11-10T22:13:02.284Z,29,0,1
3,3,T,pydantic-settings_1041,pydantic/pydantic-settings,2,1,agent,A01,0,40.8,2.0,4.0,9,0,7,78180,4657,12423,0,592,1,2026-11-10T22:11:27.329Z,2026-11-10T22:12:17.221Z,9,8,1
3,3,C,pydantic-settings_1041,pydantic/pydantic-settings,2,1,agent,A01,0,73.1,2.0,15.5,14,0,11,139414,8384,16079,0,858,1,2026-11-10T22:11:31.343Z,2026-11-10T22:13:05.039Z,14,3,1
3,3,H,pydantic-settings_1041,pydantic/pydantic-settings,2,1,agent,A01,0,65.6,2.0,4.0,13,0,11,88047,7606,8715,0,844,1,2026-11-10T22:11:33.240Z,2026-11-10T22:12:47.748Z,13,12,1
3,3,C,pydantic-settings_1041,pydantic/pydantic-settings,3,1,agent,A01,0,33.9,2.0,4.1,11,0,9,87416,3792,11013,0,722,1,2026-11-10T22:11:51.636Z,2026-11-10T22:12:34.711Z,11,0,1
3,3,T,pydantic-settings_1041,pydantic/pydantic-settings,3,1,agent,A01,0,81.6,2.0,4.1,17,0,13,135692,9272,16012,1,858,1,2026-11-10T22:11:59.431Z,2026-11-10T22:13:29.963Z,17,15,1
3,3,F,pydantic-settings_1041,pydantic/pydantic-settings,3,1,agent,A01,0,74.2,2.0,4.0,16,0,13,138301,7842,16516,1,591,1,2026-11-10T22:12:17.222Z,2026-11-10T22:13:40.350Z,16,0,1
3,3,H,pydantic-settings_1041,pydantic/pydantic-settings,3,1,agent,A01,0,92.1,2.0,4.2,17,0,15,139137,10518,12859,0,745,1,2026-11-10T22:12:24.667Z,2026-11-10T22:14:05.996Z,17,16,1
3,3,R,pydantic-settings_1041,pydantic/pydantic-settings,3,1,agent,A01,0,81.5,2.0,4.2,19,0,16,188941,9174,14885,1,722,1,2026-11-10T22:12:33.337Z,2026-11-10T22:14:04.033Z,19,17,1
3,3,R,pydantic-settings_1041,pydantic/pydantic-settings,4,1,agent,A01,0,32.8,2.0,4.0,10,0,8,77144,3750,11291,0,732,1,2026-11-10T22:12:34.712Z,2026-11-10T22:13:16.587Z,10,9,1
3,3,H,pydantic-settings_1041,pydantic/pydantic-settings,4,1,agent,A01,0,64.0,2.0,4.1,12,0,10,79497,7275,8511,0,862,1,2026-11-10T22:12:47.748Z,2026-11-10T22:14:00.903Z,12,11,1
3,3,F,pydantic-settings_1041,pydantic/pydantic-settings,4,1,agent,A01,0,114.2,2.0,4.3,22,0,18,206221,12507,15711,2,1725,1,2026-11-10T22:13:02.285Z,2026-11-10T22:15:05.812Z,22,0,1
3,3,T,pydantic-settings_1041,pydantic/pydantic-settings,4,1,agent,A01,0,156.0,2.0,4.1,30,0,24,263101,16305,15414,3,928,1,2026-11-10T22:13:05.040Z,2026-11-10T22:15:49.970Z,30,25,1
3,3,C,pydantic-settings_1041,pydantic/pydantic-settings,4,1,agent,A01,0,44.4,2.0,28.0,10,0,8,74885,4994,10947,0,970,1,2026-11-10T22:13:16.588Z,2026-11-10T22:14:33.899Z,10,0,1
3,3,R,tomlkit_477,python-poetry/tomlkit,1,1,agent,A01,0,126.8,1.9,3.1,33,0,27,292678,13727,15372,3,548,1,2026-11-10T22:13:29.963Z,2026-11-10T22:15:44.706Z,33,29,1
3,3,H,tomlkit_477,python-poetry/tomlkit,1,1,agent,A01,0,112.9,1.9,3.0,12,0,10,91224,12283,11058,0,548,1,2026-11-10T22:13:40.350Z,2026-11-10T22:15:41.084Z,12,11,1
3,3,F,tomlkit_477,python-poetry/tomlkit,1,1,agent,A01,0,73.0,2.0,3.1,22,0,18,186084,7725,15467,1,454,1,2026-11-10T22:14:00.904Z,2026-11-10T22:15:21.824Z,22,0,1
3,3,T,tomlkit_477,python-poetry/tomlkit,1,1,agent,A01,0,103.6,1.9,3.2,28,0,24,257202,10961,16142,2,546,1,2026-11-10T22:14:04.034Z,2026-11-10T22:15:55.737Z,28,25,1
3,3,C,tomlkit_477,python-poetry/tomlkit,1,1,agent,A01,0,99.4,1.9,3.1,21,0,19,286211,10470,23867,0,447,1,2026-11-10T22:14:05.997Z,2026-11-10T22:15:53.476Z,21,8,1
3,3,C,tomlkit_477,python-poetry/tomlkit,2,1,agent,A18,0,53.8,1.9,,22,1,22,297230,5590,23514,0,0,-1,2026-11-10T22:14:33.899Z,2026-11-10T22:15:32.568Z,22,10,1
3,3,T,tomlkit_477,python-poetry/tomlkit,2,1,agent,A01,0,76.0,1.9,3.1,15,0,12,130023,8165,15945,1,761,1,2026-11-10T22:15:05.813Z,2026-11-10T22:16:29.738Z,15,13,1
3,3,F,tomlkit_477,python-poetry/tomlkit,2,1,agent,A01,0,88.3,1.9,3.1,31,0,27,281165,9519,16145,2,593,1,2026-11-10T22:15:21.825Z,2026-11-10T22:16:58.139Z,31,0,1
3,3,H,tomlkit_477,python-poetry/tomlkit,2,1,agent,A01,0,242.8,1.9,3.0,24,0,21,210344,26590,14572,1,9572,2,2026-11-10T22:15:32.569Z,2026-11-10T22:19:43.396Z,24,22,1
3,3,R,tomlkit_477,python-poetry/tomlkit,2,1,agent,A01,0,80.0,1.9,3.2,22,0,19,203289,8742,14352,1,447,1,2026-11-10T22:15:41.085Z,2026-11-10T22:17:09.189Z,22,20,1
3,3,H,tomlkit_477,python-poetry/tomlkit,3,1,agent,A01,0,90.6,1.9,3.1,16,0,14,124588,9959,12311,0,548,1,2026-11-10T22:15:44.707Z,2026-11-10T22:17:23.212Z,16,15,1
3,3,F,tomlkit_477,python-poetry/tomlkit,3,1,agent,A01,0,65.9,1.9,3.1,23,0,20,201999,7128,14489,1,447,1,2026-11-10T22:15:49.971Z,2026-11-10T22:17:03.870Z,23,0,1
3,3,R,tomlkit_477,python-poetry/tomlkit,3,1,agent,A01,0,66.6,1.9,3.2,24,0,21,228670,7220,15941,1,561,1,2026-11-10T22:15:53.477Z,2026-11-10T22:17:08.186Z,24,22,1
3,3,C,tomlkit_477,python-poetry/tomlkit,3,1,agent,A18,0,104.5,1.9,3.1,23,1,22,307952,11241,24568,0,804,1,2026-11-10T22:15:55.738Z,2026-11-10T22:17:48.290Z,23,9,1
3,3,T,tomlkit_477,python-poetry/tomlkit,3,1,agent,A01,0,92.3,1.9,3.0,24,0,20,213905,9906,14765,2,1051,2,2026-11-10T22:16:29.739Z,2026-11-10T22:18:09.858Z,24,21,1
3,3,T,tomlkit_477,python-poetry/tomlkit,4,1,agent,A01,0,87.8,1.9,3.1,23,0,19,200357,9395,15667,2,1061,1,2026-11-10T22:16:58.140Z,2026-11-10T22:18:33.860Z,23,20,1
3,3,C,tomlkit_477,python-poetry/tomlkit,4,1,agent,A18,0,114.4,1.9,3.1,21,1,21,269041,12172,23563,0,957,1,2026-11-10T22:17:03.871Z,2026-11-10T22:19:06.151Z,21,6,1
3,3,R,tomlkit_477,python-poetry/tomlkit,4,1,agent,A01,0,70.6,1.9,3.1,21,0,18,186315,7506,14380,1,447,1,2026-11-10T22:17:08.187Z,2026-11-10T22:18:26.699Z,21,19,1
3,3,F,tomlkit_477,python-poetry/tomlkit,4,1,agent,A01,0,153.9,1.9,3.0,26,0,22,222279,16573,18603,2,0,1,2026-11-10T22:17:09.189Z,2026-11-10T22:19:50.967Z,26,0,1
3,3,H,tomlkit_477,python-poetry/tomlkit,4,1,agent,A01,0,61.7,1.9,3.1,13,0,11,93843,6647,10663,0,548,1,2026-11-10T22:17:23.213Z,2026-11-10T22:18:32.915Z,13,12,1
3,3,H,tomlkit_514,python-poetry/tomlkit,1,1,agent,A05,0,300.0,1.9,,33,1,28,282845,31652,23649,1,0,-1,2026-11-10T22:17:48.291Z,2026-11-10T22:22:53.144Z,33,31,1
3,3,F,tomlkit_514,python-poetry/tomlkit,1,1,agent,A01,0,100.9,1.9,3.1,26,0,22,239806,10863,15785,2,740,1,2026-11-10T22:18:09.858Z,2026-11-10T22:19:58.596Z,26,0,1
3,3,C,tomlkit_514,python-poetry/tomlkit,1,1,agent,A18,0,112.6,1.9,3.1,20,1,20,278924,12035,24573,0,1691,2,2026-11-10T22:18:26.700Z,2026-11-10T22:20:27.216Z,20,7,1
3,3,R,tomlkit_514,python-poetry/tomlkit,1,1,agent,A01,0,166.1,1.9,3.1,34,0,27,319740,17889,14861,2,0,1,2026-11-10T22:18:32.916Z,2026-11-10T22:21:27.082Z,34,31,1
3,3,T,tomlkit_514,python-poetry/tomlkit,1,1,agent,A01,0,84.6,1.9,3.1,14,0,11,108221,9171,14601,1,1037,1,2026-11-10T22:18:33.861Z,2026-11-10T22:20:06.351Z,14,12,1
3,3,T,tomlkit_514,python-poetry/tomlkit,2,1,agent,A01,0,56.4,1.9,3.1,21,0,18,179705,6033,14397,1,523,1,2026-11-10T22:19:06.151Z,2026-11-10T22:20:10.428Z,21,19,1
3,3,R,tomlkit_514,python-poetry/tomlkit,2,1,agent,A01,0,88.5,1.9,3.1,25,0,21,209184,9429,15518,2,405,1,2026-11-10T22:19:43.397Z,2026-11-10T22:21:19.758Z,25,22,1
3,3,C,tomlkit_514,python-poetry/tomlkit,2,1,agent,A18,0,31.4,1.9,,18,1,18,245166,3167,24399,0,0,-1,2026-11-10T22:19:50.968Z,2026-11-10T22:20:27.229Z,18,8,1
3,3,F,tomlkit_514,python-poetry/tomlkit,2,1,agent,A01,0,99.1,1.9,3.0,28,0,24,228205,10598,14839,2,0,1,2026-11-10T22:19:58.597Z,2026-11-10T22:21:45.533Z,28,0,1
3,3,H,tomlkit_514,python-poetry/tomlkit,2,1,agent,A01,0,293.5,1.9,3.0,32,0,28,282927,31482,24448,1,0,1,2026-11-10T22:20:06.351Z,2026-11-10T22:25:07.817Z,32,30,1
3,3,H,tomlkit_514,python-poetry/tomlkit,3,1,agent,A05,0,300.0,1.9,,49,1,28,444967,31919,15698,2,0,-1,2026-11-10T22:20:10.428Z,2026-11-10T22:25:15.282Z,49,46,1
3,3,F,tomlkit_514,python-poetry/tomlkit,3,1,agent,A01,0,114.6,1.9,3.1,32,0,28,305218,12011,15407,2,516,1,2026-11-10T22:20:27.216Z,2026-11-10T22:22:29.739Z,32,0,1
3,3,C,tomlkit_514,python-poetry/tomlkit,3,1,agent,A18,0,49.1,1.9,,23,1,23,305079,5208,24306,0,0,-1,2026-11-10T22:20:27.229Z,2026-11-10T22:21:21.346Z,23,9,1
3,3,R,tomlkit_514,python-poetry/tomlkit,3,1,agent,A01,0,104.1,1.9,3.1,34,0,28,309209,10790,15375,3,626,1,2026-11-10T22:21:19.759Z,2026-11-10T22:23:11.871Z,34,30,1
3,3,T,tomlkit_514,python-poetry/tomlkit,3,1,agent,A01,0,147.1,1.9,3.1,29,0,25,261030,15431,15627,2,1540,1,2026-11-10T22:21:21.346Z,2026-11-10T22:23:56.347Z,29,26,1
3,3,T,tomlkit_514,python-poetry/tomlkit,4,1,agent,A01,0,92.9,1.9,3.0,31,0,27,259218,9561,15451,2,583,1,2026-11-10T22:21:27.083Z,2026-11-10T22:23:07.812Z,31,28,1
3,3,R,tomlkit_514,python-poetry/tomlkit,4,1,agent,A01,0,115.2,1.9,3.1,30,0,23,264925,11904,15329,2,530,1,2026-11-10T22:21:45.534Z,2026-11-10T22:23:48.660Z,30,27,1
3,3,C,tomlkit_514,python-poetry/tomlkit,4,1,agent,A02,0,139.9,1.9,3.2,32,0,28,440770,14818,23346,0,1189,1,2026-11-10T22:22:29.740Z,2026-11-10T22:24:57.673Z,32,16,1
3,3,F,tomlkit_514,python-poetry/tomlkit,4,1,agent,A01,0,133.7,1.9,3.0,34,0,28,316508,14313,17713,3,0,1,2026-11-10T22:22:53.145Z,2026-11-10T22:25:14.716Z,34,0,1
3,3,H,tomlkit_514,python-poetry/tomlkit,4,1,agent,A01,0,292.9,1.9,3.0,43,0,28,430515,33794,15059,1,0,1,2026-11-10T22:23:07.813Z,2026-11-10T22:28:08.652Z,43,41,1
3,3,T,tomlkit_551,python-poetry/tomlkit,1,1,agent,A01,0,85.5,1.9,3.1,17,0,14,163246,9072,14382,1,582,1,2026-11-10T22:23:11.871Z,2026-11-10T22:24:45.365Z,17,15,1
3,3,C,tomlkit_551,python-poetry/tomlkit,1,1,agent,A01,0,58.6,1.9,3.2,13,0,10,101846,6103,11764,0,575,1,2026-11-10T22:23:48.660Z,2026-11-10T22:24:55.358Z,13,0,1
3,3,R,tomlkit_551,python-poetry/tomlkit,1,1,agent,A01,0,48.9,1.9,3.1,12,0,8,88230,5009,10505,0,865,1,2026-11-10T22:23:56.348Z,2026-11-10T22:24:53.317Z,12,11,1
3,3,F,tomlkit_551,python-poetry/tomlkit,1,1,agent,A00,1,32.9,1.9,3.1,11,0,9,78643,3814,9854,0,522,0,2026-11-10T22:24:45.365Z,2026-11-10T22:25:26.287Z,11,0,1
3,3,H,tomlkit_551,python-poetry/tomlkit,1,1,agent,A01,0,146.2,1.9,3.1,22,0,20,203519,17503,13441,0,738,1,2026-11-10T22:24:53.317Z,2026-11-10T22:27:27.707Z,22,21,1
3,3,H,tomlkit_551,python-poetry/tomlkit,2,1,agent,A01,0,248.7,1.9,3.1,35,0,28,293979,29678,19984,1,1597,1,2026-11-10T22:24:55.359Z,2026-11-10T22:29:12.205Z,35,33,1
3,3,F,tomlkit_551,python-poetry/tomlkit,2,1,agent,A01,0,51.4,1.9,3.1,13,0,9,104127,6086,12162,0,589,1,2026-11-10T22:24:57.674Z,2026-11-10T22:25:57.138Z,13,0,1
3,3,R,tomlkit_551,python-poetry/tomlkit,2,1,agent,A01,0,49.8,1.9,3.2,10,0,8,84174,5858,12315,0,655,1,2026-11-10T22:25:07.818Z,2026-11-10T22:26:05.682Z,10,9,1
3,3,C,tomlkit_551,python-poetry/tomlkit,2,1,agent,A01,0,52.5,1.9,3.1,15,0,13,136399,6179,12583,0,765,1,2026-11-10T22:25:14.717Z,2026-11-10T22:26:15.178Z,15,0,1
3,3,T,tomlkit_551,python-poetry/tomlkit,2,1,agent,A01,0,41.4,1.9,3.1,10,0,8,77706,4845,11538,0,620,1,2026-11-10T22:25:15.283Z,2026-11-10T22:26:04.780Z,10,9,1
3,3,R,tomlkit_551,python-poetry/tomlkit,3,1,agent,A01,0,33.0,1.9,3.2,9,0,7,68900,3808,10416,0,602,1,2026-11-10T22:25:26.288Z,2026-11-10T22:26:07.364Z,9,8,1
3,3,H,tomlkit_551,python-poetry/tomlkit,3,1,agent,A01,0,203.6,1.9,3.2,31,0,28,241047,24372,11060,0,584,1,2026-11-10T22:25:57.138Z,2026-11-10T22:29:28.722Z,31,30,1
3,3,F,tomlkit_551,python-poetry/tomlkit,3,1,agent,A01,0,97.8,1.9,3.0,25,0,22,233974,11609,15867,1,1525,2,2026-11-10T22:26:04.780Z,2026-11-10T22:27:50.509Z,25,0,1
3,3,T,tomlkit_551,python-poetry/tomlkit,3,1,agent,A01,0,44.6,1.9,3.2,11,0,9,94037,5335,12296,0,791,1,2026-11-10T22:26:05.682Z,2026-11-10T22:26:58.592Z,11,10,1
3,3,C,tomlkit_551,python-poetry/tomlkit,3,1,agent,A01,0,41.4,1.9,3.2,12,0,10,99759,4948,12198,0,598,1,2026-11-10T22:26:07.364Z,2026-11-10T22:26:56.859Z,12,0,1
3,3,C,tomlkit_551,python-poetry/tomlkit,4,1,agent,A01,0,49.4,1.9,3.1,10,0,6,62570,5965,9032,0,575,1,2026-11-10T22:26:15.179Z,2026-11-10T22:27:12.497Z,10,0,1
3,3,T,tomlkit_551,python-poetry/tomlkit,4,1,agent,A01,0,35.6,1.9,3.1,12,0,8,86423,4105,9885,0,640,1,2026-11-10T22:26:56.860Z,2026-11-10T22:27:40.546Z,12,8,1
3,3,F,tomlkit_551,python-poetry/tomlkit,4,1,agent,A01,0,35.1,1.9,3.2,11,0,9,88273,4011,11661,0,705,1,2026-11-10T22:26:58.593Z,2026-11-10T22:27:41.675Z,11,0,1
3,3,H,tomlkit_551,python-poetry/tomlkit,4,1,agent,A01,0,84.5,1.9,3.1,18,0,16,140015,9795,11779,0,813,1,2026-11-10T22:27:12.497Z,2026-11-10T22:28:44.998Z,18,17,1
3,3,R,tomlkit_551,python-poetry/tomlkit,4,1,agent,A01,0,47.3,1.9,3.2,12,0,8,85928,5548,10634,0,594,1,2026-11-10T22:27:27.707Z,2026-11-10T22:28:23.015Z,12,11,1
3,3,R,pydantic-settings_889,pydantic/pydantic-settings,1,1,agent,A01,0,29.6,2.0,3.6,10,0,8,63759,3403,9041,0,1256,1,2026-11-10T22:27:40.547Z,2026-11-10T22:28:18.806Z,10,9,1
3,3,T,pydantic-settings_889,pydantic/pydantic-settings,1,1,agent,A01,0,180.7,2.0,3.4,24,0,18,218079,21671,15219,3,2339,2,2026-11-10T22:27:41.676Z,2026-11-10T22:30:50.861Z,24,19,1
3,3,C,pydantic-settings_889,pydantic/pydantic-settings,1,1,agent,A01,0,16.8,2.0,3.5,8,0,6,44416,1903,7324,0,716,1,2026-11-10T22:27:50.510Z,2026-11-10T22:28:15.796Z,8,0,1
3,3,H,pydantic-settings_889,pydantic/pydantic-settings,1,1,agent,A01,0,83.7,2.0,3.6,9,0,7,44819,10053,6224,0,1117,1,2026-11-10T22:28:08.652Z,2026-11-10T22:29:40.760Z,9,8,1
3,3,F,pydantic-settings_889,pydantic/pydantic-settings,1,1,agent,A01,0,38.2,2.0,3.5,9,0,7,59803,4287,10011,0,1202,1,2026-11-10T22:28:15.797Z,2026-11-10T22:29:02.484Z,9,0,1
3,3,F,pydantic-settings_889,pydantic/pydantic-settings,2,1,agent,A01,0,28.6,2.0,3.6,10,0,8,71374,3270,10362,0,1273,1,2026-11-10T22:28:18.806Z,2026-11-10T22:28:56.071Z,10,0,1
3,3,H,pydantic-settings_889,pydantic/pydantic-settings,2,1,agent,A01,0,126.5,2.0,3.6,14,0,12,84017,15652,8892,0,1276,1,2026-11-10T22:28:23.015Z,2026-11-10T22:30:37.966Z,14,13,1
3,3,C,pydantic-settings_889,pydantic/pydantic-settings,2,1,agent,A01,0,35.7,2.0,3.5,8,0,6,57047,4291,10007,0,1347,1,2026-11-10T22:28:44.999Z,2026-11-10T22:29:29.283Z,8,0,1
3,3,T,pydantic-settings_889,pydantic/pydantic-settings,2,1,agent,A01,0,40.9,2.0,3.6,7,0,5,50286,5044,10221,0,1277,1,2026-11-10T22:28:56.072Z,2026-11-10T22:29:45.511Z,7,6,1
3,3,R,pydantic-settings_889,pydantic/pydantic-settings,2,1,agent,A01,0,33.0,2.0,3.6,8,0,6,55317,3998,9373,0,1644,1,2026-11-10T22:29:02.485Z,2026-11-10T22:29:44.006Z,8,7,1
3,3,H,pydantic-settings_889,pydantic/pydantic-settings,3,1,agent,A01,0,49.3,2.0,3.5,10,0,8,51510,6202,7073,0,1652,1,2026-11-10T22:29:12.206Z,2026-11-10T22:30:10.067Z,10,9,1
3,3,T,pydantic-settings_889,pydantic/pydantic-settings,3,1,agent,A01,0,21.3,2.0,3.5,6,0,4,34010,2668,7974,0,1077,1,2026-11-10T22:29:28.723Z,2026-11-10T22:29:58.620Z,6,5,1
3,3,R,pydantic-settings_889,pydantic/pydantic-settings,3,1,agent,A01,0,42.6,2.0,3.5,8,0,6,62777,5297,10831,0,1446,1,2026-11-10T22:29:29.284Z,2026-11-10T22:30:20.378Z,8,7,1
3,3,C,pydantic-settings_889,pydantic/pydantic-settings,3,1,agent,A01,0,33.3,2.0,3.6,8,0,6,55290,4072,9272,0,1496,1,2026-11-10T22:29:40.760Z,2026-11-10T22:30:22.829Z,8,0,1
3,3,F,pydantic-settings_889,pydantic/pydantic-settings,3,1,agent,A01,0,29.9,2.0,3.7,9,0,7,56709,3603,9131,0,1199,1,2026-11-10T22:29:44.007Z,2026-11-10T22:30:22.677Z,9,0,1
3,3,F,pydantic-settings_889,pydantic/pydantic-settings,4,1,agent,A01,0,99.9,2.0,3.5,19,0,15,160657,11679,15684,2,1191,1,2026-11-10T22:29:45.512Z,2026-11-10T22:31:33.798Z,19,0,1
3,3,C,pydantic-settings_889,pydantic/pydantic-settings,4,1,agent,A01,0,35.4,2.0,3.5,9,0,7,60165,4092,9664,0,1576,1,2026-11-10T22:29:58.620Z,2026-11-10T22:30:42.550Z,9,0,1
3,3,R,pydantic-settings_889,pydantic/pydantic-settings,4,1,agent,A01,0,50.1,2.0,3.6,10,0,8,84627,5681,13101,0,2084,1,2026-11-10T22:30:10.068Z,2026-11-10T22:31:08.790Z,10,9,1
3,3,T,pydantic-settings_889,pydantic/pydantic-settings,4,1,agent,A01,0,49.3,2.0,3.6,16,0,13,120913,5515,14760,1,1728,1,2026-11-10T22:30:20.379Z,2026-11-10T22:31:18.289Z,16,14,1
3,3,H,pydantic-settings_889,pydantic/pydantic-settings,4,1,agent,A01,0,111.3,2.0,3.6,11,0,8,63752,13002,7710,0,1151,1,2026-11-10T22:30:22.678Z,2026-11-10T22:32:22.635Z,11,10,1
3,3,C,tomlkit_660,python-poetry/tomlkit,1,1,agent,A00,1,35.0,1.9,3.2,14,0,10,84889,3836,8093,0,620,0,2026-11-10T22:30:22.830Z,2026-11-10T22:31:05.900Z,14,0,1
3,3,T,tomlkit_660,python-poetry/tomlkit,1,1,agent,A00,1,33.2,1.9,3.2,15,0,9,106682,3645,8964,0,620,0,2026-11-10T22:30:37.966Z,2026-11-10T22:31:19.440Z,15,11,1
3,3,R,tomlkit_660,python-poetry/tomlkit,1,1,agent,A00,1,20.2,1.9,3.3,9,0,7,59224,2246,8904,0,619,0,2026-11-10T22:30:42.550Z,2026-11-10T22:31:10.994Z,9,8,1
3,3,F,tomlkit_660,python-poetry/tomlkit,1,1,agent,A01,0,45.2,1.9,3.2,17,0,14,149605,5204,12988,0,0,1,2026-11-10T22:30:50.861Z,2026-11-10T22:31:44.118Z,17,0,1
3,3,H,tomlkit_660,python-poetry/tomlkit,1,1,agent,A00,1,63.4,2.0,3.2,18,0,16,109487,7458,8146,0,620,0,2026-11-10T22:31:05.900Z,2026-11-10T22:32:17.600Z,18,17,1
3,3,H,tomlkit_660,python-poetry/tomlkit,2,1,agent,A01,0,100.5,1.9,3.4,23,0,21,169429,11899,10032,0,823,1,2026-11-10T22:31:08.790Z,2026-11-10T22:32:57.872Z,23,22,1
3,3,F,tomlkit_660,python-poetry/tomlkit,2,1,agent,A01,0,28.7,1.9,3.2,15,0,13,98119,3324,9046,0,463,1,2026-11-10T22:31:10.994Z,2026-11-10T22:31:48.111Z,15,0,1
3,3,R,tomlkit_660,python-poetry/tomlkit,2,1,agent,A00,1,30.2,1.9,3.2,13,0,9,85557,3513,8905,0,620,0,2026-11-10T22:31:18.290Z,2026-11-10T22:31:56.756Z,13,12,1
3,3,T,tomlkit_660,python-poetry/tomlkit,2,1,agent,A01,0,24.5,1.9,3.2,12,0,10,78909,2796,8844,0,500,1,2026-11-10T22:31:19.440Z,2026-11-10T22:31:52.088Z,12,11,1
3,3,C,tomlkit_660,python-poetry/tomlkit,2,1,agent,A00,1,24.5,1.9,3.2,17,0,15,153570,2770,12801,0,620,0,2026-11-10T22:31:33.799Z,2026-11-10T22:32:06.254Z,17,0,1
3,3,F,tomlkit_660,python-poetry/tomlkit,3,1,agent,A00,1,24.0,1.9,3.2,11,0,9,72407,2744,9322,0,620,0,2026-11-10T22:31:44.119Z,2026-11-10T22:32:16.421Z,11,0,1
3,3,R,tomlkit_660,python-poetry/tomlkit,3,1,agent,A00,1,40.1,1.9,3.2,19,0,16,142856,4586,14755,1,620,0,2026-11-10T22:31:48.112Z,2026-11-10T22:32:36.396Z,19,17,1
3,3,T,tomlkit_660,python-poetry/tomlkit,3,1,agent,A00,1,24.9,1.9,3.2,11,0,9,77175,2784,10021,0,620,0,2026-11-10T22:31:52.089Z,2026-11-10T22:32:25.143Z,11,10,1
3,3,H,tomlkit_660,python-poetry/tomlkit,3,1,agent,A00,1,52.2,1.9,3.4,18,0,11,134060,6041,9729,0,620,0,2026-11-10T22:31:56.757Z,2026-11-10T22:32:57.417Z,18,12,1
3,3,C,tomlkit_660,python-poetry/tomlkit,3,1,agent,A00,1,25.7,1.9,3.2,16,0,14,153714,2879,14117,0,620,0,2026-11-10T22:32:06.254Z,2026-11-10T22:32:40.154Z,16,0,1
3,3,C,tomlkit_660,python-poetry/tomlkit,4,1,agent,A00,1,31.2,1.9,3.3,15,0,10,93691,3556,8331,0,620,0,2026-11-10T22:32:16.421Z,2026-11-10T22:32:56.093Z,15,0,1
3,3,H,tomlkit_660,python-poetry/tomlkit,4,1,agent,A01,0,88.8,2.0,3.2,29,0,21,182380,10306,8483,0,429,1,2026-11-10T22:32:17.601Z,2026-11-10T22:33:54.511Z,29,22,1
3,3,T,tomlkit_660,python-poetry/tomlkit,4,1,agent,A00,1,26.1,1.9,3.4,14,0,12,113610,2959,11775,0,620,0,2026-11-10T22:32:22.636Z,2026-11-10T22:32:57.300Z,14,13,1
3,3,R,tomlkit_660,python-poetry/tomlkit,4,1,agent,A00,1,21.7,1.9,3.3,12,0,10,72979,2500,7888,0,620,0,2026-11-10T22:32:25.144Z,2026-11-10T22:32:55.240Z,12,11,1
3,3,F,tomlkit_660,python-poetry/tomlkit,4,1,agent,A00,1,19.0,1.9,3.3,10,0,8,62880,2178,8687,0,620,0,2026-11-10T22:32:36.396Z,2026-11-10T22:33:03.628Z,10,0,1
3,3,F,tomlkit_498,python-poetry/tomlkit,1,1,agent,A01,0,161.1,1.9,3.6,34,0,28,328272,18135,15106,3,1223,1,2026-11-10T22:32:40.155Z,2026-11-10T22:35:29.735Z,34,0,1
3,3,T,tomlkit_498,python-poetry/tomlkit,1,1,agent,A01,0,83.7,2.0,3.6,18,0,13,134466,9495,15252,1,454,1,2026-11-10T22:32:55.241Z,2026-11-10T22:34:27.787Z,18,16,1
3,3,H,tomlkit_498,python-poetry/tomlkit,1,1,agent,A01,0,157.4,2.0,4.1,18,0,15,140086,17558,15056,1,461,1,2026-11-10T22:32:56.093Z,2026-11-10T22:35:42.871Z,18,16,1
3,3,C,tomlkit_498,python-poetry/tomlkit,1,1,agent,A18,0,104.5,2.0,3.1,13,1,13,163956,11831,22704,0,779,2,2026-11-10T22:32:57.301Z,2026-11-10T22:34:49.795Z,13,5,1
3,3,R,tomlkit_498,python-poetry/tomlkit,1,1,agent,A01,0,88.0,2.0,3.6,13,0,10,131293,9922,16424,0,759,1,2026-11-10T22:32:57.418Z,2026-11-10T22:34:33.930Z,13,12,1
3,3,R,tomlkit_498,python-poetry/tomlkit,2,1,agent,A01,0,81.5,2.0,4.2,23,0,19,194550,9167,15932,2,875,1,2026-11-10T22:32:57.873Z,2026-11-10T22:34:28.567Z,23,20,1
3,3,C,tomlkit_498,python-poetry/tomlkit,2,1,agent,A01,0,51.3,1.9,3.0,13,0,11,156411,5862,18649,0,510,1,2026-11-10T22:33:03.629Z,2026-11-10T22:34:02.707Z,13,5,1
3,3,H,tomlkit_498,python-poetry/tomlkit,2,1,agent,A01,0,130.6,1.9,3.1,9,0,6,64676,14369,12412,0,0,1,2026-11-10T22:33:54.512Z,2026-11-10T22:36:13.076Z,9,8,1
3,3,T,tomlkit_498,python-poetry/tomlkit,2,1,agent,A01,0,52.2,1.9,3.1,9,0,7,78028,5784,12938,0,415,1,2026-11-10T22:34:02.707Z,2026-11-10T22:35:02.782Z,9,8,1
3,3,F,tomlkit_498,python-poetry/tomlkit,2,1,agent,A01,0,158.1,1.9,3.1,31,0,26,299718,17371,15428,2,634,1,2026-11-10T22:34:27.788Z,2026-11-10T22:37:13.919Z,31,0,1
3,3,H,tomlkit_498,python-poetry/tomlkit,3,1,agent,A01,0,145.1,1.9,3.2,13,0,10,96525,16018,10811,0,964,1,2026-11-10T22:34:28.568Z,2026-11-10T22:37:01.720Z,13,12,1
3,3,C,tomlkit_498,python-poetry/tomlkit,3,1,agent,A01,0,63.1,1.9,3.2,18,0,15,236001,6707,22764,0,1279,1,2026-11-10T22:34:33.931Z,2026-11-10T22:35:45.024Z,18,8,1
3,3,R,tomlkit_498,python-poetry/tomlkit,3,1,agent,A01,0,72.4,1.9,3.1,27,0,23,251253,7696,15614,2,951,1,2026-11-10T22:34:49.796Z,2026-11-10T22:36:10.071Z,27,24,1
3,3,T,tomlkit_498,python-poetry/tomlkit,3,1,agent,A01,0,87.8,1.9,3.1,23,0,19,193432,9471,15681,2,1348,1,2026-11-10T22:35:02.783Z,2026-11-10T22:36:38.523Z,23,20,1
3,3,F,tomlkit_498,python-poetry/tomlkit,3,1,agent,A01,0,144.9,1.9,3.6,21,0,18,205289,16637,14658,1,970,1,2026-11-10T22:35:29.736Z,2026-11-10T22:38:03.078Z,21,0,1
3,3,F,tomlkit_498,python-poetry/tomlkit,4,1,agent,A01,0,87.3,1.9,3.1,28,0,22,245886,9714,16105,2,0,1,2026-11-10T22:35:42.871Z,2026-11-10T22:37:18.169Z,28,0,1
3,3,T,tomlkit_498,python-poetry/tomlkit,4,1,agent,A01,0,73.6,1.9,3.1,12,0,9,101088,8172,16051,1,630,1,2026-11-10T22:35:45.025Z,2026-11-10T22:37:06.504Z,12,10,1
3,3,R,tomlkit_498,python-poetry/tomlkit,4,1,agent,A01,0,102.9,1.9,3.1,26,0,22,223021,11890,14961,2,568,1,2026-11-10T22:36:10.072Z,2026-11-10T22:38:00.999Z,26,23,1
3,3,C,tomlkit_498,python-poetry/tomlkit,4,1,agent,A01,0,51.2,1.9,3.1,14,0,12,139971,5592,15308,0,1097,1,2026-11-10T22:36:13.077Z,2026-11-10T22:37:12.342Z,14,4,1
3,3,H,tomlkit_498,python-poetry/tomlkit,4,1,agent,A01,0,137.5,1.9,3.8,21,0,15,183344,16598,14357,1,823,1,2026-11-10T22:36:38.523Z,2026-11-10T22:39:04.647Z,21,16,1
3,3,T,pydantic-settings_1076,pydantic/pydantic-settings,1,1,agent,A01,0,35.9,2.0,4.1,10,0,7,73452,4332,10761,0,1097,1,2026-11-10T22:37:01.721Z,2026-11-10T22:37:46.612Z,10,8,1
3,3,F,pydantic-settings_1076,pydantic/pydantic-settings,1,1,agent,A01,0,37.2,2.0,4.1,7,0,3,50086,4541,9546,0,948,1,2026-11-10T22:37:06.504Z,2026-11-10T22:37:52.786Z,7,0,1
3,3,H,pydantic-settings_1076,pydantic/pydantic-settings,1,1,agent,A01,0,66.6,2.0,4.2,10,0,8,62711,8107,7948,0,767,1,2026-11-10T22:37:12.342Z,2026-11-10T22:38:28.259Z,10,9,1
3,3,C,pydantic-settings_1076,pydantic/pydantic-settings,1,1,agent,A01,0,42.3,2.0,4.3,9,0,6,60004,5040,9654,0,575,1,2026-11-10T22:37:13.920Z,2026-11-10T22:38:05.611Z,9,0,1
3,3,R,pydantic-settings_1076,pydantic/pydantic-settings,1,1,agent,A01,0,36.8,2.0,4.3,8,0,4,43395,4357,7263,0,969,1,2026-11-10T22:37:18.170Z,2026-11-10T22:38:04.255Z,8,7,1
3,3,R,pydantic-settings_1076,pydantic/pydantic-settings,2,1,agent,A01,0,30.1,2.0,4.1,6,0,4,36726,3665,8475,0,993,1,2026-11-10T22:37:46.612Z,2026-11-10T22:38:25.882Z,6,5,1
3,3,C,pydantic-settings_1076,pydantic/pydantic-settings,2,1,agent,A01,0,33.1,2.0,4.1,8,0,4,44567,4082,7673,0,707,1,2026-11-10T22:37:52.786Z,2026-11-10T22:38:34.855Z,8,0,1
3,3,H,pydantic-settings_1076,pydantic/pydantic-settings,2,1,agent,A01,0,41.4,2.1,4.1,7,0,5,41214,4943,7067,0,707,1,2026-11-10T22:38:01.000Z,2026-11-10T22:38:51.698Z,7,6,1
3,3,F,pydantic-settings_1076,pydantic/pydantic-settings,2,1,agent,A01,0,40.5,2.0,4.2,8,0,4,46587,4827,8580,0,942,1,2026-11-10T22:38:03.079Z,2026-11-10T22:38:52.968Z,8,0,1
3,3,T,pydantic-settings_1076,pydantic/pydantic-settings,2,1,agent,A01,0,40.2,2.0,4.3,10,0,6,72281,4770,10566,0,887,1,2026-11-10T22:38:04.256Z,2026-11-10T22:38:53.951Z,10,6,1
3,3,R,pydantic-settings_1076,pydantic/pydantic-settings,3,1,agent,A01,0,44.9,2.0,4.2,9,0,5,56195,5424,9379,0,1250,1,2026-11-10T22:38:05.612Z,2026-11-10T22:38:59.710Z,9,8,1
3,3,F,pydantic-settings_1076,pydantic/pydantic-settings,3,1,agent,A01,0,37.1,2.0,4.1,8,0,4,46169,4566,8162,0,917,1,2026-11-10T22:38:25.883Z,2026-11-10T22:39:12.166Z,8,0,1
3,3,T,pydantic-settings_1076,pydantic/pydantic-settings,3,1,agent,A01,0,38.2,2.0,4.2,8,0,4,44441,4741,7963,0,928,1,2026-11-10T22:38:28.259Z,2026-11-10T22:39:15.751Z,8,4,1
3,3,H,pydantic-settings_1076,pydantic/pydantic-settings,3,1,agent,A01,0,42.9,2.0,4.1,8,0,4,49522,5414,7525,0,869,1,2026-11-10T22:38:34.856Z,2026-11-10T22:39:26.759Z,8,4,1
3,3,C,pydantic-settings_1076,pydantic/pydantic-settings,3,1,agent,A01,0,37.9,2.0,4.1,10,0,6,66613,4821,9131,0,999,1,2026-11-10T22:38:51.699Z,2026-11-10T22:39:39.032Z,10,0,1
3,3,C,pydantic-settings_1076,pydantic/pydantic-settings,4,1,agent,A01,0,32.8,2.0,4.1,8,0,4,46227,4180,7982,0,999,1,2026-11-10T22:38:52.968Z,2026-11-10T22:39:34.847Z,8,0,1
3,3,H,pydantic-settings_1076,pydantic/pydantic-settings,4,1,agent,A18,0,243.3,2.0,4.0,7,1,3,59304,27550,21743,1,731,1,2026-11-10T22:38:53.952Z,2026-11-10T22:43:06.357Z,7,3,1
3,3,T,pydantic-settings_1076,pydantic/pydantic-settings,4,1,agent,A01,0,30.9,2.0,4.2,8,0,5,54853,3897,9389,0,707,1,2026-11-10T22:38:59.710Z,2026-11-10T22:39:39.784Z,8,6,1
3,3,F,pydantic-settings_1076,pydantic/pydantic-settings,4,1,agent,A01,0,41.9,2.0,4.1,9,0,5,69865,5162,11209,0,1097,1,2026-11-10T22:39:04.648Z,2026-11-10T22:39:55.694Z,9,0,1
3,3,R,pydantic-settings_1076,pydantic/pydantic-settings,4,1,agent,A01,0,33.5,2.0,4.2,7,0,4,38118,4063,7632,0,767,1,2026-11-10T22:39:12.167Z,2026-11-10T22:39:55.044Z,7,6,1
3,3,T,packaging_1313,pypa/packaging,1,1,agent,A01,0,172.4,2.3,2.7,31,0,27,328328,19148,17239,1,5604,4,2026-11-10T22:39:15.751Z,2026-11-10T22:42:16.104Z,31,28,1
3,3,H,packaging_1313,pypa/packaging,1,1,agent,A01,0,99.7,1.8,35.3,22,0,19,186736,11224,15620,1,2008,1,2026-11-10T22:39:26.760Z,2026-11-10T22:41:46.525Z,22,20,1
3,3,C,packaging_1313,pypa/packaging,1,1,agent,A18,0,110.6,1.8,2.8,19,1,17,259485,12226,24312,0,2115,4,2026-11-10T22:39:34.847Z,2026-11-10T22:41:33.204Z,19,8,1
3,3,R,packaging_1313,pypa/packaging,1,1,agent,A01,0,79.7,1.8,4.9,13,0,10,110056,7926,15088,1,1180,1,2026-11-10T22:39:39.032Z,2026-11-10T22:41:08.331Z,13,11,1
3,3,F,packaging_1313,pypa/packaging,1,1,agent,A01,0,138.8,1.8,4.8,27,0,21,232809,15026,15485,2,4645,1,2026-11-10T22:39:39.784Z,2026-11-10T22:42:08.129Z,27,0,1
3,3,F,packaging_1313,pypa/packaging,2,1,agent,A01,0,106.8,1.8,5.0,16,0,12,138099,11555,14849,1,1204,1,2026-11-10T22:39:55.044Z,2026-11-10T22:41:51.795Z,16,0,1
3,3,R,packaging_1313,pypa/packaging,2,1,agent,A01,0,103.3,1.8,4.9,17,0,13,130334,11060,14524,1,0,1,2026-11-10T22:39:55.694Z,2026-11-10T22:41:48.791Z,17,15,1
3,3,C,packaging_1313,pypa/packaging,2,1,agent,A01,0,81.7,1.8,4.9,17,0,15,224492,7583,18989,0,1485,1,2026-11-10T22:41:08.332Z,2026-11-10T22:42:39.635Z,17,8,1
3,3,H,packaging_1313,pypa/packaging,2,1,agent,A01,0,193.8,1.8,5.1,35,0,28,313651,21089,14704,2,2766,1,2026-11-10T22:41:33.204Z,2026-11-10T22:44:56.976Z,35,32,1
3,3,T,packaging_1313,pypa/packaging,2,1,agent,A01,0,96.3,1.8,2.7,17,0,13,142785,10375,15256,1,1609,4,2026-11-10T22:41:46.526Z,2026-11-10T22:43:30.447Z,17,15,1
3,3,H,packaging_1313,pypa/packaging,3,1,agent,A01,0,248.9,1.8,45.4,34,0,28,305255,27891,14665,2,1013,1,2026-11-10T22:41:48.791Z,2026-11-10T22:46:48.009Z,34,31,1
3,3,T,packaging_1313,pypa/packaging,3,1,agent,A01,0,122.9,1.8,2.7,21,0,18,170748,13295,15016,1,1876,4,2026-11-10T22:41:51.795Z,2026-11-10T22:44:02.128Z,21,19,1
3,3,C,packaging_1313,pypa/packaging,3,1,agent,A18,0,86.0,1.8,4.9,14,1,13,184793,9162,24473,0,4320,1,2026-11-10T22:42:08.130Z,2026-11-10T22:43:43.628Z,14,5,1
3,3,F,packaging_1313,pypa/packaging,3,1,agent,A01,0,121.9,1.8,2.7,28,0,25,255644,13271,15365,1,2083,4,2026-11-10T22:42:16.105Z,2026-11-10T22:44:25.430Z,28,0,1
3,3,R,packaging_1313,pypa/packaging,3,1,agent,A01,0,152.6,1.8,2.7,24,0,20,204919,16714,14839,2,50388,4,2026-11-10T22:42:39.636Z,2026-11-10T22:45:19.755Z,24,21,1
3,3,R,packaging_1313,pypa/packaging,4,1,agent,A01,0,162.0,1.8,2.7,31,0,27,309681,18261,16940,2,2576,4,2026-11-10T22:43:06.358Z,2026-11-10T22:45:55.902Z,31,28,1
3,3,F,packaging_1313,pypa/packaging,4,1,agent,A01,0,91.6,1.8,4.9,17,0,13,168837,10055,16045,1,2745,1,2026-11-10T22:43:30.447Z,2026-11-10T22:45:11.763Z,17,0,1
3,3,C,packaging_1313,pypa/packaging,4,1,agent,A01,0,79.3,1.8,2.7,16,0,14,174205,8787,17334,0,4145,4,2026-11-10T22:43:43.629Z,2026-11-10T22:45:10.559Z,16,3,1
3,3,T,packaging_1313,pypa/packaging,4,1,agent,A01,0,120.6,1.8,5.1,21,0,16,210833,12787,14959,1,0,1,2026-11-10T22:44:02.128Z,2026-11-10T22:46:12.653Z,21,19,1
3,3,H,packaging_1313,pypa/packaging,4,1,agent,A01,0,186.2,1.8,4.8,30,0,24,274628,21888,15233,1,3028,1,2026-11-10T22:44:25.431Z,2026-11-10T22:47:41.206Z,30,27,1
3,3,T,packaging_1278,pypa/packaging,1,1,agent,A01,0,32.2,1.8,5.6,9,0,7,56734,3631,10422,0,495,1,2026-11-10T22:44:56.977Z,2026-11-10T22:45:39.453Z,9,8,1
3,3,H,packaging_1278,pypa/packaging,1,1,agent,A01,0,49.8,1.8,5.8,11,0,9,63527,5900,9009,0,495,1,2026-11-10T22:45:10.560Z,2026-11-10T22:46:11.028Z,11,10,1
3,3,R,packaging_1278,pypa/packaging,1,1,agent,A01,0,18.4,1.8,5.7,7,0,5,45978,2237,8432,0,495,1,2026-11-10T22:45:11.763Z,2026-11-10T22:45:40.602Z,7,6,1
3,3,F,packaging_1278,pypa/packaging,1,1,agent,A01,0,34.0,1.8,5.8,11,0,7,85728,3715,11416,0,495,1,2026-11-10T22:45:19.755Z,2026-11-10T22:46:04.234Z,11,0,1
3,3,C,packaging_1278,pypa/packaging,1,1,agent,A01,0,27.9,1.8,6.1,8,0,6,59295,3169,11210,0,495,1,2026-11-10T22:45:39.454Z,2026-11-10T22:46:18.315Z,8,0,1
3,3,C,packaging_1278,pypa/packaging,2,1,agent,A01,0,22.5,1.8,5.9,8,0,6,50727,2275,9099,0,495,1,2026-11-10T22:45:40.603Z,2026-11-10T22:46:13.858Z,8,0,1
3,3,F,packaging_1278,pypa/packaging,2,1,agent,A01,0,15.7,1.8,5.9,8,0,6,45965,1490,8065,0,495,1,2026-11-10T22:45:55.903Z,2026-11-10T22:46:22.392Z,8,0,1
3,3,R,packaging_1278,pypa/packaging,2,1,agent,A01,0,22.1,1.8,5.8,8,0,6,51897,2316,9302,0,495,1,2026-11-10T22:46:04.235Z,2026-11-10T22:46:37.135Z,8,7,1
3,3,H,packaging_1278,pypa/packaging,2,1,agent,A01,0,56.9,1.9,5.8,8,0,6,50467,6603,8442,0,504,1,2026-11-10T22:46:11.028Z,2026-11-10T22:47:18.702Z,8,7,1
3,3,T,packaging_1278,pypa/packaging,2,1,agent,A01,0,17.6,1.9,5.8,8,0,6,47470,1670,8457,0,495,1,2026-11-10T22:46:12.653Z,2026-11-10T22:46:41.345Z,8,7,1
3,3,R,packaging_1278,pypa/packaging,3,1,agent,A01,0,21.6,1.9,5.9,7,0,5,50191,2451,9126,0,495,1,2026-11-10T22:46:13.858Z,2026-11-10T22:46:46.358Z,7,6,1
3,3,T,packaging_1278,pypa/packaging,3,1,agent,A01,0,31.7,1.8,5.5,8,0,6,60931,3510,11484,0,495,1,2026-11-10T22:46:18.316Z,2026-11-10T22:47:00.393Z,8,7,1
3,3,H,packaging_1278,pypa/packaging,3,1,agent,A01,0,43.6,1.8,5.8,9,0,7,51113,4971,8415,0,504,1,2026-11-10T22:46:22.392Z,2026-11-10T22:47:16.649Z,9,8,1
3,3,F,packaging_1278,pypa/packaging,3,1,agent,A01,0,60.7,1.9,17.2,15,0,10,138458,6892,16913,1,578,1,2026-11-10T22:46:37.135Z,2026-11-10T22:48:00.049Z,15,0,1
3,3,C,packaging_1278,pypa/packaging,3,1,agent,A01,0,134.3,1.8,5.7,14,0,11,115575,3708,10619,0,495,1,2026-11-10T22:46:41.346Z,2026-11-10T22:49:06.295Z,14,0,1
3,3,C,packaging_1278,pypa/packaging,4,1,agent,A01,0,16.5,1.8,5.7,8,0,6,45912,1882,7237,0,495,1,2026-11-10T22:46:46.358Z,2026-11-10T22:47:13.443Z,8,0,1
3,3,F,packaging_1278,pypa/packaging,4,1,agent,A01,0,21.6,1.8,5.8,9,0,7,63899,2115,10463,0,495,1,2026-11-10T22:46:48.010Z,2026-11-10T22:47:20.259Z,9,0,1
3,3,H,packaging_1278,pypa/packaging,4,1,agent,A05,0,300.0,1.8,16.9,36,1,28,249077,28230,14829,3,578,1,2026-11-10T22:47:00.394Z,2026-11-10T22:52:22.046Z,36,32,1
3,3,T,packaging_1278,pypa/packaging,4,1,agent,A01,0,28.9,1.9,5.9,10,0,8,64795,2964,9689,0,495,1,2026-11-10T22:47:13.444Z,2026-11-10T22:47:53.105Z,10,9,1
3,3,R,packaging_1278,pypa/packaging,4,1,agent,A01,0,24.6,1.8,5.8,8,0,6,64568,2373,12446,0,495,1,2026-11-10T22:47:16.649Z,2026-11-10T22:47:52.153Z,8,7,1
3,3,R,tomlkit_532,python-poetry/tomlkit,1,1,agent,A01,0,34.7,1.9,3.2,13,0,9,125481,3925,14290,0,455,1,2026-11-10T22:47:18.703Z,2026-11-10T22:48:01.775Z,13,12,1
3,3,C,tomlkit_532,python-poetry/tomlkit,1,1,agent,A01,0,47.1,1.9,3.1,18,0,9,122529,5544,9617,0,455,1,2026-11-10T22:47:20.260Z,2026-11-10T22:48:15.310Z,18,0,1
3,3,T,tomlkit_532,python-poetry/tomlkit,1,1,agent,A01,0,36.3,2.0,3.1,13,0,11,107490,4358,12951,0,572,1,2026-11-10T22:47:41.207Z,2026-11-10T22:48:25.685Z,13,12,1
3,3,F,tomlkit_532,python-poetry/tomlkit,1,1,agent,A01,0,49.1,1.9,3.1,13,0,11,119084,5950,13691,0,881,1,2026-11-10T22:47:52.153Z,2026-11-10T22:48:49.455Z,13,0,1
3,3,H,tomlkit_532,python-poetry/tomlkit,1,1,agent,A01,0,43.3,1.9,3.1,8,0,6,44977,5334,7475,0,608,1,2026-11-10T22:47:53.106Z,2026-11-10T22:48:44.597Z,8,7,1
3,3,H,tomlkit_532,python-poetry/tomlkit,2,1,agent,A01,0,57.1,1.9,3.1,10,0,8,47683,6841,5902,0,723,1,2026-11-10T22:48:00.049Z,2026-11-10T22:49:05.332Z,10,9,1
3,3,F,tomlkit_532,python-poetry/tomlkit,2,1,agent,A01,0,25.2,1.9,3.1,8,0,6,47404,2949,8556,0,586,1,2026-11-10T22:48:01.776Z,2026-11-10T22:48:35.073Z,8,0,1
3,3,T,tomlkit_532,python-poetry/tomlkit,2,1,agent,A01,0,49.7,1.9,3.1,12,0,7,88352,5938,10433,0,586,1,2026-11-10T22:48:15.311Z,2026-11-10T22:49:13.017Z,12,7,1
3,3,C,tomlkit_532,python-poetry/tomlkit,2,1,agent,A01,0,140.4,1.9,4.0,28,0,23,337258,16505,18661,0,1516,1,2026-11-10T22:48:25.685Z,2026-11-10T22:50:55.010Z,28,15,1
3,3,R,tomlkit_532,python-poetry/tomlkit,2,1,agent,A01,0,41.0,1.9,3.1,7,0,5,48539,4785,10217,0,890,1,2026-11-10T22:48:35.074Z,2026-11-10T22:49:23.962Z,7,6,1
3,3,F,tomlkit_532,python-poetry/tomlkit,3,1,agent,A01,0,67.5,1.9,3.1,18,0,15,141042,7797,15090,1,798,1,2026-11-10T22:48:44.598Z,2026-11-10T22:49:59.890Z,18,0,1
3,3,R,tomlkit_532,python-poetry/tomlkit,3,1,agent,A01,0,52.8,1.9,3.1,14,0,11,119008,6138,14370,1,579,1,2026-11-10T22:48:49.456Z,2026-11-10T22:49:50.316Z,14,12,1
3,3,T,tomlkit_532,python-poetry/tomlkit,3,1,agent,A01,0,39.2,1.9,3.2,19,0,17,157363,4423,11768,0,605,1,2026-11-10T22:49:05.333Z,2026-11-10T22:49:52.822Z,19,18,1
3,3,C,tomlkit_532,python-poetry/tomlkit,3,1,agent,A01,0,33.5,1.9,3.1,9,0,7,59022,3850,9658,0,484,1,2026-11-10T22:49:06.296Z,2026-11-10T22:49:47.818Z,9,0,1
3,3,H,tomlkit_532,python-poetry/tomlkit,3,1,agent,A01,0,113.1,1.9,3.1,26,0,24,205374,13241,11145,0,571,1,2026-11-10T22:49:13.018Z,2026-11-10T22:51:14.192Z,26,25,1
3,3,H,tomlkit_532,python-poetry/tomlkit,4,1,agent,A01,0,109.8,1.9,3.1,11,0,9,81664,12948,10392,0,997,1,2026-11-10T22:49:23.962Z,2026-11-10T22:51:21.727Z,11,10,1
3,3,C,tomlkit_532,python-poetry/tomlkit,4,1,agent,A01,0,69.4,1.9,3.1,17,0,13,178745,8074,16016,0,904,1,2026-11-10T22:49:47.818Z,2026-11-10T22:51:05.323Z,17,6,1
3,3,T,tomlkit_532,python-poetry/tomlkit,4,1,agent,A01,0,58.1,1.9,3.2,11,0,6,69287,6764,8974,0,610,1,2026-11-10T22:49:50.317Z,2026-11-10T22:50:56.606Z,11,6,1
3,3,R,tomlkit_532,python-poetry/tomlkit,4,1,agent,A01,0,58.7,1.9,3.2,14,0,11,98821,6847,14432,1,856,1,2026-11-10T22:49:52.822Z,2026-11-10T22:50:59.712Z,14,12,1
3,3,F,tomlkit_532,python-poetry/tomlkit,4,1,agent,A01,0,50.8,1.9,3.2,10,0,7,76548,5915,11706,0,878,1,2026-11-10T22:49:59.890Z,2026-11-10T22:50:58.758Z,10,0,1
3,3,R,packaging_1302,pypa/packaging,1,1,agent,A00,1,40.6,1.9,3.2,14,0,11,118919,4677,14388,1,1006,0,2026-11-10T22:50:55.010Z,2026-11-10T22:51:43.695Z,14,12,1
3,3,F,packaging_1302,pypa/packaging,1,1,agent,A00,1,33.4,1.8,3.1,15,0,13,135547,3860,13477,0,1006,0,2026-11-10T22:50:56.607Z,2026-11-10T22:51:38.085Z,15,0,1
3,3,T,packaging_1302,pypa/packaging,1,1,agent,A01,0,35.7,1.8,3.2,13,0,11,112473,4112,12369,0,1059,1,2026-11-10T22:50:58.758Z,2026-11-10T22:51:42.694Z,13,12,1
3,3,H,packaging_1302,pypa/packaging,1,1,agent,A01,0,44.2,1.8,3.2,11,0,9,61855,5315,7289,0,1059,1,2026-11-10T22:50:59.712Z,2026-11-10T22:51:52.012Z,11,10,1
3,3,C,packaging_1302,pypa/packaging,1,1,agent,A01,0,35.1,1.8,3.2,14,0,12,116445,4080,11870,0,1059,1,2026-11-10T22:51:05.323Z,2026-11-10T22:51:48.406Z,14,0,1
3,3,C,packaging_1302,pypa/packaging,2,1,agent,A01,0,28.6,1.8,3.2,10,0,8,74972,3338,10036,0,1059,1,2026-11-10T22:51:14.192Z,2026-11-10T22:51:50.859Z,10,0,1
3,3,H,packaging_1302,pypa/packaging,2,1,agent,A01,0,25.0,1.8,3.4,11,0,9,52498,2948,6264,0,751,1,2026-11-10T22:51:21.728Z,2026-11-10T22:51:55.029Z,11,10,1
3,3,T,packaging_1302,pypa/packaging,2,1,agent,A01,0,25.6,1.8,3.1,10,0,8,74335,3066,9913,0,1059,1,2026-11-10T22:51:38.086Z,2026-11-10T22:52:11.734Z,10,9,1
3,3,F,packaging_1302,pypa/packaging,2,1,agent,A00,1,52.2,1.8,3.2,20,0,17,167226,5994,15448,1,1339,0,2026-11-10T22:51:42.695Z,2026-11-10T22:52:42.964Z,20,0,1
3,3,R,packaging_1302,pypa/packaging,2,1,agent,A00,1,49.1,1.8,3.2,16,0,11,119036,5603,14443,1,1006,0,2026-11-10T22:51:43.696Z,2026-11-10T22:52:40.946Z,16,14,1
3,3,F,packaging_1302,pypa/packaging,3,1,agent,A01,0,40.4,1.8,3.1,14,0,10,114710,4580,11718,0,1059,1,2026-11-10T22:51:48.406Z,2026-11-10T22:52:36.941Z,14,0,1
3,3,H,packaging_1302,pypa/packaging,3,1,agent,A01,0,39.2,1.8,3.4,10,0,8,57862,4427,7210,0,988,1,2026-11-10T22:51:50.860Z,2026-11-10T22:52:38.342Z,10,9,1
3,3,T,packaging_1302,pypa/packaging,3,1,agent,A00,1,34.0,1.8,3.1,14,0,12,118194,3822,11895,0,1006,0,2026-11-10T22:51:52.012Z,2026-11-10T22:52:33.882Z,14,13,1
3,3,R,packaging_1302,pypa/packaging,3,1,agent,A00,1,127.4,1.8,3.2,32,0,28,312161,14610,15830,2,1006,0,2026-11-10T22:51:55.030Z,2026-11-10T22:54:10.333Z,32,29,1
3,3,C,packaging_1302,pypa/packaging,3,1,agent,A00,1,42.8,1.8,3.1,16,0,12,157493,4626,15547,0,1006,0,2026-11-10T22:52:11.735Z,2026-11-10T22:53:02.421Z,16,5,1
3,3,C,packaging_1302,pypa/packaging,4,1,agent,A00,1,35.5,1.8,3.2,14,0,12,107887,3918,11104,0,1006,0,2026-11-10T22:52:22.047Z,2026-11-10T22:53:05.728Z,14,0,1
3,3,R,packaging_1302,pypa/packaging,4,1,agent,A01,0,20.5,1.9,3.3,10,0,8,61048,2190,8261,0,733,1,2026-11-10T22:52:33.883Z,2026-11-10T22:53:02.722Z,10,9,1
3,3,T,packaging_1302,pypa/packaging,4,1,agent,A00,1,27.3,1.8,3.1,12,0,10,81478,3052,9062,0,1006,0,2026-11-10T22:52:36.941Z,2026-11-10T22:53:12.454Z,12,11,1
3,3,H,packaging_1302,pypa/packaging,4,1,agent,A01,0,39.8,1.8,3.1,14,0,11,79772,4591,7638,0,1170,1,2026-11-10T22:52:38.343Z,2026-11-10T22:53:26.223Z,14,12,1
3,3,F,packaging_1302,pypa/packaging,4,1,agent,A01,0,42.6,1.8,3.3,16,0,14,127250,4896,12579,0,988,1,2026-11-10T22:52:40.946Z,2026-11-10T22:53:31.642Z,16,0,1
3,3,R,pydantic-settings_914,pydantic/pydantic-settings,1,1,agent,A01,0,21.1,2.0,3.5,7,0,5,40685,2424,7711,0,631,1,2026-11-10T22:52:42.964Z,2026-11-10T22:53:12.456Z,7,6,1
3,3,H,pydantic-settings_914,pydantic/pydantic-settings,1,1,agent,A01,0,30.8,2.1,3.5,10,0,6,52611,3493,6537,0,716,1,2026-11-10T22:53:02.422Z,2026-11-10T22:53:41.890Z,10,6,1
3,3,C,pydantic-settings_914,pydantic/pydantic-settings,1,1,agent,A01,0,33.5,2.0,3.5,9,0,5,53125,3873,8051,0,714,1,2026-11-10T22:53:02.723Z,2026-11-10T22:53:45.000Z,9,0,1
3,3,T,pydantic-settings_914,pydantic/pydantic-settings,1,1,agent,A01,0,25.9,2.0,3.4,9,0,7,54475,2886,8555,0,714,1,2026-11-10T22:53:05.729Z,2026-11-10T22:53:40.186Z,9,8,1
3,3,F,pydantic-settings_914,pydantic/pydantic-settings,1,1,agent,A01,0,43.8,2.0,3.4,16,0,10,148627,5032,12901,0,714,1,2026-11-10T22:53:12.455Z,2026-11-10T22:54:04.756Z,16,0,1
3,3,F,pydantic-settings_914,pydantic/pydantic-settings,2,1,agent,A01,0,25.4,2.0,3.5,11,0,6,62690,2866,6776,0,716,1,2026-11-10T22:53:12.457Z,2026-11-10T22:53:46.513Z,11,0,1
3,3,T,pydantic-settings_914,pydantic/pydantic-settings,2,1,agent,A01,0,32.8,2.0,3.5,11,0,6,66105,3790,7545,0,716,1,2026-11-10T22:53:26.224Z,2026-11-10T22:54:07.497Z,11,8,1
3,3,C,pydantic-settings_914,pydantic/pydantic-settings,2,1,agent,A01,0,18.6,2.0,3.4,7,0,5,39251,2124,7324,0,716,1,2026-11-10T22:53:31.642Z,2026-11-10T22:53:58.481Z,7,0,1
3,3,H,pydantic-settings_914,pydantic/pydantic-settings,2,1,agent,A01,0,41.1,2.1,3.5,13,0,8,70412,4756,6889,0,716,1,2026-11-10T22:53:40.186Z,2026-11-10T22:54:30.079Z,13,8,1
3,3,R,pydantic-settings_914,pydantic/pydantic-settings,2,1,agent,A01,0,112.6,2.0,3.4,24,0,20,224423,12753,15673,1,1323,1,2026-11-10T22:53:41.891Z,2026-11-10T22:55:43.048Z,24,22,1
3,3,R,pydantic-settings_914,pydantic/pydantic-settings,3,1,agent,A01,0,34.1,2.0,3.5,7,0,5,46449,4047,9410,0,631,1,2026-11-10T22:53:45.000Z,2026-11-10T22:54:27.675Z,7,6,1
3,3,C,pydantic-settings_914,pydantic/pydantic-settings,3,1,agent,A01,0,44.3,2.0,3.4,16,0,11,150323,5219,13542,0,716,1,2026-11-10T22:53:46.514Z,2026-11-10T22:54:39.222Z,16,0,1
3,3,F,pydantic-settings_914,pydantic/pydantic-settings,3,1,agent,A01,0,20.3,2.0,3.5,7,0,5,40133,2392,7550,0,660,1,2026-11-10T22:53:58.482Z,2026-11-10T22:54:27.377Z,7,0,1
3,3,H,pydantic-settings_914,pydantic/pydantic-settings,3,1,agent,A01,0,45.6,2.0,3.4,10,0,8,55676,5358,7963,0,716,1,2026-11-10T22:54:04.757Z,2026-11-10T22:54:58.870Z,10,9,1
3,3,T,pydantic-settings_914,pydantic/pydantic-settings,3,1,agent,A01,0,19.4,2.0,3.4,7,0,5,39743,2225,7593,0,716,1,2026-11-10T22:54:07.498Z,2026-11-10T22:54:35.389Z,7,6,1
3,3,T,pydantic-settings_914,pydantic/pydantic-settings,4,1,agent,A01,0,31.2,2.0,3.4,10,0,6,61032,3628,8160,0,1447,1,2026-11-10T22:54:10.334Z,2026-11-10T22:54:49.998Z,10,6,1
3,3,H,pydantic-settings_914,pydantic/pydantic-settings,4,1,agent,A01,0,34.9,2.0,3.4,10,0,6,51409,4011,6299,0,716,1,2026-11-10T22:54:27.378Z,2026-11-10T22:55:10.847Z,10,6,1
3,3,F,pydantic-settings_914,pydantic/pydantic-settings,4,1,agent,A01,0,35.2,2.0,3.5,9,0,5,54535,4051,8111,0,631,1,2026-11-10T22:54:27.675Z,2026-11-10T22:55:11.549Z,9,0,1
3,3,C,pydantic-settings_914,pydantic/pydantic-settings,4,1,agent,A01,0,22.2,2.0,3.4,9,0,7,49792,2517,8190,0,716,1,2026-11-10T22:54:30.079Z,2026-11-10T22:55:00.725Z,9,0,1
3,3,R,pydantic-settings_914,pydantic/pydantic-settings,4,1,agent,A01,0,29.7,2.0,3.5,11,0,9,82122,3389,10667,0,879,1,2026-11-10T22:54:35.389Z,2026-11-10T22:55:13.654Z,11,10,1
3,3,T,packaging_1311,pypa/packaging,1,1,agent,A01,0,145.8,1.8,27.7,34,0,28,318868,15867,15182,3,0,1,2026-11-10T22:54:39.223Z,2026-11-10T22:57:37.599Z,34,30,1
3,3,F,packaging_1311,pypa/packaging,1,1,agent,A01,0,83.5,1.8,28.0,22,0,18,203447,8691,15680,2,411,1,2026-11-10T22:54:49.999Z,2026-11-10T22:56:46.293Z,22,0,1
3,3,H,packaging_1311,pypa/packaging,1,1,agent,A01,0,129.9,1.8,39.8,25,0,22,230106,13577,18177,1,430,1,2026-11-10T22:54:58.870Z,2026-11-10T22:57:53.488Z,25,23,1
3,3,R,packaging_1311,pypa/packaging,1,1,agent,A01,0,99.8,1.8,28.1,32,0,27,289540,10526,15702,3,1265,1,2026-11-10T22:55:00.725Z,2026-11-10T22:57:13.305Z,32,28,1
3,3,C,packaging_1311,pypa/packaging,1,1,agent,A01,0,48.9,1.8,27.8,12,0,10,134836,5004,16115,0,751,1,2026-11-10T22:55:10.848Z,2026-11-10T22:56:32.561Z,12,5,1
3,3,C,packaging_1311,pypa/packaging,2,1,agent,A01,0,73.2,1.8,27.6,25,0,18,345033,7393,19763,0,544,1,2026-11-10T22:55:11.549Z,2026-11-10T22:56:57.316Z,25,13,1
3,3,R,packaging_1311,pypa/packaging,2,1,agent,A01,0,164.3,1.8,27.4,34,0,28,320233,17903,17142,4,1065,1,2026-11-10T22:55:13.654Z,2026-11-10T22:58:30.243Z,34,29,1
3,3,H,packaging_1311,pypa/packaging,2,1,agent,A01,0,73.2,1.8,28.0,16,0,12,119356,7725,9896,0,1004,1,2026-11-10T22:55:43.048Z,2026-11-10T22:57:28.980Z,16,12,1
3,3,F,packaging_1311,pypa/packaging,2,1,agent,A01,0,124.4,1.8,28.0,25,0,21,233909,13634,16045,2,465,1,2026-11-10T22:56:32.561Z,2026-11-10T22:59:09.887Z,25,0,1
3,3,T,packaging_1311,pypa/packaging,2,1,agent,A01,0,121.4,1.8,44.7,26,0,21,258005,12922,14916,2,476,1,2026-11-10T22:56:46.294Z,2026-11-10T22:59:37.249Z,26,22,1
3,3,T,packaging_1311,pypa/packaging,3,1,agent,A01,0,121.8,1.8,27.7,26,0,22,249082,13131,17028,2,1608,1,2026-11-10T22:56:57.316Z,2026-11-10T22:59:31.648Z,26,23,1
3,3,R,packaging_1311,pypa/packaging,3,1,agent,A01,0,130.1,1.8,3.7,33,0,28,339685,14083,16177,3,2043,2,2026-11-10T22:57:13.305Z,2026-11-10T22:59:31.845Z,33,29,1
3,3,F,packaging_1311,pypa/packaging,3,1,agent,A01,0,152.3,1.8,27.4,33,0,27,317573,16349,15426,2,1150,1,2026-11-10T22:57:28.981Z,2026-11-10T23:00:33.541Z,33,0,1
3,3,H,packaging_1311,pypa/packaging,3,1,agent,A05,0,300.0,1.8,,45,1,28,495061,33328,15073,1,0,-1,2026-11-10T22:57:37.600Z,2026-11-10T23:02:42.447Z,45,43,1
3,3,C,packaging_1311,pypa/packaging,3,1,agent,A01,0,63.1,1.8,29.2,19,0,17,201301,6500,18097,0,654,1,2026-11-10T22:57:53.489Z,2026-11-10T22:59:30.589Z,19,4,1
3,3,C,packaging_1311,pypa/packaging,4,1,agent,A18,0,66.4,1.8,29.3,13,1,12,164519,7235,22234,0,2192,1,2026-11-10T22:58:30.243Z,2026-11-10T23:00:10.711Z,13,4,1
3,3,H,packaging_1311,pypa/packaging,4,1,agent,A01,0,242.5,1.8,27.3,33,0,28,301142,27318,15992,1,1384,1,2026-11-10T22:59:09.888Z,2026-11-10T23:03:44.537Z,33,31,1
3,3,F,packaging_1311,pypa/packaging,4,1,agent,A01,0,97.8,1.8,3.3,23,0,19,207174,10963,14999,2,694,2,2026-11-10T22:59:30.590Z,2026-11-10T23:01:16.701Z,23,0,1
3,3,R,packaging_1311,pypa/packaging,4,1,agent,A01,0,136.4,1.8,90.7,33,0,28,298852,15281,14874,3,1854,1,2026-11-10T22:59:31.648Z,2026-11-10T23:03:23.688Z,33,29,1
3,3,T,packaging_1311,pypa/packaging,4,1,agent,A01,0,171.4,1.8,27.9,36,0,28,332812,19229,15106,4,2648,1,2026-11-10T22:59:31.846Z,2026-11-10T23:02:56.027Z,36,31,1
3,3,F,packaging_846,pypa/packaging,1,1,agent,A01,0,34.9,1.8,3.1,8,0,6,49246,3877,9425,0,6289,1,2026-11-10T22:59:37.250Z,2026-11-10T23:00:19.930Z,8,0,1
3,3,H,packaging_846,pypa/packaging,1,1,agent,A01,0,260.5,1.8,2.9,32,0,28,302162,29123,15119,1,5440,2,2026-11-10T23:00:10.712Z,2026-11-10T23:04:38.917Z,32,30,1
3,3,R,packaging_846,pypa/packaging,1,1,agent,A01,0,78.0,1.8,2.8,14,0,11,109224,8757,14802,1,3789,2,2026-11-10T23:00:19.931Z,2026-11-10T23:01:45.411Z,14,12,1
3,3,T,packaging_846,pypa/packaging,1,1,agent,A01,0,37.4,1.8,2.8,9,0,7,67059,4163,11842,0,2053,2,2026-11-10T23:00:33.542Z,2026-11-10T23:01:18.426Z,9,8,1
3,3,C,packaging_846,pypa/packaging,1,1,agent,A18,0,150.3,1.8,,12,1,8,145074,16730,24329,0,0,-1,2026-11-10T23:01:16.702Z,2026-11-10T23:03:51.854Z,12,3,1
3,3,C,packaging_846,pypa/packaging,2,1,agent,A01,0,187.3,1.8,2.8,19,0,13,278191,20723,23364,0,3118,2,2026-11-10T23:01:18.427Z,2026-11-10T23:04:33.405Z,19,10,1
3,3,T,packaging_846,pypa/packaging,2,1,agent,A01,0,61.9,1.8,2.9,16,0,10,147409,6845,13463,0,0,1,2026-11-10T23:01:45.412Z,2026-11-10T23:02:54.920Z,16,14,1
3,3,R,packaging_846,pypa/packaging,2,1,agent,A01,0,127.4,1.8,2.8,25,0,19,213136,13971,14515,2,4332,2,2026-11-10T23:02:42.447Z,2026-11-10T23:04:57.379Z,25,22,1
3,3,H,packaging_846,pypa/packaging,2,1,agent,A01,0,242.9,1.8,2.8,25,0,20,217472,26900,15308,2,15244,2,2026-11-10T23:02:54.921Z,2026-11-10T23:07:05.559Z,25,22,1
3,3,F,packaging_846,pypa/packaging,2,1,agent,A01,0,76.6,1.8,2.9,19,0,16,144438,8198,14578,1,6641,1,2026-11-10T23:02:56.027Z,2026-11-10T23:04:20.342Z,19,0,1
3,3,T,packaging_846,pypa/packaging,3,1,agent,A01,0,177.7,1.8,2.9,17,0,10,149842,19827,16937,2,0,1,2026-11-10T23:03:23.689Z,2026-11-10T23:06:29.275Z,17,14,1
3,3,C,packaging_846,pypa/packaging,3,1,agent,A01,0,42.4,1.8,3.0,8,0,6,59165,4603,10052,0,2259,1,2026-11-10T23:03:44.538Z,2026-11-10T23:04:34.631Z,8,0,1
3,3,F,packaging_846,pypa/packaging,3,1,agent,A01,0,201.7,1.8,2.8,34,0,28,285953,22485,14705,2,4699,2,2026-11-10T23:03:51.855Z,2026-11-10T23:07:21.037Z,34,0,1
3,3,H,packaging_846,pypa/packaging,3,1,agent,A01,0,51.2,1.7,2.9,12,0,10,97142,5714,12650,0,5154,1,2026-11-10T23:04:20.343Z,2026-11-10T23:05:19.009Z,12,11,1
3,3,R,packaging_846,pypa/packaging,3,1,agent,A01,0,104.9,1.8,2.8,22,0,17,193896,11745,15578,2,1371,2,2026-11-10T23:04:33.406Z,2026-11-10T23:06:25.973Z,22,19,1
3,3,R,packaging_846,pypa/packaging,4,1,agent,A01,0,45.6,1.8,2.8,9,0,7,68036,5128,12684,0,3631,2,2026-11-10T23:04:34.632Z,2026-11-10T23:05:27.893Z,9,8,1
3,3,H,packaging_846,pypa/packaging,4,1,agent,A01,0,269.7,1.8,2.8,31,0,27,282491,29966,15513,2,11028,2,2026-11-10T23:04:38.917Z,2026-11-10T23:09:16.165Z,31,28,1
3,3,F,packaging_846,pypa/packaging,4,1,agent,A01,0,40.9,1.8,2.9,11,0,8,89274,4599,11699,0,2943,1,2026-11-10T23:04:57.379Z,2026-11-10T23:05:45.918Z,11,0,1
3,3,C,packaging_846,pypa/packaging,4,1,agent,A01,0,28.6,1.8,2.9,10,0,7,70541,3236,9607,0,1761,1,2026-11-10T23:05:19.010Z,2026-11-10T23:05:55.274Z,10,0,1
3,3,T,packaging_846,pypa/packaging,4,1,agent,A01,0,60.7,1.8,2.8,9,0,7,73175,6702,12887,0,34685,2,2026-11-10T23:05:27.894Z,2026-11-10T23:06:35.981Z,9,8,1
3,3,C,packaging_1295,pypa/packaging,1,1,agent,A01,0,65.3,1.8,3.2,18,0,14,203779,6977,17842,0,913,1,2026-11-10T23:05:45.919Z,2026-11-10T23:06:59.242Z,18,5,1
3,3,F,packaging_1295,pypa/packaging,1,1,agent,A01,0,185.9,1.8,3.2,36,0,28,360098,17508,17864,4,1957,2,2026-11-10T23:05:55.275Z,2026-11-10T23:09:09.052Z,36,0,1
3,3,R,packaging_1295,pypa/packaging,1,1,agent,A01,0,98.7,1.8,3.2,19,0,16,154292,10693,15002,1,3293,2,2026-11-10T23:06:25.974Z,2026-11-10T23:08:12.947Z,19,17,1
3,3,T,packaging_1295,pypa/packaging,1,1,agent,A01,0,78.2,1.8,3.2,15,0,11,122708,8476,12910,0,451,2,2026-11-10T23:06:29.276Z,2026-11-10T23:07:55.353Z,15,11,1
3,3,H,packaging_1295,pypa/packaging,1,1,agent,A01,0,91.0,1.8,3.3,27,0,24,223985,9969,15510,1,640,1,2026-11-10T23:06:35.982Z,2026-11-10T23:08:15.099Z,27,25,1
3,3,H,packaging_1295,pypa/packaging,2,1,agent,A01,0,239.4,1.8,3.2,29,0,25,261998,26283,17539,2,2037,1,2026-11-10T23:06:59.242Z,2026-11-10T23:11:06.649Z,29,26,1
3,3,T,packaging_1295,pypa/packaging,2,1,agent,A01,0,72.2,1.8,3.2,12,0,9,98143,8005,14450,1,816,1,2026-11-10T23:07:05.560Z,2026-11-10T23:08:25.676Z,12,10,1
3,3,R,packaging_1295,pypa/packaging,2,1,agent,A00,1,49.2,1.8,3.3,17,0,14,155015,5300,14727,1,732,0,2026-11-10T23:07:21.038Z,2026-11-10T23:08:18.307Z,17,15,1
3,3,F,packaging_1295,pypa/packaging,2,1,agent,A01,0,30.5,1.8,3.2,11,0,9,88588,3297,10582,0,612,1,2026-11-10T23:07:55.353Z,2026-11-10T23:08:33.822Z,11,0,1
3,3,C,packaging_1295,pypa/packaging,2,1,agent,A01,0,72.1,1.8,3.2,14,0,9,125470,7853,13876,0,599,1,2026-11-10T23:08:12.948Z,2026-11-10T23:09:33.106Z,14,0,1
3,3,R,packaging_1295,pypa/packaging,3,1,agent,A01,0,52.1,1.8,3.3,11,0,9,101479,5495,14206,0,696,1,2026-11-10T23:08:15.100Z,2026-11-10T23:09:15.371Z,11,10,1
3,3,T,packaging_1295,pypa/packaging,3,1,agent,A01,0,95.9,1.8,3.2,20,0,15,148673,10530,15214,2,686,1,2026-11-10T23:08:18.307Z,2026-11-10T23:10:02.229Z,20,17,1
3,3,F,packaging_1295,pypa/packaging,3,1,agent,A01,0,34.2,1.8,3.2,10,0,8,64449,3590,9786,0,798,1,2026-11-10T23:08:25.677Z,2026-11-10T23:09:07.952Z,10,0,1
3,3,C,packaging_1295,pypa/packaging,3,1,agent,A01,0,99.6,1.8,3.2,17,0,15,233595,10925,21099,0,0,1,2026-11-10T23:08:33.823Z,2026-11-10T23:10:21.351Z,17,8,1
3,3,H,packaging_1295,pypa/packaging,3,1,agent,A05,0,300.0,1.8,,34,1,28,303758,32975,15086,2,0,-1,2026-11-10T23:09:07.953Z,2026-11-10T23:14:12.823Z,34,31,1
3,3,H,packaging_1295,pypa/packaging,4,1,agent,A01,0,207.4,1.8,3.2,33,0,28,340823,22979,14152,0,0,1,2026-11-10T23:09:09.053Z,2026-11-10T23:12:44.444Z,33,32,1
3,3,C,packaging_1295,pypa/packaging,4,1,agent,A01,0,44.6,1.8,3.2,16,0,12,108468,4966,9905,0,500,1,2026-11-10T23:09:15.371Z,2026-11-10T23:10:07.868Z,16,0,1
3,3,F,packaging_1295,pypa/packaging,4,1,agent,A01,0,164.8,1.8,3.2,32,0,26,275964,17992,15269,2,1065,1,2026-11-10T23:09:16.165Z,2026-11-10T23:12:08.895Z,32,0,1
3,3,T,packaging_1295,pypa/packaging,4,1,agent,A01,0,48.0,1.8,3.2,20,0,16,142094,5070,15634,1,838,1,2026-11-10T23:09:33.106Z,2026-11-10T23:10:29.015Z,20,17,1
3,3,R,packaging_1295,pypa/packaging,4,1,agent,A01,0,145.6,1.8,3.3,25,0,20,227856,15899,15648,2,1112,1,2026-11-10T23:10:02.230Z,2026-11-10T23:12:35.976Z,25,22,1
3,3,R,packaging_1376,pypa/packaging,1,1,agent,A01,0,186.3,1.8,3.1,34,0,28,318516,20265,16300,3,2537,2,2026-11-10T23:10:07.869Z,2026-11-10T23:13:22.060Z,34,30,1
3,3,F,packaging_1376,pypa/packaging,1,1,agent,A01,0,82.8,1.8,3.1,20,0,12,188581,9041,18514,1,1846,1,2026-11-10T23:10:21.352Z,2026-11-10T23:11:52.106Z,20,0,1
3,3,H,packaging_1376,pypa/packaging,1,1,agent,A01,0,57.3,1.8,3.2,15,0,13,138517,6181,13381,0,1867,1,2026-11-10T23:10:29.015Z,2026-11-10T23:11:34.298Z,15,14,1
3,3,T,packaging_1376,pypa/packaging,1,1,agent,A01,0,93.1,1.8,3.2,20,0,14,181177,10105,15848,1,1713,1,2026-11-10T23:11:06.650Z,2026-11-10T23:12:47.778Z,20,16,1
3,3,C,packaging_1376,pypa/packaging,1,1,agent,A01,0,47.6,1.8,3.1,10,0,8,92142,5181,12750,0,1490,1,2026-11-10T23:11:34.299Z,2026-11-10T23:12:29.762Z,10,0,1
3,3,C,packaging_1376,pypa/packaging,2,1,agent,A01,0,57.7,1.8,3.1,14,0,12,153359,6219,17828,0,1213,1,2026-11-10T23:11:52.107Z,2026-11-10T23:12:57.636Z,14,4,1
3,3,T,packaging_1376,pypa/packaging,2,1,agent,A01,0,166.0,1.8,3.1,31,0,26,278900,18307,15333,3,3953,2,2026-11-10T23:12:08.895Z,2026-11-10T23:15:02.633Z,31,27,1
3,3,H,packaging_1376,pypa/packaging,2,1,agent,A01,0,56.1,1.8,3.1,12,0,10,77218,6066,9132,0,1895,1,2026-11-10T23:12:29.763Z,2026-11-10T23:13:33.629Z,12,11,1
3,3,F,packaging_1376,pypa/packaging,2,1,agent,A01,0,44.8,1.8,3.1,18,0,15,144611,4761,16050,1,1106,1,2026-11-10T23:12:35.977Z,2026-11-10T23:13:28.672Z,18,0,1
3,3,R,packaging_1376,pypa/packaging,2,1,agent,A01,0,168.1,1.8,3.3,29,0,25,247066,18709,15044,2,1180,1,2026-11-10T23:12:44.445Z,2026-11-10T23:15:40.782Z,29,26,1
3,3,C,packaging_1376,pypa/packaging,3,1,agent,A01,0,83.4,1.8,3.1,14,0,7,155216,9249,19931,0,0,1,2026-11-10T23:12:47.779Z,2026-11-10T23:14:19.079Z,14,4,1
3,3,H,packaging_1376,pypa/packaging,3,1,agent,A01,0,90.9,1.8,3.1,19,0,16,143719,10104,15013,1,1123,1,2026-11-10T23:12:57.636Z,2026-11-10T23:14:36.557Z,19,17,1
3,3,T,packaging_1376,pypa/packaging,3,1,agent,A01,0,100.8,1.8,3.1,19,0,14,165617,11208,15162,2,1597,1,2026-11-10T23:13:22.061Z,2026-11-10T23:15:10.549Z,19,16,1
3,3,F,packaging_1376,pypa/packaging,3,1,agent,A01,0,110.4,1.8,3.1,18,0,14,149693,12273,14972,2,1755,2,2026-11-10T23:13:28.672Z,2026-11-10T23:15:26.972Z,18,0,1
3,3,R,packaging_1376,pypa/packaging,3,1,agent,A01,0,53.2,1.8,3.1,15,0,12,110779,5840,14834,1,1583,1,2026-11-10T23:13:33.629Z,2026-11-10T23:14:34.705Z,15,13,1
3,3,R,packaging_1376,pypa/packaging,4,1,agent,A01,0,200.7,1.8,3.3,32,0,27,295921,22573,16420,3,6380,2,2026-11-10T23:14:12.823Z,2026-11-10T23:17:41.586Z,32,28,1
3,3,F,packaging_1376,pypa/packaging,4,1,agent,A01,0,137.9,1.8,3.1,20,0,16,174389,15738,15065,1,766,1,2026-11-10T23:14:19.080Z,2026-11-10T23:16:44.808Z,20,0,1
3,3,T,packaging_1376,pypa/packaging,4,1,agent,A01,0,70.3,1.8,3.1,17,0,12,130346,7824,14403,1,1889,1,2026-11-10T23:14:34.705Z,2026-11-10T23:15:52.805Z,17,12,1
3,3,H,packaging_1376,pypa/packaging,4,1,agent,A01,0,44.0,1.8,3.1,13,0,11,105418,4809,11287,0,1088,1,2026-11-10T23:14:36.558Z,2026-11-10T23:15:28.452Z,13,12,1
3,3,C,packaging_1376,pypa/packaging,4,1,agent,A01,0,32.6,1.8,3.2,12,0,10,94235,3528,11551,0,1434,1,2026-11-10T23:15:02.634Z,2026-11-10T23:15:43.105Z,12,0,1
3,3,F,pydantic-settings_973,pydantic/pydantic-settings,1,1,agent,A01,0,25.4,2.0,3.9,11,0,9,89999,2771,11944,0,950,1,2026-11-10T23:15:10.550Z,2026-11-10T23:15:44.809Z,11,0,1
3,3,C,pydantic-settings_973,pydantic/pydantic-settings,1,1,agent,A01,0,42.8,2.0,16.0,11,0,9,98986,3374,13504,0,561,1,2026-11-10T23:15:26.973Z,2026-11-10T23:16:30.851Z,11,0,1
3,3,T,pydantic-settings_973,pydantic/pydantic-settings,1,1,agent,A00,1,177.1,2.0,3.8,32,0,21,285086,19832,15476,3,894,0,2026-11-10T23:15:28.452Z,2026-11-10T23:18:34.213Z,32,22,1
3,3,H,pydantic-settings_973,pydantic/pydantic-settings,1,1,agent,A00,1,37.1,2.1,3.9,12,0,10,68358,4115,7340,0,870,0,2026-11-10T23:15:40.782Z,2026-11-10T23:16:26.864Z,12,11,1
3,3,R,pydantic-settings_973,pydantic/pydantic-settings,1,1,agent,A01,0,27.1,2.0,3.9,9,0,7,73891,3070,11995,0,950,1,2026-11-10T23:15:43.106Z,2026-11-10T23:16:19.173Z,9,8,1
3,3,R,pydantic-settings_973,pydantic/pydantic-settings,2,1,agent,A01,0,47.2,2.0,15.7,15,0,13,130057,5443,12742,0,570,1,2026-11-10T23:15:44.810Z,2026-11-10T23:16:52.757Z,15,14,1
3,3,H,pydantic-settings_973,pydantic/pydantic-settings,2,1,agent,A00,1,58.4,2.0,3.8,23,0,20,164951,6585,14472,1,870,0,2026-11-10T23:15:52.806Z,2026-11-10T23:17:00.092Z,23,21,1
3,3,T,pydantic-settings_973,pydantic/pydantic-settings,2,1,agent,A01,0,32.2,2.0,3.9,14,0,12,132352,3472,13724,0,950,1,2026-11-10T23:16:19.174Z,2026-11-10T23:17:00.443Z,14,13,1
3,3,C,pydantic-settings_973,pydantic/pydantic-settings,2,1,agent,A01,0,32.4,2.0,3.8,13,0,11,83074,3557,9223,0,950,1,2026-11-10T23:16:26.865Z,2026-11-10T23:17:08.143Z,13,0,1
3,3,F,pydantic-settings_973,pydantic/pydantic-settings,2,1,agent,A00,1,60.5,2.0,4.0,20,0,17,168143,6694,14549,1,870,0,2026-11-10T23:16:30.852Z,2026-11-10T23:17:40.343Z,20,0,1
3,3,R,pydantic-settings_973,pydantic/pydantic-settings,3,1,agent,A01,0,31.2,2.0,3.8,11,0,9,76656,3396,9605,0,950,1,2026-11-10T23:16:44.809Z,2026-11-10T23:17:24.888Z,11,10,1
3,3,T,pydantic-settings_973,pydantic/pydantic-settings,3,1,agent,A00,1,36.3,2.0,3.9,13,0,8,83123,3979,8507,0,870,0,2026-11-10T23:16:52.758Z,2026-11-10T23:17:38.090Z,13,9,1
3,3,H,pydantic-settings_973,pydantic/pydantic-settings,3,1,agent,A01,0,160.9,2.0,15.2,31,0,27,307668,13699,16917,2,890,1,2026-11-10T23:17:00.092Z,2026-11-10T23:20:01.259Z,31,28,1
3,3,C,pydantic-settings_973,pydantic/pydantic-settings,3,1,agent,A01,0,33.2,2.0,15.8,10,0,8,81965,2847,13441,0,561,1,2026-11-10T23:17:00.443Z,2026-11-10T23:17:54.343Z,10,0,1
3,3,F,pydantic-settings_973,pydantic/pydantic-settings,3,1,agent,A01,0,45.2,2.0,3.8,14,0,11,95463,3581,10338,0,950,1,2026-11-10T23:17:08.144Z,2026-11-10T23:18:01.994Z,14,0,1
3,3,F,pydantic-settings_973,pydantic/pydantic-settings,4,1,agent,A01,0,37.2,2.0,3.9,14,0,8,107791,4108,9969,0,950,1,2026-11-10T23:17:24.889Z,2026-11-10T23:18:11.180Z,14,0,1
3,3,C,pydantic-settings_973,pydantic/pydantic-settings,4,1,agent,A01,0,80.5,2.1,3.8,20,0,16,214170,8754,20189,0,950,1,2026-11-10T23:17:38.091Z,2026-11-10T23:19:07.420Z,20,4,1
3,3,H,pydantic-settings_973,pydantic/pydantic-settings,4,1,agent,A00,1,56.9,2.0,3.8,14,0,10,99022,6318,9417,0,870,0,2026-11-10T23:17:40.344Z,2026-11-10T23:18:46.220Z,14,10,1
3,3,T,pydantic-settings_973,pydantic/pydantic-settings,4,1,agent,A00,1,22.5,2.0,3.9,10,0,8,63989,2566,8574,0,870,0,2026-11-10T23:17:41.587Z,2026-11-10T23:18:13.033Z,10,9,1
3,3,R,pydantic-settings_973,pydantic/pydantic-settings,4,1,agent,A00,1,79.9,2.0,3.9,22,0,19,197664,8720,15100,1,870,0,2026-11-10T23:17:54.343Z,2026-11-10T23:19:23.076Z,22,20,1
3,3,R,pydantic-settings_940,pydantic/pydantic-settings,1,1,agent,A01,0,207.1,2.0,3.5,34,0,28,313070,22722,15572,3,5971,2,2026-11-10T23:18:01.995Z,2026-11-10T23:21:37.618Z,34,30,1
3,3,H,pydantic-settings_940,pydantic/pydantic-settings,1,1,agent,A01,0,200.6,2.0,3.6,24,0,18,224397,22182,15371,2,5335,2,2026-11-10T23:18:11.180Z,2026-11-10T23:21:40.403Z,24,21,1
3,3,C,pydantic-settings_940,pydantic/pydantic-settings,1,1,agent,A18,0,127.2,2.0,3.5,16,1,16,215393,13803,24116,0,2291,2,2026-11-10T23:18:13.034Z,2026-11-10T23:20:28.791Z,16,7,1
3,3,T,pydantic-settings_940,pydantic/pydantic-settings,1,1,agent,A05,0,300.0,2.0,3.6,20,1,18,195255,20211,15404,1,4847,2,2026-11-10T23:18:34.213Z,2026-11-10T23:23:42.868Z,20,17,1
3,3,F,pydantic-settings_940,pydantic/pydantic-settings,1,1,agent,A01,0,79.1,2.0,5.9,14,0,11,113340,8515,14563,1,4299,1,2026-11-10T23:18:46.221Z,2026-11-10T23:20:16.123Z,14,0,1
3,3,F,pydantic-settings_940,pydantic/pydantic-settings,2,1,agent,A01,0,110.4,2.0,7.2,13,0,10,131351,12099,17503,1,4284,1,2026-11-10T23:19:07.421Z,2026-11-10T23:21:09.934Z,13,0,1
3,3,T,pydantic-settings_940,pydantic/pydantic-settings,2,1,agent,A01,0,100.7,2.0,3.6,17,0,14,163006,10767,14427,1,3932,2,2026-11-10T23:19:23.077Z,2026-11-10T23:21:12.412Z,17,15,1
3,3,C,pydantic-settings_940,pydantic/pydantic-settings,2,1,agent,A18,0,118.5,2.0,3.5,18,1,16,265935,12919,24279,0,5777,2,2026-11-10T23:20:01.260Z,2026-11-10T23:22:08.247Z,18,9,1
3,3,H,pydantic-settings_940,pydantic/pydantic-settings,2,1,agent,A01,0,152.1,2.0,3.5,19,0,16,175790,16817,15105,1,5740,2,2026-11-10T23:20:16.123Z,2026-11-10T23:22:56.695Z,19,17,1
3,3,R,pydantic-settings_940,pydantic/pydantic-settings,2,1,agent,A01,0,202.3,2.0,3.5,30,0,26,297636,21965,16162,2,6559,2,2026-11-10T23:20:28.791Z,2026-11-10T23:23:59.615Z,30,27,1
3,3,C,pydantic-settings_940,pydantic/pydantic-settings,3,1,agent,A18,0,122.0,2.0,3.5,14,1,13,156356,13189,22128,0,58481,2,2026-11-10T23:21:09.935Z,2026-11-10T23:23:20.452Z,14,3,1
3,3,R,pydantic-settings_940,pydantic/pydantic-settings,3,1,agent,A01,0,135.1,2.0,3.5,22,0,18,212724,14509,16626,2,4601,2,2026-11-10T23:21:12.413Z,2026-11-10T23:23:35.935Z,22,19,1
3,3,F,pydantic-settings_940,pydantic/pydantic-settings,3,1,agent,A01,0,83.3,2.0,3.5,19,0,16,175332,8929,15476,1,5412,2,2026-11-10T23:21:37.619Z,2026-11-10T23:23:09.324Z,19,0,1
3,3,H,pydantic-settings_940,pydantic/pydantic-settings,3,1,agent,A01,0,244.4,2.0,3.6,34,0,25,345632,26311,15896,2,4240,2,2026-11-10T23:21:40.404Z,2026-11-10T23:25:53.371Z,34,31,1
3,3,T,pydantic-settings_940,pydantic/pydantic-settings,3,1,agent,A01,0,87.2,2.0,3.6,18,0,14,165712,9308,14435,1,6579,2,2026-11-10T23:22:08.248Z,2026-11-10T23:23:43.957Z,18,16,1
3,3,T,pydantic-settings_940,pydantic/pydantic-settings,4,1,agent,A01,0,125.9,2.0,4.1,15,0,12,147359,13180,14911,1,3191,1,2026-11-10T23:22:56.696Z,2026-11-10T23:25:11.637Z,15,13,1
3,3,H,pydantic-settings_940,pydantic/pydantic-settings,4,1,agent,A01,0,121.9,2.0,3.6,21,0,18,201623,12740,16485,1,6513,2,2026-11-10T23:23:09.325Z,2026-11-10T23:25:19.839Z,21,19,1
3,3,F,pydantic-settings_940,pydantic/pydantic-settings,4,1,agent,A01,0,109.3,2.0,3.6,13,0,10,119609,11383,14967,1,4208,2,2026-11-10T23:23:20.453Z,2026-11-10T23:25:18.152Z,13,0,1
3,3,R,pydantic-settings_940,pydantic/pydantic-settings,4,1,agent,A01,0,137.3,2.0,3.6,17,0,13,159891,14846,17319,2,4639,2,2026-11-10T23:23:35.936Z,2026-11-10T23:26:01.890Z,17,14,1
3,3,C,pydantic-settings_940,pydantic/pydantic-settings,4,1,agent,A18,0,112.8,2.0,4.3,18,1,13,263268,11494,21454,0,2647,1,2026-11-10T23:23:42.868Z,2026-11-10T23:25:44.987Z,18,10,1
3,3,R,pydantic-settings_1093,pydantic/pydantic-settings,1,1,agent,A00,1,20.8,2.0,3.5,9,0,7,50680,2085,7601,0,763,0,2026-11-10T23:23:43.958Z,2026-11-10T23:24:13.247Z,9,8,1
3,3,C,pydantic-settings_1093,pydantic/pydantic-settings,1,1,agent,A00,1,19.7,2.0,3.5,8,0,6,46798,1919,7438,0,763,0,2026-11-10T23:23:59.615Z,2026-11-10T23:24:27.709Z,8,0,1
3,3,F,pydantic-settings_1093,pydantic/pydantic-settings,1,1,agent,A00,1,74.7,2.0,3.5,21,0,15,161654,7608,14464,1,763,0,2026-11-10T23:24:13.248Z,2026-11-10T23:25:36.389Z,21,0,1
3,3,T,pydantic-settings_1093,pydantic/pydantic-settings,1,1,agent,A00,1,21.2,2.0,3.5,8,0,6,46505,1945,7548,0,763,0,2026-11-10T23:24:27.710Z,2026-11-10T23:24:57.354Z,8,7,1
3,3,H,pydantic-settings_1093,pydantic/pydantic-settings,1,1,agent,A00,1,50.9,2.0,3.6,10,0,8,51270,5725,6854,0,763,0,2026-11-10T23:24:57.355Z,2026-11-10T23:25:56.861Z,10,9,1
3,3,H,pydantic-settings_1093,pydantic/pydantic-settings,2,1,agent,A00,1,24.1,2.0,3.5,7,0,5,29019,2679,5704,0,763,0,2026-11-10T23:25:11.637Z,2026-11-10T23:25:44.337Z,7,6,1
3,3,T,pydantic-settings_1093,pydantic/pydantic-settings,2,1,agent,A00,1,26.5,2.0,3.6,9,0,7,61623,2988,9919,0,763,0,2026-11-10T23:25:18.153Z,2026-11-10T23:25:53.204Z,9,8,1
3,3,F,pydantic-settings_1093,pydantic/pydantic-settings,2,1,agent,A00,1,21.7,2.0,3.6,8,0,6,49081,2337,7866,0,763,0,2026-11-10T23:25:19.840Z,2026-11-10T23:25:50.087Z,8,0,1
3,3,C,pydantic-settings_1093,pydantic/pydantic-settings,2,1,agent,A00,1,17.0,2.0,3.6,9,0,7,54953,1948,7857,0,763,0,2026-11-10T23:25:36.389Z,2026-11-10T23:26:02.017Z,9,0,1
3,3,R,pydantic-settings_1093,pydantic/pydantic-settings,2,1,agent,A00,1,15.1,2.0,3.6,8,0,6,46164,1782,7264,0,763,0,2026-11-10T23:25:44.338Z,2026-11-10T23:26:08.022Z,8,7,1
3,3,T,pydantic-settings_1093,pydantic/pydantic-settings,3,1,agent,A00,1,25.7,2.0,3.6,10,0,8,87075,3082,11963,0,763,0,2026-11-10T23:25:44.987Z,2026-11-10T23:26:19.437Z,10,9,1
3,3,F,pydantic-settings_1093,pydantic/pydantic-settings,3,1,agent,A00,1,19.2,2.1,3.5,8,0,6,48873,2286,8045,0,763,0,2026-11-10T23:25:50.088Z,2026-11-10T23:26:17.927Z,8,0,1
3,3,C,pydantic-settings_1093,pydantic/pydantic-settings,3,1,agent,A00,1,18.1,2.0,3.7,8,0,6,48031,2131,7924,0,763,0,2026-11-10T23:25:53.205Z,2026-11-10T23:26:20.043Z,8,0,1
3,3,R,pydantic-settings_1093,pydantic/pydantic-settings,3,1,agent,A00,1,20.4,2.0,3.7,9,0,7,55090,2440,8201,0,763,0,2026-11-10T23:25:53.372Z,2026-11-10T23:26:22.614Z,9,8,1
3,3,H,pydantic-settings_1093,pydantic/pydantic-settings,3,1,agent,A00,1,37.6,2.1,3.5,10,0,8,57145,4839,7273,0,763,0,2026-11-10T23:25:56.862Z,2026-11-10T23:26:43.137Z,10,9,1
3,3,H,pydantic-settings_1093,pydantic/pydantic-settings,4,1,agent,A00,1,41.2,2.0,3.6,9,0,7,50070,5362,7254,0,763,0,2026-11-10T23:26:01.891Z,2026-11-10T23:26:51.534Z,9,8,1
3,3,R,pydantic-settings_1093,pydantic/pydantic-settings,4,1,agent,A00,1,16.8,2.0,3.6,9,0,7,54196,2030,7601,0,763,0,2026-11-10T23:26:02.018Z,2026-11-10T23:26:27.502Z,9,8,1
3,3,C,pydantic-settings_1093,pydantic/pydantic-settings,4,1,agent,A00,1,18.1,2.0,3.5,9,0,7,51928,2250,7896,0,763,0,2026-11-10T23:26:08.022Z,2026-11-10T23:26:34.507Z,9,0,1
3,3,F,pydantic-settings_1093,pydantic/pydantic-settings,4,1,agent,A00,1,18.2,2.1,3.6,8,0,6,50108,2243,8275,0,763,0,2026-11-10T23:26:17.928Z,2026-11-10T23:26:44.766Z,8,0,1
3,3,T,pydantic-settings_1093,pydantic/pydantic-settings,4,1,agent,A00,1,22.1,2.1,3.6,10,0,6,57945,2757,7206,0,763,0,2026-11-10T23:26:19.438Z,2026-11-10T23:26:50.282Z,10,6,1
3,3,C,packaging_1377,pypa/packaging,1,1,agent,A01,0,77.4,1.8,3.1,13,0,11,145230,9422,18868,0,3420,2,2026-11-10T23:26:20.044Z,2026-11-10T23:27:45.577Z,13,3,1
3,3,T,packaging_1377,pypa/packaging,1,1,agent,A01,0,25.6,1.8,26.0,7,0,5,45288,3334,8745,0,1611,1,2026-11-10T23:26:22.614Z,2026-11-10T23:27:19.119Z,7,6,1
3,3,F,packaging_1377,pypa/packaging,1,1,agent,A01,0,37.0,1.8,5.3,10,0,6,73778,4363,10380,0,1108,1,2026-11-10T23:26:27.503Z,2026-11-10T23:27:14.587Z,10,0,1
3,3,R,packaging_1377,pypa/packaging,1,1,agent,A01,0,49.8,1.8,5.4,10,0,8,90322,5849,13884,0,992,1,2026-11-10T23:26:34.508Z,2026-11-10T23:27:34.629Z,10,9,1
3,3,H,packaging_1377,pypa/packaging,1,1,agent,A01,0,219.0,1.8,3.2,30,0,27,237348,26465,14597,1,3305,2,2026-11-10T23:26:43.138Z,2026-11-10T23:30:30.094Z,30,28,1
3,3,H,packaging_1377,pypa/packaging,2,1,agent,A01,0,40.7,1.8,5.4,9,0,7,58045,4604,9707,0,1880,1,2026-11-10T23:26:44.767Z,2026-11-10T23:27:35.862Z,9,8,1
3,3,R,packaging_1377,pypa/packaging,2,1,agent,A01,0,29.3,1.8,5.2,8,0,6,54036,3215,9274,0,822,1,2026-11-10T23:26:50.282Z,2026-11-10T23:27:29.750Z,8,7,1
3,3,F,packaging_1377,pypa/packaging,2,1,agent,A01,0,48.8,1.8,5.3,10,0,6,71278,5530,10432,0,1065,1,2026-11-10T23:26:51.535Z,2026-11-10T23:27:50.646Z,10,0,1
3,3,T,packaging_1377,pypa/packaging,2,1,agent,A01,0,62.7,1.8,26.4,13,0,7,106470,5020,11730,0,1724,1,2026-11-10T23:27:14.588Z,2026-11-10T23:28:48.522Z,13,7,1
3,3,C,packaging_1377,pypa/packaging,2,1,agent,A01,0,41.3,1.8,5.3,11,0,9,91846,4688,11539,0,1077,1,2026-11-10T23:27:19.119Z,2026-11-10T23:28:10.412Z,11,0,1
3,3,R,packaging_1377,pypa/packaging,3,1,agent,A01,0,28.1,1.8,5.6,9,0,7,67820,3065,11297,0,1766,1,2026-11-10T23:27:29.750Z,2026-11-10T23:28:08.209Z,9,8,1
3,3,H,packaging_1377,pypa/packaging,3,1,agent,A01,0,85.5,1.8,5.3,15,0,10,99192,10426,9181,0,673,1,2026-11-10T23:27:34.629Z,2026-11-10T23:29:10.121Z,15,12,1
3,3,C,packaging_1377,pypa/packaging,3,1,agent,A01,0,54.1,1.8,5.3,11,0,7,84139,6353,11320,0,775,1,2026-11-10T23:27:35.863Z,2026-11-10T23:28:40.133Z,11,0,1
3,3,T,packaging_1377,pypa/packaging,3,1,agent,A01,0,83.9,1.8,26.5,12,0,8,105221,5091,13487,0,1945,1,2026-11-10T23:27:45.577Z,2026-11-10T23:29:40.917Z,12,9,1
3,3,F,packaging_1377,pypa/packaging,3,1,agent,A01,0,32.1,1.8,5.3,8,0,6,55467,3525,9642,0,799,1,2026-11-10T23:27:50.646Z,2026-11-10T23:28:32.913Z,8,0,1
3,3,F,packaging_1377,pypa/packaging,4,1,agent,A01,0,100.7,1.8,26.0,11,0,7,96823,7106,12843,0,1409,1,2026-11-10T23:28:08.210Z,2026-11-10T23:30:19.735Z,11,0,1
3,3,T,packaging_1377,pypa/packaging,4,1,agent,A01,0,38.5,1.8,5.3,10,0,6,67666,4185,9819,0,890,1,2026-11-10T23:28:10.412Z,2026-11-10T23:28:59.096Z,10,7,1
3,3,C,packaging_1377,pypa/packaging,4,1,agent,A01,0,80.9,1.8,3.2,14,0,11,166685,9314,21587,0,3033,2,2026-11-10T23:28:32.913Z,2026-11-10T23:30:01.845Z,14,4,1
3,3,H,packaging_1377,pypa/packaging,4,1,agent,A01,0,42.3,1.8,3.2,5,0,3,27561,5059,6864,0,2379,2,2026-11-10T23:28:40.134Z,2026-11-10T23:29:30.616Z,5,4,1
3,3,R,packaging_1377,pypa/packaging,4,1,agent,A01,0,221.5,1.8,26.1,19,0,16,166595,9645,14847,1,3642,1,2026-11-10T23:28:48.522Z,2026-11-10T23:33:01.112Z,19,17,1
3,3,T,packaging_611,pypa/packaging,1,1,agent,A01,0,24.1,1.8,3.3,9,0,7,59956,2701,8460,0,846,1,2026-11-10T23:28:59.097Z,2026-11-10T23:29:31.346Z,9,8,1
3,3,C,packaging_611,pypa/packaging,1,1,agent,A01,0,31.3,1.8,3.2,8,0,6,53431,3578,8445,0,835,1,2026-11-10T23:29:10.122Z,2026-11-10T23:29:49.390Z,8,0,1
3,3,H,packaging_611,pypa/packaging,1,1,agent,A00,1,61.1,1.9,3.4,14,0,12,97912,7407,10157,0,984,0,2026-11-10T23:29:30.617Z,2026-11-10T23:30:40.103Z,14,13,1
3,3,R,packaging_611,pypa/packaging,1,1,agent,A01,0,58.0,1.8,4.5,12,0,10,104605,7000,12622,0,1172,1,2026-11-10T23:29:31.346Z,2026-11-10T23:30:38.828Z,12,11,1
3,3,F,packaging_611,pypa/packaging,1,1,agent,A01,0,49.4,1.8,3.5,10,0,7,87428,5970,13005,0,1393,1,2026-11-10T23:29:40.917Z,2026-11-10T23:30:38.579Z,10,0,1
3,3,F,packaging_611,pypa/packaging,2,1,agent,A00,1,127.3,1.8,3.3,8,0,6,53564,3302,9026,0,518,0,2026-11-10T23:29:49.391Z,2026-11-10T23:32:04.908Z,8,0,1
3,3,R,packaging_611,pypa/packaging,2,1,agent,A00,1,122.2,1.8,3.3,11,0,7,69772,2685,8718,0,547,0,2026-11-10T23:30:01.845Z,2026-11-10T23:32:11.950Z,11,10,1
3,3,H,packaging_611,pypa/packaging,2,1,agent,A01,0,37.3,1.8,3.3,10,0,8,59568,5059,8270,0,2240,1,2026-11-10T23:30:19.736Z,2026-11-10T23:31:05.207Z,10,9,1
3,3,C,packaging_611,pypa/packaging,2,1,agent,A01,0,65.2,1.8,2.8,14,0,12,139588,8612,15762,0,919,4,2026-11-10T23:30:30.095Z,2026-11-10T23:31:42.963Z,14,2,1
3,3,T,packaging_611,pypa/packaging,2,1,agent,A01,0,21.4,1.9,4.8,9,0,7,61307,2534,10837,0,710,1,2026-11-10T23:30:38.580Z,2026-11-10T23:31:09.866Z,9,8,1
3,3,T,packaging_611,pypa/packaging,3,1,agent,A01,0,40.9,1.9,3.3,8,0,6,61747,5278,10478,0,1185,1,2026-11-10T23:30:38.828Z,2026-11-10T23:31:28.108Z,8,7,1
3,3,C,packaging_611,pypa/packaging,3,1,agent,A01,0,36.5,1.8,3.3,9,0,5,64316,4673,10406,0,752,1,2026-11-10T23:30:40.104Z,2026-11-10T23:31:24.775Z,9,0,1
3,3,F,packaging_611,pypa/packaging,3,1,agent,A01,0,51.9,1.8,2.8,7,0,5,48588,6650,12194,0,1058,4,2026-11-10T23:31:05.207Z,2026-11-10T23:32:04.904Z,7,0,1
3,3,R,packaging_611,pypa/packaging,3,1,agent,A00,1,23.7,1.8,3.3,9,0,7,64717,2923,9469,0,553,0,2026-11-10T23:31:09.867Z,2026-11-10T23:31:41.760Z,9,8,1
3,3,H,packaging_611,pypa/packaging,3,1,agent,A01,0,88.5,1.8,3.4,15,0,13,106430,11287,9430,0,727,1,2026-11-10T23:31:24.775Z,2026-11-10T23:33:01.711Z,15,14,1
3,3,H,packaging_611,pypa/packaging,4,1,agent,A01,0,70.1,1.8,3.3,12,0,10,83744,8978,9944,0,1231,1,2026-11-10T23:31:28.109Z,2026-11-10T23:32:46.455Z,12,11,1
3,3,R,packaging_611,pypa/packaging,4,1,agent,A01,0,32.9,1.8,3.3,11,0,9,79706,4060,9626,0,1197,1,2026-11-10T23:31:41.761Z,2026-11-10T23:32:22.823Z,11,10,1
3,3,F,packaging_611,pypa/packaging,4,1,agent,A01,0,26.0,1.8,2.8,6,0,4,37718,3243,8335,0,1502,4,2026-11-10T23:31:42.963Z,2026-11-10T23:32:16.659Z,6,0,1
3,3,C,packaging_611,pypa/packaging,4,1,agent,A01,0,44.9,1.9,3.3,10,0,8,82016,5517,11163,0,1401,1,2026-11-10T23:32:04.905Z,2026-11-10T23:32:58.203Z,10,0,1
3,3,T,packaging_611,pypa/packaging,4,1,agent,A01,0,28.8,1.9,3.2,9,0,7,65302,3506,9431,0,934,1,2026-11-10T23:32:04.908Z,2026-11-10T23:32:42.019Z,9,8,1
3,3,T,pydantic-settings_882,pydantic/pydantic-settings,1,1,agent,A01,0,36.3,2.0,3.4,13,0,8,81565,4402,8248,0,985,1,2026-11-10T23:32:11.950Z,2026-11-10T23:32:56.879Z,13,8,1
3,3,F,pydantic-settings_882,pydantic/pydantic-settings,1,1,agent,A01,0,48.5,2.0,3.3,12,0,10,98932,5981,13512,0,985,1,2026-11-10T23:32:16.660Z,2026-11-10T23:33:13.515Z,12,0,1
3,3,C,pydantic-settings_882,pydantic/pydantic-settings,1,1,agent,A01,0,65.8,2.0,3.4,13,0,11,126528,7977,18889,0,936,1,2026-11-10T23:32:22.824Z,2026-11-10T23:33:36.970Z,13,3,1
3,3,H,pydantic-settings_882,pydantic/pydantic-settings,1,1,agent,A01,0,170.4,2.0,3.5,29,0,26,243779,20032,15439,1,2349,1,2026-11-10T23:32:42.020Z,2026-11-10T23:35:41.011Z,29,27,1
3,3,R,pydantic-settings_882,pydantic/pydantic-settings,1,1,agent,A01,0,68.0,2.0,3.4,12,0,9,108508,8139,14622,0,1126,1,2026-11-10T23:32:46.456Z,2026-11-10T23:34:02.959Z,12,11,1
3,3,R,pydantic-settings_882,pydantic/pydantic-settings,2,1,agent,A01,0,61.8,2.1,3.4,14,0,11,119365,7233,14494,1,985,1,2026-11-10T23:32:56.879Z,2026-11-10T23:34:07.220Z,14,12,1
3,3,H,pydantic-settings_882,pydantic/pydantic-settings,2,1,agent,A05,0,300.0,2.0,3.3,30,1,28,244568,34506,15756,1,1369,1,2026-11-10T23:32:58.204Z,2026-11-10T23:38:06.690Z,30,28,1
3,3,C,pydantic-settings_882,pydantic/pydantic-settings,2,1,agent,A01,0,49.1,2.0,3.4,13,0,11,117677,5671,16692,0,985,1,2026-11-10T23:33:01.113Z,2026-11-10T23:33:58.572Z,13,1,1
3,3,F,pydantic-settings_882,pydantic/pydantic-settings,2,1,agent,A01,0,40.6,2.0,3.4,11,0,9,77437,4789,11844,0,937,1,2026-11-10T23:33:01.711Z,2026-11-10T23:33:50.604Z,11,0,1
3,3,T,pydantic-settings_882,pydantic/pydantic-settings,2,1,agent,A01,0,50.6,2.0,3.4,11,0,9,86534,5913,13262,0,985,1,2026-11-10T23:33:13.515Z,2026-11-10T23:34:12.430Z,11,10,1
3,3,R,pydantic-settings_882,pydantic/pydantic-settings,3,1,agent,A01,0,126.2,2.0,3.4,28,0,16,248185,14486,15475,2,1131,1,2026-11-10T23:33:36.971Z,2026-11-10T23:35:51.513Z,28,25,1
3,3,C,pydantic-settings_882,pydantic/pydantic-settings,3,1,agent,A01,0,86.9,2.0,3.4,11,0,9,114873,9963,18617,0,1588,1,2026-11-10T23:33:50.605Z,2026-11-10T23:35:25.906Z,11,1,1
3,3,T,pydantic-settings_882,pydantic/pydantic-settings,3,1,agent,A01,0,31.5,2.0,3.4,10,0,7,54808,3666,7958,0,985,1,2026-11-10T23:33:58.573Z,2026-11-10T23:34:38.441Z,10,8,1
3,3,F,pydantic-settings_882,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,2.0,3.4,32,1,27,301566,32253,15676,5,1998,1,2026-11-10T23:34:02.959Z,2026-11-10T23:39:11.409Z,32,0,1
3,3,H,pydantic-settings_882,pydantic/pydantic-settings,3,1,agent,A01,0,48.8,2.0,3.4,13,0,11,79689,5500,10178,0,1126,1,2026-11-10T23:34:07.221Z,2026-11-10T23:35:04.533Z,13,12,1
3,3,H,pydantic-settings_882,pydantic/pydantic-settings,4,1,agent,A01,0,58.2,2.0,3.4,13,0,9,67175,6517,6729,0,1140,1,2026-11-10T23:34:12.430Z,2026-11-10T23:35:18.908Z,13,9,1
3,3,F,pydantic-settings_882,pydantic/pydantic-settings,4,1,agent,A01,0,49.0,2.0,3.4,14,0,9,114541,5426,10737,0,1126,1,2026-11-10T23:34:38.442Z,2026-11-10T23:35:35.749Z,14,0,1
3,3,T,pydantic-settings_882,pydantic/pydantic-settings,4,1,agent,A01,0,116.3,2.0,3.3,19,0,16,181855,13290,14462,1,1358,1,2026-11-10T23:35:04.534Z,2026-11-10T23:37:09.077Z,19,17,1
3,3,C,pydantic-settings_882,pydantic/pydantic-settings,4,1,agent,A18,0,112.7,2.0,3.4,14,1,14,173344,12953,24382,0,1811,1,2026-11-10T23:35:18.909Z,2026-11-10T23:37:20.006Z,14,6,1
3,3,R,pydantic-settings_882,pydantic/pydantic-settings,4,1,agent,A01,0,98.2,2.0,3.4,17,0,13,126395,11359,14643,1,0,1,2026-11-10T23:35:25.906Z,2026-11-10T23:37:12.418Z,17,15,1
3,3,H,packaging_1110,pypa/packaging,1,1,agent,A01,0,249.1,1.8,3.1,32,0,28,263683,29068,14456,1,2904,1,2026-11-10T23:35:35.750Z,2026-11-10T23:39:52.747Z,32,30,1
3,3,R,packaging_1110,pypa/packaging,1,1,agent,A01,0,232.0,1.8,2.9,35,0,28,322245,26961,16053,3,1529,1,2026-11-10T23:35:41.011Z,2026-11-10T23:39:40.577Z,35,31,1
3,3,F,packaging_1110,pypa/packaging,1,1,agent,A01,0,58.0,1.8,2.8,14,0,12,132323,6614,14112,0,1332,2,2026-11-10T23:35:51.513Z,2026-11-10T23:36:57.032Z,14,0,1
3,3,T,packaging_1110,pypa/packaging,1,1,agent,A01,0,46.7,1.8,2.8,7,0,5,50982,5327,11172,0,1889,2,2026-11-10T23:36:57.032Z,2026-11-10T23:37:51.268Z,7,6,1
3,3,C,packaging_1110,pypa/packaging,1,1,agent,A01,0,92.3,1.8,2.9,13,0,11,141527,10559,16425,0,310,1,2026-11-10T23:37:09.077Z,2026-11-10T23:38:49.187Z,13,3,1
3,3,C,packaging_1110,pypa/packaging,2,1,agent,A01,0,100.9,1.8,2.9,20,0,14,213551,11449,15279,0,1615,1,2026-11-10T23:37:12.418Z,2026-11-10T23:39:01.182Z,20,3,1
3,3,T,packaging_1110,pypa/packaging,2,1,agent,A01,0,68.3,1.8,2.9,12,0,9,100268,7739,15280,1,1718,1,2026-11-10T23:37:20.007Z,2026-11-10T23:38:35.885Z,12,10,1
3,3,F,packaging_1110,pypa/packaging,2,1,agent,A01,0,50.9,1.8,2.9,9,0,7,74373,5735,12809,0,1488,1,2026-11-10T23:37:51.268Z,2026-11-10T23:38:49.712Z,9,0,1
3,3,R,packaging_1110,pypa/packaging,2,1,agent,A01,0,45.3,1.8,2.9,11,0,9,83809,4969,10757,0,1430,2,2026-11-10T23:38:06.691Z,2026-11-10T23:38:59.633Z,11,10,1
3,3,H,packaging_1110,pypa/packaging,2,1,agent,A01,0,226.1,1.8,3.0,20,0,16,187146,26918,13459,0,1564,1,2026-11-10T23:38:35.885Z,2026-11-10T23:42:29.858Z,20,16,1
3,3,F,packaging_1110,pypa/packaging,3,1,agent,A01,0,19.8,1.8,2.8,4,0,2,21803,2385,7145,0,1193,2,2026-11-10T23:38:49.188Z,2026-11-10T23:39:16.672Z,4,0,1
3,3,C,packaging_1110,pypa/packaging,3,1,agent,A01,0,77.7,1.8,2.8,14,0,12,191965,9268,21609,0,3038,2,2026-11-10T23:38:49.713Z,2026-11-10T23:40:14.968Z,14,6,1
3,3,T,packaging_1110,pypa/packaging,3,1,agent,A01,0,58.1,1.8,3.0,12,0,10,107287,7051,13902,0,279,1,2026-11-10T23:38:59.634Z,2026-11-10T23:40:05.500Z,12,11,1
3,3,R,packaging_1110,pypa/packaging,3,1,agent,A01,0,56.3,1.8,2.9,13,0,7,102055,6822,12201,0,1914,1,2026-11-10T23:39:01.183Z,2026-11-10T23:40:05.297Z,13,12,1
3,3,H,packaging_1110,pypa/packaging,3,1,agent,A01,0,55.6,1.8,2.8,9,0,7,48330,6610,6951,0,1593,2,2026-11-10T23:39:11.410Z,2026-11-10T23:40:14.719Z,9,8,1
3,3,H,packaging_1110,pypa/packaging,4,1,agent,A01,0,289.1,1.8,2.9,33,0,28,262892,34865,14442,1,2011,2,2026-11-10T23:39:16.672Z,2026-11-10T23:44:13.528Z,33,31,1
3,3,R,packaging_1110,pypa/packaging,4,1,agent,A01,0,118.1,1.8,2.9,32,0,28,288010,13556,15289,2,5541,2,2026-11-10T23:39:40.578Z,2026-11-10T23:41:46.291Z,32,29,1
3,3,T,packaging_1110,pypa/packaging,4,1,agent,A01,0,112.2,1.8,2.8,22,0,19,201908,13041,15677,1,3510,2,2026-11-10T23:39:52.748Z,2026-11-10T23:41:52.485Z,22,20,1
3,3,C,packaging_1110,pypa/packaging,4,1,agent,A01,0,62.8,1.8,3.0,11,0,9,104020,7380,14156,0,985,1,2026-11-10T23:40:05.297Z,2026-11-10T23:41:15.786Z,11,0,1
3,3,F,packaging_1110,pypa/packaging,4,1,agent,A01,0,43.8,1.8,2.9,9,0,7,71700,5151,10584,0,1509,1,2026-11-10T23:40:05.501Z,2026-11-10T23:40:56.988Z,9,0,1
3,3,C,pydantic-settings_784,pydantic/pydantic-settings,1,1,agent,A00,1,26.9,2.0,3.8,9,0,5,46305,3156,6033,0,874,0,2026-11-10T23:40:14.719Z,2026-11-10T23:40:50.576Z,9,0,1
3,3,H,pydantic-settings_784,pydantic/pydantic-settings,1,1,agent,A00,1,24.4,2.0,3.7,8,0,6,47720,2810,7276,0,874,0,2026-11-10T23:40:14.968Z,2026-11-10T23:40:48.017Z,8,7,1
3,3,F,pydantic-settings_784,pydantic/pydantic-settings,1,1,agent,A00,1,16.3,2.0,3.7,7,0,5,37256,1788,6758,0,874,0,2026-11-10T23:40:48.018Z,2026-11-10T23:41:13.054Z,7,0,1
3,3,R,pydantic-settings_784,pydantic/pydantic-settings,1,1,agent,A00,1,16.2,2.0,3.8,5,0,3,26925,1809,6437,0,874,0,2026-11-10T23:40:50.576Z,2026-11-10T23:41:15.655Z,5,4,1
3,3,T,pydantic-settings_784,pydantic/pydantic-settings,1,1,agent,A00,1,20.1,2.0,3.7,7,0,5,50701,2161,8807,0,874,0,2026-11-10T23:40:56.989Z,2026-11-10T23:41:25.629Z,7,6,1
3,3,T,pydantic-settings_784,pydantic/pydantic-settings,2,1,agent,A00,1,12.9,2.0,3.7,8,0,6,41414,1349,6178,0,874,0,2026-11-10T23:41:13.055Z,2026-11-10T23:41:34.736Z,8,7,1
3,3,R,pydantic-settings_784,pydantic/pydantic-settings,2,1,agent,A00,1,18.5,2.0,3.8,5,0,3,33411,2024,8204,0,874,0,2026-11-10T23:41:15.656Z,2026-11-10T23:41:42.943Z,5,4,1
3,3,F,pydantic-settings_784,pydantic/pydantic-settings,2,1,agent,A00,1,14.9,2.0,3.8,7,0,5,48651,1582,8183,0,874,0,2026-11-10T23:41:15.787Z,2026-11-10T23:41:39.470Z,7,0,1
3,3,H,pydantic-settings_784,pydantic/pydantic-settings,2,1,agent,A00,1,24.9,2.0,3.7,7,0,5,32329,2847,5352,0,874,0,2026-11-10T23:41:25.629Z,2026-11-10T23:41:59.083Z,7,6,1
3,3,C,pydantic-settings_784,pydantic/pydantic-settings,2,1,agent,A00,1,29.6,2.0,3.8,8,0,4,40950,3503,6410,0,874,0,2026-11-10T23:41:34.737Z,2026-11-10T23:42:13.245Z,8,0,1
3,3,T,pydantic-settings_784,pydantic/pydantic-settings,3,1,agent,A00,1,16.9,2.0,3.8,6,0,4,40970,1968,8366,0,874,0,2026-11-10T23:41:39.470Z,2026-11-10T23:42:05.150Z,6,5,1
3,3,R,pydantic-settings_784,pydantic/pydantic-settings,3,1,agent,A00,1,17.5,2.0,3.8,7,0,5,48975,2040,8748,0,874,0,2026-11-10T23:41:42.944Z,2026-11-10T23:42:09.220Z,7,6,1
3,3,C,pydantic-settings_784,pydantic/pydantic-settings,3,1,agent,A00,1,34.8,2.0,3.8,12,0,6,97335,3490,11903,0,874,0,2026-11-10T23:41:46.291Z,2026-11-10T23:42:29.957Z,12,0,1
3,3,F,pydantic-settings_784,pydantic/pydantic-settings,3,1,agent,A00,1,14.2,2.0,3.8,6,0,4,39848,1636,7800,0,874,0,2026-11-10T23:41:52.486Z,2026-11-10T23:42:15.517Z,6,0,1
3,3,H,pydantic-settings_784,pydantic/pydantic-settings,3,1,agent,A00,1,239.5,2.0,3.8,30,0,28,256315,29855,11776,0,901,0,2026-11-10T23:41:59.084Z,2026-11-10T23:46:07.433Z,30,29,1
3,3,H,pydantic-settings_784,pydantic/pydantic-settings,4,1,agent,A00,1,25.5,2.0,3.8,9,0,7,57384,3158,7300,0,874,0,2026-11-10T23:42:05.151Z,2026-11-10T23:42:39.400Z,9,8,1
3,3,F,pydantic-settings_784,pydantic/pydantic-settings,4,1,agent,A00,1,11.5,2.0,3.8,7,0,5,35218,1290,5864,0,874,0,2026-11-10T23:42:09.221Z,2026-11-10T23:42:29.695Z,7,0,1
3,3,C,pydantic-settings_784,pydantic/pydantic-settings,4,1,agent,A00,1,14.4,2.0,3.8,7,0,5,47128,1636,7784,0,874,0,2026-11-10T23:42:13.246Z,2026-11-10T23:42:36.521Z,7,0,1
3,3,R,pydantic-settings_784,pydantic/pydantic-settings,4,1,agent,A00,1,20.7,2.0,3.7,7,0,5,52437,2504,9106,0,874,0,2026-11-10T23:42:15.517Z,2026-11-10T23:42:45.004Z,7,6,1
3,3,T,pydantic-settings_784,pydantic/pydantic-settings,4,1,agent,A00,1,22.6,2.0,3.7,5,0,3,34502,2676,8977,0,874,0,2026-11-10T23:42:29.695Z,2026-11-10T23:43:01.136Z,5,4,1
3,3,F,packaging_1218,pypa/packaging,1,1,agent,A00,1,38.0,1.9,3.2,13,0,9,118206,4440,12712,0,615,0,2026-11-10T23:42:29.859Z,2026-11-10T23:43:15.930Z,13,0,1
3,3,H,packaging_1218,pypa/packaging,1,1,agent,A00,1,18.8,1.8,3.0,8,0,6,42624,2220,7067,0,615,0,2026-11-10T23:42:29.957Z,2026-11-10T23:42:56.644Z,8,7,1
3,3,R,packaging_1218,pypa/packaging,1,1,agent,A00,1,26.3,1.8,3.1,11,0,9,87993,3049,11903,0,615,0,2026-11-10T23:42:36.521Z,2026-11-10T23:43:10.772Z,11,10,1
3,3,T,packaging_1218,pypa/packaging,1,1,agent,A00,1,23.1,1.8,3.1,9,0,7,63783,2687,9884,0,615,0,2026-11-10T23:42:39.400Z,2026-11-10T23:43:10.443Z,9,8,1
3,3,C,packaging_1218,pypa/packaging,1,1,agent,A00,1,18.9,1.8,3.1,8,0,6,48491,2132,7790,0,615,0,2026-11-10T23:42:45.005Z,2026-11-10T23:43:11.838Z,8,0,1
3,3,C,packaging_1218,pypa/packaging,2,1,agent,A00,1,22.5,1.8,3.1,11,0,9,75487,2620,9482,0,615,0,2026-11-10T23:42:56.645Z,2026-11-10T23:43:26.879Z,11,0,1
3,3,T,packaging_1218,pypa/packaging,2,1,agent,A00,1,36.9,1.8,3.1,16,0,10,111591,4379,8999,0,615,0,2026-11-10T23:43:01.137Z,2026-11-10T23:43:46.009Z,16,11,1
3,3,R,packaging_1218,pypa/packaging,2,1,agent,A00,1,39.5,1.8,3.1,10,0,8,94883,4820,14064,0,615,0,2026-11-10T23:43:10.443Z,2026-11-10T23:43:57.924Z,10,9,1
3,3,H,packaging_1218,pypa/packaging,2,1,agent,A00,1,30.0,1.8,3.2,9,0,7,50804,3572,7344,0,615,0,2026-11-10T23:43:10.773Z,2026-11-10T23:43:49.028Z,9,8,1
3,3,F,packaging_1218,pypa/packaging,2,1,agent,A00,1,22.6,1.8,3.1,10,0,8,67619,2637,9445,0,615,0,2026-11-10T23:43:11.838Z,2026-11-10T23:43:42.526Z,10,0,1
3,3,H,packaging_1218,pypa/packaging,3,1,agent,A00,1,25.6,1.8,3.2,9,0,7,44060,2976,6070,0,615,0,2026-11-10T23:43:15.931Z,2026-11-10T23:43:49.578Z,9,8,1
3,3,F,packaging_1218,pypa/packaging,3,1,agent,A00,1,15.9,1.8,3.2,8,0,6,44339,1824,7053,0,615,0,2026-11-10T23:43:26.880Z,2026-11-10T23:43:50.757Z,8,0,1
3,3,R,packaging_1218,pypa/packaging,3,1,agent,A00,1,24.0,1.8,3.1,11,0,9,71635,2817,8848,0,615,0,2026-11-10T23:43:42.527Z,2026-11-10T23:44:14.568Z,11,10,1
3,3,C,packaging_1218,pypa/packaging,3,1,agent,A00,1,29.5,1.9,3.2,12,0,9,81423,3484,9602,0,615,0,2026-11-10T23:43:46.010Z,2026-11-10T23:44:23.669Z,12,0,1
3,3,T,packaging_1218,pypa/packaging,3,1,agent,A00,1,21.0,1.8,3.2,10,0,8,75016,2445,10254,0,615,0,2026-11-10T23:43:49.029Z,2026-11-10T23:44:18.110Z,10,9,1
3,3,T,packaging_1218,pypa/packaging,4,1,agent,A00,1,25.6,1.8,3.2,10,0,8,77522,3012,10787,0,615,0,2026-11-10T23:43:49.579Z,2026-11-10T23:44:23.274Z,10,9,1
3,3,C,packaging_1218,pypa/packaging,4,1,agent,A00,1,25.3,1.8,3.2,10,0,8,77290,2974,10403,0,615,0,2026-11-10T23:43:50.758Z,2026-11-10T23:44:24.005Z,10,0,1
3,3,R,packaging_1218,pypa/packaging,4,1,agent,A00,1,22.1,1.8,3.2,10,0,8,71953,2609,9889,0,615,0,2026-11-10T23:43:57.925Z,2026-11-10T23:44:28.011Z,10,9,1
3,3,F,packaging_1218,pypa/packaging,4,1,agent,A00,1,17.0,1.8,3.1,8,0,6,45377,2048,7167,0,615,0,2026-11-10T23:44:13.528Z,2026-11-10T23:44:38.347Z,8,0,1
3,3,H,packaging_1218,pypa/packaging,4,1,agent,A00,1,34.9,1.8,3.1,8,0,6,43358,4446,7158,0,615,0,2026-11-10T23:44:14.568Z,2026-11-10T23:44:57.484Z,8,7,1
3,3,C,packaging_833,pypa/packaging,1,1,agent,A01,0,18.9,1.8,5.2,14,0,11,74519,2327,7101,0,501,1,2026-11-10T23:44:18.111Z,2026-11-10T23:44:46.952Z,14,0,1
3,3,R,packaging_833,pypa/packaging,1,1,agent,A01,0,14.6,1.8,5.2,10,0,7,46708,1715,6125,0,516,1,2026-11-10T23:44:23.275Z,2026-11-10T23:44:47.946Z,10,9,1
3,3,F,packaging_833,pypa/packaging,1,1,agent,A01,0,23.7,1.8,5.2,10,0,8,57763,2627,8672,0,512,1,2026-11-10T23:44:23.669Z,2026-11-10T23:44:57.514Z,10,0,1
3,3,T,packaging_833,pypa/packaging,1,1,agent,A01,0,29.3,1.8,5.3,8,0,6,48121,2370,8210,0,632,1,2026-11-10T23:44:24.006Z,2026-11-10T23:45:03.460Z,8,7,1
3,3,H,packaging_833,pypa/packaging,1,1,agent,A01,0,135.2,1.8,5.1,29,0,23,217943,17050,10570,0,540,1,2026-11-10T23:44:28.012Z,2026-11-10T23:46:52.980Z,29,24,1
3,3,H,packaging_833,pypa/packaging,2,1,agent,A01,0,19.7,1.8,5.2,6,0,4,23351,2478,4570,0,516,1,2026-11-10T23:44:38.348Z,2026-11-10T23:45:08.032Z,6,5,1
3,3,T,packaging_833,pypa/packaging,2,1,agent,A01,0,28.6,1.8,5.2,15,0,10,79887,3394,7381,0,489,1,2026-11-10T23:44:46.952Z,2026-11-10T23:45:25.597Z,15,12,1
3,3,F,packaging_833,pypa/packaging,2,1,agent,A01,0,21.0,1.8,5.1,8,0,6,47579,2555,7898,0,513,1,2026-11-10T23:44:47.946Z,2026-11-10T23:45:18.785Z,8,0,1
3,3,R,packaging_833,pypa/packaging,2,1,agent,A01,0,27.7,1.8,5.2,12,0,10,72050,2067,9452,0,503,1,2026-11-10T23:44:57.484Z,2026-11-10T23:45:35.338Z,12,11,1
3,3,C,packaging_833,pypa/packaging,2,1,agent,A01,0,32.1,1.8,5.3,14,0,8,91602,3813,8595,0,511,1,2026-11-10T23:44:57.514Z,2026-11-10T23:45:39.781Z,14,0,1
3,3,H,packaging_833,pypa/packaging,3,1,agent,A01,0,43.0,1.8,5.2,13,0,9,81260,5238,8002,0,490,1,2026-11-10T23:45:03.460Z,2026-11-10T23:45:56.309Z,13,12,1
3,3,R,packaging_833,pypa/packaging,3,1,agent,A01,0,19.2,1.8,5.2,12,0,9,61416,2252,6965,0,480,1,2026-11-10T23:45:08.033Z,2026-11-10T23:45:37.272Z,12,11,1
3,3,T,packaging_833,pypa/packaging,3,1,agent,A01,0,18.8,1.8,5.2,12,0,10,66002,2193,7741,0,513,1,2026-11-10T23:45:18.785Z,2026-11-10T23:45:47.671Z,12,11,1
3,3,F,packaging_833,pypa/packaging,3,1,agent,A01,0,12.5,1.8,5.2,7,0,5,33316,1504,6070,0,530,1,2026-11-10T23:45:25.598Z,2026-11-10T23:45:48.023Z,7,0,1
3,3,C,packaging_833,pypa/packaging,3,1,agent,A01,0,13.4,1.8,5.1,7,0,5,36273,1604,6642,0,515,1,2026-11-10T23:45:35.338Z,2026-11-10T23:45:58.812Z,7,0,1
3,3,C,packaging_833,pypa/packaging,4,1,agent,A01,0,16.7,1.8,5.2,9,0,7,44658,1996,6684,0,499,1,2026-11-10T23:45:37.272Z,2026-11-10T23:46:04.155Z,9,0,1
3,3,F,packaging_833,pypa/packaging,4,1,agent,A01,0,20.8,1.8,5.3,12,0,7,60208,2502,7030,0,511,1,2026-11-10T23:45:39.781Z,2026-11-10T23:46:10.824Z,12,0,1
3,3,T,packaging_833,pypa/packaging,4,1,agent,A01,0,17.5,1.8,5.2,9,0,7,53104,2079,7697,0,525,1,2026-11-10T23:45:47.672Z,2026-11-10T23:46:15.159Z,9,8,1
3,3,R,packaging_833,pypa/packaging,4,1,agent,A01,0,29.5,1.8,5.1,11,0,9,76247,3582,9591,0,535,1,2026-11-10T23:45:48.024Z,2026-11-10T23:46:27.486Z,11,10,1
3,3,H,packaging_833,pypa/packaging,4,1,agent,A01,0,54.4,1.8,5.2,10,0,7,52447,6845,7127,0,1008,1,2026-11-10T23:45:56.310Z,2026-11-10T23:47:00.626Z,10,8,1
3,3,H,pydantic-settings_912,pydantic/pydantic-settings,1,1,agent,A01,0,80.8,2.0,3.8,9,0,7,55223,9950,8056,0,2985,1,2026-11-10T23:45:58.813Z,2026-11-10T23:47:28.539Z,9,8,1
3,3,F,pydantic-settings_912,pydantic/pydantic-settings,1,1,agent,A00,1,67.1,2.0,3.7,14,0,9,126555,8153,13579,0,847,0,2026-11-10T23:46:04.156Z,2026-11-10T23:47:20.041Z,14,0,1
3,3,C,pydantic-settings_912,pydantic/pydantic-settings,1,1,agent,A01,0,55.6,2.0,3.7,12,0,10,115550,6823,13128,0,0,1,2026-11-10T23:46:07.433Z,2026-11-10T23:47:11.703Z,12,0,1
3,3,T,pydantic-settings_912,pydantic/pydantic-settings,1,1,agent,A00,1,87.8,2.0,3.6,15,0,12,122537,10538,14982,1,797,0,2026-11-10T23:46:10.825Z,2026-11-10T23:47:47.312Z,15,13,1
3,3,R,pydantic-settings_912,pydantic/pydantic-settings,1,1,agent,A00,1,51.3,2.0,3.7,11,0,8,93010,6172,12131,0,857,0,2026-11-10T23:46:15.160Z,2026-11-10T23:47:15.070Z,11,10,1
3,3,R,pydantic-settings_912,pydantic/pydantic-settings,2,1,agent,A00,1,106.2,2.0,3.7,20,0,17,169976,12737,14904,1,1971,0,2026-11-10T23:46:27.487Z,2026-11-10T23:48:22.416Z,20,18,1
3,3,T,pydantic-settings_912,pydantic/pydantic-settings,2,1,agent,A01,0,109.8,2.0,3.8,18,0,13,178329,13014,13906,0,735,1,2026-11-10T23:46:52.981Z,2026-11-10T23:48:51.680Z,18,13,1
3,3,C,pydantic-settings_912,pydantic/pydantic-settings,2,1,agent,A01,0,71.6,2.0,3.7,13,0,9,137069,8503,14465,0,0,1,2026-11-10T23:47:00.626Z,2026-11-10T23:48:21.114Z,13,0,1
3,3,F,pydantic-settings_912,pydantic/pydantic-settings,2,1,agent,A01,0,91.7,2.0,3.8,20,0,17,153509,10788,15136,1,0,1,2026-11-10T23:47:11.704Z,2026-11-10T23:48:52.192Z,20,0,1
3,3,H,pydantic-settings_912,pydantic/pydantic-settings,2,1,agent,A05,0,300.0,2.0,3.6,26,1,25,258813,34673,24728,1,1920,2,2026-11-10T23:47:15.071Z,2026-11-10T23:52:23.690Z,26,24,1
3,3,C,pydantic-settings_912,pydantic/pydantic-settings,3,1,agent,A01,0,56.5,2.0,4.4,13,0,10,97277,6726,12429,0,779,1,2026-11-10T23:47:20.041Z,2026-11-10T23:48:25.954Z,13,0,1
3,3,R,pydantic-settings_912,pydantic/pydantic-settings,3,1,agent,A01,0,109.6,2.0,3.6,19,0,16,176188,13236,14795,1,779,2,2026-11-10T23:47:28.539Z,2026-11-10T23:49:26.661Z,19,17,1
3,3,F,pydantic-settings_912,pydantic/pydantic-settings,3,1,agent,A00,1,53.4,2.0,3.7,10,0,8,92348,6350,13813,0,769,0,2026-11-10T23:47:47.312Z,2026-11-10T23:48:49.372Z,10,0,1
3,3,T,pydantic-settings_912,pydantic/pydantic-settings,3,1,agent,A00,1,56.1,2.0,3.7,11,0,9,110785,6840,13992,0,1831,0,2026-11-10T23:48:21.114Z,2026-11-10T23:49:26.235Z,11,10,1
3,3,H,pydantic-settings_912,pydantic/pydantic-settings,3,1,agent,A00,1,105.1,2.0,3.6,13,0,8,82038,12783,8310,0,1995,0,2026-11-10T23:48:22.417Z,2026-11-10T23:50:16.135Z,13,8,1
3,3,H,pydantic-settings_912,pydantic/pydantic-settings,4,1,agent,A05,0,300.0,2.0,,25,1,25,217774,34352,13134,0,0,-1,2026-11-10T23:48:25.955Z,2026-11-10T23:53:30.967Z,25,24,1
3,3,T,pydantic-settings_912,pydantic/pydantic-settings,4,1,agent,A00,1,61.2,2.0,3.6,14,0,10,110851,7382,13266,0,757,0,2026-11-10T23:48:49.373Z,2026-11-10T23:49:59.235Z,14,10,1
3,3,F,pydantic-settings_912,pydantic/pydantic-settings,4,1,agent,A01,0,117.2,2.0,4.0,22,0,17,206262,13826,14542,1,2044,1,2026-11-10T23:48:51.681Z,2026-11-10T23:50:57.824Z,22,0,1
3,3,R,pydantic-settings_912,pydantic/pydantic-settings,4,1,agent,A01,0,100.0,2.0,3.7,16,0,12,124685,12009,14768,1,0,1,2026-11-10T23:48:52.193Z,2026-11-10T23:50:40.948Z,16,14,1
3,3,C,pydantic-settings_912,pydantic/pydantic-settings,4,1,agent,A00,1,69.9,2.0,3.7,13,0,11,146358,8115,15490,0,1813,0,2026-11-10T23:49:26.236Z,2026-11-10T23:50:44.986Z,13,3,1
3,3,H,pydantic-settings_758,pydantic/pydantic-settings,1,1,agent,A05,0,300.0,2.1,,50,1,28,423796,33707,15101,1,0,-1,2026-11-10T23:49:26.661Z,2026-11-10T23:54:31.719Z,50,48,1
3,3,C,pydantic-settings_758,pydantic/pydantic-settings,1,1,agent,A01,0,46.8,2.0,3.8,12,0,8,115282,5271,13117,0,1057,1,2026-11-10T23:49:59.236Z,2026-11-10T23:50:54.724Z,12,0,1
3,3,T,pydantic-settings_758,pydantic/pydantic-settings,1,1,agent,A01,0,103.3,2.0,3.8,19,0,16,179937,11635,16427,1,708,1,2026-11-10T23:50:16.135Z,2026-11-10T23:52:08.072Z,19,17,1
3,3,R,pydantic-settings_758,pydantic/pydantic-settings,1,1,agent,A01,0,289.0,2.0,3.7,33,0,21,314203,32164,17867,4,0,1,2026-11-10T23:50:40.949Z,2026-11-10T23:55:38.585Z,33,28,1
3,3,F,pydantic-settings_758,pydantic/pydantic-settings,1,1,agent,A01,0,40.6,2.0,3.8,12,0,9,102095,4635,14656,1,749,1,2026-11-10T23:50:44.987Z,2026-11-10T23:51:34.282Z,12,0,1
3,3,F,pydantic-settings_758,pydantic/pydantic-settings,2,1,agent,A01,0,83.3,2.0,3.6,17,0,14,141561,9154,14940,1,593,2,2026-11-10T23:50:54.725Z,2026-11-10T23:52:26.660Z,17,0,1
3,3,R,pydantic-settings_758,pydantic/pydantic-settings,2,1,agent,A01,0,53.4,2.0,3.8,10,0,6,97262,5948,13253,0,595,1,2026-11-10T23:50:57.825Z,2026-11-10T23:51:59.936Z,10,9,1
3,3,T,pydantic-settings_758,pydantic/pydantic-settings,2,1,agent,A01,0,40.5,2.0,3.9,10,0,7,103396,4158,13545,0,749,1,2026-11-10T23:51:34.283Z,2026-11-10T23:52:23.581Z,10,8,1
3,3,C,pydantic-settings_758,pydantic/pydantic-settings,2,1,agent,A01,0,88.7,2.0,10.0,20,0,17,323729,9746,23409,0,1423,1,2026-11-10T23:51:59.937Z,2026-11-10T23:53:43.648Z,20,12,1
3,3,H,pydantic-settings_758,pydantic/pydantic-settings,2,1,agent,A05,0,300.0,2.0,3.8,18,1,13,171630,33537,20198,3,1176,1,2026-11-10T23:52:08.073Z,2026-11-10T23:57:16.731Z,18,13,1
3,3,T,pydantic-settings_758,pydantic/pydantic-settings,3,1,agent,A01,0,37.7,2.0,3.8,9,0,7,75813,4184,11457,0,753,1,2026-11-10T23:52:23.581Z,2026-11-10T23:53:10.071Z,9,8,1
3,3,C,pydantic-settings_758,pydantic/pydantic-settings,3,1,agent,A01,0,41.5,2.0,3.9,11,0,9,110674,4562,16201,0,1061,1,2026-11-10T23:52:23.690Z,2026-11-10T23:53:14.181Z,11,1,1
3,3,R,pydantic-settings_758,pydantic/pydantic-settings,3,1,agent,A01,0,145.4,2.0,3.8,31,0,26,323694,15963,15553,2,0,1,2026-11-10T23:52:26.661Z,2026-11-10T23:55:00.995Z,31,28,1
3,3,H,pydantic-settings_758,pydantic/pydantic-settings,3,1,agent,A05,0,300.0,2.0,3.8,36,1,28,318701,32302,15906,1,692,1,2026-11-10T23:53:10.072Z,2026-11-10T23:58:18.925Z,36,34,1
3,3,F,pydantic-settings_758,pydantic/pydantic-settings,3,1,agent,A01,0,57.3,2.0,3.8,11,0,8,91178,6158,15445,1,1001,1,2026-11-10T23:53:14.182Z,2026-11-10T23:54:20.057Z,11,0,1
3,3,F,pydantic-settings_758,pydantic/pydantic-settings,4,1,agent,A01,0,80.0,2.0,3.8,17,0,13,159460,8884,15228,2,595,1,2026-11-10T23:53:30.967Z,2026-11-10T23:54:59.870Z,17,0,1
3,3,H,pydantic-settings_758,pydantic/pydantic-settings,4,1,agent,A05,0,300.0,2.0,10.1,36,1,27,370401,32075,17632,2,1596,1,2026-11-10T23:53:43.649Z,2026-11-10T23:58:58.690Z,36,26,1
3,3,R,pydantic-settings_758,pydantic/pydantic-settings,4,1,agent,A01,0,263.1,2.0,3.6,25,0,13,235714,29238,15666,3,3472,2,2026-11-10T23:54:20.057Z,2026-11-10T23:58:51.675Z,25,21,1
3,3,C,pydantic-settings_758,pydantic/pydantic-settings,4,1,agent,A01,0,32.8,2.0,3.8,8,0,6,73800,3648,11291,0,1022,1,2026-11-10T23:54:31.719Z,2026-11-10T23:55:13.187Z,8,0,1
3,3,T,pydantic-settings_758,pydantic/pydantic-settings,4,1,agent,A01,0,54.4,2.0,3.8,12,0,9,94343,5686,14541,1,986,1,2026-11-10T23:54:59.871Z,2026-11-10T23:56:03.154Z,12,10,1
3,3,F,tomlkit_534,python-poetry/tomlkit,1,1,agent,A01,0,51.5,1.9,3.1,13,0,11,131736,5383,13967,0,1101,1,2026-11-10T23:55:00.995Z,2026-11-10T23:56:00.704Z,13,0,1
3,3,H,tomlkit_534,python-poetry/tomlkit,1,1,agent,A01,0,63.1,1.9,3.1,7,0,5,45717,6863,8004,0,928,1,2026-11-10T23:55:13.187Z,2026-11-10T23:56:24.085Z,7,6,1
3,3,R,tomlkit_534,python-poetry/tomlkit,1,1,agent,A01,0,62.6,1.9,3.1,13,0,11,120347,6854,13634,0,1003,1,2026-11-10T23:55:38.586Z,2026-11-10T23:56:49.070Z,13,12,1
3,3,C,tomlkit_534,python-poetry/tomlkit,1,1,agent,A01,0,29.5,1.9,5.1,8,0,6,47183,3415,7974,0,1116,1,2026-11-10T23:56:00.705Z,2026-11-10T23:56:40.172Z,8,0,1
3,3,T,tomlkit_534,python-poetry/tomlkit,1,1,agent,A01,0,43.8,1.9,5.1,7,0,5,44748,4986,9505,0,1239,1,2026-11-10T23:56:03.155Z,2026-11-10T23:56:56.800Z,7,6,1
3,3,T,tomlkit_534,python-poetry/tomlkit,2,1,agent,A01,0,52.7,1.9,5.1,12,0,8,78156,5731,9797,0,890,1,2026-11-10T23:56:24.086Z,2026-11-10T23:57:26.801Z,12,8,1
3,3,C,tomlkit_534,python-poetry/tomlkit,2,1,agent,A01,0,33.9,1.9,3.1,9,0,7,53729,3634,8311,0,1129,1,2026-11-10T23:56:40.173Z,2026-11-10T23:57:22.090Z,9,0,1
3,3,R,tomlkit_534,python-poetry/tomlkit,2,1,agent,A00,1,41.0,1.9,3.1,7,0,5,60334,4379,13137,0,1228,0,2026-11-10T23:56:49.071Z,2026-11-10T23:57:37.950Z,7,6,1
3,3,H,tomlkit_534,python-poetry/tomlkit,2,1,agent,A01,0,55.9,1.9,3.1,12,0,8,86263,6003,8676,0,818,1,2026-11-10T23:56:56.801Z,2026-11-10T23:58:00.682Z,12,8,1
3,3,F,tomlkit_534,python-poetry/tomlkit,2,1,agent,A01,0,68.2,1.9,3.1,16,0,10,111310,7402,10210,0,1155,1,2026-11-10T23:57:16.731Z,2026-11-10T23:58:33.039Z,16,0,1
3,3,T,tomlkit_534,python-poetry/tomlkit,3,1,agent,A00,1,53.5,1.9,3.1,16,0,13,151224,5641,16200,1,992,0,2026-11-10T23:57:22.091Z,2026-11-10T23:58:23.759Z,16,14,1
3,3,C,tomlkit_534,python-poetry/tomlkit,3,1,agent,A01,0,48.9,1.9,3.2,15,0,11,161795,5180,15176,0,753,1,2026-11-10T23:57:26.801Z,2026-11-10T23:58:23.713Z,15,4,1
3,3,R,tomlkit_534,python-poetry/tomlkit,3,1,agent,A01,0,42.8,1.9,3.1,13,0,9,82533,4551,8797,0,502,1,2026-11-10T23:57:37.950Z,2026-11-10T23:58:28.852Z,13,12,1
3,3,F,tomlkit_534,python-poetry/tomlkit,3,1,agent,A00,1,40.3,1.9,3.1,13,0,11,110037,4354,11325,0,1164,0,2026-11-10T23:58:00.683Z,2026-11-10T23:58:48.924Z,13,0,1
3,3,H,tomlkit_534,python-poetry/tomlkit,3,1,agent,A01,0,45.7,2.0,5.2,9,0,7,41707,5389,5911,0,1092,1,2026-11-10T23:58:18.926Z,2026-11-10T23:59:14.824Z,9,8,1
3,3,H,tomlkit_534,python-poetry/tomlkit,4,1,agent,A01,0,238.4,1.9,3.1,27,0,20,238283,27585,15777,2,1190,1,2026-11-10T23:58:23.714Z,2026-11-11T00:02:30.109Z,27,22,1
3,3,F,tomlkit_534,python-poetry/tomlkit,4,1,agent,A00,1,36.3,1.9,3.1,9,0,7,57819,4280,9310,0,1276,0,2026-11-10T23:58:23.760Z,2026-11-10T23:59:08.095Z,9,0,1
3,3,R,tomlkit_534,python-poetry/tomlkit,4,1,agent,A01,0,67.1,1.9,3.1,16,0,13,135808,8022,14386,1,953,1,2026-11-10T23:58:28.853Z,2026-11-10T23:59:44.008Z,16,14,1
3,3,C,tomlkit_534,python-poetry/tomlkit,4,1,agent,A01,0,27.2,1.9,3.1,10,0,8,71889,3160,9909,0,830,1,2026-11-10T23:58:33.040Z,2026-11-10T23:59:08.101Z,10,0,1
3,3,T,tomlkit_534,python-poetry/tomlkit,4,1,agent,A01,0,31.1,2.0,3.1,10,0,8,73188,3726,10741,0,925,1,2026-11-10T23:58:48.925Z,2026-11-10T23:59:28.034Z,10,9,1
3,3,C,pydantic-settings_1069,pydantic/pydantic-settings,1,1,agent,A01,0,117.6,2.0,4.3,13,0,9,174925,13559,21592,0,1777,1,2026-11-10T23:58:51.675Z,2026-11-11T00:00:58.600Z,13,7,1
3,3,F,pydantic-settings_1069,pydantic/pydantic-settings,1,1,agent,A01,0,71.3,2.0,4.2,8,0,5,75614,8477,14347,1,1580,1,2026-11-10T23:58:58.690Z,2026-11-11T00:00:19.196Z,8,0,1
3,3,T,pydantic-settings_1069,pydantic/pydantic-settings,1,1,agent,A01,0,82.7,2.0,4.3,11,0,8,102065,9485,15074,1,1109,1,2026-11-10T23:59:08.095Z,2026-11-11T00:00:40.180Z,11,9,1
3,3,R,pydantic-settings_1069,pydantic/pydantic-settings,1,1,agent,A01,0,37.9,2.0,4.2,8,0,6,65743,4489,11934,0,1512,1,2026-11-10T23:59:08.101Z,2026-11-10T23:59:55.189Z,8,7,1
3,3,H,pydantic-settings_1069,pydantic/pydantic-settings,1,1,agent,A01,0,74.9,2.0,4.4,18,0,16,172777,8541,13798,0,897,1,2026-11-10T23:59:14.824Z,2026-11-11T00:00:38.946Z,18,17,1
3,3,H,pydantic-settings_1069,pydantic/pydantic-settings,2,1,agent,A01,0,53.6,2.0,4.2,8,0,6,56076,6116,8739,0,1361,1,2026-11-10T23:59:28.035Z,2026-11-11T00:00:30.911Z,8,7,1
3,3,R,pydantic-settings_1069,pydantic/pydantic-settings,2,1,agent,A01,0,67.1,2.0,4.3,12,0,8,99501,7441,12825,0,1428,1,2026-11-10T23:59:44.008Z,2026-11-11T00:01:00.525Z,12,11,1
3,3,T,pydantic-settings_1069,pydantic/pydantic-settings,2,1,agent,A01,0,63.4,2.0,4.3,7,0,5,60219,7053,12642,0,1618,1,2026-11-10T23:59:55.190Z,2026-11-11T00:01:07.894Z,7,6,1
3,3,F,pydantic-settings_1069,pydantic/pydantic-settings,2,1,agent,A01,0,54.5,2.0,4.4,21,0,18,192457,6046,14693,1,930,1,2026-11-11T00:00:19.197Z,2026-11-11T00:01:23.080Z,21,0,1
3,3,C,pydantic-settings_1069,pydantic/pydantic-settings,2,1,agent,A01,0,94.4,2.0,3.6,12,0,10,158581,10770,19976,0,1600,2,2026-11-11T00:00:30.912Z,2026-11-11T00:02:13.870Z,12,4,1
3,3,T,pydantic-settings_1069,pydantic/pydantic-settings,3,1,agent,A01,0,73.9,2.0,4.3,12,0,7,108041,8404,14037,0,1281,1,2026-11-11T00:00:38.947Z,2026-11-11T00:02:02.279Z,12,7,1
3,3,C,pydantic-settings_1069,pydantic/pydantic-settings,3,1,agent,A01,0,121.3,2.0,3.6,13,0,10,180335,14057,20699,0,2286,2,2026-11-11T00:00:40.181Z,2026-11-11T00:02:50.106Z,13,7,1
3,3,F,pydantic-settings_1069,pydantic/pydantic-settings,3,1,agent,A01,0,78.6,2.0,4.2,9,0,5,68139,9057,11464,0,1439,1,2026-11-11T00:00:58.601Z,2026-11-11T00:02:26.531Z,9,0,1
3,3,R,pydantic-settings_1069,pydantic/pydantic-settings,3,1,agent,A01,0,58.4,2.0,4.3,9,0,6,78383,6635,14348,1,1513,1,2026-11-11T00:01:00.525Z,2026-11-11T00:02:08.258Z,9,7,1
3,3,H,pydantic-settings_1069,pydantic/pydantic-settings,3,1,agent,A01,0,262.1,2.0,3.6,24,0,21,217288,29609,15237,1,4809,2,2026-11-11T00:01:07.895Z,2026-11-11T00:05:38.555Z,24,22,1
3,3,H,pydantic-settings_1069,pydantic/pydantic-settings,4,1,agent,A01,0,74.4,2.0,4.2,11,0,9,84912,8409,10186,0,1112,1,2026-11-11T00:01:23.080Z,2026-11-11T00:02:46.647Z,11,10,1
3,3,R,pydantic-settings_1069,pydantic/pydantic-settings,4,1,agent,A05,0,300.0,2.0,,17,1,13,163537,30491,15470,2,0,-1,2026-11-11T00:02:02.279Z,2026-11-11T00:07:07.309Z,17,14,1
3,3,F,pydantic-settings_1069,pydantic/pydantic-settings,4,1,agent,A01,0,78.2,2.0,4.3,15,0,8,110319,9144,14431,1,1670,1,2026-11-11T00:02:08.259Z,2026-11-11T00:03:35.736Z,15,0,1
3,3,C,pydantic-settings_1069,pydantic/pydantic-settings,4,1,agent,A01,0,103.9,2.0,4.2,10,0,6,89463,12104,12803,0,1332,1,2026-11-11T00:02:13.871Z,2026-11-11T00:04:06.765Z,10,0,1
3,3,T,pydantic-settings_1069,pydantic/pydantic-settings,4,1,agent,A01,0,49.7,2.0,4.2,9,0,7,79952,5795,11952,0,2253,1,2026-11-11T00:02:26.532Z,2026-11-11T00:03:25.397Z,9,8,1
3,3,H,pydantic-settings_767,pydantic/pydantic-settings,1,1,agent,A01,0,67.8,2.0,3.6,14,0,11,89923,7869,8440,0,0,1,2026-11-11T00:02:30.110Z,2026-11-11T00:03:46.414Z,14,12,1
3,3,T,pydantic-settings_767,pydantic/pydantic-settings,1,1,agent,A01,0,122.6,2.0,3.6,23,0,15,191586,13626,15000,2,0,1,2026-11-11T00:02:46.648Z,2026-11-11T00:04:57.838Z,23,17,1
3,3,R,pydantic-settings_767,pydantic/pydantic-settings,1,1,agent,A01,0,264.4,2.0,3.7,38,0,26,304751,29018,16238,2,805,1,2026-11-11T00:02:50.107Z,2026-11-11T00:07:23.144Z,38,35,1
3,3,F,pydantic-settings_767,pydantic/pydantic-settings,1,1,agent,A01,0,137.5,2.0,8.9,26,0,21,233419,14295,17095,2,747,1,2026-11-11T00:03:25.398Z,2026-11-11T00:05:56.744Z,26,0,1
3,3,C,pydantic-settings_767,pydantic/pydantic-settings,1,1,agent,A18,0,114.2,2.0,3.7,12,1,11,178308,12341,24501,0,1327,1,2026-11-11T00:03:35.736Z,2026-11-11T00:05:38.641Z,12,6,1
3,3,C,pydantic-settings_767,pydantic/pydantic-settings,2,1,agent,A01,0,229.1,2.0,3.6,30,0,20,428648,24592,20201,0,135,1,2026-11-11T00:03:46.415Z,2026-11-11T00:07:44.252Z,30,20,1
3,3,F,pydantic-settings_767,pydantic/pydantic-settings,2,1,agent,A01,0,197.7,2.0,8.2,29,0,24,264744,20124,15292,2,724,1,2026-11-11T00:04:06.766Z,2026-11-11T00:07:37.536Z,29,0,1
3,3,R,pydantic-settings_767,pydantic/pydantic-settings,2,1,agent,A01,0,100.7,2.0,3.6,20,0,16,162490,10912,14445,1,0,1,2026-11-11T00:04:57.839Z,2026-11-11T00:06:47.174Z,20,18,1
3,3,T,pydantic-settings_767,pydantic/pydantic-settings,2,1,agent,A01,0,108.6,2.0,3.5,14,0,10,120300,11588,16978,2,2414,2,2026-11-11T00:05:38.556Z,2026-11-11T00:07:35.703Z,14,11,1
3,3,H,pydantic-settings_767,pydantic/pydantic-settings,2,1,agent,A01,0,130.0,2.0,3.7,12,0,10,96771,13882,12533,0,1264,1,2026-11-11T00:05:38.641Z,2026-11-11T00:07:57.401Z,12,11,1
3,3,F,pydantic-settings_767,pydantic/pydantic-settings,3,1,agent,A01,0,101.7,2.0,3.7,23,0,19,215647,10677,14994,1,619,1,2026-11-11T00:05:56.745Z,2026-11-11T00:07:47.058Z,23,0,1
3,3,R,pydantic-settings_767,pydantic/pydantic-settings,3,1,agent,A01,0,127.8,2.0,3.7,25,0,20,197704,13391,15462,2,580,1,2026-11-11T00:06:47.174Z,2026-11-11T00:09:03.513Z,25,22,1
3,3,T,pydantic-settings_767,pydantic/pydantic-settings,3,1,agent,A01,0,115.2,2.0,3.6,26,0,21,244662,12489,15025,1,0,1,2026-11-11T00:07:07.309Z,2026-11-11T00:09:11.031Z,26,24,1
3,3,H,pydantic-settings_767,pydantic/pydantic-settings,3,1,agent,A02,0,215.5,2.0,3.8,30,0,28,281137,24246,16220,1,2192,1,2026-11-11T00:07:23.144Z,2026-11-11T00:11:07.324Z,30,28,1
3,3,C,pydantic-settings_767,pydantic/pydantic-settings,3,1,agent,A01,0,112.2,2.0,3.6,20,0,14,246728,12492,18953,0,659,1,2026-11-11T00:07:35.703Z,2026-11-11T00:09:36.427Z,20,10,1
3,3,C,pydantic-settings_767,pydantic/pydantic-settings,4,1,agent,A01,0,97.5,2.0,3.7,23,0,20,306482,10641,20229,0,135,1,2026-11-11T00:07:37.536Z,2026-11-11T00:09:23.658Z,23,16,1
3,3,H,pydantic-settings_767,pydantic/pydantic-settings,4,1,agent,A01,0,281.2,2.0,8.3,23,0,20,195439,32087,22350,1,1880,1,2026-11-11T00:07:44.253Z,2026-11-11T00:12:38.852Z,23,21,1
3,3,T,pydantic-settings_767,pydantic/pydantic-settings,4,1,agent,A01,0,142.0,2.0,3.7,21,0,17,175749,15868,14700,2,805,1,2026-11-11T00:07:47.058Z,2026-11-11T00:10:17.580Z,21,18,1
3,3,R,pydantic-settings_767,pydantic/pydantic-settings,4,1,agent,A01,0,75.9,2.0,5.2,12,0,9,104778,8415,15325,1,782,1,2026-11-11T00:07:57.402Z,2026-11-11T00:09:23.291Z,12,10,1
3,3,F,pydantic-settings_767,pydantic/pydantic-settings,4,1,agent,A01,0,66.5,2.0,3.7,10,0,6,76594,7355,13208,0,943,1,2026-11-11T00:09:03.514Z,2026-11-11T00:10:18.609Z,10,0,1
3,3,F,pydantic-settings_656,pydantic/pydantic-settings,1,1,agent,A01,0,163.7,2.0,5.6,20,0,16,196792,18794,15712,1,606,1,2026-11-11T00:09:11.032Z,2026-11-11T00:12:05.177Z,20,0,1
3,3,C,pydantic-settings_656,pydantic/pydantic-settings,1,1,agent,A01,0,90.0,2.0,3.8,11,0,7,118717,10271,17718,0,646,1,2026-11-11T00:09:23.292Z,2026-11-11T00:11:02.213Z,11,4,1
3,3,R,pydantic-settings_656,pydantic/pydantic-settings,1,1,agent,A01,0,198.5,2.0,4.5,25,0,20,231385,22855,15690,2,937,1,2026-11-11T00:09:23.658Z,2026-11-11T00:12:51.682Z,25,22,1
3,3,T,pydantic-settings_656,pydantic/pydantic-settings,1,1,agent,A01,0,78.6,2.0,3.7,9,0,5,65091,9033,15267,1,646,1,2026-11-11T00:09:36.428Z,2026-11-11T00:11:03.715Z,9,7,1
3,3,H,pydantic-settings_656,pydantic/pydantic-settings,1,1,agent,A01,0,69.0,2.0,3.8,12,0,8,86396,8089,8554,0,961,1,2026-11-11T00:10:17.581Z,2026-11-11T00:11:35.292Z,12,9,1
3,3,H,pydantic-settings_656,pydantic/pydantic-settings,2,1,agent,A01,0,130.5,2.0,3.8,11,0,7,72967,15097,8076,0,1801,1,2026-11-11T00:10:18.610Z,2026-11-11T00:12:37.958Z,11,8,1
3,3,T,pydantic-settings_656,pydantic/pydantic-settings,2,1,agent,A01,0,45.2,2.0,4.4,7,0,5,49947,5308,10124,0,601,1,2026-11-11T00:11:02.213Z,2026-11-11T00:11:56.871Z,7,6,1
3,3,R,pydantic-settings_656,pydantic/pydantic-settings,2,1,agent,A01,0,137.2,2.0,7.8,20,0,12,172840,15843,16514,1,1105,1,2026-11-11T00:11:03.716Z,2026-11-11T00:13:33.636Z,20,18,1
3,3,C,pydantic-settings_656,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,2.0,,21,1,15,269079,32506,20812,0,0,-1,2026-11-11T00:11:07.325Z,2026-11-11T00:16:12.416Z,21,14,1
3,3,F,pydantic-settings_656,pydantic/pydantic-settings,2,1,agent,A01,0,119.3,2.0,4.6,16,0,11,151843,13277,15981,2,643,1,2026-11-11T00:11:35.292Z,2026-11-11T00:13:44.079Z,16,0,1
3,3,C,pydantic-settings_656,pydantic/pydantic-settings,3,1,agent,A01,0,100.3,2.0,3.6,13,0,11,166755,11566,18464,0,0,1,2026-11-11T00:11:56.871Z,2026-11-11T00:13:45.811Z,13,5,1
3,3,F,pydantic-settings_656,pydantic/pydantic-settings,3,1,agent,A05,0,300.0,2.0,3.8,26,1,13,242888,33986,14576,2,1580,1,2026-11-11T00:12:05.178Z,2026-11-11T00:17:13.844Z,26,0,1
3,3,H,pydantic-settings_656,pydantic/pydantic-settings,3,1,agent,A02,0,259.0,2.0,3.5,30,0,28,278816,29321,18680,1,820,2,2026-11-11T00:12:37.959Z,2026-11-11T00:17:05.392Z,30,28,1
3,3,T,pydantic-settings_656,pydantic/pydantic-settings,3,1,agent,A01,0,63.6,2.0,3.9,10,0,6,86082,7340,12420,0,2130,1,2026-11-11T00:12:38.853Z,2026-11-11T00:13:51.391Z,10,6,1
3,3,R,pydantic-settings_656,pydantic/pydantic-settings,3,1,agent,A01,0,29.7,2.0,4.4,7,0,5,43513,3395,7919,0,601,1,2026-11-11T00:12:51.683Z,2026-11-11T00:13:30.752Z,7,6,1
3,3,R,pydantic-settings_656,pydantic/pydantic-settings,4,1,agent,A01,0,40.2,2.0,4.4,8,0,5,52466,4786,9093,0,601,1,2026-11-11T00:13:30.752Z,2026-11-11T00:14:20.445Z,8,7,1
3,3,T,pydantic-settings_656,pydantic/pydantic-settings,4,1,agent,A01,0,30.7,2.0,4.4,7,0,5,46180,3687,8892,0,601,1,2026-11-11T00:13:33.636Z,2026-11-11T00:14:13.711Z,7,6,1
3,3,H,pydantic-settings_656,pydantic/pydantic-settings,4,1,agent,A01,0,69.8,2.0,5.6,7,0,5,41638,8270,7405,0,606,1,2026-11-11T00:13:44.080Z,2026-11-11T00:15:04.551Z,7,6,1
3,3,F,pydantic-settings_656,pydantic/pydantic-settings,4,1,agent,A01,0,67.2,2.0,3.9,11,0,7,100373,7899,13826,0,2044,1,2026-11-11T00:13:45.811Z,2026-11-11T00:15:01.968Z,11,0,1
3,3,C,pydantic-settings_656,pydantic/pydantic-settings,4,1,agent,A01,0,115.0,2.0,9.1,15,0,9,210825,12881,22663,0,1652,1,2026-11-11T00:13:51.392Z,2026-11-11T00:16:00.511Z,15,9,1
3,3,R,packaging_1334,pypa/packaging,1,1,agent,A01,0,220.0,1.8,3.1,25,0,14,229280,24204,16455,3,6464,1,2026-11-11T00:14:13.711Z,2026-11-11T00:18:01.725Z,25,21,1
3,3,C,packaging_1334,pypa/packaging,1,1,agent,A01,0,101.1,1.8,3.1,19,0,17,251913,10855,22943,0,477,1,2026-11-11T00:14:20.446Z,2026-11-11T00:16:09.380Z,19,10,1
3,3,F,packaging_1334,pypa/packaging,1,1,agent,A01,0,85.8,1.8,3.1,17,0,14,134801,8906,15868,1,1356,1,2026-11-11T00:15:01.969Z,2026-11-11T00:16:35.721Z,17,0,1
3,3,H,packaging_1334,pypa/packaging,1,1,agent,A01,0,84.2,1.8,3.2,13,0,11,84859,8811,9236,0,4302,2,2026-11-11T00:15:04.552Z,2026-11-11T00:16:36.646Z,13,12,1
3,3,T,packaging_1334,pypa/packaging,1,1,agent,A01,0,173.3,1.8,3.1,23,0,17,211234,19187,15794,3,2365,2,2026-11-11T00:16:00.511Z,2026-11-11T00:19:01.668Z,23,18,1
3,3,T,packaging_1334,pypa/packaging,2,1,agent,A01,0,39.8,1.8,3.1,13,0,11,121482,4406,14410,0,0,1,2026-11-11T00:16:09.381Z,2026-11-11T00:16:56.870Z,13,12,1
3,3,H,packaging_1334,pypa/packaging,2,1,agent,A01,0,66.2,1.8,3.1,11,0,9,74321,7401,10357,0,3814,1,2026-11-11T00:16:12.416Z,2026-11-11T00:17:26.521Z,11,10,1
3,3,F,packaging_1334,pypa/packaging,2,1,agent,A01,0,55.9,1.8,3.1,17,0,14,131301,6140,15794,1,1585,1,2026-11-11T00:16:35.721Z,2026-11-11T00:17:39.405Z,17,0,1
3,3,C,packaging_1334,pypa/packaging,2,1,agent,A01,0,112.5,1.8,3.1,20,0,18,277613,12481,22677,0,2468,2,2026-11-11T00:16:36.647Z,2026-11-11T00:18:37.009Z,20,11,1
3,3,R,packaging_1334,pypa/packaging,2,1,agent,A01,0,119.3,1.8,3.2,23,0,20,212827,13204,15018,1,3269,1,2026-11-11T00:16:56.870Z,2026-11-11T00:19:04.000Z,23,21,1
3,3,F,packaging_1334,pypa/packaging,3,1,agent,A01,0,74.7,1.8,3.1,11,0,8,74555,8385,15078,1,3764,1,2026-11-11T00:17:05.392Z,2026-11-11T00:18:27.917Z,11,0,1
3,3,H,packaging_1334,pypa/packaging,3,1,agent,A01,0,119.6,1.8,3.1,17,0,13,130805,13412,11795,0,2018,2,2026-11-11T00:17:13.845Z,2026-11-11T00:19:21.409Z,17,13,1
3,3,T,packaging_1334,pypa/packaging,3,1,agent,A01,0,46.2,1.8,3.1,8,0,6,48921,5132,9996,0,477,1,2026-11-11T00:17:26.522Z,2026-11-11T00:18:20.636Z,8,7,1
3,3,C,packaging_1334,pypa/packaging,3,1,agent,A01,0,66.3,1.8,3.1,11,0,9,103390,7340,15896,0,2097,2,2026-11-11T00:17:39.406Z,2026-11-11T00:18:53.503Z,11,3,1
3,3,R,packaging_1334,pypa/packaging,3,1,agent,A01,0,84.4,1.8,3.2,13,0,10,102836,9367,16397,1,2939,1,2026-11-11T00:18:01.726Z,2026-11-11T00:19:34.018Z,13,11,1
3,3,R,packaging_1334,pypa/packaging,4,1,agent,A01,0,76.6,1.8,3.2,15,0,12,135707,8523,14866,1,3085,1,2026-11-11T00:18:20.637Z,2026-11-11T00:19:45.314Z,15,13,1
3,3,C,packaging_1334,pypa/packaging,4,1,agent,A01,0,69.0,1.8,3.1,10,0,8,88608,7740,17405,0,3552,1,2026-11-11T00:18:27.918Z,2026-11-11T00:19:44.818Z,10,1,1
3,3,T,packaging_1334,pypa/packaging,4,1,agent,A01,0,95.3,1.8,3.1,19,0,15,158178,10670,14762,1,2449,1,2026-11-11T00:18:37.009Z,2026-11-11T00:20:20.120Z,19,16,1
3,3,H,packaging_1334,pypa/packaging,4,1,agent,A01,0,53.2,1.8,3.1,10,0,8,65820,6041,10486,0,1776,2,2026-11-11T00:18:53.503Z,2026-11-11T00:19:54.567Z,10,9,1
3,3,F,packaging_1334,pypa/packaging,4,1,agent,A01,0,130.2,1.8,3.1,20,0,16,174318,15057,15401,2,477,1,2026-11-11T00:19:01.669Z,2026-11-11T00:21:19.809Z,20,0,1
3,3,F,packaging_1384,pypa/packaging,1,1,agent,A01,0,71.2,1.8,4.4,17,0,14,134181,7238,14431,1,477,1,2026-11-11T00:19:04.001Z,2026-11-11T00:20:24.511Z,17,0,1
3,3,R,packaging_1384,pypa/packaging,1,1,agent,A01,0,38.4,1.8,4.3,9,0,7,54839,2086,9005,0,477,1,2026-11-11T00:19:21.410Z,2026-11-11T00:20:08.897Z,9,8,1
3,3,C,packaging_1384,pypa/packaging,1,1,agent,A01,0,65.6,1.8,4.3,17,0,14,179598,5291,15597,0,477,1,2026-11-11T00:19:34.018Z,2026-11-11T00:20:48.910Z,17,2,1
3,3,H,packaging_1384,pypa/packaging,1,1,agent,A01,0,140.8,1.8,4.3,13,0,11,89795,16394,9325,0,1116,1,2026-11-11T00:19:44.818Z,2026-11-11T00:22:14.779Z,13,12,1
3,3,T,packaging_1384,pypa/packaging,1,1,agent,A01,0,37.6,1.8,4.4,11,0,9,67358,2048,9252,0,477,1,2026-11-11T00:19:45.315Z,2026-11-11T00:20:32.247Z,11,10,1
3,3,T,packaging_1384,pypa/packaging,2,1,agent,A01,0,24.0,1.8,4.3,8,0,6,51012,2740,8830,0,477,1,2026-11-11T00:19:54.567Z,2026-11-11T00:20:27.867Z,8,7,1
3,3,H,packaging_1384,pypa/packaging,2,1,agent,A01,0,35.9,1.8,4.4,8,0,6,41155,4390,6267,0,477,1,2026-11-11T00:20:08.898Z,2026-11-11T00:20:53.970Z,8,7,1
3,3,C,packaging_1384,pypa/packaging,2,1,agent,A18,0,94.1,1.8,4.3,16,1,14,212850,9980,24302,0,850,1,2026-11-11T00:20:20.121Z,2026-11-11T00:22:03.431Z,16,7,1
3,3,R,packaging_1384,pypa/packaging,2,1,agent,A01,0,16.0,1.8,4.4,10,0,8,59355,1809,7712,0,477,1,2026-11-11T00:20:24.512Z,2026-11-11T00:20:49.740Z,10,9,1
3,3,F,packaging_1384,pypa/packaging,2,1,agent,A01,0,36.5,1.8,4.3,9,0,7,56355,2018,9142,0,477,1,2026-11-11T00:20:27.868Z,2026-11-11T00:21:13.593Z,9,0,1
3,3,H,packaging_1384,pypa/packaging,3,1,agent,A01,0,51.2,1.8,4.3,10,0,8,51695,5805,6584,0,461,1,2026-11-11T00:20:32.248Z,2026-11-11T00:21:32.559Z,10,9,1
3,3,F,packaging_1384,pypa/packaging,3,1,agent,A01,0,38.2,1.8,4.4,9,0,7,58439,2029,9555,0,477,1,2026-11-11T00:20:48.911Z,2026-11-11T00:21:36.449Z,9,0,1
3,3,C,packaging_1384,pypa/packaging,3,1,agent,A18,0,54.5,1.8,4.3,17,1,16,202871,4876,24167,0,477,1,2026-11-11T00:20:49.741Z,2026-11-11T00:21:53.452Z,17,2,1
3,3,T,packaging_1384,pypa/packaging,3,1,agent,A01,0,46.6,1.8,4.3,10,0,8,74221,2879,11460,0,477,1,2026-11-11T00:20:53.971Z,2026-11-11T00:21:49.634Z,10,9,1
3,3,R,packaging_1384,pypa/packaging,3,1,agent,A01,0,174.8,1.8,4.3,24,0,15,209173,9053,15096,1,477,1,2026-11-11T00:21:13.594Z,2026-11-11T00:24:17.570Z,24,22,1
3,3,R,packaging_1384,pypa/packaging,4,1,agent,A01,0,29.2,1.8,4.3,11,0,7,63238,3083,7070,0,477,1,2026-11-11T00:21:19.809Z,2026-11-11T00:21:58.071Z,11,10,1
3,3,T,packaging_1384,pypa/packaging,4,1,agent,A01,0,45.2,1.9,4.3,11,0,8,78555,2743,10634,0,477,1,2026-11-11T00:21:32.560Z,2026-11-11T00:22:27.057Z,11,10,1
3,3,C,packaging_1384,pypa/packaging,4,1,agent,A01,0,23.8,1.8,4.3,9,0,7,57573,2594,8439,0,477,1,2026-11-11T00:21:36.449Z,2026-11-11T00:22:09.502Z,9,0,1
3,3,F,packaging_1384,pypa/packaging,4,1,agent,A01,0,31.1,1.8,4.3,13,0,8,81677,3686,7918,0,477,1,2026-11-11T00:21:49.634Z,2026-11-11T00:22:29.901Z,13,0,1
3,3,H,packaging_1384,pypa/packaging,4,1,agent,A01,0,76.4,1.8,4.2,12,0,10,76099,6887,9224,0,477,1,2026-11-11T00:21:53.453Z,2026-11-11T00:23:18.918Z,12,11,1
3,3,T,packaging_1298,pypa/packaging,1,1,agent,A01,0,131.4,1.8,24.5,33,0,28,297208,14466,15078,3,1592,1,2026-11-11T00:21:58.072Z,2026-11-11T00:24:38.848Z,33,29,1
3,3,C,packaging_1298,pypa/packaging,1,1,agent,A01,0,80.6,1.8,19.1,16,0,13,182694,9410,19305,0,2517,1,2026-11-11T00:22:03.431Z,2026-11-11T00:23:47.952Z,16,5,1
3,3,R,packaging_1298,pypa/packaging,1,1,agent,A01,0,70.6,1.8,21.2,17,0,12,140226,8169,14778,1,842,1,2026-11-11T00:22:09.502Z,2026-11-11T00:23:46.251Z,17,15,1
3,3,H,packaging_1298,pypa/packaging,1,1,agent,A01,0,116.2,1.8,24.3,19,0,17,185519,13426,12739,0,953,1,2026-11-11T00:22:14.779Z,2026-11-11T00:24:40.101Z,19,18,1
3,3,F,packaging_1298,pypa/packaging,1,1,agent,A01,0,131.4,1.8,3.3,32,0,28,292099,14892,15435,2,4678,2,2026-11-11T00:22:27.057Z,2026-11-11T00:24:46.592Z,32,0,1
3,3,F,packaging_1298,pypa/packaging,2,1,agent,A01,0,129.2,1.8,25.8,22,0,17,193579,14874,14401,1,889,1,2026-11-11T00:22:29.902Z,2026-11-11T00:25:09.649Z,22,0,1
3,3,H,packaging_1298,pypa/packaging,2,1,agent,A01,0,75.8,1.8,19.4,9,0,7,57651,8761,7616,0,581,1,2026-11-11T00:23:18.918Z,2026-11-11T00:24:59.073Z,9,8,1
3,3,R,packaging_1298,pypa/packaging,2,1,agent,A05,0,300.1,1.8,3.1,17,1,16,153616,8424,14446,1,2886,2,2026-11-11T00:23:46.251Z,2026-11-11T00:28:54.312Z,17,15,1
3,3,C,packaging_1298,pypa/packaging,2,1,agent,A05,0,300.1,1.8,24.9,14,1,14,169597,8959,21244,0,3342,1,2026-11-11T00:23:47.953Z,2026-11-11T00:29:17.614Z,14,4,1
3,3,T,packaging_1298,pypa/packaging,2,1,agent,A05,0,300.1,1.8,,2,1,2,8779,525,5350,0,0,-1,2026-11-11T00:24:17.571Z,2026-11-11T00:29:22.422Z,2,1,1
3,3,C,packaging_1298,pypa/packaging,3,1,agent,A05,0,300.1,1.8,,3,1,3,15561,815,6839,0,0,-1,2026-11-11T00:24:38.849Z,2026-11-11T00:29:43.712Z,3,0,1
3,3,T,packaging_1298,pypa/packaging,3,1,agent,A05,0,300.1,1.8,,3,1,3,15541,1178,6822,0,0,-1,2026-11-11T00:24:40.101Z,2026-11-11T00:29:44.925Z,3,2,1
3,3,H,packaging_1298,pypa/packaging,3,1,agent,A05,0,300.0,1.8,,3,1,3,14901,1641,6458,0,0,-1,2026-11-11T00:24:46.593Z,2026-11-11T00:29:51.446Z,3,2,1
3,3,R,packaging_1298,pypa/packaging,3,1,agent,A05,0,300.1,1.8,,4,1,4,17980,731,5524,0,0,-1,2026-11-11T00:24:59.073Z,2026-11-11T00:30:03.925Z,4,3,1
3,3,F,packaging_1298,pypa/packaging,3,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:25:09.650Z,2026-11-11T00:30:14.546Z,0,0,1
3,3,F,packaging_1298,pypa/packaging,4,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:28:54.313Z,2026-11-11T00:33:59.173Z,0,0,1
3,3,R,packaging_1298,pypa/packaging,4,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:29:17.615Z,2026-11-11T00:34:22.275Z,0,0,1
3,3,H,packaging_1298,pypa/packaging,4,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:29:22.423Z,2026-11-11T00:34:27.084Z,0,0,1
3,3,T,packaging_1298,pypa/packaging,4,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:29:43.712Z,2026-11-11T00:34:48.582Z,0,0,1
3,3,C,packaging_1298,pypa/packaging,4,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:29:44.925Z,2026-11-11T00:34:49.737Z,0,0,1
3,3,R,pydantic-settings_740,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:29:51.446Z,2026-11-11T00:34:56.301Z,0,0,1
3,3,F,pydantic-settings_740,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:30:03.926Z,2026-11-11T00:35:08.779Z,0,0,1
3,3,C,pydantic-settings_740,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:30:14.547Z,2026-11-11T00:35:19.417Z,0,0,1
3,3,H,pydantic-settings_740,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:33:59.173Z,2026-11-11T00:39:04.084Z,0,0,1
3,3,T,pydantic-settings_740,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:34:22.275Z,2026-11-11T00:39:27.150Z,0,0,1
3,3,T,pydantic-settings_740,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:34:27.084Z,2026-11-11T00:39:31.963Z,0,0,1
3,3,H,pydantic-settings_740,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:34:48.583Z,2026-11-11T00:39:53.664Z,0,0,1
3,3,C,pydantic-settings_740,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:34:49.738Z,2026-11-11T00:39:54.616Z,0,0,1
3,3,F,pydantic-settings_740,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:34:56.301Z,2026-11-11T00:40:01.132Z,0,0,1
3,3,R,pydantic-settings_740,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:35:08.780Z,2026-11-11T00:40:13.614Z,0,0,1
3,3,R,pydantic-settings_740,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:35:19.418Z,2026-11-11T00:40:24.285Z,0,0,1
3,3,H,pydantic-settings_740,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:39:04.084Z,2026-11-11T00:44:09.321Z,0,0,1
3,3,T,pydantic-settings_740,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:39:27.150Z,2026-11-11T00:44:31.980Z,0,0,1
3,3,C,pydantic-settings_740,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:39:31.963Z,2026-11-11T00:44:36.788Z,0,0,1
3,3,F,pydantic-settings_740,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:39:53.664Z,2026-11-11T00:44:58.687Z,0,0,1
3,3,F,pydantic-settings_740,pydantic/pydantic-settings,4,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:39:54.616Z,2026-11-11T00:44:59.643Z,0,0,1
3,3,C,pydantic-settings_740,pydantic/pydantic-settings,4,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:40:01.133Z,2026-11-11T00:45:05.953Z,0,0,1
3,3,T,pydantic-settings_740,pydantic/pydantic-settings,4,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:40:13.614Z,2026-11-11T00:45:18.440Z,0,0,1
3,3,H,pydantic-settings_740,pydantic/pydantic-settings,4,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:40:24.285Z,2026-11-11T00:45:29.118Z,0,0,1
3,3,R,pydantic-settings_740,pydantic/pydantic-settings,4,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:44:09.321Z,2026-11-11T00:49:14.138Z,0,0,1
3,3,F,packaging_1238,pypa/packaging,1,1,agent,A05,0,300.0,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:44:31.980Z,2026-11-11T00:49:36.595Z,0,0,1
3,3,T,packaging_1238,pypa/packaging,1,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:44:36.788Z,2026-11-11T00:49:41.405Z,0,0,1
3,3,H,packaging_1238,pypa/packaging,1,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:44:58.687Z,2026-11-11T00:50:03.756Z,0,0,1
3,3,R,packaging_1238,pypa/packaging,1,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:44:59.644Z,2026-11-11T00:50:04.308Z,0,0,1
3,3,C,packaging_1238,pypa/packaging,1,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:45:05.954Z,2026-11-11T00:50:10.582Z,0,0,1
3,3,C,packaging_1238,pypa/packaging,2,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:45:18.440Z,2026-11-11T00:50:23.105Z,0,0,1
3,3,R,packaging_1238,pypa/packaging,2,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:45:29.118Z,2026-11-11T00:50:33.732Z,0,0,1
3,3,H,packaging_1238,pypa/packaging,2,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:49:14.139Z,2026-11-11T00:54:18.765Z,0,0,1
3,3,T,packaging_1238,pypa/packaging,2,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:49:36.595Z,2026-11-11T00:54:41.269Z,0,0,1
3,3,F,packaging_1238,pypa/packaging,2,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:49:41.405Z,2026-11-11T00:54:46.079Z,0,0,1
3,3,H,packaging_1238,pypa/packaging,3,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:50:03.756Z,2026-11-11T00:55:09.329Z,0,0,1
3,3,F,packaging_1238,pypa/packaging,3,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:50:04.308Z,2026-11-11T00:55:09.329Z,0,0,1
3,3,T,packaging_1238,pypa/packaging,3,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:50:10.583Z,2026-11-11T00:55:15.201Z,0,0,1
3,3,R,packaging_1238,pypa/packaging,3,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:50:23.106Z,2026-11-11T00:55:27.770Z,0,0,1
3,3,C,packaging_1238,pypa/packaging,3,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:50:33.732Z,2026-11-11T00:55:38.596Z,0,0,1
3,3,C,packaging_1238,pypa/packaging,4,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:54:18.767Z,2026-11-11T00:59:25.262Z,0,0,1
3,3,R,packaging_1238,pypa/packaging,4,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:54:41.269Z,2026-11-11T00:59:46.093Z,0,0,1
3,3,T,packaging_1238,pypa/packaging,4,1,agent,A05,0,300.1,1.7,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:54:46.079Z,2026-11-11T00:59:50.702Z,0,0,1
3,3,F,packaging_1238,pypa/packaging,4,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:55:09.330Z,2026-11-11T01:00:15.409Z,0,0,1
3,3,H,packaging_1238,pypa/packaging,4,1,agent,A05,0,300.1,1.8,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:55:09.330Z,2026-11-11T01:00:15.408Z,0,0,1
3,3,R,pydantic-settings_686,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:55:15.201Z,2026-11-11T01:00:21.170Z,0,0,1
3,3,T,pydantic-settings_686,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:55:27.770Z,2026-11-11T01:00:32.647Z,0,0,1
3,3,H,pydantic-settings_686,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:55:38.596Z,2026-11-11T01:00:43.418Z,0,0,1
3,3,C,pydantic-settings_686,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,2.2,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:59:25.262Z,2026-11-11T01:04:32.138Z,0,0,1
3,3,F,pydantic-settings_686,pydantic/pydantic-settings,1,1,agent,A05,0,300.1,2.2,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:59:46.093Z,2026-11-11T01:04:52.356Z,0,0,1
3,3,F,pydantic-settings_686,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T00:59:50.703Z,2026-11-11T01:04:55.765Z,0,0,1
3,3,C,pydantic-settings_686,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T01:00:15.409Z,2026-11-11T01:05:21.380Z,0,0,1
3,3,H,pydantic-settings_686,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,2.1,,0,1,0,0,0,0,0,0,-1,2026-11-11T01:00:15.409Z,2026-11-11T01:05:21.379Z,0,0,1
3,3,T,pydantic-settings_686,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,1.9,,0,1,0,0,0,0,0,0,-1,2026-11-11T01:00:21.171Z,2026-11-11T01:05:26.441Z,0,0,1
3,3,R,pydantic-settings_686,pydantic/pydantic-settings,2,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T01:00:32.647Z,2026-11-11T01:05:38.322Z,0,0,1
3,3,T,pydantic-settings_686,pydantic/pydantic-settings,3,1,agent,A05,0,300.1,2.0,,0,1,0,0,0,0,0,0,-1,2026-11-11T01:00:43.419Z,2026-11-11T01:05:49.295Z,0,0,1
3,3,C,pydantic-settings_686,pydantic/pydantic-settings,3,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-11T01:04:32.139Z,2026-11-11T01:09:23.138Z,,,
3,3,H,pydantic-settings_686,pydantic/pydantic-settings,3,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-11T01:04:52.357Z,2026-11-11T01:09:23.097Z,,,
3,3,F,pydantic-settings_686,pydantic/pydantic-settings,3,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-11T01:04:55.766Z,2026-11-11T01:09:23.096Z,,,
3,3,R,pydantic-settings_686,pydantic/pydantic-settings,3,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-11T01:05:21.381Z,2026-11-11T01:09:23.093Z,,,
3,3,R,pydantic-settings_686,pydantic/pydantic-settings,4,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-11T01:05:21.381Z,2026-11-11T01:09:23.095Z,,,
3,3,F,pydantic-settings_686,pydantic/pydantic-settings,4,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-11T01:05:26.442Z,2026-11-11T01:09:23.098Z,,,
3,3,H,pydantic-settings_686,pydantic/pydantic-settings,4,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-11T01:05:38.322Z,2026-11-11T01:09:22.937Z,,,
3,3,C,pydantic-settings_686,pydantic/pydantic-settings,4,1,infrastructure,I09,0,,,,,,,,,,,,,2026-11-11T01:05:49.295Z,2026-11-11T01:09:21.804Z,,,
4,3,C,packaging_1213,pypa/packaging,1,1,agent,A01,0,30.9,2.3,2.8,11,0,9,79372,3823,10959,0,516,4,2026-11-11T01:48:53.236Z,2026-11-11T01:49:33.260Z,11,0,1
4,3,T,pydantic-settings_686,pydantic/pydantic-settings,4,1,agent,A01,0,67.8,2.5,3.8,26,0,22,252077,8143,15440,1,728,1,2026-11-11T01:48:53.236Z,2026-11-11T01:50:11.315Z,26,23,1
4,3,H,packaging_1213,pypa/packaging,1,1,agent,A01,0,285.2,2.3,3.1,34,0,28,236284,35920,11059,0,593,4,2026-11-11T01:48:53.237Z,2026-11-11T01:53:48.247Z,34,33,1
4,3,R,packaging_1213,pypa/packaging,1,1,agent,A01,0,101.4,2.3,2.7,24,0,21,186878,12318,14633,1,777,4,2026-11-11T01:48:53.237Z,2026-11-11T01:50:43.510Z,24,22,1
4,3,T,packaging_1213,pypa/packaging,1,1,agent,A01,0,25.2,2.3,6.6,7,0,5,46562,3023,8589,0,596,1,2026-11-11T01:48:53.237Z,2026-11-11T01:49:31.304Z,7,6,1
4,3,F,packaging_1213,pypa/packaging,1,1,agent,A01,0,29.3,2.3,60.0,6,0,4,42213,3653,9896,0,572,1,2026-11-11T01:48:53.238Z,2026-11-11T01:50:28.723Z,6,0,1
4,3,F,packaging_1213,pypa/packaging,2,1,agent,A01,0,30.6,2.3,6.8,15,0,13,94916,3693,8927,0,350,1,2026-11-11T01:48:53.238Z,2026-11-11T01:49:36.916Z,15,0,1
4,3,H,packaging_1213,pypa/packaging,2,1,agent,A01,0,38.8,2.3,7.0,7,0,5,26331,4908,4343,0,695,1,2026-11-11T01:48:53.238Z,2026-11-11T01:49:45.333Z,7,6,1
4,3,T,packaging_1213,pypa/packaging,2,1,agent,A01,0,170.9,1.8,3.2,36,0,22,286180,21437,14486,1,1019,4,2026-11-11T01:49:31.304Z,2026-11-11T01:52:30.698Z,36,25,1
4,3,R,packaging_1213,pypa/packaging,2,1,agent,A01,0,51.3,1.8,6.6,13,0,11,116227,5979,13104,0,545,1,2026-11-11T01:49:33.260Z,2026-11-11T01:50:35.936Z,13,12,1
4,3,C,packaging_1213,pypa/packaging,2,1,agent,A01,0,28.0,1.8,6.7,9,0,7,67452,2925,11092,0,498,1,2026-11-11T01:49:36.916Z,2026-11-11T01:50:16.398Z,9,0,1
4,3,T,packaging_1213,pypa/packaging,3,1,agent,A01,0,27.0,1.8,6.6,8,0,6,47266,2964,7882,0,907,1,2026-11-11T01:49:45.334Z,2026-11-11T01:50:23.556Z,8,7,1
4,3,R,packaging_1213,pypa/packaging,3,1,agent,A01,0,15.3,1.8,6.5,7,0,5,34890,1724,6262,0,470,1,2026-11-11T01:50:11.316Z,2026-11-11T01:50:37.950Z,7,6,1
4,3,C,packaging_1213,pypa/packaging,3,1,agent,A01,0,150.2,1.8,7.1,10,0,8,67564,3944,11245,0,587,1,2026-11-11T01:50:16.399Z,2026-11-11T01:52:58.343Z,10,0,1
4,3,F,packaging_1213,pypa/packaging,3,1,agent,A01,0,158.8,1.8,7.8,13,0,7,72202,5104,7691,0,512,1,2026-11-11T01:50:23.557Z,2026-11-11T01:53:15.291Z,13,0,1
4,3,H,packaging_1213,pypa/packaging,3,1,agent,A01,0,259.7,1.8,9.9,26,0,23,236691,31968,22221,1,1086,1,2026-11-11T01:50:28.724Z,2026-11-11T01:55:04.043Z,26,24,1
4,3,H,packaging_1213,pypa/packaging,4,1,agent,A01,0,48.6,1.8,6.9,7,0,5,27093,6300,4499,0,967,1,2026-11-11T01:50:35.936Z,2026-11-11T01:51:36.232Z,7,6,1
4,3,F,packaging_1213,pypa/packaging,4,1,agent,A01,0,54.8,1.7,2.7,13,0,11,117665,7018,13536,0,785,4,2026-11-11T01:50:37.951Z,2026-11-11T01:51:40.248Z,13,0,1
4,3,C,packaging_1213,pypa/packaging,4,1,agent,A01,0,30.5,1.8,6.5,7,0,5,51764,3854,9328,0,634,1,2026-11-11T01:50:43.511Z,2026-11-11T01:51:25.171Z,7,0,1
4,3,R,packaging_1213,pypa/packaging,4,1,agent,A01,0,27.3,1.8,3.2,6,0,4,38851,3484,8622,0,544,4,2026-11-11T01:51:25.171Z,2026-11-11T01:52:00.850Z,6,5,1
4,3,T,packaging_1213,pypa/packaging,4,1,agent,A01,0,140.1,1.8,7.7,7,0,5,46821,2523,8563,0,499,1,2026-11-11T01:51:36.232Z,2026-11-11T01:54:09.375Z,7,6,1
4,3,H,packaging_1429,pypa/packaging,1,1,agent,A01,0,52.0,1.8,4.3,10,0,8,52079,6524,6581,0,578,1,2026-11-11T01:51:40.249Z,2026-11-11T01:52:41.824Z,10,9,1
4,3,R,packaging_1429,pypa/packaging,1,1,agent,A00,1,81.9,2.1,4.6,20,0,14,178491,9364,14934,1,615,0,2026-11-11T01:52:00.850Z,2026-11-11T01:53:33.193Z,20,18,1
4,3,F,packaging_1429,pypa/packaging,1,1,agent,A00,1,30.1,2.1,4.6,11,0,9,77088,3360,9860,0,793,0,2026-11-11T01:52:30.699Z,2026-11-11T01:53:11.183Z,11,0,1
4,3,C,packaging_1429,pypa/packaging,1,1,agent,A01,0,32.5,2.1,4.7,13,0,9,85253,3428,9245,0,448,1,2026-11-11T01:52:41.824Z,2026-11-11T01:53:24.925Z,13,0,1
4,3,T,packaging_1429,pypa/packaging,1,1,agent,A01,0,43.4,2.0,4.3,17,0,15,156066,4927,13643,0,613,1,2026-11-11T01:52:58.343Z,2026-11-11T01:53:51.855Z,17,16,1
4,3,T,packaging_1429,pypa/packaging,2,1,agent,A00,1,34.0,2.1,4.9,10,0,8,69965,3884,10154,0,665,0,2026-11-11T01:53:11.184Z,2026-11-11T01:53:56.066Z,10,9,1
4,3,C,packaging_1429,pypa/packaging,2,1,agent,A01,0,30.3,2.0,4.4,13,0,11,101396,3551,10619,0,647,1,2026-11-11T01:53:15.292Z,2026-11-11T01:53:56.014Z,13,0,1
4,3,F,packaging_1429,pypa/packaging,2,1,agent,A00,1,28.5,2.1,4.6,12,0,8,74956,3247,8358,0,796,0,2026-11-11T01:53:24.925Z,2026-11-11T01:54:03.793Z,12,0,1
4,3,R,packaging_1429,pypa/packaging,2,1,agent,A01,0,19.4,2.0,4.4,10,0,8,60253,2179,8052,0,654,1,2026-11-11T01:53:33.194Z,2026-11-11T01:54:02.636Z,10,9,1
4,3,H,packaging_1429,pypa/packaging,2,1,agent,A01,0,46.6,2.1,5.2,10,0,8,50524,5327,5937,0,685,1,2026-11-11T01:53:48.247Z,2026-11-11T01:54:46.604Z,10,9,1
4,3,H,packaging_1429,pypa/packaging,3,1,agent,A00,1,58.4,2.1,5.6,11,0,9,66299,6800,7542,0,981,0,2026-11-11T01:53:51.856Z,2026-11-11T01:55:02.417Z,11,10,1
4,3,F,packaging_1429,pypa/packaging,3,1,agent,A00,1,28.8,2.1,5.4,13,0,11,106569,3143,11242,0,806,0,2026-11-11T01:53:56.014Z,2026-11-11T01:54:36.772Z,13,0,1
4,3,R,packaging_1429,pypa/packaging,3,1,agent,A00,1,21.3,2.1,4.4,10,0,8,75970,2446,10728,0,644,0,2026-11-11T01:53:56.067Z,2026-11-11T01:54:27.392Z,10,9,1
4,3,C,packaging_1429,pypa/packaging,3,1,agent,A00,1,26.8,2.1,5.6,10,0,8,63437,2775,8815,0,796,0,2026-11-11T01:54:02.637Z,2026-11-11T01:54:41.381Z,10,0,1
4,3,T,packaging_1429,pypa/packaging,3,1,agent,A01,0,28.4,2.1,5.2,10,0,8,62816,2938,8846,0,600,1,2026-11-11T01:54:03.794Z,2026-11-11T01:54:43.731Z,10,9,1
4,3,T,packaging_1429,pypa/packaging,4,1,agent,A00,1,23.2,2.0,5.3,10,0,8,63416,2481,8319,0,622,0,2026-11-11T01:54:09.376Z,2026-11-11T01:54:44.290Z,10,9,1
4,3,C,packaging_1429,pypa/packaging,4,1,agent,A00,1,40.9,2.4,5.6,11,0,7,64977,4639,7935,0,717,0,2026-11-11T01:54:27.392Z,2026-11-11T01:55:20.904Z,11,0,1
4,3,R,packaging_1429,pypa/packaging,4,1,agent,A01,0,30.7,2.5,5.0,14,0,10,127063,3281,13312,0,448,1,2026-11-11T01:54:36.773Z,2026-11-11T01:55:19.999Z,14,13,1
4,3,F,packaging_1429,pypa/packaging,4,1,agent,A00,1,41.1,2.5,5.5,15,0,11,106984,4561,9831,0,754,0,2026-11-11T01:54:41.382Z,2026-11-11T01:55:35.378Z,15,0,1
4,3,H,packaging_1429,pypa/packaging,4,1,agent,A00,1,41.5,2.4,5.2,11,0,9,69955,4673,8252,0,822,0,2026-11-11T01:54:43.731Z,2026-11-11T01:55:37.742Z,11,10,1
4,3,R,pydantic-settings_844,pydantic/pydantic-settings,1,1,agent,A01,0,194.0,2.7,4.1,17,0,13,155882,13819,16909,2,1285,1,2026-11-11T01:54:44.290Z,2026-11-11T01:58:08.967Z,17,14,1
4,3,C,pydantic-settings_844,pydantic/pydantic-settings,1,1,agent,A01,0,154.3,2.7,4.3,17,0,15,198175,11481,20150,0,2045,1,2026-11-11T01:54:46.605Z,2026-11-11T01:57:31.798Z,17,5,1
4,3,T,pydantic-settings_844,pydantic/pydantic-settings,1,1,agent,A01,0,88.0,2.7,6.1,22,0,19,206316,6906,16962,1,719,1,2026-11-11T01:55:02.418Z,2026-11-11T01:56:43.406Z,22,20,1
4,3,F,pydantic-settings_844,pydantic/pydantic-settings,1,1,agent,A01,0,132.8,2.7,4.0,22,0,19,182944,9221,14551,1,0,1,2026-11-11T01:55:04.044Z,2026-11-11T01:57:27.447Z,22,0,1
4,3,H,pydantic-settings_844,pydantic/pydantic-settings,1,1,agent,A05,0,300.0,2.7,4.0,15,1,15,115655,22728,12414,0,760,1,2026-11-11T01:55:20.000Z,2026-11-11T02:00:30.452Z,15,14,1
4,3,H,pydantic-settings_844,pydantic/pydantic-settings,2,1,agent,A01,0,224.9,2.7,5.1,16,0,14,106312,14204,10594,0,1954,1,2026-11-11T01:55:20.905Z,2026-11-11T01:59:17.333Z,16,15,1
4,3,F,pydantic-settings_844,pydantic/pydantic-settings,2,1,agent,A01,0,157.7,2.7,12.4,21,0,18,162289,8653,14629,1,914,1,2026-11-11T01:55:35.380Z,2026-11-11T01:58:31.972Z,21,0,1
4,3,T,pydantic-settings_844,pydantic/pydantic-settings,2,1,agent,A01,0,244.6,2.7,4.0,23,0,19,200675,16306,16391,2,1189,1,2026-11-11T01:55:37.742Z,2026-11-11T01:59:52.793Z,23,20,1
4,3,C,pydantic-settings_844,pydantic/pydantic-settings,2,1,agent,A18,0,152.4,2.3,4.9,21,1,21,283124,9668,23493,0,1003,1,2026-11-11T01:56:43.407Z,2026-11-11T01:59:26.373Z,21,8,1
4,3,R,pydantic-settings_844,pydantic/pydantic-settings,2,1,agent,A01,0,157.8,2.0,4.1,20,0,17,175736,12823,14636,1,908,1,2026-11-11T01:57:27.448Z,2026-11-11T02:00:14.387Z,20,18,1
4,3,T,pydantic-settings_844,pydantic/pydantic-settings,3,1,agent,A01,0,112.4,2.0,4.0,13,0,10,113831,7883,15142,1,765,1,2026-11-11T01:57:31.799Z,2026-11-11T01:59:33.127Z,13,11,1
4,3,R,pydantic-settings_844,pydantic/pydantic-settings,3,1,agent,A01,0,229.6,2.0,9.3,32,0,27,290297,23333,15190,3,947,1,2026-11-11T01:58:08.968Z,2026-11-11T02:02:12.953Z,32,28,1
4,3,F,pydantic-settings_844,pydantic/pydantic-settings,3,1,agent,A01,0,174.8,2.0,18.2,28,0,23,262888,18367,14841,3,1177,1,2026-11-11T01:58:31.972Z,2026-11-11T02:01:49.910Z,28,0,1
4,3,C,pydantic-settings_844,pydantic/pydantic-settings,3,1,agent,A18,0,106.7,2.0,4.1,13,1,13,164757,11929,23799,0,1410,1,2026-11-11T01:59:17.333Z,2026-11-11T02:01:13.013Z,13,4,1
4,3,H,pydantic-settings_844,pydantic/pydantic-settings,3,1,agent,A01,0,153.4,2.0,4.1,26,0,19,249744,17322,12885,0,998,1,2026-11-11T01:59:26.374Z,2026-11-11T02:02:08.903Z,26,19,1
4,3,H,pydantic-settings_844,pydantic/pydantic-settings,4,1,agent,A01,0,205.4,2.0,4.1,15,0,11,106448,23475,10079,0,922,1,2026-11-11T01:59:33.128Z,2026-11-11T02:03:07.502Z,15,11,1
4,3,C,pydantic-settings_844,pydantic/pydantic-settings,4,1,agent,A01,0,69.0,2.0,4.0,15,0,13,178408,7617,17946,0,765,1,2026-11-11T01:59:52.793Z,2026-11-11T02:01:10.683Z,15,5,1
4,3,F,pydantic-settings_844,pydantic/pydantic-settings,4,1,agent,A01,0,95.6,2.0,4.0,20,0,16,176719,10615,14792,1,608,1,2026-11-11T02:00:14.388Z,2026-11-11T02:01:58.876Z,20,0,1
4,3,R,pydantic-settings_844,pydantic/pydantic-settings,4,1,agent,A01,0,106.2,2.0,4.1,24,0,18,224101,11842,14485,1,1248,1,2026-11-11T02:00:30.453Z,2026-11-11T02:02:25.731Z,24,22,1
4,3,T,pydantic-settings_844,pydantic/pydantic-settings,4,1,agent,A01,0,178.8,2.0,13.1,30,0,25,281214,20562,17670,3,2106,1,2026-11-11T02:01:10.684Z,2026-11-11T02:04:27.620Z,30,26,1
4,3,C,packaging_1457,pypa/packaging,1,1,agent,A01,0,64.5,1.8,2.8,19,0,17,169950,7235,16119,0,1904,4,2026-11-11T02:01:13.013Z,2026-11-11T02:02:25.077Z,19,2,1
4,3,H,packaging_1457,pypa/packaging,1,1,agent,A05,0,300.0,1.8,,59,1,28,513749,33982,23426,1,0,-1,2026-11-11T02:01:49.910Z,2026-11-11T02:06:54.738Z,59,57,1
4,3,F,packaging_1457,pypa/packaging,1,1,agent,A01,0,125.9,1.8,2.7,32,0,28,284359,14434,14736,2,2424,4,2026-11-11T02:01:58.876Z,2026-11-11T02:04:12.189Z,32,0,1
4,3,R,packaging_1457,pypa/packaging,1,1,agent,A01,0,54.8,1.8,2.7,13,0,10,129205,6259,13464,0,1504,4,2026-11-11T02:02:08.903Z,2026-11-11T02:03:11.206Z,13,12,1
4,3,T,packaging_1457,pypa/packaging,1,1,agent,A01,0,41.1,1.8,4.3,12,0,10,119941,4560,14245,0,1421,1,2026-11-11T02:02:12.954Z,2026-11-11T02:03:03.234Z,12,11,1
4,3,T,packaging_1457,pypa/packaging,2,1,agent,A01,0,42.7,1.8,4.3,13,0,11,104312,4675,12695,0,1263,1,2026-11-11T02:02:25.078Z,2026-11-11T02:03:16.964Z,13,12,1
4,3,R,packaging_1457,pypa/packaging,2,1,agent,A01,0,23.5,1.8,4.3,13,0,11,88471,2491,9598,0,988,1,2026-11-11T02:02:25.732Z,2026-11-11T02:02:58.173Z,13,12,1
4,3,F,packaging_1457,pypa/packaging,2,1,agent,A01,0,90.8,1.8,2.7,26,0,23,211052,10468,14872,1,3035,4,2026-11-11T02:02:58.174Z,2026-11-11T02:04:36.519Z,26,0,1
4,3,H,packaging_1457,pypa/packaging,2,1,agent,A01,0,133.6,1.8,4.2,31,0,28,313126,15458,14154,0,0,1,2026-11-11T02:03:03.235Z,2026-11-11T02:05:25.974Z,31,30,1
4,3,C,packaging_1457,pypa/packaging,2,1,agent,A01,0,70.7,1.8,4.3,13,0,9,134135,8149,16611,0,1334,1,2026-11-11T02:03:07.503Z,2026-11-11T02:04:27.413Z,13,3,1
4,3,H,packaging_1457,pypa/packaging,3,1,agent,A05,0,300.0,1.8,3.1,59,1,28,457436,33618,15425,2,3600,4,2026-11-11T02:03:11.207Z,2026-11-11T02:08:19.445Z,59,56,1
4,3,R,packaging_1457,pypa/packaging,3,1,agent,A01,0,37.7,1.8,4.2,13,0,9,88317,4071,9500,0,980,1,2026-11-11T02:03:16.965Z,2026-11-11T02:04:03.612Z,13,12,1
4,3,F,packaging_1457,pypa/packaging,3,1,agent,A01,0,43.1,1.8,2.7,12,0,9,85346,5040,11605,0,2134,4,2026-11-11T02:04:03.613Z,2026-11-11T02:04:54.057Z,12,0,1
4,3,C,packaging_1457,pypa/packaging,3,1,agent,A01,0,132.2,1.8,4.3,14,0,11,97749,3647,10620,0,1585,1,2026-11-11T02:04:12.190Z,2026-11-11T02:06:33.480Z,14,0,1
4,3,T,packaging_1457,pypa/packaging,3,1,agent,A01,0,121.1,1.8,2.8,32,0,26,290733,13221,16151,3,3043,4,2026-11-11T02:04:27.414Z,2026-11-11T02:06:36.148Z,32,27,1
4,3,T,packaging_1457,pypa/packaging,4,1,agent,A01,0,122.5,1.8,2.9,20,0,16,185453,13415,16025,2,5334,4,2026-11-11T02:04:27.621Z,2026-11-11T02:06:37.954Z,20,17,1
4,3,C,packaging_1457,pypa/packaging,4,1,agent,A01,0,77.3,1.8,2.7,16,0,14,190108,8514,19363,0,2580,4,2026-11-11T02:04:36.520Z,2026-11-11T02:06:01.251Z,16,4,1
4,3,F,packaging_1457,pypa/packaging,4,1,agent,A01,0,79.2,1.8,4.3,17,0,12,152379,8317,15881,1,1242,1,2026-11-11T02:04:54.057Z,2026-11-11T02:06:22.404Z,17,0,1
4,3,R,packaging_1457,pypa/packaging,4,1,agent,A01,0,143.0,1.8,3.2,32,0,28,275658,15784,14498,2,1367,4,2026-11-11T02:05:25.974Z,2026-11-11T02:07:57.316Z,32,29,1
4,3,H,packaging_1457,pypa/packaging,4,1,agent,A01,0,204.1,2.1,59.9,37,0,28,317218,21598,15470,3,1514,1,2026-11-11T02:06:01.252Z,2026-11-11T02:10:30.735Z,37,33,1
4,3,R,packaging_1301,pypa/packaging,1,1,agent,A00,1,41.9,1.8,3.3,15,0,10,106014,4764,9190,0,601,0,2026-11-11T02:06:22.404Z,2026-11-11T02:07:12.360Z,15,14,1
4,3,T,packaging_1301,pypa/packaging,1,1,agent,A00,1,25.7,1.9,3.2,11,0,9,83169,2805,10932,0,601,0,2026-11-11T02:06:33.480Z,2026-11-11T02:07:07.340Z,11,10,1
4,3,C,packaging_1301,pypa/packaging,1,1,agent,A00,1,46.3,1.8,3.7,20,0,16,213749,4971,16927,0,601,0,2026-11-11T02:06:36.148Z,2026-11-11T02:07:31.453Z,20,6,1
4,3,F,packaging_1301,pypa/packaging,1,1,agent,A00,1,31.7,1.8,3.8,13,0,11,104167,3364,11524,0,601,0,2026-11-11T02:06:37.955Z,2026-11-11T02:07:18.614Z,13,0,1
4,3,H,packaging_1301,pypa/packaging,1,1,agent,A00,1,116.3,1.8,3.7,22,0,19,168172,13150,14456,1,601,0,2026-11-11T02:06:54.738Z,2026-11-11T02:08:59.855Z,22,20,1
4,3,H,packaging_1301,pypa/packaging,2,1,agent,A01,0,221.3,1.7,3.8,43,0,28,319964,22361,15318,2,0,1,2026-11-11T02:07:07.341Z,2026-11-11T02:10:57.565Z,43,40,1
4,3,F,packaging_1301,pypa/packaging,2,1,agent,A00,1,33.8,2.1,3.8,14,0,12,126229,3651,14040,0,625,0,2026-11-11T02:07:12.360Z,2026-11-11T02:07:55.891Z,14,0,1
4,3,C,packaging_1301,pypa/packaging,2,1,agent,A00,1,28.5,2.0,3.8,10,0,8,66865,3156,9325,0,625,0,2026-11-11T02:07:18.615Z,2026-11-11T02:07:56.495Z,10,0,1
4,3,T,packaging_1301,pypa/packaging,2,1,agent,A01,0,103.0,2.0,3.8,21,0,17,195434,11615,14783,1,588,1,2026-11-11T02:07:31.453Z,2026-11-11T02:09:24.000Z,21,18,1
4,3,R,packaging_1301,pypa/packaging,2,1,agent,A01,0,27.5,2.0,3.7,10,0,8,65365,2930,8975,0,603,1,2026-11-11T02:07:55.892Z,2026-11-11T02:08:33.053Z,10,9,1
4,3,C,packaging_1301,pypa/packaging,3,1,agent,A00,1,29.2,2.0,3.8,12,0,10,82184,3071,9788,0,745,0,2026-11-11T02:07:56.495Z,2026-11-11T02:08:35.208Z,12,0,1
4,3,F,packaging_1301,pypa/packaging,3,1,agent,A01,0,38.8,2.1,3.7,12,0,7,72973,4202,7669,0,585,1,2026-11-11T02:07:57.317Z,2026-11-11T02:08:45.405Z,12,0,1
4,3,T,packaging_1301,pypa/packaging,3,1,agent,A01,0,64.8,2.0,3.9,18,0,15,152164,7281,14542,1,597,1,2026-11-11T02:08:19.446Z,2026-11-11T02:09:33.946Z,18,16,1
4,3,H,packaging_1301,pypa/packaging,3,1,agent,A05,0,300.0,2.1,,11,1,8,98171,18364,17968,1,0,-1,2026-11-11T02:08:33.054Z,2026-11-11T02:13:38.658Z,11,7,1
4,3,R,packaging_1301,pypa/packaging,3,1,agent,A00,1,37.5,2.0,3.8,13,0,10,98919,4155,11362,0,601,0,2026-11-11T02:08:35.209Z,2026-11-11T02:09:22.342Z,13,12,1
4,3,R,packaging_1301,pypa/packaging,4,1,agent,A00,1,35.7,2.0,3.8,12,0,9,80006,4016,9395,0,617,0,2026-11-11T02:08:45.405Z,2026-11-11T02:09:30.494Z,12,11,1
4,3,H,packaging_1301,pypa/packaging,4,1,agent,A00,1,73.2,2.0,4.0,12,0,10,70314,8170,8009,0,798,0,2026-11-11T02:08:59.856Z,2026-11-11T02:10:23.038Z,12,11,1
4,3,T,packaging_1301,pypa/packaging,4,1,agent,A00,1,192.9,2.1,3.8,19,0,14,160570,10377,15361,2,746,0,2026-11-11T02:09:22.342Z,2026-11-11T02:12:44.924Z,19,15,1
4,3,F,packaging_1301,pypa/packaging,4,1,agent,A01,0,45.2,2.0,4.1,15,0,13,132960,5037,12745,0,522,1,2026-11-11T02:09:24.000Z,2026-11-11T02:10:19.312Z,15,0,1
4,3,C,packaging_1301,pypa/packaging,4,1,agent,A00,1,25.3,2.1,3.8,10,0,8,65595,2782,8862,0,625,0,2026-11-11T02:09:30.495Z,2026-11-11T02:10:05.403Z,10,0,1
4,3,C,tomlkit_565,python-poetry/tomlkit,1,1,agent,A00,1,30.3,2.3,3.3,9,0,7,62606,3416,9920,0,922,0,2026-11-11T02:09:33.946Z,2026-11-11T02:10:13.465Z,9,0,1
4,3,H,tomlkit_565,python-poetry/tomlkit,1,1,agent,A00,1,95.4,2.0,3.9,10,0,8,50774,3635,6178,0,748,0,2026-11-11T02:10:05.404Z,2026-11-11T02:11:50.525Z,10,9,1
4,3,F,tomlkit_565,python-poetry/tomlkit,1,1,agent,A00,1,83.7,2.3,3.7,10,0,8,64813,3065,9306,0,773,0,2026-11-11T02:10:13.465Z,2026-11-11T02:11:47.248Z,10,0,1
4,3,R,tomlkit_565,python-poetry/tomlkit,1,1,agent,A00,1,79.4,2.3,3.9,9,0,7,74428,2840,11772,0,739,0,2026-11-11T02:10:19.313Z,2026-11-11T02:11:48.874Z,9,8,1
4,3,T,tomlkit_565,python-poetry/tomlkit,1,1,agent,A00,1,203.3,2.3,3.3,23,0,19,177291,7945,14466,1,845,0,2026-11-11T02:10:23.038Z,2026-11-11T02:13:55.427Z,23,21,1
4,3,T,tomlkit_565,python-poetry/tomlkit,2,1,agent,A00,1,236.5,2.2,3.3,24,0,20,208435,10069,17025,2,917,0,2026-11-11T02:10:30.735Z,2026-11-11T02:14:36.153Z,24,21,1
4,3,R,tomlkit_565,python-poetry/tomlkit,2,1,agent,A00,1,107.2,2.2,3.7,9,0,7,65984,3797,10624,0,893,0,2026-11-11T02:10:57.566Z,2026-11-11T02:12:54.293Z,9,8,1
4,3,F,tomlkit_565,python-poetry/tomlkit,2,1,agent,A00,1,128.6,2.3,3.2,20,0,17,168851,5469,14556,1,739,0,2026-11-11T02:11:47.249Z,2026-11-11T02:14:05.025Z,20,0,1
4,3,H,tomlkit_565,python-poetry/tomlkit,2,1,agent,A00,1,110.4,2.3,3.0,14,0,12,82755,3990,7884,0,739,0,2026-11-11T02:11:48.875Z,2026-11-11T02:13:48.007Z,14,13,1
4,3,C,tomlkit_565,python-poetry/tomlkit,2,1,agent,A00,1,84.2,2.2,3.7,10,0,8,74498,2917,10113,0,739,0,2026-11-11T02:11:50.526Z,2026-11-11T02:13:24.457Z,10,0,1
4,3,T,tomlkit_565,python-poetry/tomlkit,3,1,agent,A00,1,52.4,2.2,3.3,9,0,7,56492,1924,8318,0,739,0,2026-11-11T02:12:44.925Z,2026-11-11T02:13:46.031Z,9,8,1
4,3,H,tomlkit_565,python-poetry/tomlkit,3,1,agent,A00,1,152.4,2.2,3.2,12,0,8,62616,8311,6308,0,748,0,2026-11-11T02:12:54.294Z,2026-11-11T02:15:35.438Z,12,8,1
4,3,F,tomlkit_565,python-poetry/tomlkit,3,1,agent,A00,1,76.3,2.2,3.3,9,0,7,67985,4710,11290,0,868,0,2026-11-11T02:13:24.457Z,2026-11-11T02:14:49.783Z,9,0,1
4,3,R,tomlkit_565,python-poetry/tomlkit,3,1,agent,A00,1,131.7,2.1,3.2,13,0,10,102740,7886,16193,1,771,0,2026-11-11T02:13:38.658Z,2026-11-11T02:15:58.806Z,13,11,1
4,3,C,tomlkit_565,python-poetry/tomlkit,3,1,agent,A00,1,56.6,2.0,3.4,9,0,7,63029,3209,9880,0,739,0,2026-11-11T02:13:46.032Z,2026-11-11T02:14:51.553Z,9,0,1
4,3,C,tomlkit_565,python-poetry/tomlkit,4,1,agent,A00,1,40.0,2.0,3.3,10,0,8,61627,2207,8480,0,739,0,2026-11-11T02:13:48.008Z,2026-11-11T02:14:36.498Z,10,0,1
4,3,R,tomlkit_565,python-poetry/tomlkit,4,1,agent,A00,1,69.4,1.9,3.2,10,0,8,68568,3935,10214,0,868,0,2026-11-11T02:13:55.428Z,2026-11-11T02:15:13.177Z,10,9,1
4,3,F,tomlkit_565,python-poetry/tomlkit,4,1,agent,A00,1,35.3,2.0,3.3,7,0,5,37707,2013,6907,0,739,0,2026-11-11T02:14:05.026Z,2026-11-11T02:14:48.698Z,7,0,1
4,3,H,tomlkit_565,python-poetry/tomlkit,4,1,agent,A00,1,300.0,2.0,3.2,17,1,17,147605,21065,13224,0,1521,0,2026-11-11T02:14:36.153Z,2026-11-11T02:19:44.407Z,17,16,1
4,3,T,tomlkit_565,python-poetry/tomlkit,4,1,agent,A01,0,100.9,2.0,3.2,15,0,12,125002,5634,11838,0,0,1,2026-11-11T02:14:36.499Z,2026-11-11T02:16:25.666Z,15,14,1
4,3,T,pydantic-settings_755,pydantic/pydantic-settings,1,1,agent,A01,0,163.5,2.2,3.8,17,0,13,130007,9046,15017,1,3209,1,2026-11-11T02:14:48.698Z,2026-11-11T02:17:41.302Z,17,15,1
4,3,F,pydantic-settings_755,pydantic/pydantic-settings,1,1,agent,A01,0,135.7,2.1,4.0,17,0,14,137070,7511,14785,1,1980,1,2026-11-11T02:14:49.783Z,2026-11-11T02:17:14.729Z,17,0,1
4,3,H,pydantic-settings_755,pydantic/pydantic-settings,1,1,agent,A01,0,231.3,2.0,3.8,26,0,22,242939,14286,15122,1,2596,1,2026-11-11T02:14:51.554Z,2026-11-11T02:18:51.768Z,26,23,1
4,3,R,pydantic-settings_755,pydantic/pydantic-settings,1,1,agent,A01,0,204.9,2.0,3.8,27,0,23,242319,12596,16012,2,2164,1,2026-11-11T02:15:13.178Z,2026-11-11T02:18:46.927Z,27,24,1
4,3,C,pydantic-settings_755,pydantic/pydantic-settings,1,1,agent,A01,0,133.3,2.0,3.8,12,0,10,124567,7322,17621,0,815,1,2026-11-11T02:15:35.439Z,2026-11-11T02:17:57.570Z,12,3,1
4,3,C,pydantic-settings_755,pydantic/pydantic-settings,2,1,agent,A01,0,153.8,2.0,3.7,16,0,14,228183,9448,20775,0,815,1,2026-11-11T02:15:58.806Z,2026-11-11T02:18:41.346Z,16,9,1
4,3,R,pydantic-settings_755,pydantic/pydantic-settings,2,1,agent,A01,0,167.8,2.0,4.1,37,0,28,330345,12362,15601,4,1044,1,2026-11-11T02:16:25.667Z,2026-11-11T02:19:22.596Z,37,32,1
4,3,H,pydantic-settings_755,pydantic/pydantic-settings,2,1,agent,A01,0,161.1,2.0,3.8,34,0,28,291237,14515,15956,2,0,1,2026-11-11T02:17:14.729Z,2026-11-11T02:20:04.652Z,34,31,1
4,3,F,pydantic-settings_755,pydantic/pydantic-settings,2,1,agent,A01,0,145.5,2.0,3.8,31,0,27,258622,14362,14817,2,2936,1,2026-11-11T02:17:41.302Z,2026-11-11T02:20:15.676Z,31,0,1
4,3,T,pydantic-settings_755,pydantic/pydantic-settings,2,1,agent,A01,0,74.6,2.0,3.9,19,0,14,156714,7126,12279,0,2651,1,2026-11-11T02:17:57.571Z,2026-11-11T02:19:21.105Z,19,14,1
4,3,C,pydantic-settings_755,pydantic/pydantic-settings,3,1,agent,A01,0,71.3,2.0,3.7,15,0,13,163430,7911,18103,0,2104,1,2026-11-11T02:18:41.347Z,2026-11-11T02:20:01.445Z,15,4,1
4,3,T,pydantic-settings_755,pydantic/pydantic-settings,3,1,agent,A01,0,50.4,2.0,3.8,11,0,9,84896,5629,15693,0,815,1,2026-11-11T02:18:46.927Z,2026-11-11T02:19:46.203Z,11,10,1
4,3,F,pydantic-settings_755,pydantic/pydantic-settings,3,1,agent,A01,0,70.4,2.0,3.8,11,0,9,117482,7867,14378,0,2165,1,2026-11-11T02:18:51.769Z,2026-11-11T02:20:10.864Z,11,0,1
4,3,R,pydantic-settings_755,pydantic/pydantic-settings,3,1,agent,A01,0,110.9,2.0,4.5,24,0,20,215067,12862,14725,2,3501,1,2026-11-11T02:19:21.106Z,2026-11-11T02:21:21.445Z,24,21,1
4,3,H,pydantic-settings_755,pydantic/pydantic-settings,3,1,agent,A01,0,151.7,2.0,3.9,27,0,23,205701,17705,12131,0,2184,1,2026-11-11T02:19:22.597Z,2026-11-11T02:22:03.144Z,27,23,1
4,3,H,pydantic-settings_755,pydantic/pydantic-settings,4,1,agent,A01,0,131.9,2.0,3.9,24,0,22,204565,15474,14155,0,2844,1,2026-11-11T02:19:44.408Z,2026-11-11T02:22:05.352Z,24,23,1
4,3,R,pydantic-settings_755,pydantic/pydantic-settings,4,1,agent,A01,0,75.5,2.0,3.7,17,0,14,136136,8842,15108,1,1700,1,2026-11-11T02:19:46.204Z,2026-11-11T02:21:10.324Z,17,15,1
4,3,F,pydantic-settings_755,pydantic/pydantic-settings,4,1,agent,A01,0,99.2,2.0,3.8,22,0,19,196439,11510,15974,1,2969,1,2026-11-11T02:20:01.446Z,2026-11-11T02:21:49.561Z,22,0,1
4,3,T,pydantic-settings_755,pydantic/pydantic-settings,4,1,agent,A01,0,62.9,2.0,3.9,12,0,9,89879,7395,15230,1,2122,1,2026-11-11T02:20:04.652Z,2026-11-11T02:21:16.537Z,12,10,1
4,3,C,pydantic-settings_755,pydantic/pydantic-settings,4,1,agent,A01,0,58.4,2.0,3.7,13,0,11,100497,6752,15638,0,2632,2,2026-11-11T02:20:10.865Z,2026-11-11T02:21:17.938Z,13,1,1
4,3,R,packaging_1160,pypa/packaging,1,1,agent,A01,0,53.7,1.8,3.4,18,0,15,152330,6080,14825,1,591,1,2026-11-11T02:20:15.676Z,2026-11-11T02:21:17.537Z,18,16,1
4,3,C,packaging_1160,pypa/packaging,1,1,agent,A01,0,28.7,1.8,3.2,15,0,13,130328,3098,13261,0,589,1,2026-11-11T02:21:10.324Z,2026-11-11T02:21:47.237Z,15,0,1
4,3,F,packaging_1160,pypa/packaging,1,1,agent,A01,0,24.9,1.9,3.3,12,0,10,85024,2635,10430,0,592,1,2026-11-11T02:21:16.538Z,2026-11-11T02:21:49.791Z,12,0,1
4,3,T,packaging_1160,pypa/packaging,1,1,agent,A01,0,33.1,1.8,3.2,14,0,12,116099,3655,13753,0,585,1,2026-11-11T02:21:17.538Z,2026-11-11T02:21:58.809Z,14,13,1
4,3,H,packaging_1160,pypa/packaging,1,1,agent,A01,0,36.4,1.8,3.3,11,0,7,60616,4196,6868,0,589,1,2026-11-11T02:21:17.938Z,2026-11-11T02:22:02.616Z,11,7,1
4,3,H,packaging_1160,pypa/packaging,2,1,agent,A01,0,187.8,1.8,3.2,41,0,28,302228,22158,14351,1,0,1,2026-11-11T02:21:21.446Z,2026-11-11T02:24:37.215Z,41,39,1
4,3,T,packaging_1160,pypa/packaging,2,1,agent,A01,0,48.3,1.8,3.2,21,0,17,175040,5441,15157,1,591,1,2026-11-11T02:21:47.238Z,2026-11-11T02:22:43.737Z,21,19,1
4,3,F,packaging_1160,pypa/packaging,2,1,agent,A01,0,28.6,1.8,3.2,13,0,11,85400,3158,9647,0,592,1,2026-11-11T02:21:49.562Z,2026-11-11T02:22:26.272Z,13,0,1
4,3,C,packaging_1160,pypa/packaging,2,1,agent,A01,0,38.4,1.8,3.2,9,0,7,50298,4399,10115,0,595,1,2026-11-11T02:21:49.791Z,2026-11-11T02:22:36.318Z,9,0,1
4,3,R,packaging_1160,pypa/packaging,2,1,agent,A01,0,70.5,1.9,3.4,22,0,18,190098,8047,14434,1,606,1,2026-11-11T02:21:58.810Z,2026-11-11T02:23:17.703Z,22,20,1
4,3,T,packaging_1160,pypa/packaging,3,1,agent,A01,0,51.0,1.8,3.2,20,0,17,161867,5626,15617,1,589,1,2026-11-11T02:22:02.616Z,2026-11-11T02:23:01.724Z,20,18,1
4,3,H,packaging_1160,pypa/packaging,3,1,agent,A01,0,35.1,1.8,3.2,9,0,7,49543,3961,7563,0,591,1,2026-11-11T02:22:03.144Z,2026-11-11T02:22:46.416Z,9,8,1
4,3,F,packaging_1160,pypa/packaging,3,1,agent,A01,0,24.3,1.8,3.3,12,0,10,82298,2547,9828,0,589,1,2026-11-11T02:22:05.353Z,2026-11-11T02:22:37.595Z,12,0,1
4,3,C,packaging_1160,pypa/packaging,3,1,agent,A01,0,32.1,1.8,3.3,16,0,14,148056,3476,13622,0,604,1,2026-11-11T02:22:26.273Z,2026-11-11T02:23:06.331Z,16,0,1
4,3,R,packaging_1160,pypa/packaging,3,1,agent,A01,0,30.6,1.8,3.3,14,0,12,99159,3355,10621,0,591,1,2026-11-11T02:22:36.319Z,2026-11-11T02:23:15.178Z,14,13,1
4,3,R,packaging_1160,pypa/packaging,4,1,agent,A01,0,27.3,1.8,3.2,12,0,10,83589,2949,10640,0,589,1,2026-11-11T02:22:37.596Z,2026-11-11T02:23:12.848Z,12,11,1
4,3,C,packaging_1160,pypa/packaging,4,1,agent,A01,0,52.4,1.8,3.2,12,0,8,75780,5974,9008,0,591,1,2026-11-11T02:22:43.738Z,2026-11-11T02:23:44.205Z,12,0,1
4,3,F,packaging_1160,pypa/packaging,4,1,agent,A01,0,22.4,1.8,3.4,12,0,10,69753,2424,8288,0,604,1,2026-11-11T02:22:46.417Z,2026-11-11T02:23:17.102Z,12,0,1
4,3,H,packaging_1160,pypa/packaging,4,1,agent,A01,0,74.8,1.8,3.3,15,0,13,119928,8700,12221,0,603,1,2026-11-11T02:23:01.725Z,2026-11-11T02:24:24.629Z,15,14,1
4,3,T,packaging_1160,pypa/packaging,4,1,agent,A01,0,36.2,1.8,3.2,10,0,8,64213,4080,10853,0,591,1,2026-11-11T02:23:06.332Z,2026-11-11T02:23:50.602Z,10,9,1
4,3,R,packaging_1327,pypa/packaging,1,1,agent,A01,0,48.4,1.9,3.3,17,0,14,129433,5368,14352,1,535,1,2026-11-11T02:23:12.849Z,2026-11-11T02:24:09.551Z,17,15,1
4,3,C,packaging_1327,pypa/packaging,1,1,agent,A01,0,55.7,1.8,3.2,25,0,23,250879,6258,15101,0,495,1,2026-11-11T02:23:15.179Z,2026-11-11T02:24:19.056Z,25,2,1
4,3,F,packaging_1327,pypa/packaging,1,1,agent,A01,0,39.6,1.8,3.3,15,0,11,139157,4365,13370,0,544,1,2026-11-11T02:23:17.102Z,2026-11-11T02:24:04.984Z,15,0,1
4,3,H,packaging_1327,pypa/packaging,1,1,agent,A01,0,59.0,1.8,3.4,14,0,12,95356,6617,9225,0,495,1,2026-11-11T02:23:17.704Z,2026-11-11T02:24:24.982Z,14,13,1
4,3,T,packaging_1327,pypa/packaging,1,1,agent,A01,0,34.7,1.8,3.4,13,0,9,86808,3960,9454,0,495,1,2026-11-11T02:23:44.206Z,2026-11-11T02:24:27.284Z,13,9,1
4,3,T,packaging_1327,pypa/packaging,2,1,agent,A01,0,28.6,1.8,3.4,13,0,11,93157,3267,10011,0,495,1,2026-11-11T02:23:50.603Z,2026-11-11T02:24:27.465Z,13,12,1
4,3,H,packaging_1327,pypa/packaging,2,1,agent,A01,0,48.8,1.8,3.3,12,0,10,81361,5781,9685,0,602,1,2026-11-11T02:24:04.985Z,2026-11-11T02:25:01.887Z,12,11,1
4,3,F,packaging_1327,pypa/packaging,2,1,agent,A01,0,43.1,1.8,3.4,16,0,14,138449,5212,12969,0,2616,1,2026-11-11T02:24:09.552Z,2026-11-11T02:25:00.836Z,16,0,1
4,3,C,packaging_1327,pypa/packaging,2,1,agent,A01,0,22.5,1.8,3.3,11,0,9,73850,2676,9103,0,529,1,2026-11-11T02:24:19.056Z,2026-11-11T02:24:49.698Z,11,0,1
4,3,R,packaging_1327,pypa/packaging,2,1,agent,A01,0,20.9,1.9,3.3,11,0,9,79191,2362,9972,0,529,1,2026-11-11T02:24:24.630Z,2026-11-11T02:24:53.723Z,11,10,1
4,3,H,packaging_1327,pypa/packaging,3,1,agent,A01,0,48.3,1.9,3.3,10,0,8,49308,5619,5988,0,529,1,2026-11-11T02:24:24.983Z,2026-11-11T02:25:21.482Z,10,9,1
4,3,T,packaging_1327,pypa/packaging,3,1,agent,A01,0,88.7,1.8,3.4,23,0,20,207228,10231,16223,1,1022,1,2026-11-11T02:24:27.285Z,2026-11-11T02:26:04.375Z,23,21,1
4,3,C,packaging_1327,pypa/packaging,3,1,agent,A01,0,22.1,1.8,3.3,10,0,8,59296,2520,8188,0,495,1,2026-11-11T02:24:27.466Z,2026-11-11T02:24:57.769Z,10,0,1
4,3,R,packaging_1327,pypa/packaging,3,1,agent,A01,0,37.0,1.8,3.3,18,0,14,126833,4067,15132,1,495,1,2026-11-11T02:24:37.216Z,2026-11-11T02:25:22.289Z,18,16,1
4,3,F,packaging_1327,pypa/packaging,3,1,agent,A01,0,31.5,1.8,3.2,12,0,10,78836,3493,9407,0,529,1,2026-11-11T02:24:49.699Z,2026-11-11T02:25:29.362Z,12,0,1
4,3,F,packaging_1327,pypa/packaging,4,1,agent,A01,0,34.8,1.8,3.2,14,0,9,106232,3804,10398,0,495,1,2026-11-11T02:24:53.724Z,2026-11-11T02:25:36.644Z,14,0,1
4,3,R,packaging_1327,pypa/packaging,4,1,agent,A01,0,74.3,1.8,3.4,22,0,19,178947,8887,14372,1,1640,1,2026-11-11T02:24:57.770Z,2026-11-11T02:26:20.280Z,22,20,1
4,3,C,packaging_1327,pypa/packaging,4,1,agent,A01,0,36.5,1.8,3.2,22,0,20,253243,3953,16895,0,532,1,2026-11-11T02:25:00.837Z,2026-11-11T02:25:45.562Z,22,7,1
4,3,T,packaging_1327,pypa/packaging,4,1,agent,A01,0,38.0,1.8,3.3,13,0,11,105568,4237,13056,0,495,1,2026-11-11T02:25:01.888Z,2026-11-11T02:25:47.959Z,13,12,1
4,3,H,packaging_1327,pypa/packaging,4,1,agent,A05,0,300.0,1.8,3.2,52,1,28,446617,41401,12278,0,529,1,2026-11-11T02:25:21.483Z,2026-11-11T02:30:29.333Z,52,51,1
4,3,R,packaging_1093,pypa/packaging,1,1,agent,A00,1,18.1,1.8,2.9,10,0,8,52502,2003,6695,0,1179,0,2026-11-11T02:25:22.289Z,2026-11-11T02:25:48.119Z,10,9,1
4,3,H,packaging_1093,pypa/packaging,1,1,agent,A00,1,23.1,1.8,2.8,9,0,7,39858,2702,5376,0,1179,0,2026-11-11T02:25:29.362Z,2026-11-11T02:26:00.013Z,9,8,1
4,3,F,packaging_1093,pypa/packaging,1,1,agent,A00,1,15.7,1.8,2.8,11,0,9,59096,1840,6756,0,1179,0,2026-11-11T02:25:36.645Z,2026-11-11T02:25:59.925Z,11,0,1
4,3,C,packaging_1093,pypa/packaging,1,1,agent,A00,1,15.6,1.8,2.8,12,0,10,66031,1831,6871,0,1179,0,2026-11-11T02:25:45.563Z,2026-11-11T02:26:08.837Z,12,0,1
4,3,T,packaging_1093,pypa/packaging,1,1,agent,A00,1,15.9,1.8,2.8,11,0,9,61073,1912,6871,0,1179,0,2026-11-11T02:25:47.959Z,2026-11-11T02:26:11.638Z,11,10,1
4,3,T,packaging_1093,pypa/packaging,2,1,agent,A00,1,33.7,1.8,2.9,12,0,8,67596,2943,7409,0,1179,0,2026-11-11T02:25:48.120Z,2026-11-11T02:26:29.586Z,12,8,1
4,3,C,packaging_1093,pypa/packaging,2,1,agent,A00,1,16.9,1.8,2.8,12,0,10,67575,2207,7380,0,1179,0,2026-11-11T02:25:59.926Z,2026-11-11T02:26:24.603Z,12,0,1
4,3,F,packaging_1093,pypa/packaging,2,1,agent,A00,1,21.1,1.8,2.8,12,0,10,67561,2000,7583,0,1179,0,2026-11-11T02:26:00.014Z,2026-11-11T02:26:28.899Z,12,0,1
4,3,H,packaging_1093,pypa/packaging,2,1,agent,A00,1,18.2,1.8,2.9,9,0,7,39660,2377,5225,0,1179,0,2026-11-11T02:26:04.375Z,2026-11-11T02:26:30.455Z,9,8,1
4,3,R,packaging_1093,pypa/packaging,2,1,agent,A00,1,15.7,1.8,2.9,13,0,11,72429,1973,7092,0,1179,0,2026-11-11T02:26:08.837Z,2026-11-11T02:26:32.307Z,13,12,1
4,3,F,packaging_1093,pypa/packaging,3,1,agent,A00,1,15.0,1.8,2.9,11,0,9,59892,1913,6962,0,1179,0,2026-11-11T02:26:11.639Z,2026-11-11T02:26:34.513Z,11,0,1
4,3,H,packaging_1093,pypa/packaging,3,1,agent,A00,1,19.4,1.8,2.8,9,0,7,39777,2644,5342,0,1179,0,2026-11-11T02:26:20.280Z,2026-11-11T02:26:47.366Z,9,8,1
4,3,T,packaging_1093,pypa/packaging,3,1,agent,A00,1,23.2,1.8,2.7,11,0,9,60172,1747,7367,0,1179,0,2026-11-11T02:26:24.603Z,2026-11-11T02:26:55.465Z,11,10,1
4,3,C,packaging_1093,pypa/packaging,3,1,agent,A00,1,17.1,1.9,2.9,12,0,10,66478,2212,7247,0,1179,0,2026-11-11T02:26:28.900Z,2026-11-11T02:26:53.803Z,12,0,1
4,3,R,packaging_1093,pypa/packaging,3,1,agent,A00,1,12.0,1.9,2.8,9,0,7,46222,1537,6547,0,1179,0,2026-11-11T02:26:29.586Z,2026-11-11T02:26:49.407Z,9,8,1
4,3,R,packaging_1093,pypa/packaging,4,1,agent,A00,1,13.5,1.8,2.8,9,0,7,45863,1731,6382,0,1179,0,2026-11-11T02:26:30.456Z,2026-11-11T02:26:51.733Z,9,8,1
4,3,C,packaging_1093,pypa/packaging,4,1,agent,A00,1,15.8,1.8,2.8,11,0,9,62992,2024,8480,0,1179,0,2026-11-11T02:26:32.308Z,2026-11-11T02:26:55.801Z,11,0,1
4,3,T,packaging_1093,pypa/packaging,4,1,agent,A00,1,15.7,1.8,2.8,13,0,11,73136,2009,7373,0,1179,0,2026-11-11T02:26:34.514Z,2026-11-11T02:26:57.797Z,13,12,1
4,3,H,packaging_1093,pypa/packaging,4,1,agent,A00,1,18.5,1.8,2.8,11,0,9,50152,2604,5317,0,1179,0,2026-11-11T02:26:47.367Z,2026-11-11T02:27:13.404Z,11,10,1
4,3,F,packaging_1093,pypa/packaging,4,1,agent,A00,1,19.3,1.8,2.8,11,0,9,60963,1857,7429,0,1179,0,2026-11-11T02:26:49.408Z,2026-11-11T02:27:16.378Z,11,0,1
5,1,H,pydantic-settings_997,pydantic/pydantic-settings,4,2,agent,A01,0,143.6,2.2,25.2,14,0,12,133614,15926,13616,0,1761,1,2026-11-11T03:48:45.046Z,2026-11-11T03:51:40.041Z,14,13,1
5,1,T,pydantic-settings_997,pydantic/pydantic-settings,4,2,agent,A01,0,74.0,2.3,6.2,18,0,15,164158,7985,14501,1,1066,1,2026-11-11T03:48:45.047Z,2026-11-11T03:50:11.005Z,18,16,1
5,1,T,more-itertools_1261,more-itertools/more-itertools,1,2,agent,A01,0,93.5,2.0,11.1,17,0,14,144561,10277,14773,1,444,1,2026-11-11T03:48:45.048Z,2026-11-11T03:50:35.205Z,17,15,1
5,1,C,more-itertools_1261,more-itertools/more-itertools,1,2,agent,A01,0,187.7,2.0,9.2,24,0,17,231309,20723,15150,0,910,1,2026-11-11T03:48:45.050Z,2026-11-11T03:52:07.879Z,24,8,1
5,1,H,more-itertools_1261,more-itertools/more-itertools,1,2,agent,A01,0,97.2,2.0,6.8,19,0,16,115023,10675,8912,0,473,1,2026-11-11T03:48:45.051Z,2026-11-11T03:50:34.400Z,19,17,1
5,1,R,more-itertools_1261,more-itertools/more-itertools,1,2,agent,A01,0,72.0,2.0,6.2,11,0,7,82702,8028,12706,0,690,1,2026-11-11T03:48:45.051Z,2026-11-11T03:50:08.603Z,11,10,1
5,1,H,more-itertools_1261,more-itertools/more-itertools,2,2,agent,A05,0,300.1,2.1,12.8,17,1,17,133159,29561,10977,0,402,1,2026-11-11T03:48:45.052Z,2026-11-11T03:54:03.783Z,17,16,1
5,1,R,more-itertools_1261,more-itertools/more-itertools,2,2,agent,A01,0,97.8,2.0,6.9,17,0,14,148606,10761,18466,1,433,1,2026-11-11T03:48:45.052Z,2026-11-11T03:50:35.204Z,17,15,1
5,1,H,tomlkit_629,python-poetry/tomlkit,1,2,agent,A01,0,169.0,2.0,4.2,17,0,15,91428,18378,7293,0,499,1,2026-11-11T03:50:08.604Z,2026-11-11T03:53:07.590Z,17,16,1
5,1,C,tomlkit_629,python-poetry/tomlkit,4,2,agent,A01,0,100.3,1.9,4.1,18,0,15,167316,10890,15639,0,859,1,2026-11-11T03:50:11.006Z,2026-11-11T03:52:01.123Z,18,1,1
5,1,H,tomlkit_629,python-poetry/tomlkit,4,2,agent,A01,0,137.4,2.0,4.1,16,0,14,106104,14873,9683,0,550,1,2026-11-11T03:50:34.401Z,2026-11-11T03:53:01.549Z,16,15,1
5,1,T,tomlkit_629,python-poetry/tomlkit,4,2,agent,A01,0,128.9,2.0,4.0,30,0,26,269242,13828,14971,2,413,1,2026-11-11T03:50:35.204Z,2026-11-11T03:52:53.757Z,30,27,1
5,1,H,click_3764,pallets/click,1,2,agent,A00,1,52.7,1.9,3.8,11,0,7,89457,5635,9900,0,998,0,2026-11-11T03:50:35.206Z,2026-11-11T03:51:37.508Z,11,7,1
5,1,R,click_3764,pallets/click,1,2,agent,A00,1,91.4,2.2,3.7,23,0,18,233913,9519,15640,1,998,0,2026-11-11T03:51:37.509Z,2026-11-11T03:53:19.072Z,23,21,1
5,1,F,click_3764,pallets/click,1,2,agent,A00,1,48.7,2.2,3.8,11,0,7,92878,5184,11059,0,998,0,2026-11-11T03:51:40.042Z,2026-11-11T03:52:38.981Z,11,0,1
5,1,C,click_3764,pallets/click,1,2,agent,A00,1,49.3,2.3,3.8,13,0,9,127235,5021,14654,0,998,0,2026-11-11T03:52:01.124Z,2026-11-11T03:53:00.873Z,13,3,1
5,3,C,pydantic-settings_686,pydantic/pydantic-settings,3,2,agent,A18,0,66.2,2.5,16.8,21,1,21,301515,6717,24350,0,2028,1,2026-11-11T03:52:07.880Z,2026-11-11T03:53:37.623Z,21,10,1
5,3,H,pydantic-settings_686,pydantic/pydantic-settings,3,2,agent,A01,0,88.4,2.5,4.8,11,0,7,76227,9195,8945,0,1022,1,2026-11-11T03:52:38.982Z,2026-11-11T03:54:18.748Z,11,9,1
5,3,F,pydantic-settings_686,pydantic/pydantic-settings,3,2,agent,A02,0,131.8,2.6,4.8,33,0,28,294595,14015,15562,3,890,1,2026-11-11T03:52:53.758Z,2026-11-11T03:55:17.167Z,33,0,1
5,3,R,pydantic-settings_686,pydantic/pydantic-settings,3,2,agent,A01,0,99.4,2.6,4.9,25,0,21,245545,10262,15916,2,581,1,2026-11-11T03:53:00.874Z,2026-11-11T03:54:52.076Z,25,22,1
5,3,R,pydantic-settings_686,pydantic/pydantic-settings,4,2,agent,A01,0,169.7,2.6,4.8,34,0,28,316853,18704,16339,4,1037,2,2026-11-11T03:53:01.550Z,2026-11-11T03:56:03.164Z,34,29,1
5,3,F,pydantic-settings_686,pydantic/pydantic-settings,4,2,agent,A01,0,43.5,2.5,5.1,12,0,7,87970,4504,9557,0,835,1,2026-11-11T03:53:07.591Z,2026-11-11T03:54:02.925Z,12,0,1
5,3,H,pydantic-settings_686,pydantic/pydantic-settings,4,2,agent,A01,0,56.8,2.5,8.2,6,0,4,32146,5901,6732,0,772,1,2026-11-11T03:53:19.073Z,2026-11-11T03:54:30.807Z,6,5,1
5,3,C,pydantic-settings_686,pydantic/pydantic-settings,4,2,agent,A01,0,124.9,2.5,4.9,22,0,20,320858,13779,24318,0,2387,1,2026-11-11T03:53:37.624Z,2026-11-11T03:55:54.046Z,22,9,1


==> anc/data/e8_summary.json <==
{
 "about": "Results of the pre-registered five-arm experiment of Section 6 of the paper, copied field by field from the frozen analysis report (sha256 below). Estimates d are differences in solve rate (arm minus F) as fractions of 1, not percentage points.",
 "analysis_report_sha256": "1c13f21eac77efead5520f9c6bfe30318f0523f63e68dfcd245cc3465aacf6df",
 "arms_file_sha256": "f0ca2eb83d4727942887e21ab68abfe03b885d2e6324da8918e6b33faf461afe",
 "comparisons": {
  "C": {
   "arm_run_measures": {
    "any_compaction": {
     "mean": 0.0,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "context_length_unsolved": {
     "mean": 0.12337662337662338,
     "median": 0.0,
     "n": 924,
     "p95": 1.0
    },
    "llm_calls": {
     "mean": 14.108225108225108,
     "median": 13.0,
     "n": 924,
     "p95": 23.0
    },
    "llm_calls_failed": {
     "mean": 0.14177489177489178,
     "median": 0.0,
     "n": 924,
     "p95": 1.0
    },
    "max_prompt": {
     "mean": 14881.62012987013,
     "median": 13987.5,
     "n": 924,
     "p95": 24305.55
    },
    "no_submit": {
     "mean": 0.0021645021645021645,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "summaries": {
     "mean": 0.0,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "t_agent": {
     "mean": 66.5267316017316,
     "median": 54.3,
     "n": 924,
     "p95": 142.01500000000004
    },
    "time_cap": {
     "mean": 0.0183982683982684,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "tok_in": {
     "mean": 145455.50324675324,
     "median": 124935.0,
     "n": 924,
     "p95": 306271.55000000005
    },
    "tok_out": {
     "mean": 6437.598484848485,
     "median": 5550.5,
     "n": 924,
     "p95": 13323.4
    },
    "tool_budget": {
     "mean": 0.0010822510822510823,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "tool_calls": {
     "mean": 11.637445887445887,
     "median": 11.0,
     "n": 924,
     "p95": 21.0
    }
   },
   "claim": false,
   "holm_adjusted_p": 1.0,
   "paired_run_measures": {
    "any_compaction": {
     "G": 15,
     "hi": -0.3911076871731008,
     "lo": -0.5720957760303624,
     "mean": -0.4816017316017316,
     "n": 231
    },
    "context_length_unsolved": {
     "G": 15,
     "hi": 0.17205539106136705,
     "lo": 0.0746978556918797,
     "mean": 0.12337662337662338,
     "n": 231
    },
    "llm_calls": {
     "G": 15,
     "hi": -1.831011564547657,
     "lo": -2.5131442796081873,
     "mean": -2.1720779220779223,
     "n": 231
    },
    "llm_calls_failed": {
     "G": 15,
     "hi": 0.169321921404858,
     "lo": 0.07743132534838876,
     "mean": 0.12337662337662338,
     "n": 231
    },
    "max_prompt": {
     "G": 15,
     "hi": 2654.5431264010554,
     "lo": 1666.3508129928834,
     "mean": 2160.4469696969695,
     "n": 231
    },
    "no_submit": {
     "G": 15,
     "hi": 0.006923857935397675,
     "lo": -0.01341736442890417,
     "mean": -0.003246753246753247,
     "n": 231
    },
    "summaries": {
     "G": 15,
     "hi": -0.5266160831076097,
     "lo": -0.8565008000092735,
     "mean": -0.6915584415584416,
     "n": 231
    },
    "t_agent": {
     "G": 15,
     "hi": -7.771594874260307,
     "lo": -14.679054476389046,
     "mean": -11.225324675324677,
     "n": 231
    },
    "time_cap": {
     "G": 15,
     "hi": 0.004805335796974133,
     "lo": -0.004805335796974133,
     "mean": 0.0,
     "n": 231
    },
    "tok_in": {
     "G": 15,
     "hi": 13840.835384391861,
     "lo": 4823.974139417662,
     "mean": 9332.404761904761,
     "n": 231
    },
    "tok_out": {
     "G": 15,
     "hi": -870.7649106207558,
     "lo": -1634.548942193097,
     "mean": -1252.6569264069265,
     "n": 231
    },
    "tool_budget": {
     "G": 15,
     "hi": 0.0010370106540058995,
     "lo": -0.011859521476516722,
     "mean": -0.005411255411255411,
     "n": 231
    },
    "tool_calls": {
     "G": 15,
     "hi": -1.0542476286073754,
     "lo": -1.4154493410895943,
     "mean": -1.2348484848484849,
     "n": 231
    }
   },
   "primary": {
    "d": 0.0021645021645021645,
    "d_exact": "1/462",
    "interval95": {
     "hi": 0.024765625,
     "level": 0.95,
     "lo": -0.020312499999999997,
     "method": "inverted two-sided sign-flip test under a constant shift (frozen Monte Carlo draws)"
    },
    "interval_simultaneous": {
     "hi": 0.0309375,
     "level": 0.9875,
     "lo": -0.026484375000000004,
     "method": "inverted two-sided sign-flip test under a constant shift (frozen Monte Carlo draws)"
    },
    "mc_draws": 99999,
    "mc_seed": 20261109,
    "n_nonzero": 48,
    "n_tasks": 231,
    "p_exact": 0.9252910681813589,
    "p_exact_fraction": "130223140933463/140737488355328",
    "p_mc": 0.9243,
    "sum_K": 2,
    "t_interval95": {
     "hi": 0.02477889321028072,
     "lo": -0.02044988888127639
    }
   },
   "repository": {
    "cr1": {
     "hi": 0.016510699282808006,
     "lo": -0.012181694953803678
    },
    "interval95": {
     "hi": 0.028124999999999997,
     "lo": -0.00875,
     "method": "inverted exact Rademacher wild cluster bootstrap-t (grid 0.01, refined to 0.001)"
    },
    "loo_max": 0.006024096385542169,
    "loo_min": -0.0022222222222222222,
    "min_attainable_p_two": 0.0078125,
    "n_clusters_nonzero": 8,
    "n_repos": 15,
    "p_two_exact": 0.84375,
    "p_two_mc": 0.841,
    "p_two_webb": 0.7788,
    "repo_equal": 0.04016852712504886,
    "repo_table": {
     "hynek/structlog": {
      "loo": 0.0032751091703056767,
      "mean_gain": -0.125,
      "n_tasks": 2,
      "sum_gain_exact": "-1/4"
     },
     "jazzband/prettytable": {
      "loo": 0.0,
      "mean_gain": 0.5,
      "n_tasks": 1,
      "sum_gain_exact": "1/2"
     },
     "jd/tenacity": {
      "loo": 0.0022222222222222222,
      "mean_gain": 0.0,
      "n_tasks": 6,
      "sum_gain_exact": "0/1"
     },
     "mahmoud/boltons": {
      "loo": 0.002232142857142857,
      "mean_gain": 0.0,
      "n_tasks": 7,
      "sum_gain_exact": "0/1"
     },
     "marshmallow-code/marshmallow": {
      "loo": 0.002173913043478261,
      "mean_gain": 0.0,
      "n_tasks": 1,
      "sum_gain_exact": "0/1"
     },
     "more-itertools/more-itertools": {
      "loo": 0.001201923076923077,
      "mean_gain": 0.010869565217391304,
      "n_tasks": 23,
      "sum_gain_exact": "1/4"
     },
     "pallets/click": {
      "loo": 0.0035885167464114833,
      "mean_gain": -0.011363636363636364,
      "n_tasks": 22,
      "sum_gain_exact": "-1/4"
     },
     "pallets/werkzeug": {
      "loo": 0.0022522522522522522,
      "mean_gain": 0.0,
      "n_tasks": 9,
      "sum_gain_exact": "0/1"
     },
     "pydantic/pydantic-settings": {
      "loo": 0.00273224043715847,
      "mean_gain": 0.0,
      "n_tasks": 48,
      "sum_gain_exact": "0/1"
     },
     "pypa/packaging": {
      "loo": 0.006024096385542169,
      "mean_gain": -0.007692307692307693,
      "n_tasks": 65,
      "sum_gain_exact": "-1/2"
     },
     "pytest-dev/pluggy": {
      "loo": -0.0022222222222222222,
      "mean_gain": 0.16666666666666666,
      "n_tasks": 6,
      "sum_gain_exact": "1/1"
     },
     "python-attrs/attrs": {
      "loo": 0.002183406113537118,
      "mean_gain": 0.0,
      "n_tasks": 2,
      "sum_gain_exact": "0/1"
     },
     "python-attrs/cattrs": {
      "loo": 0.002173913043478261,
      "mean_gain": 0.0,
      "n_tasks": 1,
      "sum_gain_exact": "0/1"
     },
     "python-humanize/humanize": {
      "loo": 0.0010964912280701754,
      "mean_gain": 0.08333333333333333,
      "n_tasks": 3,
      "sum_gain_exact": "1/4"
     },
     "python-poetry/tomlkit": {
      "loo": 0.00510204081632653,
      "mean_gain": -0.014285714285714285,
      "n_tasks": 35,
      "sum_gain_exact": "-1/2"
     }
    }
   },
   "sensitivity": {
    "d_pen_f": {
     "d": 0.003246753246753247,
     "d_exact": "1/308",
     "n_nonzero": 47,
     "n_penalised": 3,
     "n_tasks": 231,
     "p_exact": 0.8505821363627177,
     "sum_K": 3
    },
    "d_pen_x": {
     "d": 0.0010822510822510823,
     "d_exact": "1/924",
     "n_nonzero": 48,
     "n_penalised": 5,
     "n_tasks": 231,
     "p_exact": 1.0,
     "sum_K": 1
    },
    "time_cap_as_missing": {
     "d": 0.002183406113537118,
     "d_exact": "1/458",
     "n_nonzero": 48,
     "n_tasks": 229,
     "n_time_cap_rows": 34,
     "p_exact": 0.9252910681813589,
     "sum_K": 2
    }
   }
  },
  "H": {
   "arm_run_measures": {
    "any_compaction": {
     "mean": 0.3203463203463203,
     "median": 0.0,
     "n": 924,
     "p95": 1.0
    },
    "context_length_unsolved": {
     "mean": 0.0010822510822510823,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "llm_calls": {
     "mean": 18.885281385281385,
     "median": 16.0,
     "n": 924,
     "p95": 36.0
    },
    "llm_calls_failed": {
     "mean": 0.12121212121212122,
     "median": 0.0,
     "n": 924,
     "p95": 1.0
    },
    "max_prompt": {
     "mean": 11222.032467532468,
     "median": 10586.0,
     "n": 924,
     "p95": 17638.8
    },
    "no_submit": {
     "mean": 0.0010822510822510823,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "summaries": {
     "mean": 0.3961038961038961,
     "median": 0.0,
     "n": 924,
     "p95": 2.0
    },
    "t_agent": {
     "mean": 136.6021645021645,
     "median": 106.0,
     "n": 924,
     "p95": 300.0
    },
    "time_cap": {
     "mean": 0.11471861471861472,
     "median": 0.0,
     "n": 924,
     "p95": 1.0
    },
    "tok_in": {
     "mean": 148908.3896103896,
     "median": 115453.0,
     "n": 924,
     "p95": 318891.4
    },
    "tok_out": {
     "mean": 14396.75974025974,
     "median": 10888.5,
     "n": 924,
     "p95": 32388.4
    },
    "tool_budget": {
     "mean": 0.01948051948051948,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "tool_calls": {
     "mean": 15.397186147186147,
     "median": 13.0,
     "n": 924,
     "p95": 28.0
    }
   },
   "claim": false,
   "holm_adjusted_p": 0.4406393989648052,
   "paired_run_measures": {
    "any_compaction": {
     "G": 15,
     "hi": -0.07337355859706986,
     "lo": -0.24913726391375268,
     "mean": -0.16125541125541126,
     "n": 231
    },
    "context_length_unsolved": {
     "G": 15,
     "hi": 0.00316700262375153,
     "lo": -0.0010025004592493652,
     "mean": 0.0010822510822510823,
     "n": 231
    },
    "llm_calls": {
     "G": 15,
     "hi": 3.9018707763855103,
     "lo": 1.3080859335712003,
     "mean": 2.604978354978355,
     "n": 231
    },
    "llm_calls_failed": {
     "G": 15,
     "hi": 0.1269663759548544,
     "lo": 0.07866132967285122,
     "mean": 0.10281385281385282,
     "n": 231
    },
    "max_prompt": {
     "G": 15,
     "hi": -1095.338596294355,
     "lo": -1902.94278898703,
     "mean": -1499.1406926406926,
     "n": 231
    },
    "no_submit": {
     "G": 15,
     "hi": 0.005931379945159249,
     "lo": -0.014589388603167906,
     "mean": -0.004329004329004329,
     "n": 231
    },
    "summaries": {
     "G": 15,
     "hi": -0.11778596825551815,
     "lo": -0.4731231226535728,
     "mean": -0.29545454545454547,
     "n": 231
    },
    "t_agent": {
     "G": 15,
     "hi": 68.27943886839854,
     "lo": 49.4207775818179,
     "mean": 58.85010822510822,
     "n": 231
    },
    "time_cap": {
     "G": 15,
     "hi": 0.11920825843164612,
     "lo": 0.07343243420904652,
     "mean": 0.09632034632034632,
     "n": 231
    },
    "tok_in": {
     "G": 15,
     "hi": 25127.135355459388,
     "lo": 443.4468956228611,
     "mean": 12785.291125541125,
     "n": 231
    },
    "tok_out": {
     "G": 15,
     "hi": 7767.600454805662,
     "lo": 5645.4082032029955,
     "mean": 6706.504329004329,
     "n": 231
    },
    "tool_budget": {
     "G": 15,
     "hi": 0.027619415367509573,
     "lo": -0.0016453893934835987,
     "mean": 0.012987012987012988,
     "n": 231
    },
    "tool_calls": {
     "G": 15,
     "hi": 3.4099292957088467,
     "lo": 1.6398542540747032,
     "mean": 2.524891774891775,
     "n": 231
    }
   },
   "primary": {
    "d": -0.020562770562770564,
    "d_exact": "-19/924",
    "interval95": {
     "hi": 0.003828125,
     "level": 0.95,
     "lo": -0.044453124999999996,
     "method": "inverted two-sided sign-flip test under a constant shift (frozen Monte Carlo draws)"
    },
    "interval_simultaneous": {
     "hi": 0.009453125000000001,
     "level": 0.9875,
     "lo": -0.050859375,
     "method": "inverted two-sided sign-flip test under a constant shift (frozen Monte Carlo draws)"
    },
    "mc_draws": 99999,
    "mc_seed": 20261109,
    "n_nonzero": 54,
    "n_tasks": 231,
    "p_exact": 0.1101598497412013,
    "p_exact_fraction": "15503620570177/140737488355328",
    "p_mc": 0.1106,
    "sum_K": -19,
    "t_interval95": {
     "hi": 0.0033716373284602245,
     "lo": -0.04449717845400135
    }
   },
   "repository": {
    "cr1": {
     "hi": 0.005332491134528751,
     "lo": -0.04645803226006988
    },
    "interval95": {
     "hi": 0.015625,
     "lo": -0.049375,
     "method": "inverted exact Rademacher wild cluster bootstrap-t (grid 0.01, refined to 0.001)"
    },
    "loo_max": -0.014423076923076924,
    "loo_min": -0.030054644808743168,
    "min_attainable_p_two": 0.00048828125,
    "n_clusters_nonzero": 12,
    "n_repos": 15,
    "p_two_exact": 0.18310546875,
    "p_two_mc": 0.187,
    "p_two_webb": 0.1736,
    "repo_equal": -0.02976654283719501,
    "repo_table": {
     "hynek/structlog": {
      "loo": -0.018558951965065504,
      "mean_gain": -0.25,
      "n_tasks": 2,
      "sum_gain_exact": "-1/2"
     },
     "jazzband/prettytable": {
      "loo": -0.01956521739130435,
      "mean_gain": -0.25,
      "n_tasks": 1,
      "sum_gain_exact": "-1/4"
     },
     "jd/tenacity": {
      "loo": -0.02,
      "mean_gain": -0.041666666666666664,
      "n_tasks": 6,
      "sum_gain_exact": "-1/4"
     },
     "mahmoud/boltons": {
      "loo": -0.0234375,
      "mean_gain": 0.07142857142857142,
      "n_tasks": 7,
      "sum_gain_exact": "1/2"
     },
     "marshmallow-code/marshmallow": {
      "loo": -0.020652173913043477,
      "mean_gain": 0.0,
      "n_tasks": 1,
      "sum_gain_exact": "0/1"
     },
     "more-itertools/more-itertools": {
      "loo": -0.014423076923076924,
      "mean_gain": -0.07608695652173914,
      "n_tasks": 23,
      "sum_gain_exact": "-7/4"
     },
     "pallets/click": {
      "loo": -0.02033492822966507,
      "mean_gain": -0.022727272727272728,
      "n_tasks": 22,
      "sum_gain_exact": "-1/2"
     },
     "pallets/werkzeug": {
      "loo": -0.02027027027027027,
      "mean_gain": -0.027777777777777776,
      "n_tasks": 9,
      "sum_gain_exact": "-1/4"
     },
     "pydantic/pydantic-settings": {
      "loo": -0.030054644808743168,
      "mean_gain": 0.015625,
      "n_tasks": 48,
      "sum_gain_exact": "3/4"
     },
     "pypa/packaging": {
      "loo": -0.016566265060240965,
      "mean_gain": -0.03076923076923077,
      "n_tasks": 65,
      "sum_gain_exact": "-2/1"
     },
     "pytest-dev/pluggy": {
      "loo": -0.024444444444444446,
      "mean_gain": 0.125,
      "n_tasks": 6,
      "sum_gain_exact": "3/4"
     },
     "python-attrs/attrs": {
      "loo": -0.02074235807860262,
      "mean_gain": 0.0,
      "n_tasks": 2,
      "sum_gain_exact": "0/1"
     },
     "python-attrs/cattrs": {
      "loo": -0.020652173913043477,
      "mean_gain": 0.0,
      "n_tasks": 1,
      "sum_gain_exact": "0/1"
     },
     "python-humanize/humanize": {
      "loo": -0.021929824561403508,
      "mean_gain": 0.08333333333333333,
      "n_tasks": 3,
      "sum_gain_exact": "1/4"
     },
     "python-poetry/tomlkit": {
      "loo": -0.016581632653061226,
      "mean_gain": -0.04285714285714286,
      "n_tasks": 35,
      "sum_gain_exact": "-3/2"
     }
    }
   },
   "sensitivity": {
    "d_pen_f": {
     "d": -0.01948051948051948,
     "d_exact": "-3/154",
     "n_nonzero": 54,
     "n_penalised": 3,
     "n_tasks": 231,
     "p_exact": 0.1270177370506973,
     "sum_K": -18
    },
    "d_pen_x": {
     "d": -0.021645021645021644,
     "d_exact": "-5/231",
     "n_nonzero": 54,
     "n_penalised": 8,
     "n_tasks": 231,
     "p_exact": 0.09799264373461947,
     "sum_K": -20
    },
    "time_cap_as_missing": {
     "d": -0.012536873156342183,
     "d_exact": "-17/1356",
     "n_nonzero": 57,
     "n_tasks": 226,
     "n_time_cap_rows": 123,
     "p_exact": 0.3414391845892911,
     "sum_K": -34
    }
   }
  },
  "R": {
   "arm_run_measures": {
    "any_compaction": {
     "mean": 0.5194805194805194,
     "median": 1.0,
     "n": 924,
     "p95": 1.0
    },
    "context_length_unsolved": {
     "mean": 0.0,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "llm_calls": {
     "mean": 16.547619047619047,
     "median": 15.0,
     "n": 924,
     "p95": 32.0
    },
    "llm_calls_failed": {
     "mean": 0.021645021645021644,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "max_prompt": {
     "mean": 12941.132034632035,
     "median": 14437.0,
     "n": 924,
     "p95": 16585.8
    },
    "no_submit": {
     "mean": 0.0010822510822510823,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "summaries": {
     "mean": 0.8225108225108225,
     "median": 1.0,
     "n": 924,
     "p95": 3.0
    },
    "t_agent": {
     "mean": 81.69729437229438,
     "median": 66.9,
     "n": 924,
     "p95": 198.27500000000003
    },
    "time_cap": {
     "mean": 0.021645021645021644,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "tok_in": {
     "mean": 139707.94805194804,
     "median": 122287.5,
     "n": 924,
     "p95": 295185.10000000003
    },
    "tok_out": {
     "mean": 8130.482683982684,
     "median": 6805.0,
     "n": 924,
     "p95": 18568.500000000007
    },
    "tool_budget": {
     "mean": 0.00974025974025974,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "tool_calls": {
     "mean": 13.063852813852813,
     "median": 11.0,
     "n": 924,
     "p95": 28.0
    }
   },
   "claim": false,
   "holm_adjusted_p": 1.0,
   "paired_run_measures": {
    "any_compaction": {
     "G": 15,
     "hi": 0.09933013355506654,
     "lo": -0.023572557797490776,
     "mean": 0.03787878787878788,
     "n": 231
    },
    "context_length_unsolved": {
     "G": 15,
     "hi": 0.0,
     "lo": 0.0,
     "mean": 0.0,
     "n": 231
    },
    "llm_calls": {
     "G": 15,
     "hi": 0.7859031976171533,
     "lo": -0.2512711629851187,
     "mean": 0.26731601731601734,
     "n": 231
    },
    "llm_calls_failed": {
     "G": 15,
     "hi": 0.011981832720675545,
     "lo": -0.00548832622716905,
     "mean": 0.003246753246753247,
     "n": 231
    },
    "max_prompt": {
     "G": 15,
     "hi": 329.327729702844,
     "lo": 110.5900192149049,
     "mean": 219.95887445887445,
     "n": 231
    },
    "no_submit": {
     "G": 15,
     "hi": 0.005931379945159247,
     "lo": -0.014589388603167906,
     "mean": -0.004329004329004329,
     "n": 231
    },
    "summaries": {
     "G": 15,
     "hi": 0.22192613630642585,
     "lo": 0.039978625598336065,
     "mean": 0.13095238095238096,
     "n": 231
    },
    "t_agent": {
     "G": 15,
     "hi": 7.94644637882439,
     "lo": -0.05597018834819956,
     "mean": 3.9452380952380954,
     "n": 231
    },
    "time_cap": {
     "G": 15,
     "hi": 0.011981832720675545,
     "lo": -0.00548832622716905,
     "mean": 0.003246753246753247,
     "n": 231
    },
    "tok_in": {
     "G": 15,
     "hi": 8662.40547115701,
     "lo": -1492.7063369578755,
     "mean": 3584.849567099567,
     "n": 231
    },
    "tok_out": {
     "G": 15,
     "hi": 898.8708033480443,
     "lo": -18.416257893498823,
     "mean": 440.22727272727275,
     "n": 231
    },
    "tool_budget": {
     "G": 15,
     "hi": 0.010663604306414718,
     "lo": -0.0041700978129082245,
     "mean": 0.003246753246753247,
     "n": 231
    },
    "tool_calls": {
     "G": 15,
     "hi": 0.69743331712297,
     "lo": -0.3143164340060868,
     "mean": 0.19155844155844157,
     "n": 231
    }
   },
   "primary": {
    "d": -0.003246753246753247,
    "d_exact": "-1/308",
    "interval95": {
     "hi": 0.02171875,
     "level": 0.95,
     "lo": -0.028203124999999996,
     "method": "inverted two-sided sign-flip test under a constant shift (frozen Monte Carlo draws)"
    },
    "interval_simultaneous": {
     "hi": 0.028515624999999996,
     "level": 0.9875,
     "lo": -0.035078125,
     "method": "inverted two-sided sign-flip test under a constant shift (frozen Monte Carlo draws)"
    },
    "mc_draws": 99999,
    "mc_seed": 20261109,
    "n_nonzero": 59,
    "n_tasks": 231,
    "p_exact": 0.8651904938134541,
    "p_exact_fraction": "124687090737368561/144115188075855872",
    "p_mc": 0.86501,
    "sum_K": -3,
    "t_interval95": {
     "hi": 0.02176291796816089,
     "lo": -0.028256424461667387
    }
   },
   "repository": {
    "cr1": {
     "hi": 0.020534883800416258,
     "lo": -0.027028390293922754
    },
    "interval95": {
     "hi": 0.02375,
     "lo": -0.038125000000000006,
     "method": "inverted exact Rademacher wild cluster bootstrap-t (grid 0.01, refined to 0.001)"
    },
    "loo_max": 0.003605769230769231,
    "loo_min": -0.01092896174863388,
    "min_attainable_p_two": 0.00048828125,
    "n_clusters_nonzero": 12,
    "n_repos": 15,
    "p_two_exact": 0.81884765625,
    "p_two_mc": 0.8264,
    "p_two_webb": 0.778,
    "repo_equal": 0.016174313810183374,
    "repo_table": {
     "hynek/structlog": {
      "loo": -0.004366812227074236,
      "mean_gain": 0.125,
      "n_tasks": 2,
      "sum_gain_exact": "1/4"
     },
     "jazzband/prettytable": {
      "loo": -0.004347826086956522,
      "mean_gain": 0.25,
      "n_tasks": 1,
      "sum_gain_exact": "1/4"
     },
     "jd/tenacity": {
      "loo": -0.0022222222222222222,
      "mean_gain": -0.041666666666666664,
      "n_tasks": 6,
      "sum_gain_exact": "-1/4"
     },
     "mahmoud/boltons": {
      "loo": -0.002232142857142857,
      "mean_gain": -0.03571428571428571,
      "n_tasks": 7,
      "sum_gain_exact": "-1/4"
     },
     "marshmallow-code/marshmallow": {
      "loo": -0.003260869565217391,
      "mean_gain": 0.0,
      "n_tasks": 1,
      "sum_gain_exact": "0/1"
     },
     "more-itertools/more-itertools": {
      "loo": 0.003605769230769231,
      "mean_gain": -0.06521739130434782,
      "n_tasks": 23,
      "sum_gain_exact": "-3/2"
     },
     "pallets/click": {
      "loo": -0.0011961722488038277,
      "mean_gain": -0.022727272727272728,
      "n_tasks": 22,
      "sum_gain_exact": "-1/2"
     },
     "pallets/werkzeug": {
      "loo": -0.0045045045045045045,
      "mean_gain": 0.027777777777777776,
      "n_tasks": 9,
      "sum_gain_exact": "1/4"
     },
     "pydantic/pydantic-settings": {
      "loo": -0.01092896174863388,
      "mean_gain": 0.026041666666666668,
      "n_tasks": 48,
      "sum_gain_exact": "5/4"
     },
     "pypa/packaging": {
      "loo": -0.007530120481927711,
      "mean_gain": 0.007692307692307693,
      "n_tasks": 65,
      "sum_gain_exact": "1/2"
     },
     "pytest-dev/pluggy": {
      "loo": -0.005555555555555556,
      "mean_gain": 0.08333333333333333,
      "n_tasks": 6,
      "sum_gain_exact": "1/2"
     },
     "python-attrs/attrs": {
      "loo": -0.0032751091703056767,
      "mean_gain": 0.0,
      "n_tasks": 2,
      "sum_gain_exact": "0/1"
     },
     "python-attrs/cattrs": {
      "loo": -0.003260869565217391,
      "mean_gain": 0.0,
      "n_tasks": 1,
      "sum_gain_exact": "0/1"
     },
     "python-humanize/humanize": {
      "loo": -0.0021929824561403508,
      "mean_gain": -0.08333333333333333,
      "n_tasks": 3,
      "sum_gain_exact": "-1/4"
     },
     "python-poetry/tomlkit": {
      "loo": 0.0012755102040816326,
      "mean_gain": -0.02857142857142857,
      "n_tasks": 35,
      "sum_gain_exact": "-1/1"
     }
    }
   },
   "sensitivity": {
    "d_pen_f": {
     "d": -0.0021645021645021645,
     "d_exact": "-1/462",
     "n_nonzero": 58,
     "n_penalised": 3,
     "n_tasks": 231,
     "p_exact": 0.9321148847271253,
     "sum_K": -2
    },
    "d_pen_x": {
     "d": -0.004329004329004329,
     "d_exact": "-1/231",
     "n_nonzero": 59,
     "n_penalised": 5,
     "n_tasks": 231,
     "p_exact": 0.8010691060764579,
     "sum_K": -4
    },
    "time_cap_as_missing": {
     "d": -0.002911208151382824,
     "d_exact": "-2/687",
     "n_nonzero": 59,
     "n_tasks": 229,
     "n_time_cap_rows": 37,
     "p_exact": 0.8651904938134541,
     "sum_K": -8
    }
   }
  },
  "T": {
   "arm_run_measures": {
    "any_compaction": {
     "mean": 0.4675324675324675,
     "median": 0.0,
     "n": 924,
     "p95": 1.0
    },
    "context_length_unsolved": {
     "mean": 0.0,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "llm_calls": {
     "mean": 16.003246753246753,
     "median": 14.0,
     "n": 924,
     "p95": 31.0
    },
    "llm_calls_failed": {
     "mean": 0.020562770562770564,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "max_prompt": {
     "mean": 12626.623376623376,
     "median": 14035.0,
     "n": 924,
     "p95": 16371.300000000001
    },
    "no_submit": {
     "mean": 0.006493506493506494,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "summaries": {
     "mean": 0.6677489177489178,
     "median": 0.0,
     "n": 924,
     "p95": 2.0
    },
    "t_agent": {
     "mean": 76.50941558441558,
     "median": 60.7,
     "n": 924,
     "p95": 188.05000000000007
    },
    "time_cap": {
     "mean": 0.020562770562770564,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "tok_in": {
     "mean": 132791.25974025973,
     "median": 112787.0,
     "n": 924,
     "p95": 285512.7
    },
    "tok_out": {
     "mean": 7444.787878787879,
     "median": 6264.0,
     "n": 924,
     "p95": 17541.550000000003
    },
    "tool_budget": {
     "mean": 0.004329004329004329,
     "median": 0.0,
     "n": 924,
     "p95": 0.0
    },
    "tool_calls": {
     "mean": 12.637445887445887,
     "median": 11.0,
     "n": 924,
     "p95": 26.0
    }
   },
   "claim": false,
   "holm_adjusted_p": 1.0,
   "paired_run_measures": {
    "any_compaction": {
     "G": 15,
     "hi": 0.030403591889744716,
     "lo": -0.05854212002827286,
     "mean": -0.01406926406926407,
     "n": 231
    },
    "context_length_unsolved": {
     "G": 15,
     "hi": 0.0,
     "lo": 0.0,
     "mean": 0.0,
     "n": 231
    },
    "llm_calls": {
     "G": 15,
     "hi": 0.4976785242868073,
     "lo": -1.0517910783993614,
     "mean": -0.27705627705627706,
     "n": 231
    },
    "llm_calls_failed": {
     "G": 15,
     "hi": 0.006124981900898607,
     "lo": -0.0017959775718942787,
     "mean": 0.0021645021645021645,
     "n": 231
    },
    "max_prompt": {
     "G": 15,
     "hi": 95.3785587820836,
     "lo": -284.4781258816507,
     "mean": -94.54978354978356,
     "n": 231
    },
    "no_submit": {
     "G": 15,
     "hi": 0.012322801297395795,
     "lo": -0.010158299132893631,
     "mean": 0.0010822510822510823,
     "n": 231
    },
    "summaries": {
     "G": 15,
     "hi": 0.05528271676578639,
     "lo": -0.102901764384834,
     "mean": -0.023809523809523808,
     "n": 231
    },
    "t_agent": {
     "G": 15,
     "hi": 4.02795304749448,
     "lo": -6.513234432775864,
     "mean": -1.2426406926406925,
     "n": 231
    },
    "time_cap": {
     "G": 15,
     "hi": 0.006124981900898607,
     "lo": -0.0017959775718942787,
     "mean": 0.0021645021645021645,
     "n": 231
    },
    "tok_in": {
     "G": 15,
     "hi": 4725.213368920893,
     "lo": -11388.890858098383,
     "mean": -3331.8387445887447,
     "n": 231
    },
    "tok_out": {
     "G": 15,
     "hi": 304.57904416750387,
     "lo": -795.5141091025688,
     "mean": -245.46753246753246,
     "n": 231
    },
    "tool_budget": {
     "G": 15,
     "hi": 0.002005000918498726,
     "lo": -0.006334005247503055,
     "mean": -0.0021645021645021645,
     "n": 231
    },
    "tool_calls": {
     "G": 15,
     "hi": 0.4470005793887901,
     "lo": -0.9166975490857598,
     "mean": -0.23484848484848486,
     "n": 231
    }
   },
   "primary": {
    "d": 0.007575757575757576,
    "d_exact": "1/132",
    "interval95": {
     "hi": 0.029375,
     "level": 0.95,
     "lo": -0.014218749999999999,
     "method": "inverted two-sided sign-flip test under a constant shift (frozen Monte Carlo draws)"
    },
    "interval_simultaneous": {
     "hi": 0.03539062500000001,
     "level": 0.9875,
     "lo": -0.02015625,
     "method": "inverted two-sided sign-flip test under a constant shift (frozen Monte Carlo draws)"
    },
    "mc_draws": 99999,
    "mc_seed": 20261109,
    "n_nonzero": 55,
    "n_tasks": 231,
    "p_exact": 0.5603606752363833,
    "p_exact_fraction": "5047280256375311/9007199254740992",
    "p_mc": 0.5599,
    "sum_K": 7,
    "t_interval95": {
     "hi": 0.029451610054215743,
     "lo": -0.01430009490270059
    }
   },
   "repository": {
    "cr1": {
     "hi": 0.03606411446732638,
     "lo": -0.02091259931581123
    },
    "interval95": {
     "hi": 0.04625,
     "lo": -0.014374999999999999,
     "method": "inverted exact Rademacher wild cluster bootstrap-t (grid 0.01, refined to 0.001)"
    },
    "loo_max": 0.016566265060240965,
    "loo_min": -0.00546448087431694,
    "min_attainable_p_two": 0.00390625,
    "n_clusters_nonzero": 9,
    "n_repos": 15,
    "p_two_exact": 0.8046875,
    "p_two_mc": 0.8046,
    "p_two_webb": 0.7374,
    "repo_equal": 0.02650712713212713,
    "repo_table": {
     "hynek/structlog": {
      "loo": 0.006550218340611353,
      "mean_gain": 0.125,
      "n_tasks": 2,
      "sum_gain_exact": "1/4"
     },
     "jazzband/prettytable": {
      "loo": 0.006521739130434782,
      "mean_gain": 0.25,
      "n_tasks": 1,
      "sum_gain_exact": "1/4"
     },
     "jd/tenacity": {
      "loo": 0.01,
      "mean_gain": -0.08333333333333333,
      "n_tasks": 6,
      "sum_gain_exact": "-1/2"
     },
     "mahmoud/boltons": {
      "loo": 0.008928571428571428,
      "mean_gain": -0.03571428571428571,
      "n_tasks": 7,
      "sum_gain_exact": "-1/4"
     },
     "marshmallow-code/marshmallow": {
      "loo": 0.007608695652173913,
      "mean_gain": 0.0,
      "n_tasks": 1,
      "sum_gain_exact": "0/1"
     },
     "more-itertools/more-itertools": {
      "loo": 0.008413461538461538,
      "mean_gain": 0.0,
      "n_tasks": 23,
      "sum_gain_exact": "0/1"
     },
     "pallets/click": {
      "loo": 0.009569377990430622,
      "mean_gain": -0.011363636363636364,
      "n_tasks": 22,
      "sum_gain_exact": "-1/4"
     },
     "pallets/werkzeug": {
      "loo": 0.006756756756756757,
      "mean_gain": 0.027777777777777776,
      "n_tasks": 9,
      "sum_gain_exact": "1/4"
     },
     "pydantic/pydantic-settings": {
      "loo": -0.00546448087431694,
      "mean_gain": 0.057291666666666664,
      "n_tasks": 48,
      "sum_gain_exact": "11/4"
     },
     "pypa/packaging": {
      "loo": 0.016566265060240965,
      "mean_gain": -0.015384615384615385,
      "n_tasks": 65,
      "sum_gain_exact": "-1/1"
     },
     "pytest-dev/pluggy": {
      "loo": 0.0077777777777777776,
      "mean_gain": 0.0,
      "n_tasks": 6,
      "sum_gain_exact": "0/1"
     },
     "python-attrs/attrs": {
      "loo": 0.007641921397379912,
      "mean_gain": 0.0,
      "n_tasks": 2,
      "sum_gain_exact": "0/1"
     },
     "python-attrs/cattrs": {
      "loo": 0.007608695652173913,
      "mean_gain": 0.0,
      "n_tasks": 1,
      "sum_gain_exact": "0/1"
     },
     "python-humanize/humanize": {
      "loo": 0.006578947368421052,
      "mean_gain": 0.08333333333333333,
      "n_tasks": 3,
      "sum_gain_exact": "1/4"
     },
     "python-poetry/tomlkit": {
      "loo": 0.008928571428571428,
      "mean_gain": 0.0,
      "n_tasks": 35,
      "sum_gain_exact": "0/1"
     }
    }
   },
   "sensitivity": {
    "d_pen_f": {
     "d": 0.008658008658008658,
     "d_exact": "2/231",
     "n_nonzero": 54,
     "n_penalised": 3,
     "n_tasks": 231,
     "p_exact": 0.49474433778961524,
     "sum_K": 8
    },
    "d_pen_x": {
     "d": 0.007575757575757576,
     "d_exact": "1/132",
     "n_nonzero": 55,
     "n_penalised": 3,
     "n_tasks": 231,
     "p_exact": 0.5603606752363833,
     "sum_K": 7
    },
    "time_cap_as_missing": {
     "d": 0.007641921397379912,
     "d_exact": "7/916",
     "n_nonzero": 55,
     "n_tasks": 229,
     "n_time_cap_rows": 36,
     "p_exact": 0.5603606752363833,
     "sum_K": 7
    }
   }
  }
 },
 "cutoff_utc": "2026-11-11T06:00:00Z",
 "design": {
  "alpha": 0.05,
  "arms": [
   "F",
   "R",
   "C",
   "H",
   "T"
  ],
  "family": [
   "R",
   "C",
   "H",
   "T"
  ],
  "monte_carlo_draws": 99999,
  "monte_carlo_seed": 20261109,
  "repeats": 4,
  "repositories": 15,
  "tasks": 231
 },
 "exposure": {
  "C": {
   "failed_calls_dumped": 131,
   "requests": 13036,
   "requests_changed": 2709,
   "rows": 924,
   "rows_failed_calls_not_matching_dump": 0,
   "share_changed": 0.2078091439091746
  },
  "F": {
   "failed_calls_dumped": 17,
   "requests": 15043,
   "requests_changed": 0,
   "rows": 924,
   "rows_failed_calls_not_matching_dump": 0,
   "share_changed": 0.0
  },
  "H": {
   "failed_calls_dumped": 112,
   "requests": 17450,
   "requests_changed": 15684,
   "rows": 924,
   "rows_failed_calls_not_matching_dump": 0,
   "share_changed": 0.8987965616045845
  },
  "R": {
   "failed_calls_dumped": 20,
   "requests": 15290,
   "requests_changed": 13616,
   "rows": 924,
   "rows_failed_calls_not_matching_dump": 0,
   "share_changed": 0.8905166775670372
  },
  "T": {
   "failed_calls_dumped": 19,
   "requests": 14787,
   "requests_changed": 12629,
   "rows": 924,
   "rows_failed_calls_not_matching_dump": 0,
   "share_changed": 0.8540609995266112
  }
 },
 "f_run_measures": {
  "any_compaction": {
   "mean": 0.4816017316017316,
   "median": 0.0,
   "n": 924,
   "p95": 1.0
  },
  "context_length_unsolved": {
   "mean": 0.0,
   "median": 0.0,
   "n": 924,
   "p95": 0.0
  },
  "llm_calls": {
   "mean": 16.28030303030303,
   "median": 14.0,
   "n": 924,
   "p95": 32.0
  },
  "llm_calls_failed": {
   "mean": 0.0183982683982684,
   "median": 0.0,
   "n": 924,
   "p95": 0.0
  },
  "max_prompt": {
   "mean": 12721.17316017316,
   "median": 14081.0,
   "n": 924,
   "p95": 16505.5
  },
  "no_submit": {
   "mean": 0.005411255411255411,
   "median": 0.0,
   "n": 924,
   "p95": 0.0
  },
  "summaries": {
   "mean": 0.6915584415584416,
   "median": 0.0,
   "n": 924,
   "p95": 2.0
  },
  "t_agent": {
   "mean": 77.75205627705627,
   "median": 62.0,
   "n": 924,
   "p95": 183.02500000000006
  },
  "time_cap": {
   "mean": 0.0183982683982684,
   "median": 0.0,
   "n": 924,
   "p95": 0.0
  },
  "tok_in": {
   "mean": 136123.09848484848,
   "median": 119703.0,
   "n": 924,
   "p95": 291346.95
  },
  "tok_out": {
   "mean": 7690.255411255412,
   "median": 6358.0,
   "n": 924,
   "p95": 17186.200000000004
  },
  "tool_budget": {
   "mean": 0.006493506493506494,
   "median": 0.0,
   "n": 924,
   "p95": 0.0
  },
  "tool_calls": {
   "mean": 12.872294372294371,
   "median": 11.0,
   "n": 924,
   "p95": 27.0
  }
 },
 "frozen_code_sha256": {
  "analyze_e7_pinned": "e86ccd811424e98462f9696d1e977d780108dc68b9dea6cea47d88053613b50c",
  "analyze_e8": "16a80a2a92ff9916fd061b0e10e73c4df80c7ccb62c0241d01ca74de9931f2f7",
  "make_jobs_e8": "b101bc6b012c673f4a5078cb140a30a53720ffeb9d55d83dcd6bd4f1a7bcc83c",
  "manip_check_e8": "b075ed73acea92e95ef2ac91d9bf1d00d115fd957dae7e0baaa5e065651d0c16"
 },
 "holm": {
  "adjusted": {
   "C": 1.0,
   "H": 0.4406393989648052,
   "R": 1.0,
   "T": 1.0
  },
  "alpha": 0.05,
  "family": [
   "R",
   "C",
   "H",
   "T"
  ],
  "reject": {
   "C": false,
   "H": false,
   "R": false,
   "T": false
  }
 },
 "infrastructure_rows": {
  "C": {
   "by_batch": {
    "1": 1,
    "2": 2,
    "3": 2
   },
   "kinds": {
    "job container ended without a result frame": 4,
    "job started, no result row": 1
   },
   "rows": 5
  },
  "F": {
   "by_batch": {
    "2": 1,
    "3": 2
   },
   "kinds": {
    "job container ended without a result frame": 3
   },
   "rows": 3
  },
  "H": {
   "by_batch": {
    "1": 3,
    "2": 3,
    "3": 2
   },
   "kinds": {
    "job container ended without a result frame": 5,
    "job started, no result row": 3
   },
   "rows": 8
  },
  "R": {
   "by_batch": {
    "1": 2,
    "2": 1,
    "3": 2
   },
   "kinds": {
    "job container ended without a result frame": 3,
    "job started, no result row": 2
   },
   "rows": 5
  },
  "T": {
   "by_batch": {
    "1": 2,
    "2": 1
   },
   "kinds": {
    "job container ended without a result frame": 1,
    "job started, no result row": 2
   },
   "rows": 3
  }
 },
 "load": {
  "flag_share": 0.05,
  "preemptions": 0.0,
  "rows": 4620,
  "rows_above": 276,
  "share_above": 0.05974025974025974,
  "threshold_s": 240
 },
 "prompt_checks": {
  "failed": 0,
  "passed": 4620,
  "rows_checked": 4620
 },
 "report_as_of_utc": "2026-11-11T07:22:02.886908Z",
 "slots": {
  "attempts": {
   "1": 4596,
   "2": 24
  },
  "per_arm": {
   "C": {
    "lacking": 0,
    "m01_rows": 0,
    "planned": 924,
    "with_valid_row": 924
   },
   "F": {
    "lacking": 0,
    "m01_rows": 0,
    "planned": 924,
    "with_valid_row": 924
   },
   "H": {
    "lacking": 0,
    "m01_rows": 0,
    "planned": 924,
    "with_valid_row": 924
   },
   "R": {
    "lacking": 0,
    "m01_rows": 0,
    "planned": 924,
    "with_valid_row": 924
   },
   "T": {
    "lacking": 0,
    "m01_rows": 0,
    "planned": 924,
    "with_valid_row": 924
   }
  },
  "planned": 4620,
  "with_used_row": 4620
 },
 "solve_rates": {
  "C": {
   "cr1_hi": 0.3149076716632583,
   "cr1_lo": 0.16561180885622226,
   "rate": 0.24025974025974026,
   "solved_per_repeat": {
    "1": 58,
    "2": 56,
    "3": 55,
    "4": 53
   },
   "solved_rows": 222,
   "used_rows": 924
  },
  "F": {
   "cr1_hi": 0.3093101718200719,
   "cr1_lo": 0.16688030437040424,
   "rate": 0.23809523809523808,
   "solved_per_repeat": {
    "1": 50,
    "2": 59,
    "3": 57,
    "4": 54
   },
   "solved_rows": 220,
   "used_rows": 924
  },
  "H": {
   "cr1_hi": 0.27583396192381904,
   "cr1_lo": 0.159230973141116,
   "rate": 0.21753246753246752,
   "solved_per_repeat": {
    "1": 50,
    "2": 49,
    "3": 54,
    "4": 48
   },
   "solved_rows": 201,
   "used_rows": 924
  },
  "R": {
   "cr1_hi": 0.2925937228559227,
   "cr1_lo": 0.17710324684104703,
   "rate": 0.23484848484848486,
   "solved_per_repeat": {
    "1": 53,
    "2": 53,
    "3": 54,
    "4": 57
   },
   "solved_rows": 217,
   "used_rows": 924
  },
  "T": {
   "cr1_hi": 0.3051732987995952,
   "cr1_lo": 0.18616869254239615,
   "rate": 0.24567099567099568,
   "solved_per_repeat": {
    "1": 59,
    "2": 56,
    "3": 51,
    "4": 61
   },
   "solved_rows": 227,
   "used_rows": 924
  }
 },
 "status": "UNBLINDED",
 "tamper_rows": 0
}


==> anc/data/e8_tasks.csv <==
task,repository,stage,repeats,solved_F,solved_R,solved_C,solved_H,solved_T
more-itertools_1193,more-itertools/more-itertools,1,4,3,3,3,3,4
tenacity_645,jd/tenacity,1,4,1,2,0,1,0
packaging_1345,pypa/packaging,1,4,4,4,4,4,4
packaging_1099,pypa/packaging,1,4,0,0,0,0,0
boltons_423,mahmoud/boltons,1,4,2,2,2,1,0
pydantic-settings_926,pydantic/pydantic-settings,1,4,0,1,2,3,2
pydantic-settings_1096,pydantic/pydantic-settings,1,4,0,0,0,0,0
packaging_1114,pypa/packaging,1,4,0,0,0,0,0
pydantic-settings_1027,pydantic/pydantic-settings,1,4,1,2,1,1,3
pydantic-settings_723,pydantic/pydantic-settings,1,4,0,0,0,0,0
pydantic-settings_1077,pydantic/pydantic-settings,1,4,0,0,0,0,0
packaging_1316,pypa/packaging,1,4,0,0,0,0,0
more-itertools_1028,more-itertools/more-itertools,1,4,4,4,4,4,4
click_3299,pallets/click,1,4,3,4,3,2,3
pydantic-settings_826,pydantic/pydantic-settings,1,4,0,0,0,0,0
packaging_1125,pypa/packaging,1,4,4,2,3,4,2
packaging_1024,pypa/packaging,1,4,1,0,1,0,0
boltons_454,mahmoud/boltons,1,4,2,4,2,4,4
pluggy_741,pytest-dev/pluggy,1,4,0,0,0,0,0
tomlkit_563,python-poetry/tomlkit,1,4,0,0,0,0,0
pydantic-settings_843,pydantic/pydantic-settings,1,4,0,0,0,0,0
tomlkit_599,python-poetry/tomlkit,1,4,4,1,1,4,3
more-itertools_1135,more-itertools/more-itertools,1,4,0,0,0,0,0
more-itertools_1200,more-itertools/more-itertools,1,4,3,4,4,4,3
packaging_1382,pypa/packaging,1,4,3,4,3,1,3
packaging_1170,pypa/packaging,1,4,0,0,0,0,0
packaging_1362,pypa/packaging,1,4,3,4,3,1,2
more-itertools_1142,more-itertools/more-itertools,1,4,3,0,3,2,3
tomlkit_550,python-poetry/tomlkit,1,4,0,0,0,0,0
pydantic-settings_876,pydantic/pydantic-settings,1,4,0,0,0,0,0
packaging_1065,pypa/packaging,1,4,0,0,0,0,0
click_3739,pallets/click,1,4,4,4,4,4,4
humanize_286,python-humanize/humanize,1,4,4,4,4,4,4
tomlkit_610,python-poetry/tomlkit,1,4,0,0,0,0,0
packaging_1341,pypa/packaging,1,4,1,2,4,3,3
pydantic-settings_1038,pydantic/pydantic-settings,1,4,0,0,1,0,0
pydantic-settings_887,pydantic/pydantic-settings,1,4,1,1,0,1,1
werkzeug_3082,pallets/werkzeug,1,4,0,0,0,0,0
tomlkit_499,python-poetry/tomlkit,1,4,0,0,0,0,0
packaging_1095,pypa/packaging,1,4,0,0,0,0,0
packaging_1360,pypa/packaging,1,4,1,2,1,0,0
pydantic-settings_722,pydantic/pydantic-settings,1,4,0,0,0,0,0
tomlkit_516,python-poetry/tomlkit,1,4,1,0,1,1,2
click_3004,pallets/click,1,4,0,0,0,0,0
tomlkit_641,python-poetry/tomlkit,1,4,0,0,0,0,0
click_3434,pallets/click,1,4,0,0,0,0,0
more-itertools_1088,more-itertools/more-itertools,1,4,3,4,2,4,3
pydantic-settings_997,pydantic/pydantic-settings,1,4,0,0,0,0,0
more-itertools_1261,more-itertools/more-itertools,1,4,0,0,0,0,0
pydantic-settings_955,pydantic/pydantic-settings,1,4,4,4,4,3,4
tomlkit_642,python-poetry/tomlkit,1,4,4,3,4,3,4
packaging_1332,pypa/packaging,1,4,1,2,0,0,0
click_3391,pallets/click,1,4,0,0,0,0,0
packaging_944,pypa/packaging,1,4,0,0,0,0,0
tenacity_651,jd/tenacity,1,4,4,2,4,3,3
more-itertools_1223,more-itertools/more-itertools,1,4,2,0,2,0,3
click_3256,pallets/click,1,4,0,0,0,0,0
click_3581,pallets/click,1,4,0,0,0,0,0
more-itertools_1062,more-itertools/more-itertools,1,4,0,0,0,0,0
cattrs_723,python-attrs/cattrs,1,4,4,4,4,4,4
pydantic-settings_1010,pydantic/pydantic-settings,1,4,0,0,0,0,0
tomlkit_545,python-poetry/tomlkit,1,4,0,0,0,0,0
packaging_1234,pypa/packaging,1,4,0,0,0,0,0
click_3681,pallets/click,1,4,0,0,0,0,0
pydantic-settings_917,pydantic/pydantic-settings,1,4,3,4,3,2,4
structlog_735,hynek/structlog,1,4,0,0,0,0,0
tomlkit_629,python-poetry/tomlkit,1,4,0,0,0,0,0
click_3764,pallets/click,1,4,4,3,3,2,3
tomlkit_536,python-poetry/tomlkit,1,4,2,2,3,1,1
pydantic-settings_952,pydantic/pydantic-settings,1,4,0,0,0,0,0
boltons_475,mahmoud/boltons,1,4,3,1,2,4,1
click_3013,pallets/click,1,4,0,0,0,0,0
werkzeug_3092,pallets/werkzeug,1,4,2,1,1,2,0
werkzeug_3215,pallets/werkzeug,1,4,0,0,0,0,1
tomlkit_500,python-poetry/tomlkit,1,4,0,0,0,0,0
boltons_462,mahmoud/boltons,1,4,1,1,2,1,2
more-itertools_1305,more-itertools/more-itertools,1,4,0,0,2,1,1
tomlkit_567,python-poetry/tomlkit,1,4,0,0,0,0,0
more-itertools_1251,more-itertools/more-itertools,1,4,4,4,4,4,4
tomlkit_613,python-poetry/tomlkit,1,4,0,0,0,0,0
click_3877,pallets/click,1,4,0,0,0,0,0
tenacity_643,jd/tenacity,1,4,0,0,0,0,0
pluggy_701,pytest-dev/pluggy,1,4,0,0,0,0,0
more-itertools_1125,more-itertools/more-itertools,1,4,0,0,0,0,0
more-itertools_1278,more-itertools/more-itertools,1,4,2,4,4,2,1
tomlkit_497,python-poetry/tomlkit,1,4,0,2,2,1,3
more-itertools_1270,more-itertools/more-itertools,1,4,2,4,3,2,4
werkzeug_3113,pallets/werkzeug,1,4,0,0,0,0,0
tomlkit_510,python-poetry/tomlkit,1,4,0,0,0,0,0
click_3642,pallets/click,1,4,2,0,1,1,2
more-itertools_1136,more-itertools/more-itertools,1,4,0,0,0,0,0
werkzeug_3292,pallets/werkzeug,1,4,0,0,0,0,0
boltons_464,mahmoud/boltons,1,4,0,0,0,0,0
pluggy_738,pytest-dev/pluggy,1,4,0,0,0,0,0
boltons_513,mahmoud/boltons,1,4,0,0,0,0,0
humanize_346,python-humanize/humanize,1,4,3,4,4,4,4
attrs_1606,python-attrs/attrs,1,4,0,0,0,0,0
click_3653,pallets/click,1,4,0,0,0,0,0
more-itertools_1269,more-itertools/more-itertools,1,4,1,1,0,0,0
click_3473,pallets/click,1,4,0,0,0,0,0
click_2969,pallets/click,1,4,0,0,0,0,0
click_3328,pallets/click,1,4,0,0,0,0,0
werkzeug_3006,pallets/werkzeug,1,4,0,0,0,0,0
werkzeug_3163,pallets/werkzeug,1,4,0,0,0,0,0
prettytable_445,jazzband/prettytable,1,4,1,2,3,0,2
structlog_747,hynek/structlog,1,4,2,3,1,0,3
pluggy_731,pytest-dev/pluggy,1,4,2,3,4,3,2
attrs_1541,python-attrs/attrs,1,4,0,0,0,0,0
werkzeug_3298,pallets/werkzeug,1,4,1,3,2,0,3
tenacity_629,jd/tenacity,1,4,0,0,1,0,0
pluggy_646,pytest-dev/pluggy,1,4,0,0,0,0,0
humanize_381,python-humanize/humanize,1,4,4,2,4,4,4
tenacity_606,jd/tenacity,1,4,4,4,4,4,4
pluggy_743,pytest-dev/pluggy,1,4,1,2,3,3,1
tenacity_614,jd/tenacity,1,4,0,0,0,0,0
marshmallow_2928,marshmallow-code/marshmallow,1,4,0,0,0,0,0
boltons_474,mahmoud/boltons,1,4,4,3,4,4,4
werkzeug_3276,pallets/werkzeug,1,4,0,0,0,0,0
packaging_1458,pypa/packaging,2,4,0,0,0,0,0
packaging_1305,pypa/packaging,2,4,3,3,3,4,4
packaging_1297,pypa/packaging,2,4,0,0,0,0,0
packaging_1128,pypa/packaging,2,4,2,0,0,0,2
pydantic-settings_695,pydantic/pydantic-settings,2,4,0,0,0,0,0
pydantic-settings_858,pydantic/pydantic-settings,2,4,0,2,0,0,1
pydantic-settings_690,pydantic/pydantic-settings,2,4,0,0,0,0,0
pydantic-settings_994,pydantic/pydantic-settings,2,4,0,0,0,0,0
packaging_1392,pypa/packaging,2,4,0,0,0,0,0
packaging_1320,pypa/packaging,2,4,2,3,0,1,3
packaging_1152,pypa/packaging,2,4,0,0,0,0,0
packaging_1232,pypa/packaging,2,4,3,3,3,3,4
pydantic-settings_792,pydantic/pydantic-settings,2,4,0,0,0,0,0
pydantic-settings_1049,pydantic/pydantic-settings,2,4,0,0,0,0,0
pydantic-settings_980,pydantic/pydantic-settings,2,4,0,0,0,0,1
tomlkit_591,python-poetry/tomlkit,2,4,3,4,2,1,3
pydantic-settings_947,pydantic/pydantic-settings,2,4,3,3,3,4,4
tomlkit_511,python-poetry/tomlkit,2,4,0,0,0,0,0
tomlkit_501,python-poetry/tomlkit,2,4,3,1,1,1,1
tomlkit_581,python-poetry/tomlkit,2,4,0,0,0,0,0
tomlkit_537,python-poetry/tomlkit,2,4,0,0,0,0,0
tomlkit_507,python-poetry/tomlkit,2,4,0,0,0,0,0
tomlkit_486,python-poetry/tomlkit,2,4,0,0,0,0,0
click_3678,pallets/click,2,4,0,0,0,0,0
tomlkit_520,python-poetry/tomlkit,2,4,3,4,3,3,4
click_3208,pallets/click,2,4,0,0,0,0,0
click_3225,pallets/click,2,4,0,0,0,0,0
click_3021,pallets/click,2,4,0,0,0,0,0
more-itertools_1279,more-itertools/more-itertools,2,4,0,0,0,0,0
more-itertools_1166,more-itertools/more-itertools,2,4,2,1,1,0,0
click_3079,pallets/click,2,4,0,0,1,2,0
more-itertools_1056,more-itertools/more-itertools,2,4,0,0,0,0,0
more-itertools_1260,more-itertools/more-itertools,2,4,0,0,1,0,0
more-itertools_1082,more-itertools/more-itertools,2,4,3,0,2,3,3
click_3244,pallets/click,2,4,0,0,0,0,0
more-itertools_1216,more-itertools/more-itertools,2,4,3,2,2,2,3
more-itertools_1085,more-itertools/more-itertools,2,4,4,2,3,1,3
packaging_1267,pypa/packaging,3,4,0,0,0,0,0
packaging_1230,pypa/packaging,3,4,0,0,0,1,0
packaging_1436,pypa/packaging,3,4,2,3,2,1,1
packaging_1460,pypa/packaging,3,4,0,0,0,0,0
packaging_1092,pypa/packaging,3,4,0,0,0,0,0
packaging_953,pypa/packaging,3,4,4,3,4,4,4
packaging_1121,pypa/packaging,3,4,2,2,2,3,2
packaging_939,pypa/packaging,3,4,0,0,0,0,0
packaging_1446,pypa/packaging,3,4,4,4,4,4,4
packaging_1224,pypa/packaging,3,4,0,0,0,0,0
packaging_1349,pypa/packaging,3,4,4,4,4,4,3
pydantic-settings_644,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1330,pypa/packaging,3,4,0,0,0,1,1
packaging_1411,pypa/packaging,3,4,0,0,0,0,0
packaging_1412,pypa/packaging,3,4,0,0,0,0,0
pydantic-settings_1032,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1430,pypa/packaging,3,4,4,2,4,3,4
packaging_1310,pypa/packaging,3,4,0,1,2,2,1
pydantic-settings_816,pydantic/pydantic-settings,3,4,0,0,0,0,0
pydantic-settings_759,pydantic/pydantic-settings,3,4,0,0,0,0,0
tomlkit_538,python-poetry/tomlkit,3,4,2,1,4,4,3
tomlkit_526,python-poetry/tomlkit,3,4,0,0,0,0,0
pydantic-settings_776,pydantic/pydantic-settings,3,4,4,4,4,4,4
tomlkit_533,python-poetry/tomlkit,3,4,0,0,0,0,0
pydantic-settings_975,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_931,pypa/packaging,3,4,0,0,0,0,0
packaging_1356,pypa/packaging,3,4,0,0,0,0,0
pydantic-settings_1041,pydantic/pydantic-settings,3,4,0,0,0,0,0
tomlkit_477,python-poetry/tomlkit,3,4,0,0,0,0,0
tomlkit_514,python-poetry/tomlkit,3,4,0,0,0,0,0
tomlkit_551,python-poetry/tomlkit,3,4,1,0,0,0,0
pydantic-settings_889,pydantic/pydantic-settings,3,4,0,0,0,0,0
tomlkit_660,python-poetry/tomlkit,3,4,2,4,4,2,3
tomlkit_498,python-poetry/tomlkit,3,4,0,0,0,0,0
pydantic-settings_1076,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1313,pypa/packaging,3,4,0,0,0,0,0
packaging_1278,pypa/packaging,3,4,0,0,0,0,0
tomlkit_532,python-poetry/tomlkit,3,4,0,0,0,0,0
packaging_1302,pypa/packaging,3,4,2,3,2,0,2
pydantic-settings_914,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1311,pypa/packaging,3,4,0,0,0,0,0
packaging_846,pypa/packaging,3,4,0,0,0,0,0
packaging_1295,pypa/packaging,3,4,0,1,0,0,0
packaging_1376,pypa/packaging,3,4,0,0,0,0,0
pydantic-settings_973,pydantic/pydantic-settings,3,4,1,1,0,3,3
pydantic-settings_940,pydantic/pydantic-settings,3,4,0,0,0,0,0
pydantic-settings_1093,pydantic/pydantic-settings,3,4,4,4,4,4,4
packaging_1377,pypa/packaging,3,4,0,0,0,0,0
packaging_611,pypa/packaging,3,4,1,2,0,1,0
pydantic-settings_882,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1110,pypa/packaging,3,4,0,0,0,0,0
pydantic-settings_784,pydantic/pydantic-settings,3,4,4,4,4,4,4
packaging_1218,pypa/packaging,3,4,4,4,4,4,4
packaging_833,pypa/packaging,3,4,0,0,0,0,0
pydantic-settings_912,pydantic/pydantic-settings,3,4,2,2,1,1,3
pydantic-settings_758,pydantic/pydantic-settings,3,4,0,0,0,0,0
tomlkit_534,python-poetry/tomlkit,3,4,2,1,0,0,1
pydantic-settings_1069,pydantic/pydantic-settings,3,4,0,0,0,0,0
pydantic-settings_767,pydantic/pydantic-settings,3,4,0,0,0,0,0
pydantic-settings_656,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1334,pypa/packaging,3,4,0,0,0,0,0
packaging_1384,pypa/packaging,3,4,0,0,0,0,0
packaging_1298,pypa/packaging,3,4,0,0,0,0,0
pydantic-settings_740,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1238,pypa/packaging,3,4,0,0,0,0,0
pydantic-settings_686,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1213,pypa/packaging,3,4,0,0,0,0,0
packaging_1429,pypa/packaging,3,4,4,2,2,2,2
pydantic-settings_844,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1457,pypa/packaging,3,4,0,0,0,0,0
packaging_1301,pypa/packaging,3,4,2,3,4,2,2
tomlkit_565,python-poetry/tomlkit,3,4,4,4,4,4,3
pydantic-settings_755,pydantic/pydantic-settings,3,4,0,0,0,0,0
packaging_1160,pypa/packaging,3,4,0,0,0,0,0
packaging_1327,pypa/packaging,3,4,0,0,0,0,0
packaging_1093,pypa/packaging,3,4,4,4,4,4,4


==> anc/data/experiments.csv <==
block,experiment,model,machine,task_source,tasks,repositories,arms,repeats,runs,solved,note
pub31-1,pub31,31B,colab_emulated_l4,competition_dev,30,4,BF5 BF5-p W1,1,90,55,first 30 development tasks
pub31-2,pub31,31B,colab_emulated_l4,competition_dev,30,4,W1-b,1,30,17,same 30 tasks
pub31-3,pub31,31B,colab_emulated_l4,competition_dev,30,4,W1-p,1,30,15,same 30 tasks
pub31-4,pub31,31B,colab_emulated_l4,competition_dev,30,4,SH1 W3,1,60,36,"same 30 tasks, both arms in one queue"
pub31-5,pub31,31B,colab_emulated_l4,competition_dev,40,3,BF5 W2,1,80,39,40 further development tasks
pub31-6,pub31,31B,colab_emulated_l4,competition_dev,40,3,SH3 W3,1,80,43,"same 40 tasks, both arms in one queue"
pub31-7,pub31,31B,colab_emulated_l4,competition_dev,70,4,SH5,1,70,41,all 70 tasks
pub31-8,pub31,31B,colab_emulated_l4,competition_dev,70,4,BF5 SH5 SH6,1,130,80,all 70 tasks; 30 tasks with masked test runners
l4-1,l4check,31B,kaggle_4xl4,competition_dev,10,4,SH5,1,12,7,"10 tasks, plus 2 masked"
l4-2,l4check,31B,kaggle_4xl4,competition_dev,24,4,SH6,1,24,14,24 tasks
pubE4-1,pubE4,E4B,kaggle_4xl4,competition_dev,24,3,e-single e-wrap e-wrap-ad,1,72,15,24 development tasks with small fixes
berth31-time,berth31,31B,kaggle_4xl4,berth,10,10,BF5 BF5-s ID24 ID24-r,1,40,16,"10 tasks, serial"
berth31-check,berth31,31B,kaggle_4xl4,berth,16,16,BF5 BF5-c,2,64,24,16 tasks
berthE4-k1,berthE4,E4B,kaggle_4xl4,berth,24,20,base e-BF,2,96,12,24 tasks
berthE4-k2,berthE4,E4B,kaggle_4xl4,berth,8,8,base base-p e-BF e-BF-s,2,64,20,8 tasks
parity-1,parity,E4B,workstation,berth,24,20,base,1,24,3,"no sandbox, 8 workers"
parity-2,parity,E4B,workstation,berth,24,20,base,1,24,5,"no sandbox, 1 worker"
parity-3,parity,E4B,workstation,berth,24,20,base,1,24,3,"container runner, version 1"
parity-4,parity,E4B,workstation,berth,24,20,base,1,24,2,"container runner, version 3"
parity-5,parity,E4B,workstation,berth,24,20,base,1,24,4,"container runner, version 4, run a"
parity-6,parity,E4B,workstation,berth,24,20,base,1,24,3,"container runner, version 4, run b"
parity-7,parity,E4B,workstation,berth,24,20,base,1,24,5,"container runner, version 7 (final)"
screen-1,cand1,E4B,workstation,berth,48,20,base v-b1 v-p1 v-p2 v-p3 v-p4,2,576,136,screen set S
confirm-1,cand1,E4B,workstation,berth,72,18,base v-p2,4,576,125,small panel C
pilot-2a,cand2,E4B,workstation,berth,15,15,v-t1 v-t2,1,30,9,15 tasks of the case-study panel
pilot-2b,cand2,E4B,workstation,berth,15,15,v-t3 v-t4 v-t5 v-t6,1,60,22,same 15 tasks
screen-2,cand2,E4B,workstation,berth,48,20,base v-t4 v-t6,2,288,61,screen set S
confirm-2,cand2,E4B,workstation,berth,128,19,base v-t6,4,1024,204,panel H
dev-3,cand3,E4B,workstation,berth,16,6,base v-a1 v-a2,1,48,9,16 tasks of panel C
screen-3,cand3,E4B,workstation,berth,48,20,base v-a3 v-a4,2,288,64,screen set S
confirm-3,cand3,E4B,workstation,berth,128,19,base v-a3,4,1024,215,"panel H, second use"


==> anc/data/pass_rule_applications.json <==
[
 {
  "application": "1",
  "bootstrap": {
   "count": 6033,
   "n_boot": 9999,
   "n_clusters": 18,
   "n_clusters_nonzero": 9,
   "p": 0.6034,
   "p_exact_enumeration": 0.611328125,
   "seed": 20261109,
   "t": -0.17540829679799555
  },
  "criteria": {
   "gain": false,
   "guard_h": true,
   "harness": true,
   "loo": false,
   "p": false,
   "pos_repos": true,
   "time": true
  },
  "decision": "FAIL",
  "gain": -0.003472222222222222,
  "gain_exact": "-1/288",
  "gate_report_sha256": "405a0e59e4c5a873f9b592d95bf2dc6edb78177566da4d5de4383591a8671c47",
  "infrastructure_rows": {
   "baseline": 0,
   "candidate": 0
  },
  "loo_min": -0.014705882352941176,
  "panel_sha256": "b7a0342fead29c169a051c68f35cb0164a069f37e3d45a807f59e5969c347d8a",
  "repeats": 4,
  "repositories": 18,
  "repositories_negative": 6,
  "repositories_positive": 3,
  "repository_totals": [
   {
    "repository": "executablebooks/markdown-it-py",
    "sum_gain": -0.5,
    "sum_gain_exact": "-1/2",
    "tasks": 2
   },
   {
    "repository": "pytest-dev/pluggy",
    "sum_gain": -0.5,
    "sum_gain_exact": "-1/2",
    "tasks": 3
   },
   {
    "repository": "hynek/structlog",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 2
   },
   {
    "repository": "jd/tenacity",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 5
   },
   {
    "repository": "pypa/packaging",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 12
   },
   {
    "repository": "python-poetry/tomlkit",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 7
   },
   {
    "repository": "fastapi/typer",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 1
   },
   {
    "repository": "jazzband/prettytable",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 6
   },
   {
    "repository": "marshmallow-code/marshmallow",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 1
   },
   {
    "repository": "more-itertools/more-itertools",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 7
   },
   {
    "repository": "pallets/click",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 7
   },
   {
    "repository": "pydantic/pydantic-settings",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 5
   },
   {
    "repository": "pyparsing/pyparsing",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 2
   },
   {
    "repository": "python-attrs/attrs",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 1
   },
   {
    "repository": "python-attrs/cattrs",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 1
   },
   {
    "repository": "python-humanize/humanize",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 4
   },
   {
    "repository": "mahmoud/boltons",
    "sum_gain": 0.75,
    "sum_gain_exact": "3/4",
    "tasks": 4
   },
   {
    "repository": "pallets/werkzeug",
    "sum_gain": 0.75,
    "sum_gain_exact": "3/4",
    "tasks": 2
   }
  ],
  "runs_per_arm": 288,
  "same_tasks_as": [],
  "slots": 576,
  "slots_with_row": 576,
  "solved": {
   "baseline": 63,
   "candidate": 62
  },
  "task_set": "small panel",
  "tasks": 72,
  "thresholds": {
   "alpha": 0.025,
   "gain_min": "1/29",
   "guard_h_limit": -2.0,
   "min_pos_repos": 3,
   "n_boot": 9999,
   "seed": 20261109,
   "time_ratio_max": 1.2
  },
  "time": {
   "mean_baseline_s": 66.64722222222223,
   "mean_candidate_s": 68.40520833333333,
   "ratio": 1.0263774850998209
  },
  "worst_repository_total": -0.5
 },
 {
  "application": "2",
  "bootstrap": {
   "count": 6033,
   "n_boot": 9999,
   "n_clusters": 19,
   "n_clusters_nonzero": 13,
   "p": 0.6034,
   "p_exact_enumeration": 0.606689453125,
   "seed": 20261109,
   "t": -0.3659360720137725
  },
  "criteria": {
   "gain": false,
   "harness": true,
   "loo": false,
   "p": false,
   "pos_repos": true,
   "time": true
  },
  "decision": "FAIL",
  "gain": -0.00390625,
  "gain_exact": "-1/256",
  "gate_report_sha256": "0a9c022fa3148ca335ad63a386ca76a9d566bfeb8390d08c27163b0717d89dc0",
  "infrastructure_rows": {
   "baseline": 0,
   "candidate": 0
  },
  "loo_min": -0.008547008547008548,
  "panel_sha256": "3ddcd0328e7380e2b05ff528ccca75f183f81892611bee9a9acecd7fb759947f",
  "repeats": 4,
  "repositories": 19,
  "repositories_negative": 6,
  "repositories_positive": 7,
  "repository_totals": [
   {
    "repository": "executablebooks/markdown-it-py",
    "sum_gain": -0.5,
    "sum_gain_exact": "-1/2",
    "tasks": 2
   },
   {
    "repository": "marshmallow-code/marshmallow",
    "sum_gain": -0.5,
    "sum_gain_exact": "-1/2",
    "tasks": 5
   },
   {
    "repository": "more-itertools/more-itertools",
    "sum_gain": -0.5,
    "sum_gain_exact": "-1/2",
    "tasks": 9
   },
   {
    "repository": "python-poetry/tomlkit",
    "sum_gain": -0.5,
    "sum_gain_exact": "-1/2",
    "tasks": 9
   },
   {
    "repository": "fastapi/typer",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 4
   },
   {
    "repository": "jazzband/prettytable",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 5
   },
   {
    "repository": "jd/tenacity",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 9
   },
   {
    "repository": "pallets/werkzeug",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 14
   },
   {
    "repository": "pypa/packaging",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 4
   },
   {
    "repository": "pytest-dev/pluggy",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 7
   },
   {
    "repository": "python-attrs/attrs",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 3
   },
   {
    "repository": "python-attrs/cattrs",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 8
   },
   {
    "repository": "arrow-py/arrow",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 2
   },
   {
    "repository": "hynek/structlog",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 7
   },
   {
    "repository": "mahmoud/boltons",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 12
   },
   {
    "repository": "pallets/click",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 9
   },
   {
    "repository": "python-humanize/humanize",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 7
   },
   {
    "repository": "python-jsonschema/jsonschema",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 1
   },
   {
    "repository": "pydantic/pydantic-settings",
    "sum_gain": 0.5,
    "sum_gain_exact": "1/2",
    "tasks": 11
   }
  ],
  "runs_per_arm": 512,
  "same_tasks_as": [],
  "slots": 1024,
  "slots_with_row": 1024,
  "solved": {
   "baseline": 103,
   "candidate": 101
  },
  "task_set": "large panel minus small",
  "tasks": 128,
  "thresholds": {
   "alpha": 0.025,
   "gain_min": "1/29",
   "min_pos_repos": 3,
   "n_boot": 9999,
   "seed": 20261109,
   "time_ratio_max": 1.2
  },
  "time": {
   "mean_baseline_s": 75.565234375,
   "mean_candidate_s": 89.3392578125,
   "ratio": 1.1822799009547835
  },
  "worst_repository_total": -0.5
 },
 {
  "application": "3",
  "bootstrap": {
   "count": 404,
   "n_boot": 9999,
   "n_clusters": 19,
   "n_clusters_nonzero": 15,
   "p": 0.0405,
   "p_exact_enumeration": 0.0360107421875,
   "seed": 20261109,
   "t": 1.954423807962019
  },
  "criteria": {
   "gain": true,
   "harness": true,
   "loo": true,
   "p": false,
   "pos_repos": true,
   "time": true
  },
  "decision": "FAIL",
  "gain": 0.041015625,
  "gain_exact": "21/512",
  "gate_report_sha256": "12e54f0e2770434ae68d3d757062680f99f00ff58f14b3020fb29dfd31145226",
  "infrastructure_rows": {
   "baseline": 0,
   "candidate": 0
  },
  "loo_min": 0.029411764705882353,
  "panel_sha256": "3ddcd0328e7380e2b05ff528ccca75f183f81892611bee9a9acecd7fb759947f",
  "repeats": 4,
  "repositories": 19,
  "repositories_negative": 6,
  "repositories_positive": 9,
  "repository_totals": [
   {
    "repository": "pallets/werkzeug",
    "sum_gain": -0.5,
    "sum_gain_exact": "-1/2",
    "tasks": 14
   },
   {
    "repository": "executablebooks/markdown-it-py",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 2
   },
   {
    "repository": "hynek/structlog",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 7
   },
   {
    "repository": "pallets/click",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 9
   },
   {
    "repository": "python-attrs/attrs",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 3
   },
   {
    "repository": "python-humanize/humanize",
    "sum_gain": -0.25,
    "sum_gain_exact": "-1/4",
    "tasks": 7
   },
   {
    "repository": "arrow-py/arrow",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 2
   },
   {
    "repository": "fastapi/typer",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 4
   },
   {
    "repository": "pydantic/pydantic-settings",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 11
   },
   {
    "repository": "pypa/packaging",
    "sum_gain": 0.0,
    "sum_gain_exact": "0",
    "tasks": 4
   },
   {
    "repository": "jazzband/prettytable",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 5
   },
   {
    "repository": "marshmallow-code/marshmallow",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 5
   },
   {
    "repository": "python-attrs/cattrs",
    "sum_gain": 0.25,
    "sum_gain_exact": "1/4",
    "tasks": 8
   },
   {
    "repository": "pytest-dev/pluggy",
    "sum_gain": 0.5,
    "sum_gain_exact": "1/2",
    "tasks": 7
   },
   {
    "repository": "mahmoud/boltons",
    "sum_gain": 0.75,
    "sum_gain_exact": "3/4",
    "tasks": 12
   },
   {
    "repository": "python-jsonschema/jsonschema",
    "sum_gain": 0.75,
    "sum_gain_exact": "3/4",
    "tasks": 1
   },
   {
    "repository": "more-itertools/more-itertools",
    "sum_gain": 1.0,
    "sum_gain_exact": "1",
    "tasks": 9
   },
   {
    "repository": "jd/tenacity",
    "sum_gain": 1.5,
    "sum_gain_exact": "3/2",
    "tasks": 9
   },
   {
    "repository": "python-poetry/tomlkit",
    "sum_gain": 1.75,
    "sum_gain_exact": "7/4",
    "tasks": 9
   }
  ],
  "runs_per_arm": 512,
  "same_tasks_as": [
   "2"
  ],
  "slots": 1024,
  "slots_with_row": 1024,
  "solved": {
   "baseline": 97,
   "candidate": 118
  },
  "task_set": "as application 2",
  "tasks": 128,
  "thresholds": {
   "alpha": 0.025,
   "gain_min": "1/29",
   "min_pos_repos": 3,
   "n_boot": 9999,
   "seed": 20261109,
   "time_ratio_max": 1.2
  },
  "time": {
   "mean_baseline_s": 71.9935546875,
   "mean_candidate_s": 79.407421875,
   "ratio": 1.1029795961552549
  },
  "worst_repository_total": -0.5
 }
]


==> anc/data/runs.csv <==
experiment,block,model,machine,task_source,arm,condition,task,repository,repeat,resolved,end_reason,outcome_id,wall_s,t_agent_s,t_setup_s,t_verify_s,emulation_pad_s,model_calls,model_calls_failed,tool_calls,tokens_in,tokens_out,max_prompt_tokens,summaries,patch_chars,test_exit,start_utc,end_utc
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-042,requests,1,1,none,,144.7,,,,0.1,13,,10,56111,3384,6869,0,522,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-008,fastapi,1,1,none,,223.1,,,,8.4,17,,13,147714,5207,15364,1,996,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-063,rich,1,0,none,,228.6,,,,4.6,22,,19,178644,5218,14492,1,1719,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-008,fastapi,1,1,none,,272.4,,,,2.3,13,,10,91041,6265,10708,0,947,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-042,requests,1,1,none,,277.5,,,,0.8,31,,28,258559,6180,14903,1,1813,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-063,rich,1,0,none,,289.8,,,,4.7,24,,20,200988,6549,14554,1,1916,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-042,requests,1,1,none,,318.5,,,,1.2,37,,28,320887,7095,14378,1,1593,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-063,rich,1,1,none,,334.4,,,,1.3,27,,24,358666,7606,23492,0,1214,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-038,httpx,1,1,none,,254.6,,,,0.7,22,,19,302360,5653,21970,0,3305,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-038,httpx,1,1,none,,454.7,,,,6.1,33,,28,317719,10350,15871,3,1755,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-008,fastapi,1,1,none,,485.1,,,,17.3,31,,27,289926,10557,15182,3,3142,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-037,fastapi,1,1,none,,211.1,,,,4.7,16,,11,134626,4618,14528,1,1688,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-037,fastapi,1,1,none,,264.8,,,,1.4,25,,20,253916,5815,17221,1,1757,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-037,fastapi,1,1,none,,223.3,,,,1.0,20,,14,199276,5057,16180,0,1688,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-059,rich,1,0,none,,226.9,,,,1.3,14,,10,115398,5581,13398,0,856,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-038,httpx,1,1,none,,417.7,,,,9.2,31,,27,275297,9642,16488,2,2632,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-039,requests,1,1,none,,124.6,,,,1.1,13,,11,83724,3236,8741,0,499,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-039,requests,1,1,none,,160.7,,,,0.4,14,,12,96246,4304,9853,0,2428,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-004,fastapi,1,1,none,,179.7,,,,1.8,16,,12,160179,4701,13697,0,826,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-039,requests,1,1,none,,191.0,,,,2.9,31,,28,284411,4977,18082,0,354,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-047,rich,1,1,none,,109.8,,,,2.4,20,,18,145334,2771,10370,0,400,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-004,fastapi,1,1,none,,197.3,,,,2.2,15,,12,120914,5140,13324,0,826,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-047,rich,1,1,none,,143.1,,,,2.4,19,,17,157019,3660,11778,0,400,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-047,rich,1,1,none,,140.9,,,,2.0,19,,16,100773,3475,8693,0,400,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-059,rich,1,0,session_timeout,,483.5,,,,1.3,4,,4,31723,11529,13455,0,727,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-059,rich,1,0,session_timeout,,481.6,,,,0.9,8,,8,56699,11132,12816,0,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-023,fastapi,1,1,none,,149.6,,,,2.1,32,,28,423610,3314,23078,0,6861,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-023,fastapi,1,0,none,,156.1,,,,2.8,31,,28,283670,3468,14360,1,8033,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-045,requests,1,1,none,,242.7,,,,1.6,22,,19,179477,4853,13261,0,2369,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-004,fastapi,1,1,none,,484.8,,,,3.4,24,,22,212963,12479,14361,1,2944,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-040,requests,1,1,none,,128.6,,,,1.9,11,,9,75256,3322,8807,0,503,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-045,requests,1,0,none,,364.8,,,,6.3,25,,22,221391,9032,15190,1,3652,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-040,requests,1,1,none,,215.0,,,,2.8,22,,19,191688,5550,12191,0,503,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-010,fastapi,1,1,none,,122.6,,,,2.6,16,,14,132380,3071,10369,0,745,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-040,requests,1,1,none,,203.3,,,,1.1,16,,13,98772,5176,9578,0,503,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-060,rich,1,0,none,,420.3,,,,10.1,23,,17,211157,10694,14646,2,424,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-045,requests,1,0,session_timeout,,522.0,,,,5.9,22,,21,199311,12213,16582,1,507,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-010,fastapi,1,1,none,,191.2,,,,1.2,21,,18,183893,4907,13232,0,745,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-023,fastapi,1,0,session_timeout,,485.4,,,,23.9,53,,22,443000,8848,14363,1,4084,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-043,requests,1,0,none,,76.9,,,,1.2,8,,4,19755,819,4094,0,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-060,rich,1,0,session_timeout,,483.5,,,,7.5,15,,13,137671,10716,15459,2,647,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-010,fastapi,1,1,none,,239.1,,,,0.7,31,,25,278756,6065,14102,0,745,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-054,rich,1,1,none,,192.3,,,,2.5,27,,24,243649,4810,14102,0,861,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-060,rich,1,0,session_timeout,,481.6,,,,3.0,20,,19,159353,11033,18187,0,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-054,rich,1,1,none,,273.8,,,,2.8,26,,23,191891,6769,14090,0,860,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-054,rich,1,1,none,,276.9,,,,4.3,28,,24,228916,6799,14553,1,856,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-011,fastapi,1,1,none,,198.9,,,,5.7,28,,24,224898,4862,14754,1,880,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-070,rich,1,1,none,,182.8,,,,3.3,17,,13,137946,4701,11200,0,324,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-043,requests,1,1,none,,307.4,,,,2.8,31,,26,274978,6594,14408,1,536,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-070,rich,1,1,none,,255.8,,,,0.6,25,,21,249117,6724,14412,0,423,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-070,rich,1,1,none,,242.5,,,,3.1,14,,11,89929,6468,11459,0,324,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-011,fastapi,1,1,none,,291.8,,,,1.3,30,,27,264160,7577,17616,0,1477,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-043,requests,1,0,none,,441.2,,,,4.9,30,,26,268378,10267,15243,1,880,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-062,rich,1,0,none,,141.9,,,,2.8,20,,18,199578,3603,14329,0,713,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-011,fastapi,1,1,none,,442.4,,,,10.0,25,,19,233534,11138,15858,2,880,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-062,rich,1,0,none,,238.2,,,,6.3,23,,20,201455,5951,14854,1,723,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-062,rich,1,0,none,,188.6,,,,2.0,20,,17,147393,4699,12026,0,723,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-034,fastapi,1,1,none,,352.4,,,,4.9,30,,25,219876,8937,14399,1,695,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-034,fastapi,1,1,none,,371.9,,,,3.6,24,,21,228496,9439,17102,0,566,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-051,rich,1,0,none,,258.7,,,,2.1,26,,23,204413,6347,14482,1,988,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-034,fastapi,1,1,none,,484.2,,,,2.9,24,,23,228632,12395,16039,1,7517,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-051,rich,1,0,none,,386.0,,,,3.4,34,,28,268358,9331,14781,1,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-033,fastapi,1,0,session_timeout,,481.8,,,,6.5,28,,27,248549,5023,15198,1,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-033,fastapi,1,0,tool_budget,,476.2,,,,5.0,30,,28,246269,11605,14386,1,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-051,rich,1,0,none,,362.9,,,,2.3,30,,27,275106,8691,17206,0,1150,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-032,fastapi,1,0,none,,334.3,,,,4.1,25,,20,212461,7792,15118,1,1155,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-033,fastapi,1,0,session_timeout,,481.8,,,,3.8,32,,28,267091,11075,17447,0,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-032,fastapi,1,0,none,,418.9,,,,5.6,31,,25,265655,9773,14931,2,1072,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-032,fastapi,1,0,none,,349.6,,,,1.2,26,,23,298831,7883,18015,0,996,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-029,fastapi,1,0,none,,295.8,,,,0.8,26,,23,186834,6323,14366,1,776,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-053,rich,1,0,none,,219.8,,,,3.6,32,,28,412903,4348,23658,0,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-057,rich,1,0,session_timeout,,483.9,,,,2.6,26,,25,236320,10478,17264,1,5764,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-057,rich,1,0,session_timeout,,483.7,,,,1.4,18,,17,163126,10453,17406,1,6841,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-053,rich,1,0,none,,309.9,,,,6.6,33,,28,290367,6243,15409,3,0,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-053,rich,1,0,none,,320.6,,,,2.6,35,,28,322036,6554,16035,2,481,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-009,fastapi,1,1,none,,252.1,,,,0.3,19,,16,163230,5108,13099,0,618,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-029,fastapi,1,0,none,,390.6,,,,1.8,24,,22,339002,8108,24530,0,1705,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-066,rich,1,1,none,,97.7,,,,1.2,14,,12,143231,2078,13813,0,627,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-066,rich,1,1,none,,131.2,,,,0.3,20,,16,177466,2802,11099,0,627,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-057,rich,1,0,session_timeout,,483.7,,,,1.6,33,,28,365109,10237,24545,0,7022,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-009,fastapi,1,1,none,,139.7,,,,0.0,14,,11,60179,3051,7157,0,618,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-066,rich,1,1,none,,99.8,,,,0.1,12,,9,72786,2245,9061,0,627,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-009,fastapi,1,1,none,,175.3,,,,0.5,19,,17,181693,3705,13912,0,618,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-029,fastapi,1,0,session_timeout,,487.4,,,,7.5,29,,27,292115,10127,17180,2,1958,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-048,rich,1,1,none,,88.0,,,,13.3,14,,11,83406,2368,7554,0,558,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-014,fastapi,1,1,none,,155.6,,,,20.9,17,,15,157865,4171,12709,0,643,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-048,rich,1,1,none,,106.9,,,,31.3,20,,17,114271,2949,9113,0,558,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-014,fastapi,1,1,none,,227.0,,,,32.6,21,,19,164730,6074,12190,0,566,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,BF5-p,standard,dev-048,rich,1,1,none,,160.7,,,,34.5,22,,18,181810,4413,12524,0,558,,,
pub31,pub31-1,31B,colab_emulated_l4,competition_dev,W1,standard,dev-014,fastapi,1,1,none,,233.7,,,,33.0,32,,26,273507,6324,14747,0,1528,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-042,requests,1,1,none,,181.1,,,,17.6,28,,23,304328,4839,16151,0,522,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-039,requests,1,1,none,,198.5,,,,13.5,27,,24,162997,5610,11138,0,468,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-008,fastapi,1,1,none,,220.6,,,,18.2,12,,9,83159,6163,11967,0,1050,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-063,rich,1,1,none,,217.8,,,,16.9,30,,27,403320,6069,19595,0,1227,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-037,fastapi,1,1,none,,214.5,,,,14.1,17,,9,160279,6028,15991,0,1688,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-004,fastapi,1,1,none,,274.7,,,,15.1,19,,16,204756,7307,18074,0,826,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-047,rich,1,1,none,,151.3,,,,5.8,22,,19,121820,3253,8727,0,400,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-038,httpx,1,1,none,,393.5,,,,18.2,27,,25,328304,9478,27546,0,4509,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-059,rich,1,0,session_timeout,,391.5,,,,9.2,9,,8,45130,9898,11221,0,0,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-040,requests,1,1,none,,214.9,,,,3.2,12,,9,59908,4225,8547,0,503,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-010,fastapi,1,1,none,,156.9,,,,0.0,19,,13,107121,3045,7656,0,745,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-045,requests,1,1,none,,319.7,,,,2.7,27,,24,221191,5664,14677,0,3534,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-060,rich,1,0,session_timeout,,391.5,,,,4.9,9,,8,48119,7101,10340,0,0,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-023,fastapi,1,0,session_timeout,,395.0,,,,4.7,63,,45,824144,7509,27885,0,7945,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-070,rich,1,1,none,,218.8,,,,0.0,18,,15,91751,4663,8665,0,324,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-011,fastapi,1,1,none,,316.5,,,,0.1,22,,19,227258,6696,16325,0,880,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-054,rich,1,0,session_timeout,,392.0,,,,0.0,24,,23,180032,7810,18434,0,0,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-062,rich,1,0,none,,223.1,,,,0.9,24,,21,185763,4771,13652,0,723,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-043,requests,1,0,none,,389.6,,,,0.0,23,,20,189012,7478,14229,0,880,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-034,fastapi,1,0,session_timeout,,394.4,,,,0.4,24,,23,256453,8566,17317,0,1341,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-009,fastapi,1,1,none,,150.3,,,,0.0,16,,13,71326,3087,6690,0,618,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-033,fastapi,1,0,none,,392.9,,,,1.5,34,,30,317728,8416,20187,0,0,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-051,rich,1,0,session_timeout,,391.8,,,,0.8,21,,20,146664,7364,12610,0,0,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-066,rich,1,1,none,,171.4,,,,0.6,19,,16,124699,3472,9791,0,627,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-032,fastapi,1,0,session_timeout,,391.8,,,,0.5,19,,14,180499,7740,15875,0,0,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-057,rich,1,0,none,,331.9,,,,1.1,28,,25,303143,7093,20481,0,2148,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-029,fastapi,1,0,none,,348.8,,,,2.5,26,,23,356395,7653,24737,0,970,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-053,rich,1,0,none,,328.7,,,,4.1,28,,24,361445,7254,22104,0,0,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-048,rich,1,1,none,,141.1,,,,14.4,19,,16,109551,3794,9374,0,558,,,
pub31,pub31-2,31B,colab_emulated_l4,competition_dev,W1-b,standard,dev-014,fastapi,1,1,none,,394.6,,,,20.0,37,,32,385193,9762,17569,0,605,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-042,requests,1,1,none,,240.5,,,,1.0,31,,24,212192,5602,12067,0,522,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-008,fastapi,1,1,none,,294.1,,,,2.7,18,,15,164543,6815,14981,0,1506,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-063,rich,1,1,none,,336.8,,,,1.7,37,,32,616692,7710,26341,0,1886,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-037,fastapi,1,1,none,,341.6,,,,7.4,35,,29,473955,7674,21824,0,1688,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-038,httpx,1,0,session_timeout,,361.3,,,,0.8,26,,18,293547,7819,21548,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-059,rich,1,0,session_timeout,,362.1,,,,0.0,10,,9,50763,8103,10418,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-045,requests,1,0,none,,63.5,,,,0.2,6,,2,10207,470,2747,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-047,rich,1,1,none,,204.3,,,,1.1,30,,27,206034,4816,11601,0,400,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-039,requests,1,1,none,,353.0,,,,0.5,35,,32,276187,8311,17264,0,354,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-023,fastapi,1,0,none,,237.6,,,,1.0,44,,32,492451,5618,19874,0,7511,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-004,fastapi,1,1,none,,340.1,,,,0.7,14,,11,121139,8084,14966,0,826,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-040,requests,1,1,none,,247.4,,,,0.4,16,,13,112286,6129,12166,0,503,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-060,rich,1,0,session_timeout,,361.5,,,,1.1,14,,13,82833,7083,10669,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-010,fastapi,1,1,none,,256.7,,,,0.4,23,,20,175260,6183,12473,0,745,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-011,fastapi,1,1,none,,268.2,,,,2.2,17,,14,141296,6144,14479,0,880,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-054,rich,1,1,none,,364.9,,,,1.1,35,,33,314839,8336,18645,0,856,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-062,rich,1,0,none,,165.7,,,,0.5,19,,16,96384,3507,8755,0,723,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-043,requests,1,0,session_timeout,,361.5,,,,0.7,16,,15,92375,6534,11142,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-070,rich,1,0,session_timeout,,363.3,,,,2.3,28,,25,126090,7431,9125,0,763,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-034,fastapi,1,0,session_timeout,,361.8,,,,0.0,13,,12,81668,7497,12896,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-033,fastapi,1,0,session_timeout,,361.8,,,,0.7,20,,19,175570,6980,17553,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-051,rich,1,0,session_timeout,,361.5,,,,0.3,33,,32,282610,6778,19180,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-032,fastapi,1,0,session_timeout,,361.8,,,,0.4,16,,11,112950,6553,13124,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-057,rich,1,0,session_timeout,,361.5,,,,0.5,23,,22,191847,6295,15315,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-029,fastapi,1,0,session_timeout,,362.1,,,,0.7,30,,29,474058,6615,28288,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-053,rich,1,0,none,,290.2,,,,0.9,44,,40,582196,5157,26159,0,0,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-066,rich,1,1,none,,132.8,,,,0.0,15,,12,89944,2481,8631,0,627,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-014,fastapi,1,1,none,,267.2,,,,0.5,45,,38,464949,5787,17990,0,967,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-009,fastapi,1,1,none,,364.8,,,,0.3,25,,23,234161,7519,18002,0,618,,,
pub31,pub31-3,31B,colab_emulated_l4,competition_dev,W1-p,standard,dev-048,rich,1,1,none,,363.4,,,,0.6,38,,28,341084,8323,14774,0,558,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-008,fastapi,1,1,none,,214.9,,,,28.5,18,,14,151623,6184,12060,0,1174,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-063,rich,1,0,none,,126.9,,,,26.5,16,,13,177213,3283,21792,0,649,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-042,requests,1,1,none,,166.8,,,,24.0,18,,15,89961,4791,9458,0,522,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-042,requests,1,1,none,,188.2,,,,25.6,21,,18,118436,5466,10337,0,522,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-045,requests,1,1,none,,256.4,,,,30.0,24,,21,237495,6166,18870,0,3903,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-063,rich,1,1,none,,284.8,,,,35.4,32,,28,305251,8292,18835,0,1090,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-009,fastapi,1,1,none,,297.8,,,,32.1,25,,22,188525,8777,16181,0,618,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-043,requests,1,1,none,,330.7,,,,31.5,23,,20,223435,8569,16372,0,536,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-008,fastapi,1,1,none,,381.3,,,,41.3,200,,18,3638382,9943,24568,0,1157,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-037,fastapi,1,1,none,,181.2,,,,18.0,19,,14,214897,5009,18916,0,1688,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-038,httpx,1,0,none,,261.2,,,,22.2,30,,27,350290,7564,20675,0,27368,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-037,fastapi,1,1,none,,202.6,,,,18.8,23,,18,251632,5721,16808,0,1688,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-038,httpx,1,0,none,,341.0,,,,35.5,33,,28,351162,9871,24427,0,3166,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-039,requests,1,1,none,,228.3,,,,28.9,29,,26,196588,6704,13150,0,468,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-004,fastapi,1,1,none,,194.5,,,,30.0,18,,14,115432,5636,12201,0,826,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-047,rich,1,1,none,,141.9,,,,25.4,24,,21,138476,4004,10204,0,400,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-039,requests,1,1,none,,232.0,,,,35.7,32,,28,236122,6786,13528,0,755,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-004,fastapi,1,1,none,,198.4,,,,30.9,9,,6,55776,5836,10790,0,835,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-023,fastapi,1,0,none,,183.4,,,,25.1,45,,28,584411,5004,18805,0,7238,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-059,rich,1,0,session_timeout,,481.5,,,,45.4,14,,13,104212,12561,17897,0,0,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-059,rich,1,0,session_timeout,,481.6,,,,47.6,18,,17,198657,12771,19164,0,0,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-023,fastapi,1,0,none,,214.3,,,,26.4,31,,28,358609,6064,18519,0,7375,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-045,requests,1,1,none,,303.7,,,,29.0,29,,26,271127,7840,15269,0,3681,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-040,requests,1,1,none,,110.0,,,,15.9,10,,7,45073,3161,7010,0,503,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-010,fastapi,1,1,none,,105.0,,,,17.9,19,,15,120148,2821,9225,0,745,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-047,rich,1,0,session_timeout,,481.5,,,,56.2,35,,17,287097,13634,16588,0,0,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-060,rich,1,1,none,,353.6,,,,39.8,20,,17,152222,10654,15513,0,758,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-010,fastapi,1,1,none,,198.0,,,,25.1,18,,13,134401,5719,11585,0,745,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-040,requests,1,1,none,,252.8,,,,33.9,24,,19,210811,7465,14486,0,503,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-060,rich,1,0,session_timeout,,481.5,,,,41.8,18,,17,165888,11537,18417,0,0,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-070,rich,1,1,none,,78.3,,,,11.7,13,,10,47161,2140,5172,0,324,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-054,rich,1,1,none,,249.4,,,,31.7,28,,25,253260,7142,19158,0,856,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-054,rich,1,1,none,,280.0,,,,32.7,31,,28,325630,8137,19712,0,861,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-011,fastapi,1,1,none,,169.8,,,,18.1,9,,6,48677,4947,10258,0,880,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-043,requests,1,1,none,,393.0,,,,39.5,24,,21,224800,10676,17158,0,536,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-062,rich,1,0,none,,161.9,,,,20.9,26,,23,191200,4570,11432,0,723,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-011,fastapi,1,1,none,,362.1,,,,38.9,23,,20,297319,10711,22881,0,547,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-062,rich,1,0,none,,203.8,,,,21.6,20,,17,147542,5972,11874,0,702,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-070,rich,1,0,none,,376.5,,,,40.3,36,,28,254071,11143,16603,0,0,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-034,fastapi,1,1,none,,310.1,,,,31.4,28,,25,277258,9033,18727,0,634,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-034,fastapi,1,1,none,,358.6,,,,32.5,26,,23,302023,10631,21462,0,665,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-051,rich,1,0,none,,217.1,,,,18.6,31,,28,267750,6185,16584,0,784,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-033,fastapi,1,0,none,,240.2,,,,18.7,32,,28,278764,6911,17683,0,758,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-033,fastapi,1,0,tool_budget,,361.0,,,,29.6,29,,28,264478,10666,21141,0,15439,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-051,rich,1,0,none,,262.1,,,,16.6,30,,27,254721,7552,15838,0,804,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-032,fastapi,1,0,none,,252.5,,,,16.0,19,,16,212191,7189,20727,0,1060,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-032,fastapi,1,0,none,,208.8,,,,5.8,14,,11,104675,5902,12734,0,974,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-053,rich,1,0,none,,178.0,,,,17.3,32,,28,383153,4332,22171,0,0,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-029,fastapi,1,0,none,,235.2,,,,11.4,31,,28,310447,6432,18204,0,1380,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-053,rich,1,0,none,,191.6,,,,17.3,56,,28,1056325,4989,24488,0,0,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-029,fastapi,1,0,none,,245.9,,,,19.3,32,,28,324317,6557,23746,0,0,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-066,rich,1,1,none,,95.5,,,,10.9,16,,13,76141,2629,6786,0,627,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-066,rich,1,1,none,,201.3,,,,18.4,30,,25,162189,5660,8856,0,627,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-057,rich,1,0,none,,381.5,,,,18.1,28,,25,348369,11109,20897,0,6966,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-009,fastapi,1,1,none,,266.5,,,,20.0,26,,23,200126,7606,15096,0,685,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-048,rich,1,1,none,,92.1,,,,20.3,17,,14,109736,2430,10784,0,558,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-057,rich,1,0,session_timeout,,484.1,,,,16.6,20,,19,245833,11036,20968,0,6983,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,W3,standard,dev-014,fastapi,1,1,none,,185.8,,,,49.7,25,,21,173597,5330,12481,0,605,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-014,fastapi,1,1,none,,190.5,,,,49.9,14,,11,70371,5615,8723,0,591,,,
pub31,pub31-4,31B,colab_emulated_l4,competition_dev,SH1,standard,dev-048,rich,1,1,none,,160.3,,,,55.5,31,,25,203586,4537,11102,0,558,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-001,fastapi,1,1,none,,328.4,,,,0.0,29,,24,262074,6532,14523,1,993,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-002,fastapi,1,0,none,,368.6,,,,0.0,32,,28,380240,7446,19259,0,2116,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-001,fastapi,1,0,none,,445.9,,,,1.2,36,,28,372864,9128,23691,0,0,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-002,fastapi,1,0,session_timeout,,485.4,,,,2.2,29,,28,247896,9367,15128,1,3638,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-003,fastapi,1,0,none,,364.6,,,,4.3,33,,28,296804,7849,15422,2,644,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-003,fastapi,1,1,none,,347.6,,,,0.6,35,,23,417131,7522,19707,0,1308,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-013,fastapi,1,1,none,,158.2,,,,2.0,12,,10,120225,3571,14895,0,512,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-012,fastapi,1,1,none,,485.1,,,,23.8,20,,17,180385,11470,14693,2,4067,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-012,fastapi,1,0,session_timeout,,481.9,,,,20.1,22,,21,213169,11026,17490,0,0,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-013,fastapi,1,1,none,,375.2,,,,21.7,17,,14,172889,9494,17157,0,996,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-015,fastapi,1,0,session_timeout,,484.7,,,,23.5,38,,26,362666,11728,15894,2,914,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-015,fastapi,1,0,session_timeout,,482.0,,,,1.9,33,,28,306159,10692,21413,0,0,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-018,fastapi,1,0,session_timeout,,482.1,,,,0.7,17,,16,154753,9452,14487,1,0,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-019,fastapi,1,1,none,,134.8,,,,0.0,12,,10,113242,3098,11588,0,2390,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-018,fastapi,1,1,none,,401.6,,,,2.5,37,,28,360637,9299,23631,0,503,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-022,fastapi,1,1,none,,67.2,,,,1.6,14,,11,111097,1458,11107,0,391,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-022,fastapi,1,1,none,,90.2,,,,2.2,13,,11,81327,2085,8936,0,391,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-019,fastapi,1,1,none,,134.3,,,,1.0,14,,11,114771,3188,10806,0,2270,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-026,fastapi,1,0,none,,142.9,,,,2.9,15,,12,147593,3307,16694,0,513,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-026,fastapi,1,1,none,,210.5,,,,1.8,11,,9,102138,4961,14349,0,483,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-028,fastapi,1,0,none,,251.8,,,,2.9,32,,28,286405,5271,14383,1,666,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-035,fastapi,1,1,none,,301.2,,,,0.3,31,,28,292708,6224,15558,1,3687,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-024,fastapi,1,0,none,,413.1,,,,2.1,31,,28,315885,9162,18062,0,447,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-024,fastapi,1,0,none,,454.4,,,,2.1,33,,28,318852,10187,15069,1,3274,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-035,fastapi,1,1,none,,335.5,,,,0.2,18,,15,229463,6876,20834,0,1123,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-036,fastapi,1,1,none,,254.8,,,,0.7,31,,28,305262,5099,17011,0,559,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-036,fastapi,1,1,none,,319.2,,,,0.3,33,,28,289719,6569,16163,1,559,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-041,requests,1,1,none,,148.6,,,,0.0,10,,7,38973,2975,6238,0,692,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-028,fastapi,1,1,none,,484.7,,,,0.3,31,,28,317694,7367,22786,0,1681,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-041,requests,1,1,none,,264.2,,,,2.1,27,,22,231444,5045,15422,1,692,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-049,rich,1,1,none,,224.4,,,,1.1,20,,17,145472,4166,14755,1,449,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-052,rich,1,1,none,,132.7,,,,0.5,15,,11,133917,2261,11632,0,655,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-052,rich,1,1,none,,186.9,,,,0.5,20,,16,181128,3238,14729,0,655,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-046,rich,1,1,none,,354.8,,,,0.1,24,,21,271721,6611,19882,0,1099,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-056,rich,1,1,none,,175.4,,,,0.4,20,,13,143898,3588,11355,0,657,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-056,rich,1,1,none,,197.0,,,,0.2,20,,13,160380,3973,15062,1,657,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-044,requests,1,1,none,,483.4,,,,0.0,15,,14,152501,8690,15036,1,2480,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-044,requests,1,0,session_timeout,,483.9,,,,0.3,26,,23,165732,9531,11800,0,1075,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-046,rich,1,1,none,,483.4,,,,2.9,18,,14,174797,9393,15464,1,609,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-064,rich,1,1,none,,162.1,,,,0.7,17,,13,180973,3768,13257,0,767,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-064,rich,1,1,none,,156.6,,,,0.6,13,,10,98623,3787,11655,0,767,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-065,rich,1,1,none,,122.6,,,,1.9,13,,10,78402,2940,8462,0,503,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-049,rich,1,1,none,,483.6,,,,1.7,25,,22,195353,10047,19212,0,449,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-069,rich,1,0,none,,100.4,,,,3.1,18,,14,134875,2455,14158,0,1961,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-021,fastapi,1,0,none,,192.3,,,,2.4,30,,27,258710,4828,16427,0,1133,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-065,rich,1,1,none,,234.8,,,,3.8,31,,28,268311,6037,13461,0,1253,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-021,fastapi,1,0,none,,325.8,,,,4.3,29,,26,224366,8046,14601,1,5734,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-058,rich,1,0,none,,239.9,,,,6.8,31,,28,360849,5628,19344,0,536,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-050,rich,1,0,none,,231.8,,,,2.9,16,,13,135631,5434,12909,0,2853,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-058,rich,1,0,none,,348.1,,,,6.3,31,,27,277837,8352,16334,1,2139,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-069,rich,1,0,none,,440.0,,,,5.0,32,,28,287595,10674,14614,1,236,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-050,rich,1,0,session_timeout,,483.4,,,,2.5,8,,8,75270,5143,13763,0,3596,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-061,rich,1,0,none,,479.2,,,,5.8,13,,10,138251,10394,16301,1,479,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-061,rich,1,0,none,,446.2,,,,1.1,28,,25,336171,9571,22273,0,465,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-007,fastapi,1,0,none,,336.5,,,,1.1,32,,28,367097,6876,21393,0,505,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-007,fastapi,1,0,none,,416.8,,,,2.9,34,,28,297388,8578,15096,2,1617,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-016,fastapi,1,0,none,,403.3,,,,0.9,32,,28,278405,8029,14385,1,1513,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-005,fastapi,1,0,session_timeout,,485.0,,,,3.6,22,,21,179756,8851,14469,1,2307,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-005,fastapi,1,0,session_timeout,,482.0,,,,1.6,37,,27,417239,9020,24460,0,0,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-068,rich,1,0,none,,384.2,,,,2.3,33,,28,266358,7995,14610,1,326,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-016,fastapi,1,0,none,,453.4,,,,0.2,32,,28,395490,9382,22285,0,4033,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-030,fastapi,1,0,none,,170.1,,,,0.4,15,,13,112164,3578,10309,0,2042,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-068,rich,1,0,none,,435.0,,,,1.2,35,,28,453004,9097,23318,0,0,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-067,rich,1,0,session_timeout,,483.6,,,,0.0,16,,15,142179,8823,15709,1,3448,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-030,fastapi,1,0,none,,147.0,,,,0.0,21,,18,121800,2827,9098,0,1074,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-067,rich,1,0,session_timeout,,483.6,,,,0.4,13,,12,135454,9397,20611,0,4217,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-031,fastapi,1,0,session_timeout,,484.8,,,,0.8,30,,28,248824,10042,14533,1,4481,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-031,fastapi,1,0,session_timeout,,484.9,,,,2.3,29,,26,304261,9931,22310,0,4016,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-025,fastapi,1,1,none,,71.2,,,,1.1,9,,7,53212,1386,7385,0,404,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-025,fastapi,1,1,none,,123.5,,,,0.1,11,,8,49176,2552,7182,0,404,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-006,fastapi,1,0,none,,322.4,,,,0.5,30,,28,365209,6708,24576,0,0,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-020,fastapi,1,0,none,,467.1,,,,0.4,31,,26,291606,9656,14426,1,437,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-017,fastapi,1,1,none,,321.9,,,,0.0,18,,15,131520,6777,13699,0,1502,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-020,fastapi,1,0,session_timeout,,484.9,,,,1.3,39,,28,451120,10022,22823,0,638,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-006,fastapi,1,0,session_timeout,,481.9,,,,2.3,28,,27,249824,9927,15005,1,0,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-027,fastapi,1,1,none,,183.7,,,,1.0,15,,13,137081,4063,11222,0,791,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-017,fastapi,1,1,none,,417.1,,,,2.9,19,,16,162885,9086,16058,1,2622,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-055,rich,1,1,none,,111.2,,,,7.6,17,,14,160010,2726,13851,0,504,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,W2,standard,dev-027,fastapi,1,1,none,,240.9,,,,16.5,22,,19,224038,6285,16893,0,791,,,
pub31,pub31-5,31B,colab_emulated_l4,competition_dev,BF5,standard,dev-055,rich,1,1,none,,280.5,,,,47.7,30,,24,250311,6952,14913,3,504,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-002,fastapi,1,1,none,,184.2,,,,15.7,24,,21,205678,5160,14145,0,561,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-001,fastapi,1,1,none,,200.6,,,,16.8,28,,25,261321,5573,16653,0,993,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-002,fastapi,1,1,none,,218.3,,,,17.2,28,,23,275921,6137,16168,0,561,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-003,fastapi,1,1,none,,218.2,,,,16.2,25,,22,320483,6030,20234,0,1280,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-003,fastapi,1,1,none,,254.0,,,,16.0,26,,23,303813,7212,19217,0,1280,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-012,fastapi,1,1,none,,281.2,,,,14.3,28,,25,273482,8131,17754,0,635,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-013,fastapi,1,1,none,,164.1,,,,7.1,18,,14,125410,4582,11799,0,544,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-013,fastapi,1,1,none,,176.0,,,,9.0,14,,11,144345,4889,17691,0,1042,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-012,fastapi,1,1,none,,429.4,,,,20.9,33,,28,338487,12395,24101,0,827,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-001,fastapi,1,1,none,,448.8,,,,29.4,42,,28,468995,12919,24169,0,993,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-019,fastapi,1,1,none,,110.6,,,,11.4,13,,10,92994,2974,8864,0,1727,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-022,fastapi,1,1,none,,63.4,,,,7.6,14,,11,59440,1612,5824,0,391,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-022,fastapi,1,1,none,,71.8,,,,8.4,14,,11,64382,1866,6553,0,391,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-019,fastapi,1,1,none,,181.8,,,,16.6,23,,18,269132,5061,15676,0,745,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-026,fastapi,1,0,none,,125.6,,,,10.2,10,,7,60296,3463,9775,0,578,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-026,fastapi,1,0,none,,112.5,,,,11.0,12,,9,55436,3065,9754,0,578,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-018,fastapi,1,0,none,,397.1,,,,29.1,32,,28,291750,11505,22417,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-018,fastapi,1,1,none,,397.8,,,,26.3,34,,28,407271,11639,24461,0,503,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-015,fastapi,1,0,session_timeout,,482.0,,,,20.6,12,,11,106344,13738,20288,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-015,fastapi,1,0,session_timeout,,481.9,,,,21.3,17,,16,170167,14075,18020,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-024,fastapi,1,0,none,,242.5,,,,24.3,37,,28,237193,6880,11761,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-024,fastapi,1,0,none,,282.1,,,,22.2,38,,28,395435,8137,18926,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-028,fastapi,1,1,none,,226.9,,,,23.8,32,,27,399624,6395,20803,0,1681,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-028,fastapi,1,1,none,,247.5,,,,26.1,33,,28,386626,7035,21060,0,2502,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-036,fastapi,1,0,none,,180.2,,,,18.8,29,,26,273258,5037,14992,0,548,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-041,requests,1,1,none,,158.5,,,,15.4,19,,16,121082,4524,11499,0,692,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-035,fastapi,1,1,none,,238.1,,,,18.6,16,,13,117458,7008,11556,0,1143,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-041,requests,1,1,none,,242.1,,,,23.5,22,,19,225177,6995,17821,0,692,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-035,fastapi,1,1,none,,349.2,,,,29.6,30,,20,317441,10315,19177,0,1093,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-046,rich,1,1,none,,195.2,,,,21.0,13,,10,100270,5709,13340,0,1099,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-036,fastapi,1,0,none,,452.7,,,,41.3,34,,28,241303,13252,13460,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-049,rich,1,1,none,,262.9,,,,20.2,27,,24,354962,7523,22151,0,1606,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-044,requests,1,1,none,,311.4,,,,19.4,18,,15,182806,9176,19340,0,1340,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-046,rich,1,1,none,,326.6,,,,23.3,29,,26,379529,9478,22579,0,1099,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-056,rich,1,1,none,,112.6,,,,7.1,18,,11,139582,2960,12307,0,657,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-052,rich,1,0,none,,194.2,,,,13.2,30,,26,395080,5210,23839,0,686,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-056,rich,1,1,none,,97.3,,,,6.9,16,,13,89014,2584,8910,0,656,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-052,rich,1,1,none,,285.0,,,,19.5,42,,28,503955,8024,20126,0,2091,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-049,rich,1,1,none,,375.2,,,,21.4,25,,23,314901,10991,24303,0,1606,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-044,requests,1,1,none,,483.4,,,,23.0,22,,21,251153,13859,20600,0,1586,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-064,rich,1,1,none,,171.8,,,,10.3,14,,11,114627,4961,12429,0,767,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-065,rich,1,1,none,,101.1,,,,9.9,17,,14,65474,2833,5968,0,503,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-065,rich,1,1,none,,136.0,,,,10.2,18,,15,85905,3856,7322,0,503,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-064,rich,1,1,none,,166.6,,,,14.4,21,,18,209488,4632,15233,0,1143,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-021,fastapi,1,0,none,,138.4,,,,14.9,33,,28,278974,3635,14863,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-069,rich,1,0,none,,76.1,,,,7.2,14,,11,82281,1911,9675,0,1961,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-069,rich,1,0,none,,122.3,,,,15.3,58,,17,807613,2887,17396,0,569,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-021,fastapi,1,0,none,,210.4,,,,12.5,27,,24,236504,5844,16305,0,5296,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-058,rich,1,0,none,,185.0,,,,9.7,34,,28,375333,4940,17661,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-058,rich,1,0,none,,246.6,,,,16.6,40,,28,568807,6632,24552,0,514,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-050,rich,1,0,none,,216.7,,,,5.9,15,,12,117368,6257,13411,0,3391,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-061,rich,1,0,none,,209.5,,,,6.6,17,,14,169362,5910,17190,0,465,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-007,fastapi,1,0,none,,230.2,,,,12.6,32,,28,377983,6414,24400,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-007,fastapi,1,0,none,,265.6,,,,18.9,69,,28,1260574,7292,24540,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-061,rich,1,0,none,,326.0,,,,17.3,29,,25,261815,9331,23390,0,466,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-016,fastapi,1,0,none,,220.1,,,,18.3,22,,19,179271,6334,16509,0,1995,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-050,rich,1,0,session_timeout,,483.7,,,,6.7,20,,19,119195,8531,14082,0,3295,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-016,fastapi,1,0,none,,280.7,,,,21.8,27,,24,278345,8179,19464,0,1974,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-068,rich,1,0,none,,188.5,,,,18.8,38,,28,412901,5134,17422,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-068,rich,1,0,none,,242.0,,,,21.5,32,,28,399561,6894,21836,0,402,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-005,fastapi,1,0,none,,438.5,,,,29.3,33,,28,284592,12793,17303,0,2502,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-030,fastapi,1,0,none,,108.0,,,,11.0,18,,15,101206,2899,8454,0,1560,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-005,fastapi,1,0,session_timeout,,482.1,,,,29.4,28,,25,145117,11444,10551,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-031,fastapi,1,0,none,,186.2,,,,19.1,30,,27,349250,5058,20657,0,4275,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-030,fastapi,1,0,none,,163.2,,,,11.1,24,,21,139297,4590,10228,0,1911,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-067,rich,1,0,none,,321.2,,,,20.5,17,,14,189442,9327,22707,0,3326,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-031,fastapi,1,0,none,,303.8,,,,17.0,29,,25,336443,8749,22015,0,2244,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-067,rich,1,0,session_timeout,,483.5,,,,26.3,24,,22,284812,13549,24533,0,3042,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-025,fastapi,1,1,none,,74.9,,,,5.1,10,,7,40559,1856,6153,0,404,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-020,fastapi,1,0,none,,205.4,,,,10.4,28,,25,290448,5597,16051,0,1541,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-025,fastapi,1,1,none,,48.2,,,,5.0,8,,5,25736,1177,4044,0,404,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-006,fastapi,1,0,none,,242.1,,,,13.4,28,,26,333394,6706,24554,0,1192,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-020,fastapi,1,1,none,,360.9,,,,22.6,32,,28,296510,10244,24510,0,2071,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-017,fastapi,1,1,none,,202.0,,,,7.6,20,,16,138386,5800,10981,0,1502,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-017,fastapi,1,1,none,,265.2,,,,12.9,17,,14,123208,7810,13336,0,1376,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-027,fastapi,1,1,none,,148.9,,,,24.3,14,,11,92595,4237,9947,0,791,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-006,fastapi,1,0,none,,326.0,,,,35.5,32,,28,349875,9250,24222,0,0,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-027,fastapi,1,1,none,,187.7,,,,36.2,12,,9,74945,5497,9638,0,791,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,SH3,standard,dev-055,rich,1,1,none,,115.3,,,,38.3,20,,17,142281,3124,10645,0,504,,,
pub31,pub31-6,31B,colab_emulated_l4,competition_dev,W3,standard,dev-055,rich,1,1,none,,180.6,,,,47.8,20,,17,233011,5068,16774,0,504,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-019,fastapi,1,1,none,,168.3,,,,25.3,17,,13,146067,4733,11826,0,745,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-001,fastapi,1,1,none,,227.2,,,,33.1,27,,24,273348,6365,18687,0,1020,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-013,fastapi,1,1,none,,244.4,,,,27.2,13,,10,109898,7103,15839,0,928,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-022,fastapi,1,1,none,,70.9,,,,8.2,19,,16,145777,1748,10036,0,391,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-003,fastapi,1,1,none,,297.3,,,,33.7,29,,26,253858,8672,16832,0,1279,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-002,fastapi,1,1,none,,316.8,,,,40.6,99,,36,1810316,8696,24552,0,2194,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-012,fastapi,1,1,none,,325.0,,,,32.8,20,,17,202937,9582,17237,0,794,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-026,fastapi,1,1,none,,129.0,,,,11.1,15,,12,78188,3632,8272,0,483,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-041,requests,1,1,none,,55.4,,,,7.9,8,,5,23008,1501,3981,0,692,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-035,fastapi,1,1,none,,171.3,,,,16.5,15,,10,99712,4954,9527,0,1143,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-028,fastapi,1,1,none,,237.9,,,,25.5,32,,27,432110,6689,22482,0,1681,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-015,fastapi,1,0,session_timeout,,484.8,,,,43.0,23,,22,208464,14295,22539,0,1078,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-018,fastapi,1,1,none,,487.0,,,,41.6,34,,32,443175,14354,27377,0,3056,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-036,fastapi,1,1,none,,217.8,,,,21.6,33,,30,265853,6255,14645,0,588,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-052,rich,1,1,none,,57.0,,,,10.3,14,,11,66328,1416,6906,0,655,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-046,rich,1,1,none,,247.0,,,,27.8,25,,20,274466,7204,17393,0,609,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-065,rich,1,1,none,,117.4,,,,16.6,29,,24,141235,3227,8102,0,503,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-056,rich,1,1,none,,155.2,,,,22.1,28,,25,241141,4246,15420,0,657,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-064,rich,1,1,none,,187.2,,,,21.2,21,,18,148660,5444,11215,0,753,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-024,fastapi,1,0,session_timeout,,484.9,,,,51.3,59,,36,834228,13803,23577,0,3599,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-021,fastapi,1,0,none,,282.5,,,,23.5,37,,34,386774,8095,21064,0,5034,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-044,requests,1,0,session_timeout,,483.4,,,,29.7,24,,23,307989,14607,20916,0,1369,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-058,rich,1,0,none,,279.5,,,,18.2,41,,36,556451,7880,26423,0,803,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-061,rich,1,0,none,,256.7,,,,11.3,21,,18,213018,7457,17913,0,465,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-049,rich,1,1,none,,483.6,,,,27.8,42,,33,655358,14253,26014,0,449,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-069,rich,1,0,none,,407.5,,,,14.3,41,,36,499440,12042,20976,0,1027,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-007,fastapi,1,0,none,,414.0,,,,24.8,47,,36,475669,11973,25284,0,0,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-050,rich,1,0,session_timeout,,481.5,,,,21.5,29,,26,193098,13785,14178,0,0,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-030,fastapi,1,0,none,,128.2,,,,14.4,17,,14,109197,3550,9946,0,1993,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-005,fastapi,1,0,none,,462.1,,,,16.6,30,,27,399356,13649,26536,0,2873,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-031,fastapi,1,0,none,,348.7,,,,20.5,39,,36,506083,9932,26869,0,10065,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-016,fastapi,1,1,none,,476.5,,,,19.9,34,,31,459656,13976,26659,0,5257,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-025,fastapi,1,1,none,,52.5,,,,4.0,9,,6,31223,1294,4442,0,404,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-068,rich,1,0,none,,421.6,,,,21.6,37,,34,466370,12274,24892,0,602,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-067,rich,1,0,none,,423.5,,,,20.5,17,,14,251347,12405,27351,0,3825,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-017,fastapi,1,1,none,,248.3,,,,7.4,20,,15,154839,7037,13574,0,1361,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-020,fastapi,1,0,none,,301.0,,,,14.3,30,,25,445912,8431,24519,0,437,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-027,fastapi,1,1,none,,156.4,,,,9.8,21,,16,145246,4396,10604,0,791,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-042,requests,1,1,none,,118.7,,,,9.3,21,,18,96422,3376,7413,0,522,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-008,fastapi,1,1,none,,165.8,,,,15.1,21,,16,170977,4697,11479,0,917,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-055,rich,1,1,none,,187.4,,,,17.9,23,,20,163644,5336,11577,0,540,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-006,fastapi,1,0,none,,441.6,,,,26.8,45,,36,522600,12793,27298,0,0,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-037,fastapi,1,1,none,,156.3,,,,21.1,15,,12,131021,4339,15356,0,1688,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-063,rich,1,0,none,,234.9,,,,27.0,25,,22,242978,6762,19460,0,1485,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-039,requests,1,1,none,,151.8,,,,26.0,26,,23,151831,4296,10601,0,376,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-047,rich,1,1,none,,130.7,,,,24.0,24,,21,150135,3645,10642,0,400,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-038,httpx,1,0,none,,273.4,,,,37.1,21,,18,213005,8074,18914,0,3754,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-023,fastapi,1,0,none,,170.8,,,,33.5,31,,28,231842,4788,13788,0,7470,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-045,requests,1,1,none,,198.7,,,,29.0,16,,13,106844,4637,11234,0,2330,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-004,fastapi,1,1,none,,264.8,,,,41.4,11,,8,79904,7854,13256,0,826,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-040,requests,1,1,none,,163.2,,,,28.8,22,,19,119020,4732,9706,0,503,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-010,fastapi,1,1,none,,233.2,,,,38.3,17,,13,137338,6785,13744,0,745,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-060,rich,1,1,none,,342.9,,,,51.5,15,,12,101304,10413,14069,0,441,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-059,rich,1,0,session_timeout,,481.6,,,,52.8,9,,8,57651,11303,14412,0,0,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-070,rich,1,1,none,,165.1,,,,24.6,25,,20,138812,4745,9974,0,396,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-011,fastapi,1,1,none,,255.5,,,,31.6,29,,25,320771,7381,17939,0,880,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-062,rich,1,0,none,,142.2,,,,14.9,15,,12,69261,4129,7696,0,633,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-054,rich,1,0,none,,397.4,,,,48.9,43,,36,499027,11697,22460,0,0,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-034,fastapi,1,1,none,,380.5,,,,34.4,33,,30,469317,11108,26788,0,695,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-043,requests,1,0,none,,439.5,,,,40.8,30,,27,335308,12005,21043,0,930,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-051,rich,1,0,none,,265.1,,,,17.2,31,,28,260374,7745,15736,0,1133,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-032,fastapi,1,0,none,,272.6,,,,15.8,12,,9,93523,8123,12819,0,1138,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-066,rich,1,1,none,,110.2,,,,13.6,17,,12,87449,3062,7705,0,627,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-009,fastapi,1,1,none,,144.8,,,,16.4,21,,18,107696,4099,8900,0,618,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-048,rich,1,1,none,,113.2,,,,14.0,22,,18,108339,3165,7243,0,558,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-029,fastapi,1,0,none,,338.5,,,,29.5,39,,36,480291,9832,23076,0,1749,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-014,fastapi,1,1,none,,190.8,,,,28.2,24,,21,187535,5469,12909,0,1489,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-033,fastapi,1,0,session_timeout,,481.7,,,,57.3,40,,36,391697,14519,22350,0,0,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-057,rich,1,0,none,,410.3,,,,45.0,32,,29,324419,12188,21073,0,6966,,,
pub31,pub31-7,31B,colab_emulated_l4,competition_dev,SH5,standard,dev-053,rich,1,0,none,,462.2,,,,100.0,38,,34,452639,13394,20725,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-042,requests,1,1,none,,128.2,,,,14.3,13,,10,72515,3691,8286,0,522,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-042,requests,1,1,none,,142.9,,,,17.2,17,,14,77886,4100,7881,0,522,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-008,fastapi,1,1,none,,175.8,,,,26.7,16,,11,122298,4810,14371,1,1028,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-008,fastapi,1,1,none,,177.6,,,,23.0,16,,13,123888,5038,11783,0,947,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-042,requests,1,1,none,,79.1,,,,6.4,15,,11,61648,2121,6252,0,522,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-063,rich,1,1,none,,232.8,,,,23.3,32,,29,364496,6565,18425,0,1446,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-063,rich,1,0,none,,238.3,,,,23.1,27,,24,289627,6760,17688,0,1572,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-063,rich,1,0,none,,253.0,,,,38.2,32,,28,292308,6626,16375,2,1725,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-008,fastapi,1,1,none,,304.6,,,,29.7,25,,20,360890,8783,23268,0,1459,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-038,httpx,1,1,none,,253.5,,,,17.4,30,,27,326995,7279,18842,0,2880,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-037,fastapi,1,1,none,,228.7,,,,17.1,21,,16,215018,6555,16299,0,1688,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-038,httpx,1,0,none,,318.7,,,,23.8,35,,32,420983,9265,21032,0,5771,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-037,fastapi,1,1,none,,287.7,,,,24.0,27,,22,348050,8349,19396,0,1688,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-038,httpx,1,1,none,,373.0,,,,40.5,36,,24,353314,10508,14952,2,2559,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-039,requests,1,1,none,,160.8,,,,18.9,17,,14,96289,4701,9683,0,499,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-039,requests,1,1,none,,129.3,,,,17.3,16,,14,130924,3676,11726,0,376,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-037,fastapi,1,1,none,,398.3,,,,41.4,34,,16,325557,11571,14677,1,1757,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-059,rich,1,0,none,,338.5,,,,32.4,16,,12,133095,9965,14445,1,893,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-039,requests,1,1,none,,197.5,,,,29.6,29,,24,146105,5666,10544,0,468,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-059,rich,1,0,session_timeout,,481.6,,,,32.6,12,,11,77042,12562,13951,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-047,rich,1,1,none,,151.5,,,,23.9,25,,23,202254,4313,12747,0,400,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-059,rich,1,0,none,,384.6,,,,42.8,15,,12,97072,11659,14634,0,655,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-004,fastapi,1,1,none,,251.2,,,,31.4,17,,14,134618,7395,13051,0,826,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-047,rich,1,1,none,,198.0,,,,30.8,31,,28,266340,5665,14438,0,400,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-047,rich,1,1,none,,128.3,,,,20.1,17,,14,87281,3665,8694,0,400,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-004,fastapi,1,1,none,,256.3,,,,40.3,16,,11,139078,7367,14533,1,826,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-004,fastapi,1,1,none,,258.8,,,,36.2,20,,15,182898,7596,15118,0,835,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-045,requests,1,1,none,,198.5,,,,22.0,21,,18,126434,4648,9856,0,2545,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-023,fastapi,1,1,none,,204.9,,,,31.3,36,,33,341313,5543,22707,0,8044,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-023,fastapi,1,0,none,,167.0,,,,23.4,30,,27,230213,4588,14408,0,7461,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-045,requests,1,1,none,,282.2,,,,32.1,32,,29,251307,7147,13771,0,3840,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-045,requests,1,1,none,,302.9,,,,41.0,31,,28,254645,7550,14375,1,4260,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-040,requests,1,1,none,,129.6,,,,22.9,22,,17,113689,3692,8289,0,503,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-040,requests,1,1,none,,172.8,,,,30.5,18,,15,153432,5039,11975,0,503,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-060,rich,1,1,none,,344.3,,,,52.5,23,,20,191719,9993,16686,1,404,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-010,fastapi,1,1,none,,145.8,,,,21.3,22,,18,147753,4000,10792,0,745,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-010,fastapi,1,1,none,,124.3,,,,15.7,16,,12,131350,3450,11284,0,745,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-040,requests,1,1,none,,212.2,,,,27.9,18,,15,110290,6280,11655,0,503,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-023,fastapi,1,0,session_timeout,,485.1,,,,86.8,53,,26,479659,13709,15730,3,475,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-060,rich,1,1,none,,483.9,,,,57.2,15,,13,141650,14639,18216,0,441,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-060,rich,1,0,session_timeout,,481.5,,,,51.6,12,,11,70513,12989,11974,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-054,rich,1,1,none,,207.0,,,,27.9,24,,21,176321,5940,12873,0,856,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-010,fastapi,1,1,none,,240.6,,,,33.3,30,,27,253735,6905,15444,0,3093,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-054,rich,1,1,none,,238.2,,,,33.8,31,,28,262150,6877,15992,0,856,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-054,rich,1,1,none,,290.1,,,,42.9,25,,21,222530,8275,14687,1,861,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-011,fastapi,1,1,none,,172.9,,,,22.9,23,,18,169906,4891,12681,0,880,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-070,rich,1,1,none,,100.7,,,,14.0,12,,9,51784,2845,6482,0,396,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-043,requests,1,0,none,,309.7,,,,39.7,25,,22,202327,7770,14458,1,885,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-043,requests,1,1,none,,348.2,,,,37.1,21,,18,191188,9298,14610,0,536,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-011,fastapi,1,1,none,,213.0,,,,34.5,19,,14,151557,5919,14781,1,1178,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-011,fastapi,1,1,none,,245.3,,,,35.5,33,,29,364582,6965,21181,0,880,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-070,rich,1,1,none,,105.0,,,,16.1,16,,11,69937,2955,6969,0,324,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-062,rich,1,0,none,,150.2,,,,17.7,16,,14,122043,4340,10986,0,723,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-043,requests,1,1,none,,498.5,,,,48.6,34,,31,489573,13835,21561,0,536,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-062,rich,1,0,none,,289.6,,,,30.9,26,,23,220708,8551,14798,0,723,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-062,rich,1,0,none,,269.5,,,,24.2,21,,18,170918,7813,14392,0,723,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-070,rich,1,1,none,,482.6,,,,54.8,32,,28,291768,13998,15142,2,1125,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-034,fastapi,1,0,none,,399.3,,,,34.6,37,,34,485118,11577,23763,0,1692,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-033,fastapi,1,0,none,,210.0,,,,19.2,32,,28,290793,5595,14726,1,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-034,fastapi,1,0,session_timeout,,484.2,,,,39.1,23,,22,261310,13918,23046,0,524,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-034,fastapi,1,1,none,,484.3,,,,39.0,34,,23,356233,13399,18009,1,634,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-033,fastapi,1,0,none,,288.9,,,,18.6,38,,35,448674,8177,21022,0,1215,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-032,fastapi,1,0,none,,199.6,,,,18.9,18,,15,146360,5758,14029,0,1072,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-032,fastapi,1,0,none,,191.6,,,,25.7,21,,18,181812,5290,14958,1,1485,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-032,fastapi,1,0,none,,180.1,,,,19.3,15,,12,108162,5213,11670,0,1019,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-051,rich,1,0,none,,352.7,,,,25.8,37,,32,359660,10452,17788,0,1126,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-033,fastapi,1,0,none,,387.0,,,,35.1,46,,36,372825,11145,16500,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-051,rich,1,0,none,,304.1,,,,29.7,37,,32,311469,8975,16745,0,1173,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-051,rich,1,0,none,,378.6,,,,35.0,33,,28,302905,11043,14429,1,1456,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-057,rich,1,0,none,,453.7,,,,23.5,38,,35,454158,13159,24217,0,2172,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-053,rich,1,0,none,,238.7,,,,18.0,34,,28,293352,6107,15571,2,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-029,fastapi,1,0,none,,319.0,,,,13.4,30,,27,289607,8700,14422,1,1606,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-057,rich,1,0,none,,370.3,,,,14.2,33,,30,334764,10395,22540,0,6966,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-029,fastapi,1,0,none,,358.8,,,,11.1,28,,25,274296,10090,18157,0,1372,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-053,rich,1,0,none,,394.1,,,,25.7,40,,36,553022,10872,27481,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-009,fastapi,1,1,none,,98.8,,,,12.9,14,,11,52323,2748,5533,0,618,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-029,fastapi,1,0,none,,449.7,,,,31.7,43,,36,443133,12475,27379,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-057,rich,1,0,session_timeout,,483.8,,,,35.1,21,,19,185744,13410,16270,2,7255,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-066,rich,1,1,none,,82.8,,,,14.3,14,,10,138058,2150,12256,0,627,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-066,rich,1,1,none,,148.0,,,,22.6,25,,20,180761,4082,11037,0,627,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-066,rich,1,1,none,,102.5,,,,12.6,17,,14,73347,2840,6755,0,627,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-014,fastapi,1,1,none,,131.1,,,,15.3,17,,14,92586,3657,8332,0,653,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-009,fastapi,1,1,none,,248.3,,,,37.7,28,,23,243277,6938,15606,1,618,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-048,rich,1,1,none,,82.9,,,,12.2,18,,16,115942,2231,8881,0,558,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-009,fastapi,1,1,none,,305.3,,,,36.5,31,,28,253368,8955,17015,0,618,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,BF5,masked_test_runners,dev-014,fastapi,1,1,none,,244.6,,,,34.8,31,,27,264794,6878,14968,1,1019,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-048,rich,1,1,none,,134.7,,,,16.3,24,,21,131561,3843,8129,0,558,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-014,fastapi,1,1,none,,193.1,,,,19.0,12,,9,53235,5671,8547,0,591,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-001,fastapi,1,1,none,,141.5,,,,17.1,13,,10,105713,3943,12307,0,993,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-048,rich,1,1,none,,206.0,,,,21.7,30,,27,199983,6014,10479,0,558,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH5,masked_test_runners,dev-053,rich,1,0,session_timeout,,481.5,,,,51.2,16,,14,178197,14328,22546,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-022,fastapi,1,1,none,,126.5,,,,22.4,17,,14,125632,3484,11554,0,391,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-003,fastapi,1,1,none,,263.2,,,,31.2,21,,18,204990,7685,15869,0,1218,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-019,fastapi,1,1,none,,239.6,,,,33.2,22,,17,240651,6922,15008,0,841,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-002,fastapi,1,1,none,,371.6,,,,42.2,39,,36,529839,10973,21792,0,2928,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-026,fastapi,1,1,none,,103.8,,,,13.0,12,,9,51329,2861,6200,0,483,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-013,fastapi,1,1,none,,306.7,,,,33.8,20,,17,204444,9068,16510,0,909,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-012,fastapi,1,1,none,,374.5,,,,44.0,22,,19,217923,11189,18790,0,704,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-041,requests,1,1,none,,78.0,,,,9.1,9,,6,29614,2196,4817,0,692,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-015,fastapi,1,0,session_timeout,,482.0,,,,55.4,23,,22,260374,14567,27106,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-035,fastapi,1,1,none,,207.1,,,,18.6,20,,17,140547,6014,10887,0,1043,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-028,fastapi,1,1,none,,230.9,,,,24.5,35,,30,352973,6566,16923,0,1681,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-018,fastapi,1,0,session_timeout,,484.8,,,,49.9,28,,27,302221,13227,22850,0,1288,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-036,fastapi,1,1,none,,229.7,,,,24.3,35,,31,300202,6611,15383,0,559,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-024,fastapi,1,1,none,,418.8,,,,36.1,39,,36,472885,12350,21677,0,1116,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-046,rich,1,1,none,,225.8,,,,19.0,13,,10,115381,6617,14649,0,1099,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-064,rich,1,1,none,,140.9,,,,11.4,16,,13,91486,4034,8811,0,767,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-056,rich,1,1,none,,147.6,,,,16.5,25,,22,189004,4012,13133,0,657,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-065,rich,1,1,none,,144.3,,,,13.6,21,,18,105854,4065,8044,0,503,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-044,requests,1,0,none,,420.1,,,,30.0,22,,19,254979,12695,19618,0,1493,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-058,rich,1,0,none,,214.7,,,,17.2,37,,34,440340,5995,18642,0,459,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-069,rich,1,1,none,,267.5,,,,19.6,35,,32,375764,7770,17717,0,1077,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-021,fastapi,1,0,none,,284.7,,,,20.4,32,,29,323228,8275,20003,0,4486,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-052,rich,1,1,none,,434.7,,,,37.5,38,,34,306699,12637,24273,0,655,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-049,rich,1,0,session_timeout,,481.5,,,,22.1,20,,19,166463,10934,17205,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-061,rich,1,0,none,,348.0,,,,20.0,25,,22,298413,10295,22211,0,471,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-007,fastapi,1,0,none,,292.4,,,,19.5,27,,24,278019,8488,21094,0,3774,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-050,rich,1,0,session_timeout,,482.0,,,,28.9,26,,21,116776,11415,8206,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-030,fastapi,1,0,none,,136.5,,,,15.8,20,,17,99256,3849,8703,0,1790,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-068,rich,1,0,none,,311.2,,,,28.7,40,,36,474374,9002,23206,0,1396,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-005,fastapi,1,0,none,,362.7,,,,33.1,39,,36,477956,10596,24391,0,4696,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-025,fastapi,1,1,none,,57.3,,,,6.4,9,,6,32759,1439,4621,0,404,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-031,fastapi,1,0,none,,342.9,,,,28.0,36,,33,423396,9992,23646,0,3698,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-016,fastapi,1,0,none,,462.3,,,,30.4,28,,25,268230,13936,20498,0,1498,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-017,fastapi,1,1,none,,202.4,,,,14.6,18,,15,110151,5927,10647,0,1376,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-067,rich,1,0,session_timeout,,481.5,,,,55.3,20,,16,148846,14739,16881,0,0,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-020,fastapi,1,0,none,,371.3,,,,46.0,40,,36,565651,10837,24061,0,2286,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-055,rich,1,1,none,,197.2,,,,36.2,25,,20,201533,5617,13465,0,540,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-027,fastapi,1,1,none,,290.3,,,,57.5,21,,18,186839,8601,14988,0,791,,,
pub31,pub31-8,31B,colab_emulated_l4,competition_dev,SH6,standard,dev-006,fastapi,1,0,none,,472.2,,,,107.4,43,,36,478294,13872,27627,0,0,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-047,rich,1,1,none,,158.0,,,,,27,,23,169333,4571,10352,0,400,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-043,requests,1,1,none,,435.3,,,,,31,,26,253386,11039,16557,0,536,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-038,httpx,1,0,none,,248.3,,,,,34,,31,457850,7492,24599,0,2790,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-008,fastapi,1,1,none,,216.6,,,,,20,,17,178418,6652,13822,0,2145,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-059,rich,1,0,session_timeout,,483.6,,,,,15,,12,50947,14645,8293,0,0,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-029,fastapi,1,0,none,,306.7,,,,,29,,26,350471,9745,21768,0,1658,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-063,rich,1,1,none,,176.9,,,,,25,,22,217493,5779,14673,0,1496,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-045,requests,1,1,none,,283.8,,,,,34,,30,282252,6106,13398,0,3486,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-033,fastapi,1,0,tool_budget,,364.6,,,,,37,,36,486366,11440,27172,0,2559,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,standard,dev-023,fastapi,1,1,none,,123.1,,,,,33,,30,283307,3657,15115,0,8126,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,masked_test_runners,dev-047,rich,1,1,none,,112.1,,,,,20,,17,101958,3867,8702,0,400,,,
l4check,l4-1,31B,kaggle_4xl4,competition_dev,SH5,masked_test_runners,dev-043,requests,1,0,none,,444.4,,,,,35,,32,438311,11489,20448,0,930,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-047,rich,1,1,none,,156.0,,,,,21,,18,192850,4142,14652,0,400,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-043,requests,1,1,none,,522.3,,,,,29,,26,332682,13820,21050,0,581,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-038,httpx,1,1,none,,401.1,,,,,39,,36,583556,12267,27114,0,3409,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-008,fastapi,1,1,none,,243.2,,,,,19,,14,214082,7446,15711,0,1458,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-059,rich,1,0,session_timeout,,483.2,,,,,14,,13,88082,12801,18230,0,0,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-029,fastapi,1,0,none,,427.5,,,,,46,,36,527373,13531,27636,0,2885,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-063,rich,1,0,none,,199.9,,,,,18,,15,115396,6742,13279,0,1243,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-045,requests,1,1,none,,297.1,,,,,33,,30,274456,6512,15423,0,4138,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-033,fastapi,1,0,none,,442.0,,,,,42,,36,324202,14756,16898,0,14291,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-023,fastapi,1,1,none,,145.5,,,,,36,,33,391558,4306,17269,0,7769,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-001,fastapi,1,1,none,,172.9,,,,,20,,17,175073,5381,15091,0,993,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-002,fastapi,1,1,none,,145.5,,,,,22,,19,177587,4536,12892,0,561,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-003,fastapi,1,1,none,,263.2,,,,,30,,27,316121,8437,18645,0,1280,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-012,fastapi,1,1,none,,310.8,,,,,16,,13,156937,10247,18231,0,841,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-016,fastapi,1,0,none,,313.2,,,,,39,,36,430101,9911,22789,0,2226,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-018,fastapi,1,0,session_timeout,,486.5,,,,,35,,32,297620,15775,23055,0,0,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-020,fastapi,1,0,none,,384.6,,,,,37,,34,529182,11926,26859,0,1696,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-026,fastapi,1,0,none,,88.9,,,,,10,,7,39654,2688,5799,0,513,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-028,fastapi,1,1,none,,205.5,,,,,28,,24,254801,6578,14680,0,1681,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-036,fastapi,1,1,none,,223.9,,,,,35,,32,306632,7082,15392,0,626,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-044,requests,1,0,none,,209.5,,,,,10,,7,64408,7330,11304,0,977,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-052,rich,1,1,none,,94.0,,,,,19,,16,155272,2829,13056,0,655,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-054,rich,1,1,none,,228.9,,,,,22,,19,163830,7449,16728,0,856,,,
l4check,l4-2,31B,kaggle_4xl4,competition_dev,SH6,standard,dev-060,rich,1,0,session_timeout,,483.1,,,,,15,,14,125949,13560,16943,0,0,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-047,rich,1,0,none,,105.1,,,,,9,,7,86286,4193,13772,0,686,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-042,requests,1,1,none,,118.1,,,,,14,,11,108133,4620,14279,0,522,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-042,requests,1,1,none,,137.0,,,,,13,,10,69659,5640,11463,0,522,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-047,rich,1,0,none,,76.8,,,,,13,,10,76492,3404,11248,0,769,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-042,requests,1,1,none,,207.8,,,,,16,,13,134838,8599,15054,1,623,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-040,requests,1,0,none,,117.3,,,,,13,,11,98365,5275,10852,0,34512,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-047,rich,1,0,none,,164.7,,,,,22,,19,289826,7379,23381,0,344,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-040,requests,1,1,none,,105.9,,,,,13,,10,93756,4944,13207,0,608,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-053,rich,1,0,none,,75.1,,,,,11,,9,102171,3406,13871,0,500,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-053,rich,1,0,none,,60.1,,,,,12,,8,108780,2457,14774,0,371,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-040,requests,1,0,none,,151.4,,,,,11,,8,59147,3481,11230,0,458,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-053,rich,1,0,none,,64.5,,,,,16,,12,152282,2837,15648,0,367,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-048,rich,1,1,none,,51.7,,,,,8,,6,56624,2124,8609,0,558,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-039,requests,1,0,none,,89.6,,,,,11,,8,61285,4138,11884,0,826,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-048,rich,1,0,none,,161.0,,,,,30,,27,351354,7204,24471,0,714,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-048,rich,1,1,none,,148.0,,,,,15,,12,101337,6662,14663,0,558,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-039,requests,1,0,none,,174.8,,,,,16,,13,123271,8056,14970,1,0,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-004,fastapi,1,0,none,,88.0,,,,,12,,9,69837,4035,9228,0,595,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-004,fastapi,1,0,none,,118.5,,,,,10,,7,60615,4867,10756,0,700,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-039,requests,1,0,none,,182.5,,,,,16,,13,181371,5316,21999,0,752,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-004,fastapi,1,0,none,,156.0,,,,,11,,9,111427,7163,14104,0,0,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-070,rich,1,0,none,,100.6,,,,,15,,12,133367,6401,15376,1,753,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-070,rich,1,0,none,,32.2,,,,,9,,6,33993,2336,6183,0,688,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-043,requests,1,0,none,,182.1,,,,,11,,8,105594,3971,13924,0,644,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-043,requests,1,0,none,,242.3,,,,,17,,14,132414,3392,15530,0,506,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-043,requests,1,0,none,,232.8,,,,,9,,6,65558,2546,14351,0,627,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-034,fastapi,1,0,none,,94.5,,,,,15,,12,141238,4039,16384,0,596,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-070,rich,1,0,none,,167.9,,,,,18,,15,209406,8099,19947,0,765,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-034,fastapi,1,0,none,,162.4,,,,,22,,19,198740,7402,14897,1,618,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-034,fastapi,1,0,none,,96.8,,,,,13,,10,100432,4257,11319,0,799,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-009,fastapi,1,1,none,,53.2,,,,,7,,5,44935,2026,8088,0,776,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-009,fastapi,1,1,none,,53.8,,,,,8,,5,36376,2088,6986,0,696,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-009,fastapi,1,1,none,,59.9,,,,,10,,7,68510,2545,10579,0,711,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-008,fastapi,1,0,none,,57.5,,,,,4,,2,26104,2525,8221,0,849,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-008,fastapi,1,0,none,,72.3,,,,,7,,4,38734,3141,8397,0,990,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-066,rich,1,1,none,,51.2,,,,,13,,10,64643,2170,7884,0,521,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-008,fastapi,1,0,none,,85.8,,,,,10,,7,47845,3878,7248,0,1077,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-066,rich,1,1,none,,91.4,,,,,14,,11,119974,4009,14872,1,521,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-014,fastapi,1,0,none,,38.7,,,,,8,,5,27624,1541,5147,0,598,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-066,rich,1,1,none,,69.4,,,,,17,,14,132635,2984,12829,0,521,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-010,fastapi,1,1,none,,44.7,,,,,5,,3,37366,1615,9744,0,745,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-010,fastapi,1,1,none,,38.0,,,,,6,,3,21718,1462,4882,0,745,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-014,fastapi,1,0,none,,113.7,,,,,12,,9,110140,4690,17846,1,844,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-014,fastapi,1,0,none,,95.0,,,,,9,,6,45567,4213,10205,0,1000,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-010,fastapi,1,1,none,,48.1,,,,,8,,5,34655,1909,6330,0,745,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-054,rich,1,0,none,,80.1,,,,,14,,11,75878,3421,10757,0,591,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-011,fastapi,1,0,none,,61.3,,,,,6,,4,41991,2418,8498,0,1014,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-054,rich,1,0,none,,116.7,,,,,19,,16,131559,5014,13086,0,1234,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-011,fastapi,1,0,none,,78.1,,,,,10,,7,62763,3385,10125,0,1220,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-054,rich,1,0,none,,185.2,,,,,14,,11,134347,8481,14916,1,621,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-063,rich,1,0,none,,68.6,,,,,8,,6,77945,3196,12870,0,813,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-011,fastapi,1,0,none,,138.2,,,,,15,,12,116066,6177,17275,0,771,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-063,rich,1,0,none,,71.1,,,,,14,,11,101519,2757,12219,0,374,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-063,rich,1,0,none,,87.8,,,,,15,,12,77211,4188,9835,0,482,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-059,rich,1,0,none,,71.0,,,,,6,,4,49884,3815,12992,0,588,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-045,requests,1,0,none,,169.1,,,,,7,,5,60162,3197,12236,0,472,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-045,requests,1,0,none,,175.0,,,,,8,,5,38179,3580,8386,0,841,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-059,rich,1,0,none,,106.6,,,,,13,,9,100839,6889,15073,0,585,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-045,requests,1,0,none,,241.6,,,,,16,,13,139354,3238,16631,0,609,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-059,rich,1,0,none,,116.7,,,,,12,,9,90543,5669,17745,0,1348,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-037,fastapi,1,0,none,,67.2,,,,,7,,5,48551,2742,9486,0,497,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-037,fastapi,1,0,none,,123.2,,,,,12,,9,100432,5593,13994,0,1182,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-037,fastapi,1,0,none,,145.7,,,,,18,,15,171252,6595,17303,0,723,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-060,rich,1,0,none,,91.1,,,,,9,,6,73153,4005,15137,0,1137,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-060,rich,1,0,none,,180.0,,,,,12,,9,85494,8676,13134,0,0,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-060,rich,1,0,none,,190.3,,,,,11,,8,106476,9011,15742,1,1820,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-062,rich,1,0,none,,165.0,,,,,14,,11,125154,7076,14351,1,563,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-062,rich,1,0,none,,142.2,,,,,15,,12,182084,6172,23281,0,796,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-057,rich,1,0,none,,72.7,,,,,12,,9,104728,3143,13539,0,847,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap,standard,dev-062,rich,1,0,none,,211.7,,,,,29,,23,265365,9740,23002,0,1540,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-wrap-ad,standard,dev-057,rich,1,0,none,,115.6,,,,,22,,19,170015,5571,15785,0,1064,,,
pubE4,pubE4-1,E4B,kaggle_4xl4,competition_dev,e-single,standard,dev-057,rich,1,0,session_timeout,,304.3,,,,,19,,17,168247,13100,15418,2,97969,,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,click_3777,pallets/click,1,0,none,,162.6,149.5,8.1,5.0,,17,,15,172280,4825,14220,0,1124,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,click_3777,pallets/click,1,0,none,,208.6,201.7,2.1,4.9,,17,,12,133469,6658,14395,1,1173,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,click_3777,pallets/click,1,0,none,,360.2,353.2,2.1,4.9,,29,,23,293593,11797,14503,2,1575,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,click_3777,pallets/click,1,0,none,,146.5,139.5,2.1,4.9,,16,,13,154675,4702,14770,1,3435,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,packaging_1150,pypa/packaging,1,0,none,,181.2,169.6,5.8,5.7,,21,,18,181434,5601,14375,1,1131,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,packaging_1150,pypa/packaging,1,0,none,,276.4,269.2,2.1,5.1,,40,,24,432670,8820,15828,1,1865,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,packaging_1150,pypa/packaging,1,0,none,,240.8,233.7,2.1,5.1,,30,,26,285670,7659,14586,2,2595,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,packaging_1150,pypa/packaging,1,0,none,,266.5,259.3,2.1,5.1,,29,,26,239400,8624,15654,1,1745,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,151.1,96.1,16.4,38.6,,20,,17,174971,2603,11821,0,424,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,168.7,124.5,2.1,42.2,,19,,17,161802,4233,12640,0,424,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,107.7,55.9,2.1,49.7,,13,,11,77588,1874,8141,0,424,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,141.1,121.4,2.1,17.7,,15,,13,109032,4177,10261,0,424,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,session_timeout,,484.1,480.0,4.1,,,27,,25,245415,16372,14456,1,0,-1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,,475.2,468.5,2.1,4.7,,34,,28,285861,16199,15260,1,448,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,session_timeout,,482.1,480.1,2.0,,,22,,21,179646,13923,16608,1,0,-1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,session_timeout,,482.1,480.0,2.1,,,27,,21,250163,16098,15734,2,0,-1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,arrow_1222,arrow-py/arrow,1,0,none,,170.5,156.7,7.1,6.7,,17,,15,121810,5436,11902,0,1752,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,arrow_1222,arrow-py/arrow,1,0,none,,144.2,135.5,2.0,6.6,,18,,16,119200,4617,10477,0,1230,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,arrow_1222,arrow-py/arrow,1,0,none,,139.4,130.8,2.0,6.6,,20,,18,166002,4406,13127,0,1752,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,arrow_1222,arrow-py/arrow,1,0,none,,176.3,167.6,2.0,6.6,,24,,20,233238,5774,14060,0,1752,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,tenacity_640,jd/tenacity,1,0,none,,178.2,155.4,13.7,9.1,,29,,25,239846,5042,14934,1,483,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,tenacity_640,jd/tenacity,1,0,none,,181.4,169.2,3.2,9.0,,20,,16,160216,5499,15372,1,532,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,tenacity_640,jd/tenacity,1,0,none,,273.7,261.4,3.1,9.1,,32,,28,256066,9003,14499,1,1162,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,tenacity_640,jd/tenacity,1,0,none,,224.0,211.8,3.2,9.1,,26,,23,234334,6983,14341,1,550,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,starlette_3720,Kludex/starlette,1,1,none,,106.8,87.5,13.0,6.3,,12,,9,80399,2976,8649,0,640,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,starlette_3720,Kludex/starlette,1,1,none,,53.4,44.2,3.0,6.2,,10,,8,60700,1537,7094,0,640,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,starlette_3720,Kludex/starlette,1,1,none,,63.6,54.4,3.0,6.2,,11,,7,61398,1890,6930,0,640,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,starlette_3720,Kludex/starlette,1,1,none,,66.0,56.9,3.0,6.2,,19,,14,98760,1923,6884,0,640,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,cattrs_713,python-attrs/cattrs,1,1,none,,141.1,126.3,6.1,8.7,,14,,10,133602,4132,13178,0,905,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,cattrs_713,python-attrs/cattrs,1,1,none,,167.7,156.0,3.1,8.7,,15,,11,133461,5387,12938,0,686,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,cattrs_713,python-attrs/cattrs,1,1,none,,174.8,163.0,3.1,8.7,,15,,13,117468,5697,12124,0,686,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,cattrs_713,python-attrs/cattrs,1,1,none,,335.7,323.9,3.1,8.6,,33,,28,277199,10982,14571,1,1419,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,148.5,139.4,4.8,4.3,,13,,10,109402,4771,12337,0,1106,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,115.5,109.1,2.1,4.3,,13,,11,112641,3679,11520,0,1106,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,141.5,135.2,2.1,4.3,,17,,14,178047,4551,13326,0,1106,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,87.8,81.5,2.1,4.3,,14,,11,136807,2739,13100,0,1106,0,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24-r,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,211.2,199.2,4.6,7.4,,32,,28,235893,6606,14419,1,0,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5-s,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,293.9,284.4,2.1,7.4,,32,,28,264524,9372,15896,2,801,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,BF5,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,258.8,249.3,2.1,7.4,,31,,27,310208,8390,14489,1,1366,1,,
berth31,berth31-time,31B,kaggle_4xl4,berth,ID24,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,292.5,283.0,2.1,7.4,,25,,21,186605,9525,14345,1,829,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,pluggy_632,pytest-dev/pluggy,1,0,session_timeout,,507.5,480.0,10.1,17.5,,15,,14,158379,15787,17140,1,1893,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,pluggy_632,pytest-dev/pluggy,1,0,session_timeout,,500.6,480.0,3.2,17.3,,22,,19,222746,16044,15112,2,2099,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,pluggy_632,pytest-dev/pluggy,2,0,none,,391.7,370.6,3.3,17.8,,17,,13,157107,12436,15414,2,2061,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,pluggy_632,pytest-dev/pluggy,2,0,session_timeout,,500.9,480.1,3.2,17.6,,10,,9,100593,12234,15924,1,512,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,packaging_1179,pypa/packaging,1,1,none,,228.1,216.9,6.0,5.1,,31,,28,272932,7214,14561,1,1156,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,packaging_1179,pypa/packaging,1,1,none,,169.2,162.6,2.1,4.5,,30,,26,241626,5429,15174,1,525,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,packaging_1179,pypa/packaging,2,1,none,,150.9,144.2,2.1,4.6,,29,,25,240383,4726,14469,1,573,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,packaging_1179,pypa/packaging,2,1,none,,237.1,230.4,2.1,4.6,,32,,28,299765,7575,15232,1,573,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,,268.6,219.9,16.7,32.0,,31,,28,257951,7389,14760,1,3759,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,,240.2,233.4,2.1,4.7,,31,,28,269592,7849,14672,1,998,2,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,more-itertools_1253,more-itertools/more-itertools,2,1,none,,252.1,155.2,2.1,94.8,,25,,23,224837,5283,13408,0,906,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,more-itertools_1253,more-itertools/more-itertools,2,1,none,,313.5,228.8,2.1,82.6,,31,,28,247173,7775,14352,1,1819,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,structlog_739,hynek/structlog,1,1,none,,362.5,350.1,5.9,6.6,,32,,28,336488,11581,17861,1,1121,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,structlog_739,hynek/structlog,1,1,none,,274.2,264.5,3.2,6.6,,33,,27,321925,8866,14395,1,1143,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,structlog_739,hynek/structlog,2,0,none,,421.2,411.7,3.1,6.4,,33,,28,334282,13783,15519,2,6292,4,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,structlog_739,hynek/structlog,2,1,none,,209.4,199.7,3.2,6.6,,25,,22,219251,6481,14376,1,1141,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,,220.9,211.5,5.1,4.3,,18,,14,154152,6934,15497,1,5121,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,,330.9,324.5,2.1,4.3,,31,,27,279402,10865,15847,2,2977,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,,351.4,345.0,2.1,4.3,,32,,28,280282,11560,15314,2,3088,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,,234.9,228.4,2.1,4.4,,28,,25,235499,7574,14544,1,2334,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,,354.0,283.7,6.7,63.6,,32,,28,258082,9568,14672,1,947,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,,264.8,198.9,2.4,63.5,,19,,17,181163,6925,13770,0,1350,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,,225.6,161.5,2.4,61.7,,12,,10,97594,5656,11568,0,1218,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,pyparsing_635,pyparsing/pyparsing,2,0,session_timeout,,543.9,480.0,2.4,61.5,,20,,18,164210,15945,15148,2,495,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,tomlkit_471,python-poetry/tomlkit,1,1,none,,231.0,221.2,4.4,5.3,,28,,24,260395,7292,14953,1,2334,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,tomlkit_471,python-poetry/tomlkit,1,1,none,,171.3,163.5,2.5,5.3,,31,,27,235882,5372,14536,1,824,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,tomlkit_471,python-poetry/tomlkit,2,1,none,,178.1,170.2,2.5,5.3,,20,,17,161224,5746,14727,1,492,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,tomlkit_471,python-poetry/tomlkit,2,1,none,,228.1,220.3,2.5,5.3,,32,,28,270038,7299,15246,1,1313,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,marshmallow_2909,marshmallow-code/marshmallow,1,1,none,,360.7,352.2,4.0,4.5,,34,,23,304878,11955,14949,1,822,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,marshmallow_2909,marshmallow-code/marshmallow,1,1,none,,305.6,299.0,2.1,4.5,,27,,13,203533,10234,15427,1,2129,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,,336.5,329.9,2.0,4.5,,32,,28,241833,11359,14706,1,1788,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,marshmallow_2909,marshmallow-code/marshmallow,2,1,none,,162.1,155.5,2.0,4.5,,18,,16,171158,5217,12645,0,822,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,,157.8,134.9,14.1,8.8,,17,,13,167590,4523,14424,0,1676,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,,440.2,428.8,2.9,8.5,,32,,28,312867,13942,16104,2,1652,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,,275.5,264.1,2.9,8.5,,32,,28,272107,8899,14581,1,0,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,,282.4,271.0,2.9,8.6,,32,,28,290711,9106,14367,1,891,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,boltons_440,mahmoud/boltons,1,0,none,,362.0,355.5,2.1,4.4,,21,,18,210862,12054,14358,1,1692,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,boltons_440,mahmoud/boltons,1,0,none,,292.8,286.3,2.0,4.4,,21,,17,198759,9471,18134,1,1657,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,boltons_440,mahmoud/boltons,2,0,none,,295.3,289.0,2.0,4.3,,31,,28,291539,9761,14432,1,1789,2,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,boltons_440,mahmoud/boltons,2,0,none,,372.7,366.2,2.0,4.4,,24,,21,254928,12273,16092,1,2074,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,prettytable_399,jazzband/prettytable,1,0,none,,236.3,223.3,5.8,7.2,,32,,28,253384,7566,14691,1,2882,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,prettytable_399,jazzband/prettytable,1,0,none,,228.0,217.7,3.1,7.2,,20,,17,149176,7396,14507,1,1657,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,prettytable_399,jazzband/prettytable,2,0,none,,241.9,231.7,3.1,7.2,,28,,25,227950,7790,15151,1,1793,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,prettytable_399,jazzband/prettytable,2,0,none,,291.7,268.5,3.1,20.1,,31,,28,252818,8913,16378,1,2263,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,cattrs_683,python-attrs/cattrs,1,1,none,,108.0,93.2,6.2,8.6,,12,,10,96072,3069,11112,0,1132,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,cattrs_683,python-attrs/cattrs,1,1,none,,114.9,103.2,3.2,8.6,,15,,11,147058,3412,13419,0,1132,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,cattrs_683,python-attrs/cattrs,2,1,none,,116.2,104.4,3.2,8.5,,13,,10,122480,3530,11524,0,1132,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,cattrs_683,python-attrs/cattrs,2,1,none,,120.4,108.8,3.2,8.5,,16,,14,147860,3520,13082,0,1132,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,humanize_334,python-humanize/humanize,1,0,none,,56.1,41.9,6.3,7.9,,14,,12,72764,1364,6795,0,499,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,humanize_334,python-humanize/humanize,1,0,none,,61.7,50.8,3.1,7.8,,11,,9,59930,1647,7139,0,499,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,humanize_334,python-humanize/humanize,2,0,none,,60.7,49.7,3.2,7.8,,10,,8,51810,1703,6922,0,525,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,humanize_334,python-humanize/humanize,2,0,none,,60.3,49.4,3.2,7.8,,12,,10,66841,1659,7450,0,499,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,click_3211,pallets/click,1,0,none,,75.1,68.6,2.2,4.3,,14,,12,118887,2169,11981,0,624,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,click_3211,pallets/click,1,0,none,,109.1,102.8,2.1,4.3,,17,,15,171097,3315,14258,0,624,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,click_3211,pallets/click,2,0,none,,74.6,68.2,2.1,4.3,,14,,10,97466,2309,8917,0,624,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,click_3211,pallets/click,2,0,none,,82.2,75.9,2.1,4.3,,15,,13,106233,2587,10325,0,624,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,attrs_1428,python-attrs/attrs,1,1,none,,278.8,255.1,9.0,14.7,,19,,15,170840,8538,14340,1,498,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,attrs_1428,python-attrs/attrs,1,1,none,,170.0,152.3,3.2,14.4,,13,,11,112784,5164,12314,0,500,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,attrs_1428,python-attrs/attrs,2,1,none,,191.4,173.7,3.2,14.5,,18,,16,167291,5889,15219,0,498,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,attrs_1428,python-attrs/attrs,2,1,none,,206.4,188.8,3.2,14.3,,20,,15,154184,6265,14456,1,498,0,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,cachetools_436,tkem/cachetools,1,0,session_timeout,,490.1,480.0,3.4,6.7,,28,,26,257476,15631,15796,2,1563,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,cachetools_436,tkem/cachetools,1,0,session_timeout,,490.0,480.1,3.2,6.7,,17,,15,138468,13572,15973,1,1994,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5,standard,cachetools_436,tkem/cachetools,2,0,none,,433.5,423.7,3.2,6.7,,31,,27,283948,14212,14875,2,1649,1,,
berth31,berth31-check,31B,kaggle_4xl4,berth,BF5-c,standard,cachetools_436,tkem/cachetools,2,0,none,,416.4,406.6,3.2,6.6,,20,,16,176522,13232,19518,2,1630,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,click_3777,pallets/click,1,0,none,,148.0,135.1,8.0,4.9,,12,,6,109618,11477,14652,1,3237,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,click_3777,pallets/click,1,0,none,,178.6,172.2,2.0,4.4,,20,,16,206849,14731,17725,2,4381,2,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,click_3777,pallets/click,2,0,none,,248.9,240.8,2.0,6.0,,26,,21,259693,20757,17830,2,4253,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,click_3777,pallets/click,2,0,none,,101.4,93.7,2.1,5.6,,9,,6,82951,8399,14408,1,3732,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,click_3211,pallets/click,1,0,none,,41.9,35.5,2.2,4.2,,15,,13,134836,2937,13388,0,624,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,click_3211,pallets/click,1,0,none,,75.7,69.5,2.1,4.1,,15,,12,117136,6085,14370,1,530,4,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,click_3211,pallets/click,2,0,none,,151.4,145.1,2.0,4.2,,8,,6,49887,2320,8464,0,624,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,click_3211,pallets/click,2,0,none,,37.1,30.8,2.0,4.3,,11,,9,94720,2562,12395,0,624,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,click_2972,pallets/click,1,0,none,,84.7,77.6,2.2,4.8,,13,,10,108336,6552,14548,1,412,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,click_2972,pallets/click,1,0,none,,111.4,104.6,2.1,4.8,,18,,13,145291,9312,15665,1,450,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,click_2972,pallets/click,2,1,none,,38.8,32.0,2.0,4.7,,7,,5,44936,2982,9177,0,443,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,click_2972,pallets/click,2,0,none,,47.6,40.9,2.0,4.7,,9,,7,66787,3704,11616,0,1061,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,,49.4,38.0,5.9,5.5,,8,,6,66590,3358,11737,0,755,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,packaging_1150,pypa/packaging,1,0,none,,127.6,120.6,2.1,4.9,,12,,9,105129,10610,15282,1,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,packaging_1150,pypa/packaging,2,0,none,,94.3,87.3,2.1,5.0,,11,,8,90403,7700,15114,1,893,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,packaging_1150,pypa/packaging,2,0,none,,79.4,72.4,2.1,4.9,,15,,12,126308,6299,14717,1,695,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,94.4,68.6,16.0,9.8,,23,,20,219892,4616,15531,1,424,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,123.2,28.3,2.1,92.8,,9,,7,50420,2660,7566,0,424,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,,149.7,69.9,2.1,77.8,,16,,14,142069,3635,13614,0,430,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,more-itertools_1153,more-itertools/more-itertools,2,0,none,,114.9,108.2,2.1,4.7,,22,,18,184826,8437,14584,1,45689,2,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,,131.4,88.6,2.1,40.6,,19,,16,162914,7675,14750,1,879,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,,76.4,56.0,2.1,18.3,,16,,14,116373,5132,11165,0,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,,147.7,72.4,2.1,73.2,,18,,16,137541,6475,12330,0,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,2,0,no_submit,,105.8,103.7,2.1,,,27,,22,243025,8945,12879,0,0,-1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,,170.4,106.8,2.2,61.4,,17,,14,136618,9135,15130,1,1513,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,,238.8,160.2,2.1,76.5,,18,,13,149920,14190,16062,1,2180,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,,205.0,118.5,2.1,84.4,,18,,14,163689,10130,16934,1,1533,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,,136.1,129.3,2.1,4.7,,21,,18,197312,11378,15040,1,2631,2,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,,61.7,53.5,4.0,4.1,,11,,9,81450,4844,10860,0,682,4,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,,73.9,66.8,2.0,5.1,,10,,8,76733,5929,14044,0,577,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,,63.1,56.9,2.0,4.1,,11,,9,80200,5127,12920,0,333,4,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,,187.0,180.4,2.0,4.6,,31,,25,287207,15526,15352,3,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,arrow_1222,arrow-py/arrow,1,0,none,,91.8,78.0,7.1,6.8,,17,,14,141694,6055,14393,1,1018,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,,51.4,42.7,2.0,6.7,,14,,12,111872,3097,14051,0,996,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,arrow_1222,arrow-py/arrow,2,0,none,,82.8,74.1,2.0,6.6,,24,,21,224330,5747,16852,1,1230,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,arrow_1222,arrow-py/arrow,2,0,none,,92.5,83.7,2.0,6.7,,13,,10,111350,7457,14404,1,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,tenacity_640,jd/tenacity,1,0,tool_budget,,163.7,150.2,13.5,,,33,,28,320507,12860,16110,3,0,-1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,tenacity_640,jd/tenacity,1,0,none,,113.3,100.9,3.2,9.1,,13,,10,117976,8511,15659,1,994,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,tenacity_640,jd/tenacity,2,0,none,,85.3,73.2,3.1,9.0,,22,,19,201021,6359,15127,1,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,tenacity_640,jd/tenacity,2,0,tool_budget,,98.3,95.1,3.2,,,32,,28,283524,8129,15287,2,0,-1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,starlette_3720,Kludex/starlette,1,0,none,,84.7,65.5,12.8,6.3,,11,,8,92007,5727,13617,0,599,2,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,starlette_3720,Kludex/starlette,1,1,none,,62.7,53.6,3.0,6.1,,9,,5,49975,4919,6995,0,640,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,starlette_3720,Kludex/starlette,2,1,none,,32.2,23.1,3.0,6.1,,7,,5,38813,2060,7559,0,640,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,starlette_3720,Kludex/starlette,2,0,none,,24.2,14.9,2.9,6.3,,5,,3,24747,1299,6108,0,639,2,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,cattrs_713,python-attrs/cattrs,1,1,none,,44.5,29.0,6.3,9.2,,7,,5,45495,2664,8716,0,804,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,cattrs_713,python-attrs/cattrs,1,0,none,,41.3,29.4,3.1,8.8,,5,,3,32779,2625,8790,0,952,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,cattrs_713,python-attrs/cattrs,2,0,none,,38.5,26.7,3.1,8.6,,9,,7,50943,2387,8507,0,698,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,cattrs_713,python-attrs/cattrs,2,0,none,,38.7,27.0,3.1,8.6,,6,,4,36920,2436,8237,0,815,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,34.3,25.2,4.8,4.3,,8,,6,61661,2254,9047,0,1106,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,27.5,21.2,2.1,4.2,,9,,6,72944,1737,10158,0,1106,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,,39.1,32.8,2.1,4.3,,8,,6,71828,2613,12856,0,1106,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,,25.3,18.9,2.1,4.2,,6,,4,42544,1748,8439,0,1106,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,97.8,85.7,4.6,7.5,,20,,17,137535,7554,14611,1,795,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,58.8,49.3,2.1,7.4,,12,,10,88954,4370,11339,0,1084,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,werkzeug_3109,pallets/werkzeug,2,0,none,,59.9,50.4,2.1,7.4,,12,,10,82252,4505,11336,0,1301,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,werkzeug_3109,pallets/werkzeug,2,0,none,,147.8,135.2,2.1,10.5,,23,,20,207542,11858,15999,1,1667,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,attrs_1428,python-attrs/attrs,1,0,none,,135.7,111.9,8.9,15.0,,19,,16,184883,9692,14817,1,522,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,,100.4,83.2,3.1,14.1,,15,,12,127928,7124,17154,1,706,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,attrs_1428,python-attrs/attrs,2,0,none,,125.1,107.9,3.1,14.1,,13,,10,109797,9635,14943,1,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,attrs_1428,python-attrs/attrs,2,0,none,,54.2,36.9,3.1,14.1,,9,,7,63684,3397,9838,0,406,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,structlog_739,hynek/structlog,1,0,none,,399.3,86.9,5.3,307.0,,24,,21,208259,7395,14775,1,656,124,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,structlog_739,hynek/structlog,1,0,none,,414.6,104.3,3.1,307.1,,18,,15,168555,9190,15104,1,1235,124,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,structlog_739,hynek/structlog,2,0,none,,487.6,177.5,3.1,307.0,,21,,17,193096,15376,16626,2,1643,124,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,structlog_739,hynek/structlog,2,0,none,,118.9,109.5,3.1,6.3,,14,,11,103995,9737,14520,1,2613,4,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,prettytable_399,jazzband/prettytable,1,0,none,,42.9,30.1,5.5,7.3,,9,,7,48693,2731,7658,0,832,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,,39.5,29.2,3.1,7.3,,8,,6,40255,2696,6861,0,731,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,prettytable_399,jazzband/prettytable,2,0,none,,36.6,26.3,3.1,7.3,,11,,9,64365,2417,8898,0,832,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,prettytable_399,jazzband/prettytable,2,0,none,,35.7,25.3,3.1,7.3,,9,,7,47057,2248,7200,0,832,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,,181.5,105.8,5.8,69.9,,11,,8,77429,3769,15351,1,611,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,,110.1,31.7,2.4,76.1,,6,,4,38908,2829,8763,0,588,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,,98.8,19.1,2.3,77.4,,5,,3,26065,1825,6349,0,455,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,,106.1,26.1,2.4,77.7,,10,,7,63153,2326,8293,0,455,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,humanize_334,python-humanize/humanize,1,0,none,,34.0,20.2,6.0,7.8,,8,,6,43135,1753,7185,0,499,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,,39.9,29.0,3.2,7.7,,8,,6,42235,2634,7679,0,488,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,humanize_334,python-humanize/humanize,2,0,none,,50.0,39.1,3.1,7.8,,10,,6,59014,3523,7652,0,499,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,humanize_334,python-humanize/humanize,2,0,none,,43.0,32.1,3.1,7.8,,9,,7,63567,2842,9509,0,499,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,,198.2,188.2,3.2,6.7,,21,,15,201356,16502,14526,1,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,cachetools_436,tkem/cachetools,1,0,none,,78.2,68.3,3.2,6.7,,10,,8,73815,6345,11208,0,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,cachetools_436,tkem/cachetools,2,0,none,,181.4,171.7,3.1,6.5,,14,,11,128102,15452,15200,1,12793,2,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,cachetools_436,tkem/cachetools,2,0,none,,75.3,65.5,3.2,6.7,,12,,9,92764,6057,11313,0,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,boltons_440,mahmoud/boltons,1,0,none,,88.0,81.5,2.2,4.3,,12,,10,110052,6965,12815,0,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,,144.9,138.5,2.0,4.4,,19,,16,155474,12065,14417,1,1660,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,boltons_440,mahmoud/boltons,2,0,none,,149.3,142.9,2.0,4.4,,18,,14,159956,12405,14965,2,1989,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,boltons_440,mahmoud/boltons,2,0,none,,136.4,130.2,2.0,4.2,,15,,11,134235,11351,15304,1,32845,2,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,no_submit,,50.4,45.1,5.3,,,10,,6,79366,3890,10139,0,0,-1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,pluggy_632,pytest-dev/pluggy,1,0,none,,42.2,21.2,3.2,17.8,,5,,3,34753,1954,7600,0,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,pluggy_632,pytest-dev/pluggy,2,0,none,,50.4,29.5,3.2,17.7,,9,,7,68167,2573,10095,0,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,pluggy_632,pytest-dev/pluggy,2,0,none,,86.6,65.5,3.2,17.9,,22,,18,184391,5840,10026,0,0,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,tomlkit_471,python-poetry/tomlkit,1,1,none,,52.9,45.0,2.6,5.3,,7,,5,50792,4161,10101,0,710,0,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,,33.6,25.8,2.4,5.3,,6,,4,32378,2448,7163,0,513,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,,33.9,26.1,2.4,5.3,,6,,4,31718,2490,7091,0,463,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,,38.7,31.0,2.4,5.3,,5,,3,28125,2972,7162,0,596,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,,124.8,102.9,13.4,8.5,,14,,11,115478,9095,14517,1,1017,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,,86.6,75.3,2.9,8.5,,8,,6,60772,6864,12045,0,1273,1,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,e-BF,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,,90.5,80.9,2.9,6.7,,9,,7,75836,7298,13940,0,1578,2,,
berthE4,berthE4-k1,E4B,kaggle_4xl4,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,,83.4,72.0,2.8,8.5,,7,,5,46201,6527,13099,0,945,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,pluggy_729,pytest-dev/pluggy,1,0,none,,114.0,97.6,9.3,7.1,,21,,15,159549,8000,14471,1,1016,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,pluggy_729,pytest-dev/pluggy,1,0,none,,50.5,40.3,3.3,7.0,,13,,11,121000,3472,14151,0,1020,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,pluggy_729,pytest-dev/pluggy,1,0,none,,55.7,45.5,3.2,7.0,,9,,7,61480,4177,10077,0,558,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,pluggy_729,pytest-dev/pluggy,1,0,none,,37.7,27.5,3.2,7.0,,8,,6,48772,2608,7868,0,1016,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,pluggy_729,pytest-dev/pluggy,2,0,none,,40.8,30.5,3.2,7.0,,9,,7,69879,2752,11227,0,1016,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,pluggy_729,pytest-dev/pluggy,2,0,none,,72.5,62.2,3.2,7.1,,13,,9,110767,5555,14518,1,1016,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,pluggy_729,pytest-dev/pluggy,2,0,none,,56.9,46.6,3.2,7.0,,11,,9,81383,4110,13490,0,1020,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,pluggy_729,pytest-dev/pluggy,2,0,none,,261.0,251.4,3.3,6.3,,28,,20,243734,21174,19154,5,1634,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,cattrs_683,python-attrs/cattrs,1,1,none,,83.7,67.9,6.4,9.3,,16,,11,123028,5956,14623,1,1136,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,cattrs_683,python-attrs/cattrs,1,1,none,,44.3,32.6,3.1,8.6,,9,,7,61121,2884,9472,0,1105,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,cattrs_683,python-attrs/cattrs,1,0,none,,52.7,40.9,3.2,8.6,,9,,7,85513,3519,12816,0,1103,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,cattrs_683,python-attrs/cattrs,1,1,none,,49.8,38.1,3.1,8.6,,8,,6,60341,3357,10684,0,1132,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,cattrs_683,python-attrs/cattrs,2,1,none,,54.6,42.9,3.1,8.6,,12,,10,119505,3653,13990,0,1105,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,cattrs_683,python-attrs/cattrs,2,1,none,,48.6,36.8,3.1,8.6,,7,,5,52271,3338,9622,0,1130,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,cattrs_683,python-attrs/cattrs,2,1,none,,58.3,46.6,3.1,8.5,,8,,6,67340,4189,10989,0,1130,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,cattrs_683,python-attrs/cattrs,2,1,none,,47.7,36.0,3.2,8.5,,9,,7,70725,3186,10663,0,1132,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,click_3704,pallets/click,1,0,none,,119.5,110.4,4.0,5.1,,22,,19,180873,9687,14915,1,1700,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,click_3704,pallets/click,1,0,none,,92.2,85.9,2.1,4.2,,22,,19,179355,7573,16155,1,1324,4,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,click_3704,pallets/click,1,1,none,,50.6,43.4,2.1,5.1,,10,,8,65912,3918,10048,0,1225,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,click_3704,pallets/click,1,0,none,,141.1,134.9,2.1,4.1,,18,,15,137770,11967,15383,1,27389,4,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,click_3704,pallets/click,2,1,none,,50.5,43.3,2.1,5.1,,10,,8,65664,3900,10469,0,888,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,click_3704,pallets/click,2,1,none,,71.0,63.7,2.1,5.1,,16,,13,141046,5378,13694,0,919,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,click_3704,pallets/click,2,0,none,,48.0,40.9,2.1,5.1,,9,,7,50577,3813,8667,0,820,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,click_3704,pallets/click,2,0,none,,65.7,59.5,2.1,4.2,,13,,10,99657,4784,15126,1,1378,4,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,,101.5,45.5,14.2,41.8,,8,,6,55804,4143,10733,0,998,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,more-itertools_1276,more-itertools/more-itertools,1,0,none,,76.6,39.2,2.1,35.3,,10,,8,65648,3571,10901,0,708,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,,60.6,32.3,2.1,26.2,,11,,9,82559,2822,11113,0,681,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,,89.5,33.4,2.1,54.0,,10,,8,87623,2786,13355,0,702,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,,51.8,27.4,2.1,22.3,,12,,10,86007,2426,11081,0,805,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,,102.4,42.9,2.1,57.3,,13,,11,100700,3781,12945,0,718,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,,94.4,32.4,2.1,59.9,,11,,9,70528,2994,8942,0,698,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,more-itertools_1276,more-itertools/more-itertools,2,0,none,,85.3,33.6,2.1,49.6,,11,,9,79395,2995,11051,0,871,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,attrs_1593,python-attrs/attrs,1,0,tool_budget,,258.4,245.4,6.0,7.1,,33,,28,318351,21973,15776,1,1102,4,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,attrs_1593,python-attrs/attrs,1,0,none,,124.6,114.6,3.2,6.8,,15,,11,128340,10371,13568,0,526,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,attrs_1593,python-attrs/attrs,1,1,none,,58.3,48.4,3.2,6.7,,11,,9,84671,4351,10766,0,630,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,attrs_1593,python-attrs/attrs,1,0,none,,45.9,36.0,3.1,6.7,,8,,6,58717,3266,10548,0,480,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,attrs_1593,python-attrs/attrs,2,0,none,,65.7,55.8,3.1,6.7,,8,,6,60644,5139,12019,0,480,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,attrs_1593,python-attrs/attrs,2,0,none,,86.0,76.0,3.2,6.7,,14,,11,117489,6734,15228,1,643,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,attrs_1593,python-attrs/attrs,2,0,none,,180.2,170.2,3.2,6.8,,17,,12,152132,15312,13370,0,1075,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,attrs_1593,python-attrs/attrs,2,0,none,,70.5,60.6,3.2,6.7,,13,,9,113918,5243,12423,0,480,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,,46.6,38.1,4.0,4.5,,12,,8,85165,3333,9883,0,584,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,,33.0,26.5,2.0,4.5,,10,,8,56754,2460,7616,0,584,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,,65.9,59.3,2.1,4.5,,13,,10,113896,4917,17534,1,584,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,,31.4,24.9,2.1,4.5,,11,,9,66980,2247,8731,0,584,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,,58.0,51.4,2.1,4.5,,19,,13,161458,4267,11375,0,584,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,,29.6,23.1,2.0,4.5,,8,,6,42597,2191,6933,0,584,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,,43.3,36.8,2.0,4.5,,11,,8,63036,3364,8200,0,584,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,,41.8,35.2,2.0,4.5,,11,,7,62053,3266,7249,0,584,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,,68.7,59.5,4.7,4.4,,9,,7,83964,5378,12494,0,2004,2,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,,118.5,111.9,2.1,4.4,,15,,12,129517,10052,14779,1,1618,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,,59.7,53.1,2.1,4.5,,10,,8,95633,4752,12450,0,2681,2,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,,103.6,97.0,2.1,4.5,,22,,19,189828,8584,14516,1,2471,2,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,,210.2,203.7,2.1,4.4,,33,,28,297335,16732,14655,3,3526,2,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,,117.9,111.5,2.1,4.3,,15,,12,136883,9752,15171,1,2598,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,,80.8,74.3,2.1,4.4,,11,,9,109965,6653,14244,0,2948,2,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,,72.2,65.6,2.1,4.4,,8,,6,74001,5947,12965,0,3224,2,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,packaging_1179,pypa/packaging,1,0,none,,143.2,132.6,5.4,5.1,,20,,16,173690,11475,15055,2,1895,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,packaging_1179,pypa/packaging,1,1,none,,96.7,90.1,2.1,4.6,,25,,22,242858,7741,14652,1,666,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,packaging_1179,pypa/packaging,1,1,none,,83.1,76.5,2.1,4.6,,19,,15,165976,6495,14494,2,575,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,packaging_1179,pypa/packaging,1,0,none,,70.8,64.2,2.1,4.6,,8,,6,80317,5672,14355,0,733,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF,standard,packaging_1179,pypa/packaging,2,0,none,,132.8,126.2,2.1,4.5,,16,,11,139062,11367,14612,1,0,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base-p,standard,packaging_1179,pypa/packaging,2,0,none,,109.8,102.7,2.1,5.0,,16,,13,140843,8924,14936,1,1314,1,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,base,standard,packaging_1179,pypa/packaging,2,1,none,,70.2,63.5,2.1,4.6,,11,,8,96594,5525,14411,1,575,0,,
berthE4,berthE4-k2,E4B,kaggle_4xl4,berth,e-BF-s,standard,packaging_1179,pypa/packaging,2,0,none,,129.6,123.0,2.1,4.5,,22,,18,204323,10849,15484,2,939,1,,
parity,parity-1,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,37.3,25.3,6.8,5.2,,11,,9,61335,2242,7472,0,424,0,,
parity,parity-1,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,,45.1,38.2,3.9,3.0,,8,,6,74513,3712,12410,0,1433,1,,
parity,parity-1,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,,49.8,43.1,3.9,2.7,,12,,10,94036,4156,10388,0,1594,1,,
parity,parity-1,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,0,none,,34.6,26.2,4.9,3.4,,5,,3,25717,2816,7824,0,639,2,,
parity,parity-1,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,,86.0,78.6,4.4,3.0,,24,,20,218511,7981,15328,2,450,1,,
parity,parity-1,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,,89.4,82.8,3.6,2.9,,22,,17,170357,8460,14411,1,1202,1,,
parity,parity-1,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,0,none,,89.9,83.1,3.9,2.9,,21,,15,183302,8466,14710,1,461,1,,
parity,parity-1,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,,90.5,78.1,6.8,5.6,,25,,20,220731,7899,15300,3,890,1,,
parity,parity-1,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,,95.5,83.1,6.8,5.5,,24,,21,219568,8474,14857,1,915,1,,
parity,parity-1,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,,59.6,48.7,5.5,5.4,,15,,12,128149,5299,15246,1,785,1,,
parity,parity-1,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,24.1,18.6,2.7,2.7,,8,,6,61261,2014,9695,0,1106,0,,
parity,parity-1,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,,76.7,70.1,3.0,3.6,,23,,20,221406,7554,16325,1,996,1,,
parity,parity-1,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,1,none,,35.5,27.5,3.2,4.8,,6,,4,39265,3068,8887,0,969,0,,
parity,parity-1,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,,35.5,28.8,2.9,3.8,,11,,9,71891,3180,9194,0,888,1,,
parity,parity-1,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,,35.8,29.0,3.1,3.6,,12,,10,68422,3336,9027,0,501,2,,
parity,parity-1,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,,56.4,45.2,4.0,7.2,,13,,10,123804,5076,13892,0,448,1,,
parity,parity-1,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,61.3,54.7,2.7,3.9,,14,,11,102721,6241,14402,1,671,1,,
parity,parity-1,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,,49.1,22.4,3.0,23.7,,6,,4,38783,2582,8031,0,615,1,,
parity,parity-1,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,,37.1,31.9,2.0,3.2,,8,,6,47021,3844,8715,0,463,1,,
parity,parity-1,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,,79.0,69.0,5.3,4.7,,9,,7,80558,8071,15980,0,1145,1,,
parity,parity-1,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,,114.5,108.5,2.3,3.8,,13,,9,108134,12702,15712,1,2107,1,,
parity,parity-1,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,,136.1,129.4,3.0,3.8,,26,,19,236961,15422,15194,2,2373,1,,
parity,parity-1,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,,176.3,171.7,1.8,2.8,,18,,14,160302,21007,14925,1,0,1,,
parity,parity-1,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,,485.5,177.1,2.9,305.5,,35,,28,335487,20809,15822,4,1237,124,,
parity,parity-2,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,,201.7,194.3,3.8,3.6,,34,,27,352364,27198,16923,3,6280,1,,
parity,parity-2,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,,43.0,38.6,1.8,2.6,,14,,12,115479,5676,13394,0,530,4,,
parity,parity-2,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,1,none,,54.9,50.2,1.8,2.8,,27,,24,237887,7358,14427,1,431,0,,
parity,parity-2,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,,121.7,115.9,2.9,2.9,,23,,17,189377,16675,18139,2,677,1,,
parity,parity-2,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,45.5,35.1,5.2,5.1,,19,,14,167796,4911,13207,0,424,0,,
parity,parity-2,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,,48.1,41.0,1.8,5.4,,18,,15,166094,5890,13583,0,0,1,,
parity,parity-2,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,,89.4,81.4,1.7,6.3,,15,,12,156482,11651,19588,1,2456,1,,
parity,parity-2,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,,173.2,168.2,2.4,2.6,,34,,26,310379,24107,16444,3,27002,4,,
parity,parity-2,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,,64.2,57.7,2.9,3.5,,19,,17,162967,8059,15096,0,996,1,,
parity,parity-2,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,,68.5,57.7,5.4,5.4,,17,,14,154531,8456,15295,1,688,1,,
parity,parity-2,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,1,none,,29.0,20.8,4.9,3.3,,8,,6,51051,3246,9203,0,640,0,,
parity,parity-2,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,1,none,,27.4,19.9,3.0,4.4,,10,,8,76059,2868,10319,0,772,0,,
parity,parity-2,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,23.5,18.2,2.6,2.7,,8,,6,69122,2680,11414,0,1106,0,,
parity,parity-2,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,63.1,56.8,2.6,3.8,,18,,14,151648,7964,17352,1,1565,1,,
parity,parity-2,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,tool_budget,,199.4,188.7,3.9,6.8,,35,,28,353227,26937,17317,4,648,1,,
parity,parity-2,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,,387.3,80.1,2.8,304.3,,31,,27,268705,11776,14817,2,2259,124,,
parity,parity-2,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,,25.1,18.5,2.9,3.7,,9,,7,51215,2954,7669,0,840,1,,
parity,parity-2,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,,55.5,22.0,2.9,30.5,,8,,4,50045,3461,8102,0,455,1,,
parity,parity-2,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,,30.2,23.2,3.0,3.9,,7,,5,47465,3672,9156,0,499,1,,
parity,parity-2,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,,61.8,56.0,2.2,3.6,,13,,10,124802,8355,13998,0,0,1,,
parity,parity-2,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,,77.0,72.5,1.7,2.7,,20,,17,171794,10681,14405,1,1568,1,,
parity,parity-2,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,,47.8,31.3,2.9,13.5,,13,,10,115935,4603,11205,0,0,1,,
parity,parity-2,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,,19.0,13.9,1.9,3.1,,6,,4,31502,2233,6874,0,463,1,,
parity,parity-2,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,no_submit,,52.7,47.7,5.1,,,10,,5,58100,7329,7237,0,0,-1,,
parity,parity-3,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,,51.6,20.8,24.0,6.7,,9,,7,54250,1817,7885,0,624,1,,
parity,parity-3,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,1,none,,80.7,40.7,24.0,16.0,,14,,12,127181,4060,13571,0,443,0,,
parity,parity-3,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,,81.0,41.1,24.0,15.9,,8,,6,75624,4190,11874,0,3038,1,,
parity,parity-3,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,,106.9,70.7,26.8,9.4,,26,,23,221127,6936,14605,1,424,0,,
parity,parity-3,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,,117.7,86.1,24.5,7.1,,17,,14,164609,9253,18725,1,1073,1,,
parity,parity-3,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,,84.2,62.7,5.1,16.4,,17,,15,150023,6800,12716,0,996,1,,
parity,parity-3,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,,144.6,107.9,26.8,9.8,,23,,20,202534,10982,14686,1,0,1,,
parity,parity-3,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,,71.9,48.3,7.8,15.8,,18,,15,152933,5152,14610,1,701,1,,
parity,parity-3,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,0,none,,49.8,26.7,5.5,17.6,,7,,4,41478,2977,7741,0,665,1,,
parity,parity-3,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,0,none,,82.1,57.4,7.4,17.3,,12,,10,97460,6589,12685,0,639,2,,
parity,parity-3,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,,165.2,131.1,26.8,7.3,,25,,22,236538,13591,14595,1,1946,2,,
parity,parity-3,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,61.7,30.6,13.8,17.3,,12,,9,100189,2707,9945,0,1106,0,,
parity,parity-3,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,,182.3,149.7,24.0,8.6,,23,,19,195396,16015,14802,2,623,4,,
parity,parity-3,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,61.6,48.4,5.2,8.0,,12,,10,98829,4647,12790,0,1240,1,,
parity,parity-3,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,,47.1,13.7,14.9,18.4,,8,,6,43842,1371,6523,0,499,1,,
parity,parity-3,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,,57.5,34.3,5.5,17.7,,10,,8,65767,3421,8772,0,888,1,,
parity,parity-3,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,,72.5,21.3,14.4,36.9,,6,,4,30715,2455,6407,0,450,1,,
parity,parity-3,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,,102.2,74.8,16.6,10.8,,14,,10,105751,8272,15112,1,567,1,,
parity,parity-3,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,no_submit,,53.3,37.9,15.4,,,12,,8,91017,4202,9070,0,0,-1,,
parity,parity-3,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,,98.6,85.9,4.7,7.9,,24,,21,185156,9747,14425,1,914,1,,
parity,parity-3,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,,67.0,51.2,7.4,8.4,,8,,6,58849,5725,13035,0,1421,1,,
parity,parity-3,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,,129.1,110.0,3.8,15.3,,26,,23,256422,12678,14742,1,2027,1,,
parity,parity-3,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,,102.6,91.3,4.4,7.0,,16,,12,123136,10425,14540,1,463,1,,
parity,parity-3,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,,276.2,220.3,7.9,47.9,,34,,28,338048,27324,17707,4,837,-9,,
parity,parity-4,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,0,none,,30.7,23.3,2.0,5.4,,11,,9,63180,2519,7733,0,548,1,,
parity,parity-4,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,,38.6,33.4,1.9,3.3,,11,,9,101303,3594,11997,0,706,1,,
parity,parity-4,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,,41.3,36.6,1.9,2.7,,11,,9,81754,4104,10326,0,530,4,,
parity,parity-4,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,1,none,,21.0,15.5,2.0,3.4,,8,,6,44425,1515,7025,0,640,0,,
parity,parity-4,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,,68.3,60.6,2.0,5.7,,24,,21,185072,6626,14548,1,699,1,,
parity,parity-4,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,,34.6,29.0,1.8,3.8,,11,,9,66285,2727,8639,0,996,1,,
parity,parity-4,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,,85.2,80.1,2.0,3.0,,10,,7,91808,8762,15267,1,3380,1,,
parity,parity-4,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,,88.4,83.4,2.0,3.0,,15,,12,126121,9101,16018,1,572,1,,
parity,parity-4,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,,30.9,26.3,1.8,2.9,,9,,7,75605,2700,10128,0,1106,0,,
parity,parity-4,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,,103.3,94.7,2.0,6.7,,25,,21,221647,10311,15384,2,2926,1,,
parity,parity-4,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,0,none,,35.6,28.3,2.2,5.1,,8,,6,59392,2786,10939,0,802,1,,
parity,parity-4,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,0,none,,105.7,100.5,2.0,3.2,,24,,19,200308,10957,15569,2,0,1,,
parity,parity-4,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,,24.6,18.5,2.1,4.0,,9,,7,53844,1966,7241,0,499,1,,
parity,parity-4,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,,91.4,83.9,2.1,5.4,,34,,28,323057,9038,15373,2,0,1,,
parity,parity-4,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,,33.0,27.1,2.1,3.7,,9,,7,60754,3009,8885,0,840,1,,
parity,parity-4,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,,68.2,59.4,2.1,6.8,,12,,10,105776,6543,13731,0,567,1,,
parity,parity-4,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,,87.6,81.5,1.8,4.3,,23,,18,202631,9009,16018,2,1219,1,,
parity,parity-4,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,,35.6,30.5,1.9,3.2,,6,,4,35607,3580,8274,0,527,1,,
parity,parity-4,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,,73.2,39.5,2.0,31.7,,13,,9,96565,4304,9760,0,455,1,,
parity,parity-4,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,,75.0,69.0,2.2,3.8,,12,,10,99155,7920,13759,0,0,1,,
parity,parity-4,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,,97.4,92.7,1.8,2.9,,16,,13,136605,11143,15674,1,1654,2,,
parity,parity-4,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,,146.4,87.5,2.0,56.9,,20,,16,180416,9957,14670,1,438,-9,,
parity,parity-4,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,,111.9,96.0,2.3,13.6,,22,,18,193972,11589,15219,2,823,1,,
parity,parity-4,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,,111.6,88.8,2.0,20.8,,17,,11,121624,11459,14382,1,1155,1,,
parity,parity-5,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,A01,22.8,18.0,2.0,2.8,,10,,8,62560,1923,8307,0,624,1,2026-11-09T14:09:23,2026-11-09T14:09:49
parity,parity-5,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,44.6,37.2,2.0,5.4,,15,,11,112424,3792,11367,0,430,0,2026-11-09T14:09:23,2026-11-09T14:10:11
parity,parity-5,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,1,none,A00,64.0,59.2,1.9,2.9,,18,,15,153831,6406,14862,1,443,0,2026-11-09T14:09:23,2026-11-09T14:10:31
parity,parity-5,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,79.5,74.6,1.9,3.0,,18,,14,121208,8199,15374,1,945,1,2026-11-09T14:09:23,2026-11-09T14:10:46
parity,parity-5,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,88.0,80.4,2.0,5.6,,21,,18,186751,8887,14889,1,0,1,2026-11-09T14:09:23,2026-11-09T14:10:55
parity,parity-5,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,A01,91.9,86.7,2.0,3.2,,17,,14,150749,9575,14845,1,1084,2,2026-11-09T14:09:23,2026-11-09T14:10:58
parity,parity-5,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,70.3,64.6,1.8,3.8,,16,,13,121153,7052,14347,1,570,1,2026-11-09T14:09:49,2026-11-09T14:11:02
parity,parity-5,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,A01,65.4,58.0,2.1,5.3,,17,,14,145016,6315,14455,1,655,1,2026-11-09T14:10:11,2026-11-09T14:11:20
parity,parity-5,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,A01,116.3,110.7,2.0,3.6,,18,,14,173645,12224,15418,1,4161,1,2026-11-09T14:09:23,2026-11-09T14:11:23
parity,parity-5,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,25.9,21.1,1.8,3.0,,8,,6,67120,2267,11085,0,1106,0,2026-11-09T14:10:55,2026-11-09T14:11:24
parity,parity-5,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,36.8,30.8,2.1,4.0,,10,,8,78469,3274,10824,0,641,2,2026-11-09T14:10:46,2026-11-09T14:11:26
parity,parity-5,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,138.0,130.3,2.0,5.7,,28,,24,271250,14536,15323,2,1953,1,2026-11-09T14:09:23,2026-11-09T14:11:44
parity,parity-5,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,A01,30.6,24.6,2.0,4.0,,11,,7,49858,2706,5770,0,499,1,2026-11-09T14:11:26,2026-11-09T14:12:00
parity,parity-5,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,61.4,55.4,1.8,4.2,,17,,14,140731,6204,15483,1,979,1,2026-11-09T14:10:58,2026-11-09T14:12:03
parity,parity-5,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,1,none,A00,98.2,92.8,2.0,3.4,,24,,19,199266,10186,14789,2,640,0,2026-11-09T14:10:31,2026-11-09T14:12:12
parity,parity-5,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,52.2,25.9,2.0,24.4,,8,,6,50620,2891,8535,0,499,1,2026-11-09T14:11:24,2026-11-09T14:12:19
parity,parity-5,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,43.6,37.7,2.3,3.5,,8,,6,76362,4318,12107,0,670,1,2026-11-09T14:12:03,2026-11-09T14:12:50
parity,parity-5,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,112.5,103.6,2.0,6.9,,21,,15,195438,11807,13057,0,1316,1,2026-11-09T14:11:02,2026-11-09T14:12:58
parity,parity-5,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,56.9,51.8,1.9,3.2,,8,,4,46898,5940,9626,0,496,1,2026-11-09T14:12:12,2026-11-09T14:13:12
parity,parity-5,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,A01,84.8,80.1,1.9,2.8,,15,,12,138855,9012,15035,1,0,1,2026-11-09T14:12:00,2026-11-09T14:13:28
parity,parity-5,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,136.3,129.8,2.0,4.4,,20,,15,188948,15414,14681,1,1365,1,2026-11-09T14:12:19,2026-11-09T14:14:38
parity,parity-5,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,A01,197.9,192.4,2.2,3.4,,35,,28,332741,22479,18211,4,6254,4,2026-11-09T14:11:20,2026-11-09T14:14:41
parity,parity-5,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,226.6,220.8,2.1,3.7,,22,,15,191008,22345,16743,3,1220,1,2026-11-09T14:11:23,2026-11-09T14:15:12
parity,parity-5,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,tool_budget,A02,222.4,216.5,2.2,3.7,,35,,28,320713,26417,15330,1,912,1,2026-11-09T14:11:44,2026-11-09T14:15:30
parity,parity-6,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,A01,28.0,23.1,2.0,2.8,,11,,9,84391,2638,10392,0,624,1,2026-11-09T15:30:37,2026-11-09T15:31:09
parity,parity-6,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,0,none,A01,30.1,22.6,2.0,5.5,,11,,9,63934,2559,7814,0,548,1,2026-11-09T15:30:37,2026-11-09T15:31:11
parity,parity-6,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,1,none,A00,44.4,39.4,1.9,3.1,,14,,11,112209,4531,14467,1,431,0,2026-11-09T15:30:37,2026-11-09T15:31:25
parity,parity-6,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,1,none,A00,18.3,13.0,2.0,3.4,,6,,4,30844,1370,6627,0,640,0,2026-11-09T15:31:25,2026-11-09T15:31:46
parity,parity-6,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,A01,63.5,56.0,2.1,5.4,,19,,14,154848,5908,15831,1,484,1,2026-11-09T15:31:11,2026-11-09T15:32:17
parity,parity-6,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,97.2,89.7,2.0,5.5,,23,,18,190579,9885,14392,1,674,1,2026-11-09T15:30:37,2026-11-09T15:32:18
parity,parity-6,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,35.1,28.1,2.1,4.9,,8,,5,49251,2925,7904,0,793,1,2026-11-09T15:31:46,2026-11-09T15:32:24
parity,parity-6,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,105.6,100.6,1.9,3.0,,20,,17,164272,11042,14948,1,599,1,2026-11-09T15:30:37,2026-11-09T15:32:26
parity,parity-6,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,84.1,78.6,1.8,3.8,,23,,20,167288,8394,15060,1,0,1,2026-11-09T15:31:09,2026-11-09T15:32:36
parity,parity-6,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,23.2,18.6,1.8,2.8,,8,,6,63452,2005,9359,0,1106,0,2026-11-09T15:32:17,2026-11-09T15:32:44
parity,parity-6,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,A01,139.7,134.5,2.0,3.2,,19,,15,169208,14964,17320,2,0,1,2026-11-09T15:30:37,2026-11-09T15:33:00
parity,parity-6,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,A01,147.9,142.5,2.0,3.5,,21,,17,198758,15809,16612,2,4194,1,2026-11-09T15:30:37,2026-11-09T15:33:09
parity,parity-6,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,153.1,145.4,2.0,5.7,,24,,19,224003,14797,16950,3,1188,1,2026-11-09T15:30:37,2026-11-09T15:33:14
parity,parity-6,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,A01,27.7,21.7,2.0,3.9,,7,,4,37511,2271,6592,0,499,1,2026-11-09T15:33:00,2026-11-09T15:33:31
parity,parity-6,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,79.4,73.6,1.9,4.0,,18,,15,145393,8067,16350,1,907,1,2026-11-09T15:32:18,2026-11-09T15:33:41
parity,parity-6,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,93.6,84.7,2.1,6.7,,19,,16,171426,8426,14811,1,482,1,2026-11-09T15:32:24,2026-11-09T15:34:01
parity,parity-6,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,75.1,40.9,1.9,32.3,,9,,5,58964,4473,8941,0,496,1,2026-11-09T15:32:44,2026-11-09T15:34:02
parity,parity-6,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,A01,61.9,55.9,2.2,3.8,,7,,5,53838,6424,11567,0,800,1,2026-11-09T15:33:09,2026-11-09T15:34:14
parity,parity-6,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,44.2,28.2,2.3,13.7,,6,,4,54012,3290,11122,0,517,1,2026-11-09T15:33:31,2026-11-09T15:34:19
parity,parity-6,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,43.9,38.8,2.0,3.1,,10,,6,55232,4493,8021,0,463,1,2026-11-09T15:33:41,2026-11-09T15:34:27
parity,parity-6,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,122.2,116.8,2.0,3.3,,27,,23,229307,13265,15612,2,688,4,2026-11-09T15:32:36,2026-11-09T15:34:41
parity,parity-6,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,40.9,34.4,2.0,4.4,,9,,6,62561,3967,10497,0,970,1,2026-11-09T15:34:01,2026-11-09T15:34:45
parity,parity-6,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,A01,113.7,109.0,1.8,2.9,,24,,20,210756,12910,14433,2,1594,1,2026-11-09T15:33:14,2026-11-09T15:35:11
parity,parity-6,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,A01,195.8,190.4,2.1,3.3,,34,,28,314840,23384,16246,3,2886,4,2026-11-09T15:32:26,2026-11-09T15:35:45
parity,parity-7,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,A01,27.7,22.4,2.3,3.1,,8,0,5,46981,2180,8100,0,624,1,2026-11-10T05:43:20,2026-11-10T05:43:51
parity,parity-7,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,48.7,43.0,2.2,3.5,,11,0,9,77054,4191,9751,0,599,1,2026-11-10T05:43:20,2026-11-10T05:44:12
parity,parity-7,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,50.8,42.1,2.3,6.3,,15,0,11,89740,4072,8288,0,424,0,2026-11-10T05:43:20,2026-11-10T05:44:14
parity,parity-7,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,1,none,A00,61.2,55.7,2.3,3.3,,22,0,19,179739,5497,15587,1,431,0,2026-11-10T05:43:20,2026-11-10T05:44:25
parity,parity-7,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,41.3,35.4,1.9,4.0,,14,0,12,94938,3513,9767,0,1230,1,2026-11-10T05:43:51,2026-11-10T05:44:36
parity,parity-7,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,40.2,31.5,2.3,6.4,,7,0,5,43665,2816,8715,0,873,1,2026-11-10T05:44:25,2026-11-10T05:45:09
parity,parity-7,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,1,none,A00,53.7,47.0,2.5,4.2,,13,0,8,89943,4235,9996,0,803,0,2026-11-10T05:44:14,2026-11-10T05:45:12
parity,parity-7,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,33.8,28.1,2.1,3.6,,8,0,6,64960,2488,10228,0,1106,0,2026-11-10T05:44:36,2026-11-10T05:45:14
parity,parity-7,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,tool_budget,A02,119.2,110.0,2.3,6.9,,31,0,28,268245,10622,14386,1,434,1,2026-11-10T05:43:20,2026-11-10T05:45:23
parity,parity-7,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,119.7,110.6,2.3,6.8,,27,0,23,244623,10057,15144,2,832,1,2026-11-10T05:43:20,2026-11-10T05:45:24
parity,parity-7,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,A01,122.8,116.3,2.3,4.3,,23,0,16,211824,11199,17197,1,2502,1,2026-11-10T05:43:20,2026-11-10T05:45:26
parity,parity-7,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,A01,141.6,134.9,2.2,4.5,,19,0,16,196500,13143,14599,1,3673,1,2026-11-10T05:43:20,2026-11-10T05:45:45
parity,parity-7,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,A01,20.1,12.8,2.4,4.9,,7,0,5,28509,1224,4827,0,499,1,2026-11-10T05:45:26,2026-11-10T05:45:51
parity,parity-7,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,32.2,25.7,2.4,4.1,,7,0,5,37189,2505,6798,0,850,1,2026-11-10T05:45:23,2026-11-10T05:45:59
parity,parity-7,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,A01,110.1,101.5,2.6,6.1,,32,0,28,291667,9709,14450,2,507,1,2026-11-10T05:44:12,2026-11-10T05:46:06
parity,parity-7,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,54.7,48.4,2.5,3.7,,9,0,7,71579,4778,12304,0,420,1,2026-11-10T05:45:12,2026-11-10T05:46:11
parity,parity-7,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,57.6,19.4,2.4,35.9,,5,0,3,21847,1900,5741,0,430,1,2026-11-10T05:45:24,2026-11-10T05:46:25
parity,parity-7,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,A01,67.9,61.0,2.7,4.2,,10,0,8,77190,6022,11359,0,0,1,2026-11-10T05:45:45,2026-11-10T05:46:57
parity,parity-7,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,56.6,50.0,2.5,4.0,,9,0,7,99636,4905,14411,0,803,1,2026-11-10T05:45:59,2026-11-10T05:46:59
parity,parity-7,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,1,none,A00,60.0,54.5,2.1,3.4,,11,0,7,84148,5387,11423,0,534,0,2026-11-10T05:46:06,2026-11-10T05:47:10
parity,parity-7,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,A01,123.2,57.5,2.5,63.1,,13,0,8,93853,5676,11480,0,428,-9,2026-11-10T05:45:14,2026-11-10T05:47:21
parity,parity-7,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,A01,128.4,123.4,1.9,3.1,,21,0,17,178361,12553,16076,2,0,1,2026-11-10T05:45:51,2026-11-10T05:48:03
parity,parity-7,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,tool_budget,A02,212.2,205.6,2.3,4.3,,34,0,28,304268,20887,15621,2,1219,1,2026-11-10T05:45:09,2026-11-10T05:48:44
parity,parity-7,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,169.6,162.2,2.2,5.1,,25,0,19,213449,17329,15482,1,962,1,2026-11-10T05:46:11,2026-11-10T05:49:04
cand1,screen-1,E4B,workstation,berth,v-b1,standard,attrs_1593,python-attrs/attrs,1,0,none,A01,53.8,47.8,2.3,3.6,,11,0,9,107570,5416,14002,0,770,1,2026-11-11T05:33:53,2026-11-11T05:34:51
cand1,screen-1,E4B,workstation,berth,v-p2,standard,attrs_1593,python-attrs/attrs,1,0,none,A01,55.5,49.5,2.3,3.7,,15,0,9,118432,5657,10435,0,480,1,2026-11-11T05:33:53,2026-11-11T05:34:52
cand1,screen-1,E4B,workstation,berth,base,standard,attrs_1593,python-attrs/attrs,1,0,none,A01,56.3,50.2,2.3,3.7,,18,0,13,151738,5664,14629,1,381,1,2026-11-11T05:33:53,2026-11-11T05:34:53
cand1,screen-1,E4B,workstation,berth,v-p4,standard,attrs_1593,python-attrs/attrs,1,0,none,A01,61.0,55.0,2.3,3.7,,16,0,13,141526,6214,14676,1,480,1,2026-11-11T05:33:53,2026-11-11T05:34:58
cand1,screen-1,E4B,workstation,berth,v-p1,standard,attrs_1593,python-attrs/attrs,1,1,none,A00,64.5,58.5,2.4,3.7,,17,0,14,132116,6695,14993,1,403,0,2026-11-11T05:33:53,2026-11-11T05:35:01
cand1,screen-1,E4B,workstation,berth,v-p3,standard,attrs_1593,python-attrs/attrs,1,0,none,A01,67.0,60.9,2.3,3.7,,12,0,9,96007,7024,11118,0,891,1,2026-11-11T05:33:53,2026-11-11T05:35:04
cand1,screen-1,E4B,workstation,berth,v-b1,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,71.6,65.6,2.3,3.7,,14,0,8,100220,7573,10331,0,480,1,2026-11-11T05:33:53,2026-11-11T05:35:08
cand1,screen-1,E4B,workstation,berth,base,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,79.3,73.3,2.3,3.6,,15,0,12,120818,8413,14908,1,386,1,2026-11-11T05:33:53,2026-11-11T05:35:16
cand1,screen-1,E4B,workstation,berth,v-p1,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,40.0,34.3,2.1,3.6,,8,0,6,64228,3945,11878,0,480,1,2026-11-11T05:34:58,2026-11-11T05:35:41
cand1,screen-1,E4B,workstation,berth,v-p2,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,49.7,43.9,2.1,3.6,,14,0,8,97147,5062,9157,0,480,1,2026-11-11T05:34:52,2026-11-11T05:35:45
cand1,screen-1,E4B,workstation,berth,v-p3,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,70.3,64.6,2.1,3.6,,16,0,13,126416,7431,14992,1,477,1,2026-11-11T05:34:53,2026-11-11T05:36:06
cand1,screen-1,E4B,workstation,berth,v-p4,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,82.7,78.1,1.8,2.8,,11,0,8,97334,8801,14628,1,4554,1,2026-11-11T05:35:01,2026-11-11T05:36:27
cand1,screen-1,E4B,workstation,berth,v-p1,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,89.2,84.7,1.8,2.8,,11,0,8,100876,9515,15909,1,2425,1,2026-11-11T05:35:08,2026-11-11T05:36:40
cand1,screen-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,100.1,95.6,1.8,2.8,,15,0,12,135071,10778,14874,1,2602,1,2026-11-11T05:35:04,2026-11-11T05:36:47
cand1,screen-1,E4B,workstation,berth,v-p4,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,117.2,110.8,2.1,4.4,,18,0,12,183780,12542,13736,0,791,1,2026-11-11T05:34:51,2026-11-11T05:36:51
cand1,screen-1,E4B,workstation,berth,v-b1,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,96.4,91.8,1.8,2.8,,15,0,12,138316,10178,15429,1,3366,2,2026-11-11T05:35:41,2026-11-11T05:37:20
cand1,screen-1,E4B,workstation,berth,base,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,124.1,119.6,1.7,2.8,,25,0,20,246875,13339,14492,2,2533,2,2026-11-11T05:35:16,2026-11-11T05:37:23
cand1,screen-1,E4B,workstation,berth,v-p4,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,107.1,102.5,1.7,2.8,,15,0,12,137653,11305,14811,1,2581,2,2026-11-11T05:36:06,2026-11-11T05:37:56
cand1,screen-1,E4B,workstation,berth,v-b1,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,86.5,81.9,1.8,2.8,,15,0,12,124494,9099,14687,1,2231,2,2026-11-11T05:36:27,2026-11-11T05:37:56
cand1,screen-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,83.6,79.1,1.8,2.8,,10,0,7,94618,8637,15103,1,2460,2,2026-11-11T05:36:51,2026-11-11T05:38:18
cand1,screen-1,E4B,workstation,berth,base,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,99.0,94.4,1.8,2.8,,19,0,16,163560,10351,14938,1,2393,1,2026-11-11T05:36:40,2026-11-11T05:38:22
cand1,screen-1,E4B,workstation,berth,v-p1,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,112.2,107.7,1.8,2.8,,21,0,18,197339,11735,15513,1,2161,1,2026-11-11T05:36:47,2026-11-11T05:38:42
cand1,screen-1,E4B,workstation,berth,v-p3,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,81.5,76.7,1.8,3.0,,10,0,7,93978,8390,14506,1,2313,1,2026-11-11T05:37:20,2026-11-11T05:38:45
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3777,pallets/click,1,0,none,A01,49.0,44.2,1.8,3.1,,8,0,6,82165,4774,13493,0,1310,1,2026-11-11T05:37:56,2026-11-11T05:38:49
cand1,screen-1,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,A01,59.0,54.2,1.8,3.0,,9,0,6,87393,5843,12686,0,3238,1,2026-11-11T05:38:18,2026-11-11T05:39:19
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3777,pallets/click,1,0,none,A01,105.9,101.1,1.8,3.0,,15,0,12,142005,10964,15697,1,0,1,2026-11-11T05:37:56,2026-11-11T05:39:45
cand1,screen-1,E4B,workstation,berth,v-p3,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,238.6,234.0,1.7,2.8,,34,0,28,338514,25115,15585,4,2333,1,2026-11-11T05:35:45,2026-11-11T05:39:47
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3777,pallets/click,2,0,none,A01,70.0,65.2,1.8,3.0,,13,0,8,116861,6869,11775,0,1256,1,2026-11-11T05:38:45,2026-11-11T05:39:58
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3777,pallets/click,2,0,none,A01,67.2,62.4,1.7,3.0,,11,0,8,112512,6598,15620,1,3255,1,2026-11-11T05:38:49,2026-11-11T05:39:59
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3777,pallets/click,1,0,none,A01,84.5,79.4,1.8,3.4,,11,0,8,102409,8532,14976,1,3776,1,2026-11-11T05:38:42,2026-11-11T05:40:09
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3777,pallets/click,2,0,none,A01,51.7,46.9,1.7,3.0,,9,0,7,80764,5129,12961,0,1463,1,2026-11-11T05:39:19,2026-11-11T05:40:14
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3777,pallets/click,1,0,none,A01,176.0,171.2,1.8,3.0,,30,0,26,282559,18692,17075,2,4013,1,2026-11-11T05:37:23,2026-11-11T05:40:22
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3777,pallets/click,2,0,none,A01,41.3,36.6,1.8,3.0,,7,0,5,63524,4045,12235,0,1322,1,2026-11-11T05:39:45,2026-11-11T05:40:30
cand1,screen-1,E4B,workstation,berth,base,standard,click_3777,pallets/click,2,0,none,A01,49.8,45.1,1.8,2.9,,7,0,5,66132,4962,13225,0,1656,2,2026-11-11T05:39:58,2026-11-11T05:40:50
cand1,screen-1,E4B,workstation,berth,v-b1,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,96.6,88.0,2.1,6.5,,35,0,28,332616,9344,15323,2,0,1,2026-11-11T05:39:59,2026-11-11T05:41:38
cand1,screen-1,E4B,workstation,berth,v-p3,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,81.2,72.5,2.0,6.7,,21,0,17,179018,7536,14705,2,322,1,2026-11-11T05:40:14,2026-11-11T05:41:38
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3777,pallets/click,1,0,none,A01,196.2,191.6,1.7,2.9,,25,0,21,248530,20687,15279,2,30686,2,2026-11-11T05:38:22,2026-11-11T05:41:42
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3777,pallets/click,2,0,none,A01,137.8,132.6,1.8,3.4,,20,0,15,190130,14406,14950,1,3630,1,2026-11-11T05:39:47,2026-11-11T05:42:07
cand1,screen-1,E4B,workstation,berth,v-p2,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,117.8,109.2,2.1,6.5,,28,0,24,262281,11675,15461,2,1026,1,2026-11-11T05:40:09,2026-11-11T05:42:10
cand1,screen-1,E4B,workstation,berth,v-p4,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,117.3,106.3,2.0,8.9,,18,0,15,162609,11443,15847,1,829,1,2026-11-11T05:40:22,2026-11-11T05:42:22
cand1,screen-1,E4B,workstation,berth,v-p1,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,137.8,132.5,2.0,3.3,,23,0,18,211738,13370,15484,2,736,1,2026-11-11T05:40:30,2026-11-11T05:42:50
cand1,screen-1,E4B,workstation,berth,v-p1,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,43.6,38.3,2.0,3.3,,12,0,10,107501,4106,11761,0,776,1,2026-11-11T05:42:10,2026-11-11T05:42:57
cand1,screen-1,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,no_submit,A06,132.8,130.8,2.0,,,27,0,21,263108,13949,15303,1,0,-1,2026-11-11T05:40:50,2026-11-11T05:43:06
cand1,screen-1,E4B,workstation,berth,v-p2,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,99.1,88.8,2.1,8.3,,22,0,18,194359,9462,15653,1,887,1,2026-11-11T05:41:38,2026-11-11T05:43:20
cand1,screen-1,E4B,workstation,berth,v-p4,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,103.3,94.7,2.0,6.6,,11,0,8,89836,10336,14530,1,936,1,2026-11-11T05:41:42,2026-11-11T05:43:28
cand1,screen-1,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,119.7,111.0,2.1,6.6,,22,0,16,191888,11916,16223,1,683,1,2026-11-11T05:41:38,2026-11-11T05:43:41
cand1,screen-1,E4B,workstation,berth,v-p3,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,106.0,100.6,2.1,3.3,,17,0,12,155423,10762,14783,1,1885,1,2026-11-11T05:42:07,2026-11-11T05:43:57
cand1,screen-1,E4B,workstation,berth,v-b1,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,92.7,84.0,2.0,6.7,,24,0,21,251627,8799,14347,1,458,1,2026-11-11T05:42:22,2026-11-11T05:43:58
cand1,screen-1,E4B,workstation,berth,v-p1,standard,structlog_739,hynek/structlog,1,0,none,A01,106.6,49.4,2.1,55.1,,14,0,11,113328,5180,15488,1,521,-9,2026-11-11T05:42:50,2026-11-11T05:44:40
cand1,screen-1,E4B,workstation,berth,v-p4,standard,structlog_739,hynek/structlog,1,0,none,A01,121.0,115.7,2.0,3.3,,32,0,28,288819,12482,18640,2,3672,4,2026-11-11T05:43:06,2026-11-11T05:45:10
cand1,screen-1,E4B,workstation,berth,v-p2,standard,structlog_739,hynek/structlog,1,0,none,A01,94.7,89.3,2.0,3.4,,23,0,18,193647,9811,17229,1,784,4,2026-11-11T05:43:41,2026-11-11T05:45:19
cand1,screen-1,E4B,workstation,berth,v-p3,standard,structlog_739,hynek/structlog,1,0,none,A01,142.7,79.0,2.0,61.7,,23,0,20,207568,8335,14824,1,1305,-9,2026-11-11T05:42:57,2026-11-11T05:45:22
cand1,screen-1,E4B,workstation,berth,v-p3,standard,structlog_739,hynek/structlog,2,0,none,A01,88.4,82.9,2.1,3.4,,15,0,11,116327,9235,15658,1,855,4,2026-11-11T05:43:57,2026-11-11T05:45:28
cand1,screen-1,E4B,workstation,berth,v-b1,standard,structlog_739,hynek/structlog,1,0,none,A01,150.6,145.2,2.0,3.3,,24,0,20,225195,16179,17036,2,1063,4,2026-11-11T05:43:20,2026-11-11T05:45:54
cand1,screen-1,E4B,workstation,berth,v-p2,standard,structlog_739,hynek/structlog,2,0,none,A01,115.5,110.1,2.0,3.4,,22,0,14,189315,12423,14372,1,449,4,2026-11-11T05:43:58,2026-11-11T05:45:57
cand1,screen-1,E4B,workstation,berth,v-p4,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,30.0,24.9,1.9,3.2,,6,0,4,34007,2807,7544,0,463,1,2026-11-11T05:45:28,2026-11-11T05:46:01
cand1,screen-1,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,A01,156.2,98.1,2.0,56.1,,32,0,28,277289,10610,15137,2,0,-9,2026-11-11T05:43:28,2026-11-11T05:46:07
cand1,screen-1,E4B,workstation,berth,v-p3,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,27.6,22.6,1.9,3.1,,6,0,4,32187,2504,7183,0,513,1,2026-11-11T05:45:54,2026-11-11T05:46:25
cand1,screen-1,E4B,workstation,berth,v-b1,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,34.1,29.1,2.0,3.1,,8,0,6,49812,3178,9276,0,642,1,2026-11-11T05:45:57,2026-11-11T05:46:34
cand1,screen-1,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,45.7,40.7,1.9,3.1,,6,0,4,38728,4530,9258,0,592,1,2026-11-11T05:46:01,2026-11-11T05:46:50
cand1,screen-1,E4B,workstation,berth,v-p2,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,41.6,36.5,1.9,3.2,,7,0,5,43560,4062,8905,0,624,1,2026-11-11T05:46:07,2026-11-11T05:46:52
cand1,screen-1,E4B,workstation,berth,v-p1,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,29.9,24.9,1.9,3.2,,7,0,5,37890,2778,7661,0,513,1,2026-11-11T05:46:25,2026-11-11T05:46:58
cand1,screen-1,E4B,workstation,berth,v-p4,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,A01,35.7,30.5,2.0,3.2,,7,0,5,42992,3443,8228,0,463,1,2026-11-11T05:46:50,2026-11-11T05:47:29
cand1,screen-1,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,A01,34.9,29.7,1.9,3.2,,6,0,4,35068,3355,8047,0,513,1,2026-11-11T05:46:52,2026-11-11T05:47:30
cand1,screen-1,E4B,workstation,berth,v-p2,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,A01,53.9,48.9,1.9,3.2,,13,0,11,109990,5592,12282,0,635,2,2026-11-11T05:46:34,2026-11-11T05:47:30
cand1,screen-1,E4B,workstation,berth,v-p3,standard,tomlkit_471,python-poetry/tomlkit,2,1,none,A00,39.2,34.2,1.9,3.1,,5,0,3,33028,3926,8698,0,703,0,2026-11-11T05:46:58,2026-11-11T05:47:40
cand1,screen-1,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,2,0,none,A01,147.7,89.1,2.1,56.5,,11,0,8,88045,10182,15167,1,1975,-9,2026-11-11T05:45:10,2026-11-11T05:47:41
cand1,screen-1,E4B,workstation,berth,v-b1,standard,structlog_739,hynek/structlog,2,0,none,A01,164.8,106.3,2.1,56.4,,17,0,13,143515,12069,15851,2,2501,-9,2026-11-11T05:45:19,2026-11-11T05:48:07
cand1,screen-1,E4B,workstation,berth,v-p3,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,38.6,31.1,1.8,5.7,,12,0,10,82276,3343,10289,0,684,0,2026-11-11T05:47:40,2026-11-11T05:48:22
cand1,screen-1,E4B,workstation,berth,v-p1,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,A01,51.6,46.4,2.0,3.2,,11,0,6,63016,5167,8145,0,605,1,2026-11-11T05:47:29,2026-11-11T05:48:23
cand1,screen-1,E4B,workstation,berth,v-b1,standard,tomlkit_471,python-poetry/tomlkit,2,1,none,A00,56.3,51.1,2.0,3.2,,13,0,6,82771,5679,9160,0,659,0,2026-11-11T05:47:30,2026-11-11T05:48:29
cand1,screen-1,E4B,workstation,berth,base,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,62.5,54.9,1.9,5.7,,17,0,13,131189,6087,12599,0,684,0,2026-11-11T05:47:30,2026-11-11T05:48:36
cand1,screen-1,E4B,workstation,berth,v-p2,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,58.2,50.6,1.8,5.7,,18,0,12,153237,5507,11514,0,705,0,2026-11-11T05:47:41,2026-11-11T05:48:42
cand1,screen-1,E4B,workstation,berth,v-p1,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,40.0,32.5,1.8,5.7,,12,0,10,83650,3508,10178,0,796,0,2026-11-11T05:48:22,2026-11-11T05:49:05
cand1,screen-1,E4B,workstation,berth,v-p3,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,39.7,32.2,1.8,5.7,,13,0,11,88124,3437,10336,0,684,0,2026-11-11T05:48:29,2026-11-11T05:49:12
cand1,screen-1,E4B,workstation,berth,v-p4,standard,structlog_739,hynek/structlog,2,0,none,A01,229.0,171.3,2.1,55.6,,23,0,18,210903,19518,16816,3,820,-9,2026-11-11T05:45:22,2026-11-11T05:49:14
cand1,screen-1,E4B,workstation,berth,base,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,52.1,44.6,1.8,5.7,,16,0,13,128645,4618,15465,1,656,0,2026-11-11T05:48:42,2026-11-11T05:49:37
cand1,screen-1,E4B,workstation,berth,v-b1,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,90.3,82.8,1.8,5.7,,22,0,16,169376,8903,15058,1,709,0,2026-11-11T05:48:07,2026-11-11T05:49:40
cand1,screen-1,E4B,workstation,berth,v-p2,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,63.7,56.2,1.8,5.7,,17,0,14,140393,5973,15471,1,717,0,2026-11-11T05:48:36,2026-11-11T05:49:43
cand1,screen-1,E4B,workstation,berth,v-p1,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,34.8,27.3,1.8,5.7,,11,0,9,73572,2852,9395,0,710,0,2026-11-11T05:49:14,2026-11-11T05:49:52
cand1,screen-1,E4B,workstation,berth,v-p2,standard,starlette_3720,Kludex/starlette,1,1,none,A00,20.4,14.8,2.2,3.4,,8,0,6,43925,1548,6698,0,640,0,2026-11-11T05:49:37,2026-11-11T05:50:01
cand1,screen-1,E4B,workstation,berth,v-p3,standard,starlette_3720,Kludex/starlette,1,1,none,A00,24.4,18.9,2.0,3.4,,8,0,6,48370,2089,9074,0,640,0,2026-11-11T05:49:40,2026-11-11T05:50:07
cand1,screen-1,E4B,workstation,berth,v-b1,standard,starlette_3720,Kludex/starlette,1,1,none,A00,29.0,23.5,2.0,3.4,,8,0,4,42678,2666,6873,0,640,0,2026-11-11T05:49:43,2026-11-11T05:50:15
cand1,screen-1,E4B,workstation,berth,v-p4,standard,more-itertools_1276,more-itertools/more-itertools,1,0,none,A01,109.7,104.8,1.8,3.1,,27,0,23,247172,11403,14540,2,1847,2,2026-11-11T05:48:23,2026-11-11T05:50:16
cand1,screen-1,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,1,none,A00,23.9,18.2,2.0,3.6,,5,0,3,24850,2084,7147,0,640,0,2026-11-11T05:49:52,2026-11-11T05:50:19
cand1,screen-1,E4B,workstation,berth,v-b1,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,74.3,66.6,1.8,5.9,,18,0,13,127885,7274,14900,1,717,0,2026-11-11T05:49:05,2026-11-11T05:50:22
cand1,screen-1,E4B,workstation,berth,v-p4,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,68.7,61.1,1.8,5.9,,20,0,17,161508,6677,15411,1,684,0,2026-11-11T05:49:12,2026-11-11T05:50:24
cand1,screen-1,E4B,workstation,berth,v-p4,standard,starlette_3720,Kludex/starlette,1,1,none,A00,21.8,16.4,2.0,3.3,,11,0,9,70645,2086,7981,0,987,0,2026-11-11T05:50:07,2026-11-11T05:50:32
cand1,screen-1,E4B,workstation,berth,v-b1,standard,starlette_3720,Kludex/starlette,2,1,none,A00,16.2,10.7,2.0,3.4,,5,0,3,24269,1259,6261,0,640,0,2026-11-11T05:50:24,2026-11-11T05:50:43
cand1,screen-1,E4B,workstation,berth,v-p3,standard,starlette_3720,Kludex/starlette,2,1,none,A00,18.8,13.3,2.1,3.4,,6,0,4,30548,1564,6600,0,640,0,2026-11-11T05:50:22,2026-11-11T05:50:44
cand1,screen-1,E4B,workstation,berth,v-p1,standard,starlette_3720,Kludex/starlette,2,1,none,A00,22.7,17.1,2.1,3.5,,5,0,3,25427,2046,7136,0,640,0,2026-11-11T05:50:19,2026-11-11T05:50:45
cand1,screen-1,E4B,workstation,berth,v-p1,standard,structlog_739,hynek/structlog,2,0,session_timeout,A05,369.7,300.0,2.1,67.6,,32,1,26,304805,33070,18438,5,3972,-9,2026-11-11T05:44:40,2026-11-11T05:50:53
cand1,screen-1,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,2,0,none,A01,23.8,18.3,2.0,3.4,,5,0,3,24944,2140,7203,0,600,2,2026-11-11T05:50:32,2026-11-11T05:50:59
cand1,screen-1,E4B,workstation,berth,v-p4,standard,starlette_3720,Kludex/starlette,2,1,none,A00,50.5,45.0,2.1,3.4,,13,0,10,100353,5331,11409,0,775,0,2026-11-11T05:50:16,2026-11-11T05:51:10
cand1,screen-1,E4B,workstation,berth,v-p3,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,32.4,27.7,1.8,2.9,,9,0,5,74599,2937,10214,0,1106,0,2026-11-11T05:50:44,2026-11-11T05:51:20
cand1,screen-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,36.5,31.8,1.9,2.8,,11,0,7,97816,3372,10845,0,1106,0,2026-11-11T05:50:43,2026-11-11T05:51:23
cand1,screen-1,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,26.2,21.6,1.8,2.8,,7,0,5,54100,2269,9475,0,1106,0,2026-11-11T05:50:59,2026-11-11T05:51:28
cand1,screen-1,E4B,workstation,berth,v-b1,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,41.9,37.2,1.8,2.8,,11,0,6,79026,4001,8452,0,1106,0,2026-11-11T05:50:45,2026-11-11T05:51:30
cand1,screen-1,E4B,workstation,berth,v-p1,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,25.7,21.2,1.8,2.8,,10,0,8,81762,2253,11258,0,1106,0,2026-11-11T05:51:10,2026-11-11T05:51:38
cand1,screen-1,E4B,workstation,berth,v-b1,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,20.0,15.4,1.8,2.8,,7,0,5,52571,1680,8848,0,1106,0,2026-11-11T05:51:23,2026-11-11T05:51:46
cand1,screen-1,E4B,workstation,berth,v-p1,standard,starlette_3720,Kludex/starlette,1,1,none,A00,107.2,101.7,2.1,3.4,,28,0,20,233813,11623,14414,1,639,0,2026-11-11T05:50:01,2026-11-11T05:51:51
cand1,screen-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,29.3,24.6,1.8,2.9,,9,0,7,82246,2586,13993,0,1106,0,2026-11-11T05:51:20,2026-11-11T05:51:52
cand1,screen-1,E4B,workstation,berth,v-p2,standard,starlette_3720,Kludex/starlette,2,0,none,A01,97.6,91.9,2.2,3.5,,22,0,17,199987,10525,12543,0,639,2,2026-11-11T05:50:15,2026-11-11T05:51:55
cand1,screen-1,E4B,workstation,berth,v-p1,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,27.0,22.4,1.8,2.8,,9,0,7,79666,2278,12810,0,1106,0,2026-11-11T05:51:28,2026-11-11T05:51:58
cand1,screen-1,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,28.4,23.8,1.8,2.8,,10,0,8,79661,2610,10070,0,1106,0,2026-11-11T05:51:30,2026-11-11T05:52:02
cand1,screen-1,E4B,workstation,berth,v-p3,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,22.7,18.1,1.8,2.8,,8,0,6,64815,1954,10017,0,1106,0,2026-11-11T05:51:38,2026-11-11T05:52:04
cand1,screen-1,E4B,workstation,berth,v-p4,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,75.7,71.1,1.8,2.8,,22,0,18,185559,7819,14361,1,1130,0,2026-11-11T05:50:53,2026-11-11T05:52:11
cand1,screen-1,E4B,workstation,berth,base,standard,cattrs_683,python-attrs/cattrs,1,0,none,A01,24.9,17.9,2.1,4.8,,7,0,5,46473,2039,9019,0,708,1,2026-11-11T05:51:51,2026-11-11T05:52:19
cand1,screen-1,E4B,workstation,berth,v-p4,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,32.4,25.5,2.1,4.8,,9,0,7,70194,2895,10309,0,1132,0,2026-11-11T05:51:55,2026-11-11T05:52:31
cand1,screen-1,E4B,workstation,berth,v-p3,standard,cattrs_683,python-attrs/cattrs,1,0,none,A01,27.0,20.0,2.1,4.9,,7,0,5,38022,2234,6842,0,708,1,2026-11-11T05:52:02,2026-11-11T05:52:32
cand1,screen-1,E4B,workstation,berth,v-b1,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,40.7,33.7,2.1,4.9,,10,0,8,89388,3839,12419,0,1132,0,2026-11-11T05:51:52,2026-11-11T05:52:36
cand1,screen-1,E4B,workstation,berth,v-p1,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,35.1,28.3,2.0,4.8,,11,0,9,90319,3206,11192,0,1132,0,2026-11-11T05:52:04,2026-11-11T05:52:42
cand1,screen-1,E4B,workstation,berth,base,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,41.0,34.3,2.1,4.6,,10,0,8,84082,3900,11370,0,1105,0,2026-11-11T05:52:11,2026-11-11T05:52:55
cand1,screen-1,E4B,workstation,berth,v-p4,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,42.9,36.2,2.1,4.6,,8,0,6,58970,4182,10932,0,1132,0,2026-11-11T05:52:19,2026-11-11T05:53:05
cand1,screen-1,E4B,workstation,berth,v-p1,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,39.2,32.4,2.1,4.6,,11,0,9,87320,3552,10542,0,1130,0,2026-11-11T05:52:32,2026-11-11T05:53:14
cand1,screen-1,E4B,workstation,berth,v-b1,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,45.5,38.5,2.2,4.8,,11,0,7,86869,4184,11034,0,1132,0,2026-11-11T05:52:31,2026-11-11T05:53:19
cand1,screen-1,E4B,workstation,berth,v-p2,standard,cattrs_683,python-attrs/cattrs,2,0,none,A01,43.5,36.6,2.1,4.8,,9,0,7,74949,3982,11341,0,1139,1,2026-11-11T05:52:36,2026-11-11T05:53:22
cand1,screen-1,E4B,workstation,berth,v-p3,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,54.6,47.9,2.0,4.7,,12,0,8,95284,5197,11272,0,1130,0,2026-11-11T05:52:42,2026-11-11T05:53:40
cand1,screen-1,E4B,workstation,berth,v-p4,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,112.7,108.0,1.8,2.8,,25,0,14,244081,12252,14530,1,1106,0,2026-11-11T05:51:46,2026-11-11T05:53:42
cand1,screen-1,E4B,workstation,berth,v-p2,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,112.1,105.2,2.1,4.7,,18,0,14,161886,11428,15020,2,1399,0,2026-11-11T05:51:58,2026-11-11T05:53:53
cand1,screen-1,E4B,workstation,berth,v-b1,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,36.7,31.1,1.8,3.8,,15,0,13,116769,3344,12928,0,996,1,2026-11-11T05:53:14,2026-11-11T05:53:54
cand1,screen-1,E4B,workstation,berth,v-p2,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,71.3,65.8,1.8,3.7,,16,0,14,130825,7346,13241,0,0,1,2026-11-11T05:52:55,2026-11-11T05:54:09
cand1,screen-1,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,54.6,49.2,1.7,3.7,,15,0,13,115415,5610,11781,0,1230,1,2026-11-11T05:53:22,2026-11-11T05:54:20
cand1,screen-1,E4B,workstation,berth,v-p3,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,58.2,52.8,1.8,3.6,,23,0,21,198010,5860,12985,0,1230,1,2026-11-11T05:53:19,2026-11-11T05:54:21
cand1,screen-1,E4B,workstation,berth,v-p3,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,53.8,48.4,1.8,3.6,,22,0,19,160934,5295,14556,1,1230,1,2026-11-11T05:53:54,2026-11-11T05:54:50
cand1,screen-1,E4B,workstation,berth,v-p4,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,106.6,101.1,1.8,3.7,,25,0,22,191699,11338,14891,1,552,1,2026-11-11T05:53:05,2026-11-11T05:54:54
cand1,screen-1,E4B,workstation,berth,v-p4,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,66.8,61.3,1.8,3.7,,19,0,17,169301,6865,13479,0,996,1,2026-11-11T05:53:53,2026-11-11T05:55:03
cand1,screen-1,E4B,workstation,berth,v-p2,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,79.7,74.2,1.8,3.7,,20,0,16,176945,8257,13823,0,1057,1,2026-11-11T05:53:42,2026-11-11T05:55:04
cand1,screen-1,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,72.4,67.0,1.8,3.7,,13,0,11,104518,7570,13011,0,0,1,2026-11-11T05:54:09,2026-11-11T05:55:25
cand1,screen-1,E4B,workstation,berth,v-p1,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,106.2,100.6,1.8,3.8,,33,0,28,273339,11366,14753,2,561,1,2026-11-11T05:53:40,2026-11-11T05:55:29
cand1,screen-1,E4B,workstation,berth,v-b1,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,68.3,62.8,1.8,3.7,,23,0,20,178345,6919,14839,1,1230,1,2026-11-11T05:54:20,2026-11-11T05:55:31
cand1,screen-1,E4B,workstation,berth,v-p1,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,88.8,83.4,1.8,3.6,,23,0,20,171495,9328,14448,1,1230,1,2026-11-11T05:54:21,2026-11-11T05:55:52
cand1,screen-1,E4B,workstation,berth,v-p3,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,59.6,52.2,1.8,5.5,,23,0,21,199716,5904,13512,0,970,1,2026-11-11T05:55:04,2026-11-11T05:56:07
cand1,screen-1,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,83.3,76.0,1.8,5.5,,28,0,25,230191,8579,14604,1,0,1,2026-11-11T05:54:50,2026-11-11T05:56:17
cand1,screen-1,E4B,workstation,berth,v-p2,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,93.2,85.9,1.8,5.5,,31,0,25,303165,9658,13082,0,898,1,2026-11-11T05:54:54,2026-11-11T05:56:30
cand1,screen-1,E4B,workstation,berth,v-b1,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,74.0,66.5,1.8,5.7,,24,0,21,194549,7358,14487,1,879,1,2026-11-11T05:55:29,2026-11-11T05:56:46
cand1,screen-1,E4B,workstation,berth,v-p4,standard,more-itertools_1253,more-itertools/more-itertools,1,1,none,A00,113.9,106.7,1.8,5.5,,29,0,26,244658,12033,14438,1,915,0,2026-11-11T05:55:03,2026-11-11T05:57:00
cand1,screen-1,E4B,workstation,berth,v-p1,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,97.3,89.8,1.8,5.6,,31,0,28,258198,10039,14500,1,0,1,2026-11-11T05:55:25,2026-11-11T05:57:05
cand1,screen-1,E4B,workstation,berth,v-p4,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,62.2,54.8,1.8,5.7,,23,0,20,210184,6050,14413,1,696,1,2026-11-11T05:56:07,2026-11-11T05:57:12
cand1,screen-1,E4B,workstation,berth,v-p2,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,105.7,100.9,1.8,3.0,,23,0,16,201498,11305,12603,0,1552,2,2026-11-11T05:55:31,2026-11-11T05:57:20
cand1,screen-1,E4B,workstation,berth,v-p3,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,90.1,82.6,1.8,5.7,,28,0,24,263598,9170,13684,0,1763,1,2026-11-11T05:55:52,2026-11-11T05:57:25
cand1,screen-1,E4B,workstation,berth,v-p1,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,66.2,58.7,1.8,5.7,,22,0,19,171515,6487,11955,0,0,1,2026-11-11T05:56:17,2026-11-11T05:57:26
cand1,screen-1,E4B,workstation,berth,v-p2,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,29.2,24.3,1.8,3.0,,11,0,7,55604,2594,6650,0,584,1,2026-11-11T05:57:00,2026-11-11T05:57:32
cand1,screen-1,E4B,workstation,berth,v-p1,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,25.7,21.0,1.8,2.9,,11,0,9,97976,2215,14051,0,584,1,2026-11-11T05:57:05,2026-11-11T05:57:34
cand1,screen-1,E4B,workstation,berth,v-b1,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,27.4,22.8,1.8,2.9,,11,0,9,72720,2530,9394,0,584,1,2026-11-11T05:57:12,2026-11-11T05:57:42
cand1,screen-1,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,72.6,65.3,1.8,5.6,,20,0,15,182664,7353,13447,0,1127,1,2026-11-11T05:56:30,2026-11-11T05:57:46
cand1,screen-1,E4B,workstation,berth,v-p4,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,25.4,20.7,1.8,2.9,,11,0,9,64301,2358,8064,0,584,1,2026-11-11T05:57:20,2026-11-11T05:57:48
cand1,screen-1,E4B,workstation,berth,base,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,22.1,17.4,1.8,2.9,,9,0,7,49097,2014,7348,0,584,1,2026-11-11T05:57:26,2026-11-11T05:57:51
cand1,screen-1,E4B,workstation,berth,v-p3,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,27.1,22.4,1.8,2.9,,10,0,8,54018,2606,7555,0,584,1,2026-11-11T05:57:25,2026-11-11T05:57:56
cand1,screen-1,E4B,workstation,berth,v-b1,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,36.7,32.1,1.8,2.9,,12,0,8,75010,3585,8357,0,584,1,2026-11-11T05:57:32,2026-11-11T05:58:12
cand1,screen-1,E4B,workstation,berth,v-p1,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,24.4,19.6,1.8,2.9,,7,0,5,38364,2093,7838,0,584,1,2026-11-11T05:57:46,2026-11-11T05:58:13
cand1,screen-1,E4B,workstation,berth,v-b1,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,86.3,78.9,1.8,5.7,,22,0,19,195391,8864,14700,1,439,1,2026-11-11T05:56:46,2026-11-11T05:58:16
cand1,screen-1,E4B,workstation,berth,v-p2,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,39.0,34.2,1.8,3.0,,13,0,9,74626,3829,7669,0,584,1,2026-11-11T05:57:34,2026-11-11T05:58:16
cand1,screen-1,E4B,workstation,berth,v-p4,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,30.5,25.7,1.8,3.0,,17,0,14,118451,2759,9241,0,584,1,2026-11-11T05:57:42,2026-11-11T05:58:16
cand1,screen-1,E4B,workstation,berth,v-p3,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,44.1,39.4,1.8,2.9,,11,0,9,71620,4356,11557,0,584,1,2026-11-11T05:57:51,2026-11-11T05:58:38
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_2972,pallets/click,1,1,none,A00,40.6,35.9,1.8,3.0,,14,0,12,126904,4001,11509,0,443,0,2026-11-11T05:57:56,2026-11-11T05:58:39
cand1,screen-1,E4B,workstation,berth,base,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,49.2,44.5,1.8,2.9,,17,0,12,119631,4931,15433,1,584,1,2026-11-11T05:57:48,2026-11-11T05:58:41
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_2972,pallets/click,1,0,none,A01,45.2,40.4,1.9,2.9,,9,0,7,66086,4411,11368,0,461,1,2026-11-11T05:58:13,2026-11-11T05:59:02
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_2972,pallets/click,2,1,none,A00,24.7,20.0,1.8,3.0,,9,0,7,60558,2096,9209,0,443,0,2026-11-11T05:58:39,2026-11-11T05:59:07
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_2972,pallets/click,1,1,none,A00,75.3,70.5,1.8,2.9,,22,0,18,181364,7636,15632,1,431,0,2026-11-11T05:58:16,2026-11-11T05:59:34
cand1,screen-1,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,0,none,A01,78.2,73.4,1.8,3.0,,18,0,15,146672,7962,15731,1,445,1,2026-11-11T05:58:16,2026-11-11T05:59:37
cand1,screen-1,E4B,workstation,berth,base,standard,click_2972,pallets/click,2,1,none,A00,63.6,58.9,1.8,2.9,,22,0,17,194127,6245,15822,1,443,0,2026-11-11T05:58:41,2026-11-11T05:59:47
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_2972,pallets/click,1,0,none,A01,114.0,109.3,1.8,2.9,,26,0,21,209729,11976,14690,2,0,1,2026-11-11T05:58:16,2026-11-11T06:00:13
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_2972,pallets/click,2,0,none,A01,94.0,89.3,1.8,2.9,,21,0,18,201552,9735,15523,1,0,1,2026-11-11T05:58:38,2026-11-11T06:00:15
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_2972,pallets/click,2,1,none,A00,48.7,43.9,1.8,3.0,,16,0,13,125044,4908,14435,1,443,0,2026-11-11T05:59:34,2026-11-11T06:00:26
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_2972,pallets/click,1,1,none,A00,130.5,125.7,1.9,3.0,,31,0,25,253905,13808,14586,1,431,0,2026-11-11T05:58:12,2026-11-11T06:00:26
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_2972,pallets/click,2,0,none,A01,83.2,78.4,1.8,3.0,,20,0,17,171580,8638,15656,1,732,1,2026-11-11T05:59:02,2026-11-11T06:00:28
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_2972,pallets/click,2,0,none,A01,124.8,120.1,1.8,2.9,,33,0,28,279965,13537,15319,2,0,1,2026-11-11T05:59:07,2026-11-11T06:01:15
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,86.5,80.1,2.0,4.4,,18,0,11,144872,9216,10486,0,874,1,2026-11-11T05:59:47,2026-11-11T06:01:17
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,74.0,67.7,2.0,4.3,,14,0,9,108085,7734,12101,0,815,1,2026-11-11T06:00:15,2026-11-11T06:01:32
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,72.6,66.0,2.0,4.6,,10,0,6,79060,7432,13369,0,915,1,2026-11-11T06:00:26,2026-11-11T06:01:41
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,116.5,109.9,2.0,4.7,,12,0,7,98867,12404,13887,0,1126,1,2026-11-11T06:00:13,2026-11-11T06:02:13
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,56.5,50.2,2.0,4.4,,8,0,6,58895,5471,12229,0,918,1,2026-11-11T06:01:15,2026-11-11T06:02:14
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,160.1,153.4,2.0,4.6,,22,0,18,185257,17429,15280,2,1283,1,2026-11-11T05:59:37,2026-11-11T06:02:20
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,117.5,111.8,2.0,3.7,,21,0,18,174957,12590,14595,1,1212,2,2026-11-11T06:00:26,2026-11-11T06:02:26
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,60.1,53.6,2.0,4.5,,7,0,5,50340,6158,13541,0,829,1,2026-11-11T06:01:41,2026-11-11T06:02:45
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,134.4,117.2,2.0,15.2,,18,0,15,146774,11911,14481,1,1091,1,2026-11-11T06:00:28,2026-11-11T06:02:46
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,88.4,81.6,2.0,4.8,,12,0,8,104991,9169,13715,0,814,1,2026-11-11T06:01:17,2026-11-11T06:02:48
cand1,screen-1,E4B,workstation,berth,v-p1,standard,humanize_334,python-humanize/humanize,1,0,none,A01,36.2,29.9,2.2,4.1,,12,0,7,75207,3519,7629,0,499,1,2026-11-11T06:02:14,2026-11-11T06:02:53
cand1,screen-1,E4B,workstation,berth,v-p4,standard,humanize_334,python-humanize/humanize,1,0,none,A01,30.0,23.8,2.1,4.1,,13,0,11,70433,2803,7288,0,499,1,2026-11-11T06:02:20,2026-11-11T06:02:53
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,78.4,52.0,2.0,24.5,,13,0,8,99498,5856,10737,0,1372,1,2026-11-11T06:01:32,2026-11-11T06:02:54
cand1,screen-1,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,A01,36.3,30.3,2.1,3.9,,13,0,9,63108,3620,6462,0,499,1,2026-11-11T06:02:26,2026-11-11T06:03:06
cand1,screen-1,E4B,workstation,berth,v-p2,standard,humanize_334,python-humanize/humanize,1,0,none,A01,22.1,15.9,2.2,4.0,,9,0,7,39724,1877,5766,0,499,1,2026-11-11T06:02:45,2026-11-11T06:03:10
cand1,screen-1,E4B,workstation,berth,v-p2,standard,humanize_334,python-humanize/humanize,2,0,none,A01,18.3,12.2,2.1,4.0,,8,0,6,43910,1325,6599,0,499,1,2026-11-11T06:02:53,2026-11-11T06:03:15
cand1,screen-1,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,2,0,none,A01,22.0,16.0,2.1,4.0,,9,0,7,42918,1864,6128,0,499,1,2026-11-11T06:02:54,2026-11-11T06:03:19
cand1,screen-1,E4B,workstation,berth,v-b1,standard,humanize_334,python-humanize/humanize,1,0,none,A01,33.8,27.6,2.2,4.0,,9,0,7,61551,3235,9184,0,516,1,2026-11-11T06:02:46,2026-11-11T06:03:22
cand1,screen-1,E4B,workstation,berth,v-p4,standard,humanize_334,python-humanize/humanize,2,0,none,A01,30.2,24.1,2.1,4.1,,11,0,9,58403,2857,7048,0,530,1,2026-11-11T06:02:53,2026-11-11T06:03:27
cand1,screen-1,E4B,workstation,berth,v-p3,standard,humanize_334,python-humanize/humanize,1,0,none,A01,36.7,30.5,2.2,4.1,,11,0,7,75581,3648,9333,0,499,1,2026-11-11T06:02:48,2026-11-11T06:03:28
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,74.9,68.2,2.1,4.5,,14,0,11,101025,8120,11390,0,815,1,2026-11-11T06:02:13,2026-11-11T06:03:30
cand1,screen-1,E4B,workstation,berth,v-p1,standard,humanize_334,python-humanize/humanize,2,0,none,A01,18.5,12.4,2.1,4.1,,8,0,6,35616,1417,5518,0,499,1,2026-11-11T06:03:10,2026-11-11T06:03:31
cand1,screen-1,E4B,workstation,berth,v-b1,standard,humanize_334,python-humanize/humanize,2,0,none,A01,33.4,27.4,2.1,3.9,,13,0,9,65577,3173,6555,0,499,1,2026-11-11T06:03:06,2026-11-11T06:03:42
cand1,screen-1,E4B,workstation,berth,v-p3,standard,humanize_334,python-humanize/humanize,2,0,none,A01,26.6,20.6,2.1,3.9,,9,0,7,49754,2385,7280,0,499,1,2026-11-11T06:03:15,2026-11-11T06:03:45
cand1,screen-1,E4B,workstation,berth,v-p1,standard,tenacity_640,jd/tenacity,1,0,none,A01,59.6,52.2,2.1,5.4,,17,0,14,157976,4901,15212,1,647,1,2026-11-11T06:03:31,2026-11-11T06:04:34
cand1,screen-1,E4B,workstation,berth,v-b1,standard,tenacity_640,jd/tenacity,1,0,none,A01,96.5,89.0,2.2,5.3,,31,0,27,271010,9165,15299,2,486,1,2026-11-11T06:03:22,2026-11-11T06:05:02
cand1,screen-1,E4B,workstation,berth,v-b1,standard,tenacity_640,jd/tenacity,2,0,none,A01,77.2,69.8,2.0,5.4,,24,0,20,242444,7162,14581,1,0,1,2026-11-11T06:03:45,2026-11-11T06:05:05
cand1,screen-1,E4B,workstation,berth,v-p4,standard,tenacity_640,jd/tenacity,1,0,none,A01,96.2,88.6,2.2,5.4,,24,0,19,233066,9083,15288,2,613,1,2026-11-11T06:03:27,2026-11-11T06:05:06
cand1,screen-1,E4B,workstation,berth,v-p2,standard,tenacity_640,jd/tenacity,1,0,none,A01,98.8,91.1,2.1,5.5,,33,0,28,303899,9346,15127,2,0,1,2026-11-11T06:03:28,2026-11-11T06:05:10
cand1,screen-1,E4B,workstation,berth,v-p3,standard,tenacity_640,jd/tenacity,1,0,none,A01,98.9,91.4,2.1,5.5,,34,0,28,315544,9370,15602,2,0,1,2026-11-11T06:03:30,2026-11-11T06:05:13
cand1,screen-1,E4B,workstation,berth,v-p1,standard,tenacity_640,jd/tenacity,2,0,none,A01,93.4,85.9,2.1,5.4,,31,0,26,291348,8905,15573,2,548,1,2026-11-11T06:03:42,2026-11-11T06:05:19
cand1,screen-1,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,A01,121.1,113.6,2.2,5.4,,28,0,22,276805,12009,17258,2,0,1,2026-11-11T06:03:19,2026-11-11T06:05:23
cand1,screen-1,E4B,workstation,berth,v-p4,standard,tenacity_640,jd/tenacity,2,0,none,A01,73.7,66.2,2.1,5.4,,22,0,17,195238,7243,15107,1,513,1,2026-11-11T06:04:34,2026-11-11T06:05:51
cand1,screen-1,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,2,0,none,A01,74.3,66.7,2.2,5.4,,28,0,24,237838,7593,14606,1,0,1,2026-11-11T06:05:02,2026-11-11T06:06:19
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,60.7,34.0,1.9,24.8,,9,0,7,71001,3810,10435,0,483,1,2026-11-11T06:05:19,2026-11-11T06:06:23
cand1,screen-1,E4B,workstation,berth,v-p3,standard,tenacity_640,jd/tenacity,2,0,none,A01,75.7,67.9,2.1,5.7,,24,0,21,221407,7816,14874,1,503,1,2026-11-11T06:05:06,2026-11-11T06:06:25
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,64.9,29.6,1.9,33.4,,9,0,5,49247,3291,6721,0,455,1,2026-11-11T06:05:23,2026-11-11T06:06:31
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,87.9,60.2,2.0,25.7,,13,0,8,104748,7013,10811,0,489,1,2026-11-11T06:05:13,2026-11-11T06:06:44
cand1,screen-1,E4B,workstation,berth,v-p2,standard,tenacity_640,jd/tenacity,2,0,none,A01,99.5,91.9,2.1,5.5,,27,0,23,246275,10324,15031,2,637,1,2026-11-11T06:05:05,2026-11-11T06:06:48
cand1,screen-1,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,57.6,21.7,1.9,33.9,,8,0,4,35397,2571,5393,0,455,1,2026-11-11T06:05:51,2026-11-11T06:06:52
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,115.1,88.3,2.2,24.6,,17,0,14,146442,10505,14607,1,631,1,2026-11-11T06:05:10,2026-11-11T06:07:08
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,68.9,41.6,2.0,25.3,,12,0,9,86837,5126,9606,0,613,1,2026-11-11T06:06:23,2026-11-11T06:07:35
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,70.0,41.5,2.0,26.4,,9,0,5,49233,5164,7245,0,615,1,2026-11-11T06:06:25,2026-11-11T06:07:38
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,65.8,28.9,2.0,35.0,,9,0,5,61189,3568,8673,0,455,1,2026-11-11T06:06:31,2026-11-11T06:07:40
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,81.2,44.8,2.1,34.3,,16,0,11,121304,5407,9783,0,430,1,2026-11-11T06:06:19,2026-11-11T06:07:44
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,58.5,22.7,2.0,33.8,,9,0,7,54273,2745,7758,0,455,1,2026-11-11T06:06:44,2026-11-11T06:07:45
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,66.2,38.8,2.0,25.5,,7,0,5,50533,4875,11077,0,609,1,2026-11-11T06:06:48,2026-11-11T06:07:57
cand1,screen-1,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,72.9,37.6,2.0,33.3,,13,0,9,87491,4722,8499,0,430,1,2026-11-11T06:06:52,2026-11-11T06:08:07
cand1,screen-1,E4B,workstation,berth,v-p4,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,65.4,59.5,1.9,3.9,,20,0,14,127309,7149,14512,1,798,1,2026-11-11T06:07:08,2026-11-11T06:08:17
cand1,screen-1,E4B,workstation,berth,v-p3,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,46.6,40.7,2.0,3.9,,18,0,16,160184,4428,13715,0,710,1,2026-11-11T06:07:35,2026-11-11T06:08:24
cand1,screen-1,E4B,workstation,berth,v-b1,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,54.5,48.8,1.8,3.9,,15,0,12,133565,5248,14567,1,1500,1,2026-11-11T06:07:44,2026-11-11T06:08:42
cand1,screen-1,E4B,workstation,berth,v-p2,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,72.6,66.8,1.9,3.9,,18,0,13,141388,7085,15074,1,632,1,2026-11-11T06:07:40,2026-11-11T06:08:56
cand1,screen-1,E4B,workstation,berth,v-b1,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,67.5,61.8,1.8,3.9,,22,0,17,170657,6432,16482,1,1054,1,2026-11-11T06:07:57,2026-11-11T06:09:07
cand1,screen-1,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,110.3,104.4,1.9,4.0,,22,0,19,200430,11076,15683,1,947,1,2026-11-11T06:07:38,2026-11-11T06:09:32
cand1,screen-1,E4B,workstation,berth,v-p1,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,104.2,98.4,1.8,3.9,,21,0,17,179064,10344,15668,1,1081,1,2026-11-11T06:07:45,2026-11-11T06:09:33
cand1,screen-1,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,83.2,77.4,1.8,4.0,,17,0,12,160238,8035,12988,0,710,1,2026-11-11T06:08:07,2026-11-11T06:09:34
cand1,screen-1,E4B,workstation,berth,v-p4,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,76.8,70.9,1.8,4.1,,23,0,19,190648,7349,15272,2,1149,1,2026-11-11T06:08:17,2026-11-11T06:09:37
cand1,screen-1,E4B,workstation,berth,v-p2,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,76.2,69.3,1.8,5.1,,16,0,13,146694,7254,17650,1,1360,1,2026-11-11T06:08:24,2026-11-11T06:09:44
cand1,screen-1,E4B,workstation,berth,v-p1,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,65.1,59.4,1.8,3.9,,23,0,20,184461,6324,15413,1,1574,1,2026-11-11T06:08:42,2026-11-11T06:09:50
cand1,screen-1,E4B,workstation,berth,v-p3,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,88.9,83.2,1.8,3.9,,15,0,11,133606,9635,14897,1,0,1,2026-11-11T06:08:56,2026-11-11T06:10:27
cand1,screen-1,E4B,workstation,berth,v-p1,standard,cachetools_436,tkem/cachetools,1,0,none,A01,54.0,47.8,2.3,3.9,,9,0,5,52496,5779,9618,0,516,1,2026-11-11T06:09:32,2026-11-11T06:10:29
cand1,screen-1,E4B,workstation,berth,v-p4,standard,cachetools_436,tkem/cachetools,1,0,none,A01,71.6,65.6,2.3,3.7,,17,0,10,115341,7755,9124,0,972,1,2026-11-11T06:09:33,2026-11-11T06:10:47
cand1,screen-1,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,A01,71.3,65.3,2.2,3.7,,14,0,9,97436,7691,10970,0,1184,2,2026-11-11T06:09:44,2026-11-11T06:10:58
cand1,screen-1,E4B,workstation,berth,v-p3,standard,cachetools_436,tkem/cachetools,1,0,none,A01,87.2,81.0,2.3,3.9,,18,0,15,171462,9487,14569,1,1092,1,2026-11-11T06:09:34,2026-11-11T06:11:04
cand1,screen-1,E4B,workstation,berth,v-p2,standard,cachetools_436,tkem/cachetools,1,0,none,A01,116.7,110.3,2.2,4.1,,14,0,11,117668,12791,14457,1,518,1,2026-11-11T06:09:07,2026-11-11T06:11:07
cand1,screen-1,E4B,workstation,berth,v-b1,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,29.6,22.8,2.1,4.7,,7,0,5,44125,2679,8979,0,829,1,2026-11-11T06:11:07,2026-11-11T06:11:40
cand1,screen-1,E4B,workstation,berth,v-p3,standard,cachetools_436,tkem/cachetools,2,0,none,A01,112.3,106.3,2.2,3.8,,15,0,12,134644,12507,14723,1,0,1,2026-11-11T06:09:50,2026-11-11T06:11:45
cand1,screen-1,E4B,workstation,berth,v-p2,standard,cachetools_436,tkem/cachetools,2,0,none,A01,97.8,91.8,2.2,3.7,,17,0,14,151438,10490,14860,1,12940,2,2026-11-11T06:10:29,2026-11-11T06:12:09
cand1,screen-1,E4B,workstation,berth,v-p3,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,24.5,17.3,2.1,5.1,,6,0,4,35964,1873,7670,0,690,1,2026-11-11T06:11:45,2026-11-11T06:12:12
cand1,screen-1,E4B,workstation,berth,v-p2,standard,cattrs_713,python-attrs/cattrs,1,1,none,A00,46.8,39.9,2.1,4.8,,10,0,6,69460,4002,9123,0,808,0,2026-11-11T06:11:40,2026-11-11T06:12:29
cand1,screen-1,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,2,0,none,A01,101.8,95.7,2.2,3.9,,18,0,15,167248,10813,15387,1,0,1,2026-11-11T06:10:47,2026-11-11T06:12:32
cand1,screen-1,E4B,workstation,berth,v-b1,standard,cachetools_436,tkem/cachetools,2,0,none,A01,86.1,80.0,2.2,3.9,,18,0,15,141133,8981,11696,0,0,1,2026-11-11T06:11:04,2026-11-11T06:12:33
cand1,screen-1,E4B,workstation,berth,v-p1,standard,cattrs_713,python-attrs/cattrs,1,1,none,A00,36.6,29.8,2.1,4.7,,7,0,5,50774,3329,10678,0,846,0,2026-11-11T06:12:09,2026-11-11T06:12:49
cand1,screen-1,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,36.2,29.3,2.0,4.8,,7,0,5,45936,3309,9642,0,820,1,2026-11-11T06:12:12,2026-11-11T06:12:52
cand1,screen-1,E4B,workstation,berth,v-p4,standard,cachetools_436,tkem/cachetools,2,0,none,A01,147.0,140.9,2.2,3.9,,16,0,13,159556,16084,14475,1,2264,1,2026-11-11T06:10:27,2026-11-11T06:12:58
cand1,screen-1,E4B,workstation,berth,v-p1,standard,cachetools_436,tkem/cachetools,2,0,none,A01,117.9,111.8,2.2,3.9,,25,0,22,229304,12756,15218,1,3571,2,2026-11-11T06:10:58,2026-11-11T06:12:59
cand1,screen-1,E4B,workstation,berth,v-p4,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,26.3,19.2,2.1,4.9,,7,0,5,44466,2178,8030,0,665,1,2026-11-11T06:12:29,2026-11-11T06:12:59
cand1,screen-1,E4B,workstation,berth,v-p3,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,31.4,24.5,2.1,4.8,,7,0,5,47229,2836,9064,0,786,1,2026-11-11T06:12:32,2026-11-11T06:13:07
cand1,screen-1,E4B,workstation,berth,v-p4,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,34.1,27.2,2.0,4.8,,10,0,8,91439,3157,12714,0,665,1,2026-11-11T06:12:33,2026-11-11T06:13:10
cand1,screen-1,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,32.0,25.1,2.1,4.9,,9,0,7,64385,2743,9024,0,665,1,2026-11-11T06:12:49,2026-11-11T06:13:24
cand1,screen-1,E4B,workstation,berth,v-p1,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,31.0,23.9,2.1,5.0,,8,0,6,56059,2633,9188,0,786,1,2026-11-11T06:12:52,2026-11-11T06:13:26
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,25.2,18.8,2.3,4.1,,12,0,10,78005,2008,8736,0,1016,1,2026-11-11T06:12:59,2026-11-11T06:13:27
cand1,screen-1,E4B,workstation,berth,v-b1,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,28.0,20.8,2.1,5.1,,6,0,4,36347,2285,8297,0,786,1,2026-11-11T06:12:59,2026-11-11T06:13:30
cand1,screen-1,E4B,workstation,berth,v-p2,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,37.1,30.1,2.1,4.8,,8,0,4,49250,3424,7971,0,696,1,2026-11-11T06:12:58,2026-11-11T06:13:38
cand1,screen-1,E4B,workstation,berth,base,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,28.3,22.1,2.3,3.9,,10,0,8,62034,2492,8263,0,1016,1,2026-11-11T06:13:07,2026-11-11T06:13:38
cand1,screen-1,E4B,workstation,berth,v-b1,standard,cachetools_436,tkem/cachetools,1,0,none,A01,249.4,243.4,2.2,3.8,,28,0,23,268243,28484,14911,2,2003,1,2026-11-11T06:09:37,2026-11-11T06:13:49
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,32.0,25.9,2.3,3.8,,11,0,9,69032,2905,8643,0,1020,1,2026-11-11T06:13:27,2026-11-11T06:14:02
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,42.8,36.6,2.3,3.9,,14,0,12,137924,4103,15385,0,1016,1,2026-11-11T06:13:26,2026-11-11T06:14:12
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,44.5,38.2,2.4,3.9,,12,0,10,90573,4313,10618,0,1016,1,2026-11-11T06:13:24,2026-11-11T06:14:12
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,37.2,31.1,2.2,3.9,,13,0,11,120764,3364,12481,0,558,1,2026-11-11T06:13:38,2026-11-11T06:14:18
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,55.8,49.6,2.3,3.9,,12,0,9,101506,5454,12227,0,1016,1,2026-11-11T06:13:38,2026-11-11T06:14:37
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,32.2,26.1,2.2,3.9,,13,0,11,88516,2788,9137,0,1016,1,2026-11-11T06:14:02,2026-11-11T06:14:37
cand1,screen-1,E4B,workstation,berth,base,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,49.3,43.1,2.2,4.0,,17,0,15,140125,4653,11680,0,558,1,2026-11-11T06:13:49,2026-11-11T06:14:42
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,70.4,64.2,2.3,4.0,,14,0,10,129638,7148,14307,0,1016,1,2026-11-11T06:13:30,2026-11-11T06:14:43
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,32.7,26.5,2.3,4.0,,11,0,9,70871,2908,8935,0,1016,1,2026-11-11T06:14:12,2026-11-11T06:14:47
cand1,screen-1,E4B,workstation,berth,v-p3,standard,boltons_440,mahmoud/boltons,1,0,none,A01,59.3,54.6,1.8,2.8,,13,0,10,108620,6105,14370,1,1160,1,2026-11-11T06:14:37,2026-11-11T06:15:40
cand1,screen-1,E4B,workstation,berth,v-p2,standard,boltons_440,mahmoud/boltons,1,0,none,A01,75.9,71.3,1.8,2.8,,17,0,14,171165,7914,14652,1,0,1,2026-11-11T06:14:42,2026-11-11T06:16:01
cand1,screen-1,E4B,workstation,berth,v-b1,standard,boltons_440,mahmoud/boltons,1,0,none,A01,106.1,101.4,1.8,2.8,,18,0,15,154157,11397,14365,1,0,1,2026-11-11T06:14:12,2026-11-11T06:16:01
cand1,screen-1,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,A01,113.2,108.6,1.8,2.8,,21,0,16,193563,12151,14421,1,0,1,2026-11-11T06:14:18,2026-11-11T06:16:15
cand1,screen-1,E4B,workstation,berth,v-p4,standard,boltons_440,mahmoud/boltons,1,0,none,A01,109.1,104.5,1.8,2.8,,19,0,15,164116,11666,15539,2,0,1,2026-11-11T06:14:43,2026-11-11T06:16:35
cand1,screen-1,E4B,workstation,berth,v-p1,standard,boltons_440,mahmoud/boltons,1,0,none,A01,129.3,124.6,1.8,2.8,,21,0,18,205055,13913,15354,1,0,1,2026-11-11T06:14:37,2026-11-11T06:16:49
cand1,screen-1,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,2,0,none,A01,119.3,114.7,1.8,2.8,,22,0,19,202389,12799,14690,1,0,1,2026-11-11T06:14:47,2026-11-11T06:16:50
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,232.2,226.1,2.2,3.8,,35,0,24,358267,25470,18287,1,558,1,2026-11-11T06:13:10,2026-11-11T06:17:05
cand1,screen-1,E4B,workstation,berth,v-p3,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,28.5,21.4,1.8,5.4,,12,0,10,66820,2274,7289,0,424,0,2026-11-11T06:16:50,2026-11-11T06:17:21
cand1,screen-1,E4B,workstation,berth,v-p1,standard,boltons_440,mahmoud/boltons,2,0,none,A01,106.2,101.6,1.8,2.8,,27,0,18,216929,11191,14583,1,1351,1,2026-11-11T06:15:40,2026-11-11T06:17:29
cand1,screen-1,E4B,workstation,berth,v-p4,standard,boltons_440,mahmoud/boltons,2,0,none,A01,83.7,79.1,1.8,2.9,,17,0,14,164625,8620,13862,0,2164,1,2026-11-11T06:16:15,2026-11-11T06:17:41
cand1,screen-1,E4B,workstation,berth,v-p1,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,49.5,42.2,1.8,5.5,,21,0,18,171765,4423,14628,1,430,0,2026-11-11T06:16:49,2026-11-11T06:17:42
cand1,screen-1,E4B,workstation,berth,v-p2,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,35.4,28.2,1.8,5.4,,14,0,12,89610,2904,8589,0,430,0,2026-11-11T06:17:05,2026-11-11T06:17:44
cand1,screen-1,E4B,workstation,berth,v-b1,standard,boltons_440,mahmoud/boltons,2,0,none,A01,114.2,109.6,1.8,2.8,,29,0,24,277502,12005,14718,1,1150,1,2026-11-11T06:16:01,2026-11-11T06:17:58
cand1,screen-1,E4B,workstation,berth,v-p3,standard,boltons_440,mahmoud/boltons,2,0,none,A01,124.2,119.6,1.8,2.8,,22,0,19,186863,13312,14344,1,4172,2,2026-11-11T06:16:01,2026-11-11T06:18:09
cand1,screen-1,E4B,workstation,berth,v-p2,standard,boltons_440,mahmoud/boltons,2,0,none,A01,92.3,87.7,1.8,2.9,,19,0,16,166839,9765,15010,1,2010,1,2026-11-11T06:16:35,2026-11-11T06:18:11
cand1,screen-1,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,29.8,22.5,1.8,5.5,,13,0,11,77141,2461,8170,0,424,0,2026-11-11T06:17:41,2026-11-11T06:18:14
cand1,screen-1,E4B,workstation,berth,v-p4,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,55.7,48.4,1.8,5.5,,20,0,13,127638,5190,8181,0,424,0,2026-11-11T06:17:21,2026-11-11T06:18:20
cand1,screen-1,E4B,workstation,berth,v-b1,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,47.9,40.5,1.8,5.6,,21,0,15,147573,4627,14371,1,424,0,2026-11-11T06:17:29,2026-11-11T06:18:20
cand1,screen-1,E4B,workstation,berth,v-b1,standard,more-itertools_1153,more-itertools/more-itertools,2,0,none,A01,33.8,26.4,1.8,5.6,,14,0,12,93969,3062,9549,0,548,1,2026-11-11T06:17:44,2026-11-11T06:18:21
cand1,screen-1,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,31.5,24.4,1.8,5.3,,12,0,10,88486,2635,10411,0,430,0,2026-11-11T06:17:58,2026-11-11T06:18:32
cand1,screen-1,E4B,workstation,berth,v-p3,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,27.4,20.1,1.8,5.4,,10,0,8,56466,2296,7818,0,424,0,2026-11-11T06:18:09,2026-11-11T06:18:39
cand1,screen-1,E4B,workstation,berth,v-p1,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,26.4,19.1,1.9,5.4,,8,0,6,42460,2149,7079,0,424,0,2026-11-11T06:18:11,2026-11-11T06:18:40
cand1,screen-1,E4B,workstation,berth,v-p4,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,33.9,26.8,1.8,5.3,,11,0,9,74125,2951,10007,0,424,0,2026-11-11T06:18:14,2026-11-11T06:18:51
cand1,screen-1,E4B,workstation,berth,v-p2,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,106.5,99.3,1.8,5.4,,13,0,9,81001,11207,15115,1,430,0,2026-11-11T06:17:42,2026-11-11T06:19:31
cand1,screen-1,E4B,workstation,berth,v-p2,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,99.2,91.2,1.8,6.3,,19,0,13,150133,9831,15481,1,1443,1,2026-11-11T06:18:21,2026-11-11T06:20:03
cand1,screen-1,E4B,workstation,berth,v-p3,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,90.7,82.6,1.8,6.3,,14,0,11,128937,8063,17585,1,1329,1,2026-11-11T06:18:32,2026-11-11T06:20:06
cand1,screen-1,E4B,workstation,berth,v-p1,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,106.3,98.8,1.8,5.6,,33,0,28,287167,10628,15494,2,0,1,2026-11-11T06:18:20,2026-11-11T06:20:09
cand1,screen-1,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,124.6,116.5,1.8,6.3,,17,0,12,160795,12595,16610,1,1843,1,2026-11-11T06:18:40,2026-11-11T06:20:48
cand1,screen-1,E4B,workstation,berth,v-p4,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,135.1,127.1,1.8,6.2,,27,0,20,235761,13608,16495,1,1952,1,2026-11-11T06:18:39,2026-11-11T06:20:57
cand1,screen-1,E4B,workstation,berth,v-p2,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,135.7,127.0,1.8,6.9,,31,0,27,251330,13588,15092,2,1520,1,2026-11-11T06:18:51,2026-11-11T06:21:10
cand1,screen-1,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,72.7,65.2,1.8,5.7,,12,0,9,95633,6978,14337,1,1418,1,2026-11-11T06:20:03,2026-11-11T06:21:19
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1179,pypa/packaging,1,0,none,A01,44.8,39.8,1.8,3.2,,8,0,6,66484,4080,12011,0,815,1,2026-11-11T06:21:19,2026-11-11T06:22:07
cand1,screen-1,E4B,workstation,berth,v-b1,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,227.5,219.9,1.8,5.8,,37,0,28,353064,21659,15951,3,1546,1,2026-11-11T06:18:20,2026-11-11T06:22:10
cand1,screen-1,E4B,workstation,berth,v-p1,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,119.4,111.9,1.8,5.8,,28,0,24,256717,11905,15988,2,2309,1,2026-11-11T06:20:09,2026-11-11T06:22:12
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1179,pypa/packaging,1,0,none,A01,75.8,70.8,1.8,3.2,,16,0,13,145211,7623,15749,1,1527,2,2026-11-11T06:20:57,2026-11-11T06:22:16
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1179,pypa/packaging,1,0,none,A01,78.3,73.4,1.8,3.1,,21,0,17,176041,7810,14743,2,637,1,2026-11-11T06:21:10,2026-11-11T06:22:31
cand1,screen-1,E4B,workstation,berth,v-p3,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,182.8,175.3,1.8,5.8,,20,0,16,171248,18675,14862,2,1672,1,2026-11-11T06:19:31,2026-11-11T06:22:37
cand1,screen-1,E4B,workstation,berth,v-p4,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,150.2,142.8,1.8,5.7,,13,0,10,112478,15398,16033,1,1704,1,2026-11-11T06:20:06,2026-11-11T06:22:39
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1179,pypa/packaging,2,1,none,A00,33.0,28.2,1.8,3.1,,9,0,7,70733,2936,10122,0,662,0,2026-11-11T06:22:16,2026-11-11T06:22:52
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1179,pypa/packaging,1,1,none,A00,51.8,46.9,1.8,3.1,,9,0,7,74845,5048,11864,0,1409,0,2026-11-11T06:22:10,2026-11-11T06:23:05
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1179,pypa/packaging,1,0,none,A01,78.7,73.8,1.8,3.2,,22,0,19,212524,7856,15882,1,584,1,2026-11-11T06:22:12,2026-11-11T06:23:33
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1179,pypa/packaging,2,1,none,A00,60.4,55.4,1.8,3.2,,15,0,11,143743,5905,13844,0,674,0,2026-11-11T06:22:31,2026-11-11T06:23:35
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1179,pypa/packaging,1,1,none,A00,94.9,89.9,1.8,3.1,,24,0,18,200646,9629,14549,1,1196,0,2026-11-11T06:22:07,2026-11-11T06:23:45
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1179,pypa/packaging,2,1,none,A00,71.5,66.6,1.8,3.2,,23,0,20,213042,7148,14788,1,629,0,2026-11-11T06:22:37,2026-11-11T06:23:52
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1179,pypa/packaging,2,0,none,A01,44.9,39.9,1.8,3.2,,11,0,8,78589,4263,9922,0,708,1,2026-11-11T06:23:05,2026-11-11T06:23:53
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1179,pypa/packaging,2,0,none,A01,71.2,66.2,1.8,3.2,,16,0,11,118119,7145,15113,1,584,1,2026-11-11T06:22:39,2026-11-11T06:23:54
cand1,screen-1,E4B,workstation,berth,v-p3,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,34.2,28.5,2.1,3.7,,9,0,7,66097,3298,9679,0,769,1,2026-11-11T06:23:33,2026-11-11T06:24:11
cand1,screen-1,E4B,workstation,berth,v-b1,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,212.5,207.7,1.8,3.0,,34,0,28,331901,22822,17168,3,2509,2,2026-11-11T06:20:48,2026-11-11T06:24:23
cand1,screen-1,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,35.7,30.0,2.0,3.7,,10,0,8,64262,3498,9039,0,775,1,2026-11-11T06:23:45,2026-11-11T06:24:23
cand1,screen-1,E4B,workstation,berth,v-p4,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,35.6,29.9,2.0,3.7,,11,0,9,70157,3452,9368,0,737,1,2026-11-11T06:23:54,2026-11-11T06:24:32
cand1,screen-1,E4B,workstation,berth,v-p1,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,43.8,38.1,2.0,3.6,,13,0,11,106930,4347,12178,0,794,1,2026-11-11T06:23:53,2026-11-11T06:24:40
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1179,pypa/packaging,2,1,none,A00,112.4,107.4,1.8,3.2,,17,0,13,157695,12098,15698,2,895,0,2026-11-11T06:22:52,2026-11-11T06:24:47
cand1,screen-1,E4B,workstation,berth,v-p4,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,27.8,22.0,2.1,3.7,,10,0,8,51453,2386,6692,0,769,1,2026-11-11T06:24:23,2026-11-11T06:24:54
cand1,screen-1,E4B,workstation,berth,v-p1,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,37.7,32.0,2.1,3.6,,11,0,9,78875,3452,9724,0,731,1,2026-11-11T06:24:23,2026-11-11T06:25:04
cand1,screen-1,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,55.4,49.7,2.1,3.7,,12,0,8,84085,5448,9964,0,769,1,2026-11-11T06:24:11,2026-11-11T06:25:09
cand1,screen-1,E4B,workstation,berth,v-p3,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,38.7,33.0,2.0,3.7,,16,0,14,131192,3527,12224,0,832,1,2026-11-11T06:24:32,2026-11-11T06:25:14
cand1,screen-1,E4B,workstation,berth,v-b1,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,33.5,27.8,2.1,3.6,,8,0,6,41316,2950,7003,0,1026,1,2026-11-11T06:24:47,2026-11-11T06:25:24
cand1,screen-1,E4B,workstation,berth,v-p2,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,51.9,46.3,2.0,3.7,,17,0,12,143298,4957,10990,0,769,1,2026-11-11T06:24:40,2026-11-11T06:25:35
cand1,screen-1,E4B,workstation,berth,v-p2,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,105.0,94.6,2.1,8.4,,21,0,18,203112,9284,16327,1,840,1,2026-11-11T06:23:52,2026-11-11T06:25:40
cand1,screen-1,E4B,workstation,berth,v-p2,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,65.6,60.9,1.8,2.9,,16,0,13,107244,6602,14946,1,1138,1,2026-11-11T06:25:04,2026-11-11T06:26:13
cand1,screen-1,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,70.3,65.4,1.8,3.0,,17,0,14,131616,7065,15492,1,639,1,2026-11-11T06:25:35,2026-11-11T06:26:48
cand1,screen-1,E4B,workstation,berth,v-p1,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,85.7,80.9,1.8,2.9,,22,0,19,159513,8825,14502,1,555,1,2026-11-11T06:25:24,2026-11-11T06:26:53
cand1,screen-1,E4B,workstation,berth,v-b1,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,121.3,116.7,1.8,2.9,,23,0,20,211966,12800,16065,1,0,1,2026-11-11T06:24:54,2026-11-11T06:26:59
cand1,screen-1,E4B,workstation,berth,v-p4,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,113.9,109.3,1.8,2.8,,25,0,21,200965,11929,16124,2,1518,4,2026-11-11T06:25:09,2026-11-11T06:27:06
cand1,screen-1,E4B,workstation,berth,v-b1,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,210.4,199.9,2.1,8.4,,29,0,22,266690,17344,15318,4,2249,1,2026-11-11T06:23:35,2026-11-11T06:27:08
cand1,screen-1,E4B,workstation,berth,v-p3,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,118.7,114.2,1.8,2.7,,24,0,21,193867,12477,15088,1,761,4,2026-11-11T06:25:40,2026-11-11T06:27:42
cand1,screen-1,E4B,workstation,berth,v-p1,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,61.2,56.6,1.8,2.9,,17,0,15,141108,6109,13442,0,555,1,2026-11-11T06:26:53,2026-11-11T06:27:57
cand1,screen-1,E4B,workstation,berth,v-p2,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,66.4,61.9,1.8,2.7,,28,0,25,224828,6587,15225,1,349,4,2026-11-11T06:26:59,2026-11-11T06:28:08
cand1,screen-1,E4B,workstation,berth,v-b1,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,107.2,102.6,1.8,2.9,,24,0,21,211390,11035,14778,1,0,1,2026-11-11T06:26:48,2026-11-11T06:28:38
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,A01,67.5,62.4,1.8,3.3,,13,0,9,119725,6593,14277,0,754,1,2026-11-11T06:27:42,2026-11-11T06:28:52
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1150,pypa/packaging,1,0,none,A01,104.1,98.9,1.8,3.4,,19,0,15,151958,10712,14356,1,1160,1,2026-11-11T06:27:08,2026-11-11T06:28:55
cand1,screen-1,E4B,workstation,berth,v-p3,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,220.2,215.5,1.8,2.9,,28,0,24,246324,23563,16347,1,0,1,2026-11-11T06:25:14,2026-11-11T06:28:57
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1150,pypa/packaging,1,0,none,A01,59.9,54.8,1.8,3.4,,13,0,9,125537,5840,13997,0,759,1,2026-11-11T06:27:57,2026-11-11T06:29:00
cand1,screen-1,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,180.0,175.3,1.8,2.9,,29,0,25,281106,19106,17222,2,702,1,2026-11-11T06:26:13,2026-11-11T06:29:16
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1150,pypa/packaging,1,0,none,A01,90.0,84.9,1.8,3.3,,20,0,15,188318,9284,14688,1,742,1,2026-11-11T06:28:08,2026-11-11T06:29:41
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1150,pypa/packaging,1,0,none,A01,72.9,67.7,1.8,3.4,,14,0,11,121110,7388,15244,1,1233,1,2026-11-11T06:28:52,2026-11-11T06:30:08
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,2,0,none,A01,71.5,66.2,1.8,3.4,,13,0,10,108264,7214,16296,1,1027,1,2026-11-11T06:28:55,2026-11-11T06:30:10
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3704,pallets/click,1,1,none,A00,30.8,25.9,1.8,3.1,,9,0,7,52717,2759,8661,0,931,0,2026-11-11T06:30:10,2026-11-11T06:30:43
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3704,pallets/click,1,0,none,A01,48.4,43.6,1.8,3.1,,19,0,16,163816,4265,14337,1,465,1,2026-11-11T06:30:43,2026-11-11T06:31:35
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1150,pypa/packaging,2,0,none,A01,117.8,112.5,1.8,3.5,,24,0,17,219218,11556,14861,1,1598,1,2026-11-11T06:29:41,2026-11-11T06:31:41
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1150,pypa/packaging,2,0,none,A01,165.2,160.3,1.8,3.2,,28,0,24,261173,16658,15910,2,769,2,2026-11-11T06:29:16,2026-11-11T06:32:04
cand1,screen-1,E4B,workstation,berth,v-p4,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,session_timeout,A05,301.8,300.1,1.8,,,22,1,18,173150,28197,14600,1,0,-1,2026-11-11T06:27:06,2026-11-11T06:32:11
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1150,pypa/packaging,2,0,none,A01,206.5,201.3,1.8,3.4,,33,0,25,316206,20789,16057,3,2385,1,2026-11-11T06:28:57,2026-11-11T06:32:27
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3704,pallets/click,1,0,none,A01,57.1,52.2,1.8,3.1,,14,0,9,90871,5177,9338,0,895,1,2026-11-11T06:31:35,2026-11-11T06:32:35
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1150,pypa/packaging,2,0,none,A01,224.7,219.5,1.8,3.4,,28,0,22,270911,22756,17503,4,2495,1,2026-11-11T06:29:00,2026-11-11T06:32:48
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3704,pallets/click,1,1,none,A00,64.6,59.7,1.8,3.2,,12,0,10,92710,6015,11960,0,1297,0,2026-11-11T06:31:41,2026-11-11T06:32:49
cand1,screen-1,E4B,workstation,berth,base,standard,click_3704,pallets/click,1,1,none,A00,42.9,38.0,1.8,3.1,,12,0,10,96904,3731,12425,0,697,0,2026-11-11T06:32:11,2026-11-11T06:32:57
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1150,pypa/packaging,1,0,none,A01,260.5,255.5,1.8,3.2,,35,0,27,310180,26849,15561,3,33315,2,2026-11-11T06:28:38,2026-11-11T06:33:02
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3704,pallets/click,1,0,none,A01,57.3,52.8,1.8,2.8,,18,0,15,149211,5297,14356,1,1813,4,2026-11-11T06:32:04,2026-11-11T06:33:04
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3704,pallets/click,2,1,none,A00,38.8,33.9,1.8,3.1,,10,0,8,62777,3674,9165,0,865,0,2026-11-11T06:32:35,2026-11-11T06:33:17
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3704,pallets/click,2,1,none,A00,42.9,37.9,1.8,3.2,,14,0,10,90434,4294,9800,0,711,0,2026-11-11T06:32:48,2026-11-11T06:33:34
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3704,pallets/click,2,1,none,A00,32.2,27.2,1.8,3.2,,11,0,9,68598,3012,8657,0,705,0,2026-11-11T06:33:02,2026-11-11T06:33:37
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3211,pallets/click,1,0,none,A01,23.7,19.1,1.8,2.8,,10,0,8,62836,2099,8155,0,624,1,2026-11-11T06:33:17,2026-11-11T06:33:43
cand1,screen-1,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,A01,22.1,17.3,1.8,2.9,,8,0,6,45944,1944,7713,0,624,1,2026-11-11T06:33:34,2026-11-11T06:33:59
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3704,pallets/click,2,1,none,A00,67.0,61.9,1.8,3.3,,13,0,11,115380,7179,14233,0,748,0,2026-11-11T06:32:49,2026-11-11T06:33:59
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3211,pallets/click,1,0,none,A01,27.1,22.4,1.8,2.9,,7,0,5,41647,2587,8057,0,624,1,2026-11-11T06:33:37,2026-11-11T06:34:07
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3211,pallets/click,1,0,none,A01,20.9,16.1,1.9,3.0,,11,0,9,68122,1757,7902,0,624,1,2026-11-11T06:33:59,2026-11-11T06:34:23
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1150,pypa/packaging,2,0,none,A01,251.8,246.4,1.8,3.6,,36,0,28,346229,26084,17094,5,1481,1,2026-11-11T06:30:08,2026-11-11T06:34:23
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3211,pallets/click,1,0,none,A01,76.6,71.8,1.8,3.0,,19,0,16,161693,8297,14558,1,575,1,2026-11-11T06:33:04,2026-11-11T06:34:24
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3211,pallets/click,2,0,none,A01,19.9,15.1,1.8,3.0,,9,0,7,53778,1756,7732,0,624,1,2026-11-11T06:34:07,2026-11-11T06:34:30
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3211,pallets/click,1,0,none,A01,49.7,45.0,1.8,2.9,,14,0,12,117506,5294,12825,0,530,4,2026-11-11T06:33:43,2026-11-11T06:34:36
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3211,pallets/click,2,0,none,A01,19.0,14.2,1.9,2.9,,9,0,7,52244,1564,7478,0,624,1,2026-11-11T06:34:23,2026-11-11T06:34:46
cand1,screen-1,E4B,workstation,berth,base,standard,click_3211,pallets/click,2,0,none,A01,44.9,40.1,1.9,2.9,,11,0,9,86774,4727,12039,0,530,4,2026-11-11T06:33:59,2026-11-11T06:34:47
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3211,pallets/click,2,0,none,A01,24.3,19.3,1.9,3.0,,11,0,9,71009,2206,8433,0,624,1,2026-11-11T06:34:24,2026-11-11T06:34:51
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3211,pallets/click,2,0,none,A01,19.3,14.5,1.8,3.0,,8,0,6,44511,1670,7041,0,624,1,2026-11-11T06:34:30,2026-11-11T06:34:53
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3704,pallets/click,2,1,none,A00,169.5,164.5,1.8,3.2,,14,0,11,88968,4738,9242,0,871,0,2026-11-11T06:32:27,2026-11-11T06:35:19
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,36.6,20.7,2.4,13.5,,9,0,7,67392,2221,8744,0,0,1,2026-11-11T06:34:47,2026-11-11T06:35:27
cand1,screen-1,E4B,workstation,berth,base,standard,click_3704,pallets/click,2,0,none,A01,163.7,158.7,1.8,3.1,,12,0,10,84304,4381,10179,0,780,1,2026-11-11T06:32:57,2026-11-11T06:35:44
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,64.5,48.4,2.3,13.8,,11,0,8,103638,5524,14378,1,517,1,2026-11-11T06:34:36,2026-11-11T06:35:44
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3211,pallets/click,2,0,none,A01,82.5,77.8,1.9,2.8,,21,0,18,175888,8946,15358,1,624,1,2026-11-11T06:34:23,2026-11-11T06:35:49
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,75.0,59.1,2.3,13.6,,12,0,10,116827,6694,14009,0,517,1,2026-11-11T06:34:51,2026-11-11T06:36:10
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,59.3,43.2,2.3,13.8,,11,0,7,105560,4833,12520,0,517,1,2026-11-11T06:35:19,2026-11-11T06:36:22
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,64.4,48.4,2.3,13.6,,12,0,8,109337,5480,12033,0,517,1,2026-11-11T06:35:27,2026-11-11T06:36:34
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,50.5,34.1,2.3,14.1,,11,0,9,97280,3813,10937,0,0,1,2026-11-11T06:35:44,2026-11-11T06:36:37
cand1,screen-1,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,57.0,51.2,2.3,3.6,,12,0,9,117281,5765,16152,1,628,1,2026-11-11T06:35:44,2026-11-11T06:36:44
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pluggy_632,pytest-dev/pluggy,2,0,no_submit,A06,42.7,40.5,2.2,,,10,0,6,73999,4449,8767,0,0,-1,2026-11-11T06:36:10,2026-11-11T06:36:55
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,121.7,115.8,2.3,3.6,,28,0,21,273407,13009,15661,2,24381,1,2026-11-11T06:34:53,2026-11-11T06:36:58
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1379,pypa/packaging,1,1,none,A00,22.1,14.7,1.8,5.5,,9,0,7,49299,1408,6755,0,574,0,2026-11-11T06:36:34,2026-11-11T06:36:59
cand1,screen-1,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,135.0,118.8,2.4,13.8,,23,0,18,223510,13428,15998,2,0,1,2026-11-11T06:34:46,2026-11-11T06:37:04
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1379,pypa/packaging,1,1,none,A00,23.4,16.2,1.8,5.5,,10,0,8,70247,1459,9527,0,574,0,2026-11-11T06:36:44,2026-11-11T06:37:10
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1379,pypa/packaging,1,1,none,A00,35.4,28.0,1.8,5.6,,11,0,7,62295,2849,7130,0,574,0,2026-11-11T06:36:37,2026-11-11T06:37:16
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,51.6,35.6,2.3,13.7,,8,0,6,80498,3836,12724,0,517,1,2026-11-11T06:36:22,2026-11-11T06:37:16
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,85.6,69.6,2.2,13.7,,15,0,12,140707,7816,15075,1,958,1,2026-11-11T06:35:49,2026-11-11T06:37:18
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1379,pypa/packaging,1,1,none,A00,20.0,12.5,1.8,5.7,,9,0,7,60004,1475,8227,0,574,0,2026-11-11T06:36:55,2026-11-11T06:37:19
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1379,pypa/packaging,1,1,none,A00,20.1,12.6,1.8,5.7,,9,0,7,50464,1592,6989,0,574,0,2026-11-11T06:36:59,2026-11-11T06:37:23
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1379,pypa/packaging,1,1,none,A00,23.7,16.2,1.8,5.7,,8,0,6,57530,1676,9308,0,574,0,2026-11-11T06:36:58,2026-11-11T06:37:24
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1379,pypa/packaging,2,1,none,A00,19.5,12.1,1.8,5.6,,9,0,7,63315,1546,8455,0,574,0,2026-11-11T06:37:04,2026-11-11T06:37:26
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1379,pypa/packaging,2,1,none,A00,24.1,16.8,1.8,5.5,,12,0,8,66015,2032,6500,0,574,0,2026-11-11T06:37:10,2026-11-11T06:37:37
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1379,pypa/packaging,2,1,none,A00,20.0,12.6,1.9,5.5,,8,0,6,43793,1446,6908,0,574,0,2026-11-11T06:37:16,2026-11-11T06:37:39
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1379,pypa/packaging,2,1,none,A00,19.6,12.1,1.9,5.6,,9,0,7,52515,1323,7448,0,574,0,2026-11-11T06:37:19,2026-11-11T06:37:41
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1379,pypa/packaging,2,1,none,A00,26.0,18.5,1.9,5.5,,10,0,8,69300,1826,9595,0,574,0,2026-11-11T06:37:18,2026-11-11T06:37:47
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1379,pypa/packaging,2,0,none,A01,34.2,29.5,1.9,2.7,,16,0,14,110966,3437,10234,0,577,4,2026-11-11T06:37:16,2026-11-11T06:37:53
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1299,pypa/packaging,1,0,none,A01,34.7,27.3,1.8,5.6,,9,0,7,77545,2958,11959,0,672,1,2026-11-11T06:37:37,2026-11-11T06:38:15
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1299,pypa/packaging,1,0,none,A01,80.1,44.5,1.8,33.8,,12,0,8,109014,4837,12687,0,610,1,2026-11-11T06:37:24,2026-11-11T06:38:48
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1299,pypa/packaging,1,0,none,A01,65.3,57.9,1.8,5.7,,16,0,13,137429,6145,14634,1,651,1,2026-11-11T06:37:41,2026-11-11T06:38:50
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1299,pypa/packaging,2,0,none,A01,70.8,63.5,1.8,5.5,,16,0,13,132243,6727,15283,1,633,1,2026-11-11T06:37:47,2026-11-11T06:39:01
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1299,pypa/packaging,1,0,none,A01,87.8,80.4,1.8,5.5,,26,0,22,232805,8480,14487,2,472,1,2026-11-11T06:37:39,2026-11-11T06:39:10
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1299,pypa/packaging,1,0,none,A01,112.9,107.9,1.8,3.1,,33,0,28,294547,11618,14524,2,1446,2,2026-11-11T06:37:23,2026-11-11T06:39:19
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1299,pypa/packaging,2,0,none,A01,72.9,65.6,1.8,5.5,,23,0,19,195259,6745,14731,1,0,1,2026-11-11T06:38:15,2026-11-11T06:39:31
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1194,pypa/packaging,1,1,none,A00,37.8,32.7,1.8,3.2,,14,0,12,103236,3443,10597,0,944,0,2026-11-11T06:39:10,2026-11-11T06:39:51
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1299,pypa/packaging,2,0,none,A01,131.3,114.0,1.8,15.5,,32,0,26,304101,12118,15511,2,650,1,2026-11-11T06:37:53,2026-11-11T06:40:07
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1299,pypa/packaging,2,0,none,A01,91.4,84.0,1.8,5.6,,14,0,11,121028,8915,16595,1,415,1,2026-11-11T06:38:50,2026-11-11T06:40:24
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1194,pypa/packaging,1,1,none,A00,63.0,57.9,1.8,3.2,,21,0,18,172861,6163,15817,1,1433,0,2026-11-11T06:39:19,2026-11-11T06:40:25
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1194,pypa/packaging,1,1,none,A00,53.5,48.4,1.8,3.3,,23,0,20,196855,5120,14367,1,1436,0,2026-11-11T06:39:31,2026-11-11T06:40:28
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1194,pypa/packaging,1,1,none,A00,38.8,33.7,1.8,3.3,,13,0,11,92361,3547,11411,0,984,0,2026-11-11T06:39:51,2026-11-11T06:40:33
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1194,pypa/packaging,2,1,none,A00,34.2,29.2,1.8,3.3,,12,0,10,85434,3107,9618,0,932,0,2026-11-11T06:40:33,2026-11-11T06:41:10
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1194,pypa/packaging,1,1,none,A00,42.7,37.6,1.8,3.3,,15,0,13,130468,4129,13812,0,1471,0,2026-11-11T06:40:24,2026-11-11T06:41:10
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1194,pypa/packaging,2,1,none,A00,55.8,50.7,1.8,3.2,,19,0,16,163291,5369,14346,1,1394,0,2026-11-11T06:40:25,2026-11-11T06:41:23
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1194,pypa/packaging,1,1,none,A00,76.6,71.6,1.8,3.3,,20,0,17,156601,7613,15088,1,1126,0,2026-11-11T06:40:07,2026-11-11T06:41:27
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1299,pypa/packaging,1,0,none,A01,262.4,255.0,1.8,5.6,,34,0,27,323405,27795,15923,3,1362,1,2026-11-11T06:37:26,2026-11-11T06:41:52
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1194,pypa/packaging,2,1,none,A00,42.3,37.3,1.8,3.3,,17,0,15,147868,3863,12505,0,1395,0,2026-11-11T06:41:10,2026-11-11T06:41:56
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1194,pypa/packaging,2,1,none,A00,36.3,31.2,1.8,3.3,,17,0,15,141684,3230,12759,0,1379,0,2026-11-11T06:41:23,2026-11-11T06:42:03
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1194,pypa/packaging,2,1,none,A00,105.0,99.9,1.8,3.3,,27,0,24,246491,10751,14852,1,930,0,2026-11-11T06:40:28,2026-11-11T06:42:16
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1299,pypa/packaging,2,0,none,A01,208.1,170.3,1.8,36.1,,19,0,14,165807,18504,15392,3,1893,1,2026-11-11T06:39:01,2026-11-11T06:42:32
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1328,pypa/packaging,1,1,none,A00,37.0,31.8,1.8,3.4,,12,0,10,89707,3358,10464,0,1233,0,2026-11-11T06:41:52,2026-11-11T06:42:32
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1328,pypa/packaging,1,1,none,A00,32.8,27.6,1.8,3.3,,13,0,11,99111,2952,10576,0,1241,0,2026-11-11T06:42:03,2026-11-11T06:42:39
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1194,pypa/packaging,2,1,none,A00,90.2,85.2,1.8,3.3,,32,0,28,295567,9392,16578,1,1073,0,2026-11-11T06:41:10,2026-11-11T06:42:43
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1328,pypa/packaging,1,1,none,A00,55.8,50.7,1.8,3.3,,16,0,14,151116,5604,14228,0,1367,0,2026-11-11T06:41:56,2026-11-11T06:42:54
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1328,pypa/packaging,1,1,none,A00,38.1,33.0,1.8,3.4,,10,0,8,74824,3788,10865,0,1185,0,2026-11-11T06:42:16,2026-11-11T06:42:57
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1328,pypa/packaging,2,1,none,A00,36.8,31.7,1.8,3.3,,10,0,7,69308,3571,10280,0,1214,0,2026-11-11T06:42:32,2026-11-11T06:43:12
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_1328,pypa/packaging,2,1,none,A00,33.9,28.8,1.8,3.4,,11,0,9,80227,3146,10401,0,1233,0,2026-11-11T06:42:39,2026-11-11T06:43:16
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1299,pypa/packaging,2,0,none,A01,272.9,265.4,1.8,5.6,,27,0,19,271511,29177,18443,4,16201,1,2026-11-11T06:38:48,2026-11-11T06:43:24
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1328,pypa/packaging,2,1,none,A00,33.9,28.8,1.8,3.3,,12,0,10,91230,3154,10698,0,1190,0,2026-11-11T06:42:57,2026-11-11T06:43:34
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_1328,pypa/packaging,2,0,none,A01,37.7,32.5,1.8,3.4,,13,0,11,103919,3586,11027,0,1218,1,2026-11-11T06:42:54,2026-11-11T06:43:35
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_1328,pypa/packaging,2,1,none,A00,62.0,56.8,1.8,3.3,,15,0,11,122499,6390,12510,0,1214,0,2026-11-11T06:42:43,2026-11-11T06:43:49
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_1328,pypa/packaging,2,1,none,A00,37.8,32.6,1.8,3.4,,12,0,10,93643,3564,10778,0,1234,0,2026-11-11T06:43:12,2026-11-11T06:43:53
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_925,pypa/packaging,1,1,none,A00,26.5,21.8,1.8,2.8,,11,0,9,88426,2370,10918,0,536,0,2026-11-11T06:43:24,2026-11-11T06:43:53
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_1328,pypa/packaging,1,0,none,A01,80.8,75.6,1.8,3.4,,18,0,15,139936,8638,14509,1,1740,1,2026-11-11T06:42:32,2026-11-11T06:43:56
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_1328,pypa/packaging,1,1,none,A00,154.9,149.7,1.8,3.3,,12,0,8,89031,4706,11095,0,1245,0,2026-11-11T06:41:27,2026-11-11T06:44:05
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_925,pypa/packaging,1,1,none,A00,31.5,26.9,1.8,2.8,,11,0,8,79416,2999,10227,0,537,0,2026-11-11T06:43:34,2026-11-11T06:44:08
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_925,pypa/packaging,1,1,none,A00,35.4,30.8,1.8,2.8,,10,0,8,84334,3474,12172,0,537,0,2026-11-11T06:43:35,2026-11-11T06:44:14
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_925,pypa/packaging,1,1,none,A00,27.9,23.3,1.8,2.8,,10,0,8,65796,2641,8557,0,537,0,2026-11-11T06:43:53,2026-11-11T06:44:24
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_925,pypa/packaging,2,1,none,A00,35.6,31.1,1.8,2.7,,12,0,8,74842,3498,8619,0,537,0,2026-11-11T06:43:56,2026-11-11T06:44:34
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_925,pypa/packaging,2,1,none,A00,32.3,27.8,1.8,2.7,,11,0,8,76204,3037,9360,0,540,0,2026-11-11T06:44:05,2026-11-11T06:44:40
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_925,pypa/packaging,1,0,none,A01,50.5,45.9,1.8,2.7,,16,0,13,125010,5134,11314,0,0,1,2026-11-11T06:43:49,2026-11-11T06:44:42
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_925,pypa/packaging,2,1,none,A00,30.6,26.1,1.8,2.8,,14,0,10,107029,2751,10047,0,536,0,2026-11-11T06:44:14,2026-11-11T06:44:47
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_925,pypa/packaging,2,1,none,A00,24.8,20.3,1.8,2.8,,11,0,9,78393,2123,9954,0,536,0,2026-11-11T06:44:24,2026-11-11T06:44:52
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_925,pypa/packaging,2,0,none,A01,83.1,78.5,1.8,2.7,,19,0,14,154095,8703,14688,1,0,1,2026-11-11T06:43:53,2026-11-11T06:45:19
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_804,pypa/packaging,1,0,none,A01,39.0,34.0,1.8,3.2,,12,0,10,107732,3535,12922,0,326,1,2026-11-11T06:44:42,2026-11-11T06:45:24
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_925,pypa/packaging,1,0,none,A01,128.8,124.2,1.8,2.8,,34,0,28,283678,13858,14470,1,0,1,2026-11-11T06:43:16,2026-11-11T06:45:28
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_804,pypa/packaging,1,0,none,A01,46.7,41.6,1.8,3.3,,12,0,10,104219,4461,14319,0,927,1,2026-11-11T06:44:40,2026-11-11T06:45:30
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_925,pypa/packaging,2,1,none,A00,82.6,78.0,1.8,2.8,,16,0,12,141825,8431,15924,1,537,0,2026-11-11T06:44:08,2026-11-11T06:45:34
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_804,pypa/packaging,1,0,none,A01,56.7,51.7,1.8,3.3,,14,0,11,110012,5502,16053,1,775,1,2026-11-11T06:44:34,2026-11-11T06:45:34
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_804,pypa/packaging,1,0,none,A01,57.5,52.5,1.8,3.2,,13,0,10,93511,5566,15020,1,765,1,2026-11-11T06:44:47,2026-11-11T06:45:47
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_804,pypa/packaging,1,0,none,A01,42.9,38.0,1.8,3.2,,12,0,10,111125,3972,13337,0,535,1,2026-11-11T06:45:19,2026-11-11T06:46:05
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_804,pypa/packaging,2,0,none,A01,47.8,42.8,1.8,3.2,,15,0,12,104732,4350,14630,1,764,1,2026-11-11T06:45:34,2026-11-11T06:46:25
cand1,screen-1,E4B,workstation,berth,v-b1,standard,packaging_804,pypa/packaging,2,0,none,A01,54.1,49.0,1.8,3.2,,17,0,14,130638,5017,14405,1,726,1,2026-11-11T06:45:30,2026-11-11T06:46:27
cand1,screen-1,E4B,workstation,berth,v-p2,standard,packaging_804,pypa/packaging,2,0,none,A01,59.0,54.0,1.8,3.2,,13,0,10,94939,5552,14420,1,648,1,2026-11-11T06:45:34,2026-11-11T06:46:36
cand1,screen-1,E4B,workstation,berth,v-p3,standard,packaging_804,pypa/packaging,1,0,none,A01,125.1,120.1,1.8,3.2,,36,0,28,309709,12697,15398,3,330,1,2026-11-11T06:44:52,2026-11-11T06:47:00
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,59.2,53.2,2.0,3.9,,12,0,10,111136,5521,13505,0,1159,1,2026-11-11T06:46:05,2026-11-11T06:47:07
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,44.1,38.2,2.0,3.9,,12,0,10,92625,4157,12869,0,748,1,2026-11-11T06:46:27,2026-11-11T06:47:14
cand1,screen-1,E4B,workstation,berth,base,standard,packaging_804,pypa/packaging,2,0,none,A01,113.2,108.0,1.8,3.3,,32,0,27,294829,11413,14832,2,923,1,2026-11-11T06:45:24,2026-11-11T06:47:20
cand1,screen-1,E4B,workstation,berth,v-p1,standard,packaging_804,pypa/packaging,2,0,none,A01,121.1,116.1,1.8,3.2,,22,0,18,193099,12100,14489,2,772,1,2026-11-11T06:45:28,2026-11-11T06:47:32
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,82.2,76.3,2.1,3.8,,13,0,10,116019,7611,17032,1,1110,1,2026-11-11T06:46:25,2026-11-11T06:47:50
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,72.1,66.2,2.0,3.9,,16,0,13,145481,6982,15596,1,574,1,2026-11-11T06:46:36,2026-11-11T06:47:51
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,55.9,50.0,2.0,3.9,,8,0,6,65593,5410,11060,0,1025,1,2026-11-11T06:47:00,2026-11-11T06:47:58
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,65.6,59.8,2.0,3.8,,22,0,19,185573,6469,14879,1,551,1,2026-11-11T06:47:07,2026-11-11T06:48:16
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,64.0,58.2,2.0,3.8,,21,0,18,155379,6192,14979,1,604,1,2026-11-11T06:47:20,2026-11-11T06:48:27
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,76.3,70.4,2.0,4.0,,17,0,14,139385,7578,15018,1,867,1,2026-11-11T06:47:14,2026-11-11T06:48:33
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,50.4,44.5,2.0,3.8,,10,0,8,94358,4851,12903,0,1004,1,2026-11-11T06:47:50,2026-11-11T06:48:44
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,79.2,73.3,2.0,3.9,,18,0,14,155306,7793,14973,1,1159,1,2026-11-11T06:47:32,2026-11-11T06:48:54
cand1,screen-1,E4B,workstation,berth,v-p4,standard,packaging_804,pypa/packaging,2,0,none,A01,184.5,179.6,1.8,3.2,,27,0,20,250282,19423,15049,3,30227,2,2026-11-11T06:45:47,2026-11-11T06:48:55
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,65.9,60.0,2.0,3.9,,16,0,11,143363,6446,13471,0,1179,1,2026-11-11T06:47:51,2026-11-11T06:49:00
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,68.5,62.7,2.0,3.8,,22,0,17,176677,5839,16059,1,495,1,2026-11-11T06:47:58,2026-11-11T06:49:10
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,46.4,40.5,2.0,3.9,,12,0,8,95531,4249,11086,0,859,1,2026-11-11T06:48:44,2026-11-11T06:49:33
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,38.3,32.4,2.0,3.9,,10,0,8,68425,3423,10017,0,609,1,2026-11-11T06:49:00,2026-11-11T06:49:42
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,65.7,59.8,2.0,3.9,,14,0,11,107715,6313,14412,1,609,1,2026-11-11T06:48:33,2026-11-11T06:49:42
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,47.8,41.9,2.0,3.9,,10,0,8,76355,4425,10717,0,841,1,2026-11-11T06:48:54,2026-11-11T06:49:45
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,65.8,60.0,2.0,3.8,,16,0,13,127454,6393,14931,1,828,1,2026-11-11T06:48:55,2026-11-11T06:50:04
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,104.7,99.3,2.0,3.5,,21,0,18,183803,10618,14465,1,771,2,2026-11-11T06:48:27,2026-11-11T06:50:15
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,47.8,42.0,2.0,3.8,,10,0,8,79550,4620,12264,0,951,1,2026-11-11T06:49:33,2026-11-11T06:50:24
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,53.2,47.4,2.0,3.8,,11,0,9,86807,5104,13132,0,826,1,2026-11-11T06:49:42,2026-11-11T06:50:38
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,93.3,87.5,2.0,3.8,,21,0,18,202977,9570,15158,1,630,1,2026-11-11T06:49:10,2026-11-11T06:50:46
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,68.7,62.7,2.1,3.9,,14,0,11,116029,6816,14983,1,719,1,2026-11-11T06:49:42,2026-11-11T06:50:54
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,47.7,41.1,2.0,4.5,,8,0,6,73777,4468,13917,0,594,1,2026-11-11T06:50:04,2026-11-11T06:50:55
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,168.5,162.6,2.0,3.8,,38,0,28,338697,17353,16019,3,990,1,2026-11-11T06:48:16,2026-11-11T06:51:07
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,89.4,83.6,2.0,3.8,,21,0,17,187847,9097,15488,2,923,1,2026-11-11T06:49:45,2026-11-11T06:51:17
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,61.0,55.5,2.0,3.5,,12,0,9,97389,6113,14614,1,1452,2,2026-11-11T06:50:54,2026-11-11T06:51:57
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,66.9,61.2,2.0,3.7,,13,0,10,105806,6649,14632,1,931,1,2026-11-11T06:50:55,2026-11-11T06:52:04
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,88.6,83.1,2.0,3.5,,20,0,17,174398,9058,15213,1,2039,2,2026-11-11T06:50:46,2026-11-11T06:52:18
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_780,pydantic/pydantic-settings,1,1,none,A00,101.5,95.9,2.0,3.7,,22,0,18,188189,10172,15271,2,932,0,2026-11-11T06:50:38,2026-11-11T06:52:22
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,86.9,81.3,2.0,3.6,,13,0,10,106207,8702,14493,1,533,1,2026-11-11T06:51:07,2026-11-11T06:52:37
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,182.9,177.3,2.0,3.6,,27,0,21,255288,19333,15956,2,1100,1,2026-11-11T06:50:15,2026-11-11T06:53:21
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,193.4,187.6,2.0,3.8,,23,0,18,220227,20488,15706,2,1259,1,2026-11-11T06:50:24,2026-11-11T06:53:40
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,87.2,81.5,2.0,3.7,,21,0,15,160779,8670,15449,1,885,1,2026-11-11T06:52:18,2026-11-11T06:53:48
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,106.6,101.0,2.0,3.6,,17,0,12,162755,10928,15322,1,874,1,2026-11-11T06:52:04,2026-11-11T06:53:54
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,177.1,171.5,2.0,3.7,,27,0,20,251374,18497,15140,1,1492,1,2026-11-11T06:51:17,2026-11-11T06:54:17
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,124.5,119.2,2.0,3.4,,20,0,17,190997,12900,16071,1,1857,2,2026-11-11T06:52:22,2026-11-11T06:54:30
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,152.0,146.4,2.0,3.7,,23,0,19,208203,15768,14692,2,1050,1,2026-11-11T06:51:57,2026-11-11T06:54:32
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,118.8,113.5,2.0,3.3,,14,0,11,114018,12250,15234,1,0,1,2026-11-11T06:53:40,2026-11-11T06:55:42
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,144.8,139.4,2.0,3.3,,29,0,24,291953,15033,16494,2,736,1,2026-11-11T06:53:21,2026-11-11T06:55:49
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,86.9,81.5,2.0,3.3,,11,0,7,86778,8772,14596,1,510,1,2026-11-11T06:54:30,2026-11-11T06:56:00
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,125.7,120.3,2.0,3.4,,15,0,10,152548,12848,19381,1,3631,1,2026-11-11T06:53:54,2026-11-11T06:56:03
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,209.5,204.2,2.0,3.4,,25,0,20,227687,22096,18311,3,32752,2,2026-11-11T06:52:37,2026-11-11T06:56:10
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,116.9,111.6,2.0,3.4,,16,0,13,154959,11952,15050,1,3612,1,2026-11-11T06:54:32,2026-11-11T06:56:32
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,135.5,130.1,2.0,3.4,,17,0,10,151253,13752,14572,1,617,1,2026-11-11T06:54:17,2026-11-11T06:56:36
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3239,pallets/click,1,0,none,A01,57.5,53.0,1.8,2.7,,15,0,12,119223,5547,14747,1,537,4,2026-11-11T06:56:03,2026-11-11T06:57:03
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,202.5,197.2,2.0,3.3,,38,0,23,356503,21121,15462,3,32041,2,2026-11-11T06:53:48,2026-11-11T06:57:13
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,85.4,80.0,2.0,3.4,,13,0,10,100436,8483,14497,1,606,2,2026-11-11T06:55:49,2026-11-11T06:57:17
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,119.3,114.0,2.0,3.4,,21,0,15,168930,12195,15143,2,1027,1,2026-11-11T06:56:00,2026-11-11T06:58:02
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,144.9,139.5,2.0,3.4,,27,0,23,240389,14790,14749,2,765,2,2026-11-11T06:55:42,2026-11-11T06:58:10
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3239,pallets/click,1,0,none,A01,99.8,94.8,1.8,3.3,,27,0,23,226105,10093,15159,2,0,1,2026-11-11T06:56:36,2026-11-11T06:58:18
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3239,pallets/click,1,0,no_submit,A06,113.8,112.0,1.8,,,24,0,18,213409,11898,16118,2,0,-1,2026-11-11T06:56:32,2026-11-11T06:58:29
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3239,pallets/click,1,0,none,A01,84.9,79.6,1.8,3.5,,19,0,15,170147,8379,15993,2,608,1,2026-11-11T06:57:03,2026-11-11T06:58:31
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3239,pallets/click,1,0,none,A01,144.9,139.8,1.8,3.3,,25,0,21,239905,15037,14589,2,1109,1,2026-11-11T06:56:10,2026-11-11T06:58:38
cand1,screen-1,E4B,workstation,berth,base,standard,click_3239,pallets/click,1,0,none,A01,93.2,88.1,1.8,3.3,,15,0,11,142162,9597,15869,1,541,1,2026-11-11T06:57:13,2026-11-11T06:58:49
cand1,screen-1,E4B,workstation,berth,base,standard,click_3239,pallets/click,2,0,none,A01,93.3,88.2,1.8,3.4,,14,0,11,128033,9628,15516,1,1099,1,2026-11-11T06:57:17,2026-11-11T06:58:54
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3239,pallets/click,2,0,none,A01,51.8,46.7,1.8,3.3,,11,0,9,87052,5042,11613,0,612,1,2026-11-11T06:58:31,2026-11-11T06:59:26
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3239,pallets/click,2,0,none,A01,100.9,95.9,1.8,3.2,,23,0,19,209798,10451,16685,2,0,1,2026-11-11T06:58:10,2026-11-11T06:59:54
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3239,pallets/click,2,0,none,A01,121.5,109.5,1.8,10.2,,22,0,17,224355,12006,14720,2,843,1,2026-11-11T06:58:02,2026-11-11T07:00:07
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3239,pallets/click,2,0,none,A01,98.3,93.0,1.8,3.5,,21,0,17,181796,10212,15989,2,608,1,2026-11-11T06:58:29,2026-11-11T07:00:10
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,98.7,93.3,2.0,3.5,,16,0,13,131651,10240,14734,1,0,1,2026-11-11T06:58:38,2026-11-11T07:00:19
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,92.9,87.5,2.0,3.5,,12,0,9,112825,9675,15189,1,0,1,2026-11-11T06:58:54,2026-11-11T07:00:29
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3239,pallets/click,2,0,tool_budget,A02,153.3,148.9,1.8,2.7,,33,0,28,279850,16486,14466,1,1242,4,2026-11-11T06:58:18,2026-11-11T07:00:55
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,95.9,90.5,2.0,3.5,,12,0,9,101514,10248,14677,1,0,1,2026-11-11T06:59:26,2026-11-11T07:01:05
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,151.0,145.0,2.0,3.9,,15,0,11,148461,16247,14832,1,4777,1,2026-11-11T06:58:49,2026-11-11T07:01:23
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,66.2,60.6,2.0,3.6,,8,0,4,54218,6929,10495,0,736,1,2026-11-11T07:00:19,2026-11-11T07:01:28
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,71.9,66.4,2.0,3.5,,10,0,8,98726,7562,14224,0,0,1,2026-11-11T07:00:29,2026-11-11T07:01:44
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,93.8,88.3,2.0,3.6,,17,0,14,144930,9998,14528,1,0,1,2026-11-11T07:00:10,2026-11-11T07:01:47
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,41.5,35.9,2.0,3.6,,6,0,4,42482,3936,9795,0,736,1,2026-11-11T07:01:05,2026-11-11T07:01:49
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,103.2,97.1,2.0,4.1,,12,0,9,111946,11027,16205,1,4488,1,2026-11-11T07:00:07,2026-11-11T07:01:53
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,117.0,111.5,2.0,3.6,,18,0,15,153510,12569,14518,1,0,1,2026-11-11T06:59:54,2026-11-11T07:01:54
cand1,screen-1,E4B,workstation,berth,base,standard,click_3769,pallets/click,1,0,none,A01,48.8,44.0,1.8,3.0,,15,0,12,132383,4889,14604,1,415,1,2026-11-11T07:01:28,2026-11-11T07:02:20
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3769,pallets/click,1,0,none,A01,38.3,33.4,1.8,3.1,,13,0,11,116374,3659,13108,0,415,1,2026-11-11T07:01:44,2026-11-11T07:02:26
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3769,pallets/click,1,0,none,A01,33.7,28.8,1.8,3.1,,11,0,9,87100,3080,11940,0,483,1,2026-11-11T07:01:49,2026-11-11T07:02:26
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,68.4,62.9,2.0,3.5,,9,0,7,82554,7116,12920,0,0,1,2026-11-11T07:01:23,2026-11-11T07:02:35
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3769,pallets/click,1,0,none,A01,41.9,37.1,1.8,3.0,,12,0,10,95626,4027,12374,0,660,1,2026-11-11T07:01:54,2026-11-11T07:02:39
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3769,pallets/click,1,0,none,A01,52.8,47.9,1.9,3.0,,13,0,9,92465,5198,14790,1,529,1,2026-11-11T07:01:47,2026-11-11T07:02:43
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3769,pallets/click,2,0,none,A01,40.4,35.6,1.8,3.0,,10,0,8,79086,3794,12025,0,395,1,2026-11-11T07:02:26,2026-11-11T07:03:09
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_3769,pallets/click,1,0,none,A01,81.0,76.2,1.8,3.0,,21,0,15,129625,8220,14424,1,488,1,2026-11-11T07:01:53,2026-11-11T07:03:17
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_3769,pallets/click,2,0,none,A01,61.0,56.1,1.8,3.1,,16,0,13,135135,6021,15072,1,881,1,2026-11-11T07:02:20,2026-11-11T07:03:24
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_3769,pallets/click,2,0,none,A01,45.0,40.2,1.8,3.0,,17,0,13,141386,4253,11895,0,415,1,2026-11-11T07:02:43,2026-11-11T07:03:31
cand1,screen-1,E4B,workstation,berth,base,standard,click_3769,pallets/click,2,0,none,A01,72.0,67.0,1.8,3.2,,18,0,13,136736,7207,16413,1,576,1,2026-11-11T07:02:26,2026-11-11T07:03:41
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_3769,pallets/click,2,0,none,A01,63.4,58.5,1.8,3.1,,16,0,11,146144,6339,13904,0,513,1,2026-11-11T07:02:39,2026-11-11T07:03:45
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_3769,pallets/click,2,0,none,A01,70.8,65.9,1.8,3.1,,21,0,18,170459,7117,14908,1,415,1,2026-11-11T07:02:35,2026-11-11T07:03:49
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,44.0,38.3,2.0,3.6,,10,0,8,94379,4120,13494,0,672,1,2026-11-11T07:03:24,2026-11-11T07:04:11
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,55.4,49.6,2.1,3.7,,13,0,11,114838,5532,13531,0,770,1,2026-11-11T07:03:31,2026-11-11T07:04:30
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,38.4,32.3,2.0,4.1,,8,0,6,65952,3583,12838,0,798,1,2026-11-11T07:03:49,2026-11-11T07:04:30
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,220.1,214.7,2.0,3.5,,26,0,20,255694,23969,16352,2,0,1,2026-11-11T07:00:55,2026-11-11T07:04:38
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,74.6,69.0,2.0,3.6,,21,0,18,168147,7475,15025,1,1055,1,2026-11-11T07:03:41,2026-11-11T07:04:58
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,113.7,106.0,2.0,5.7,,12,0,8,89608,11620,15553,2,1664,1,2026-11-11T07:03:09,2026-11-11T07:05:06
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,122.4,111.7,2.0,8.7,,22,0,18,197537,11671,15792,2,1931,1,2026-11-11T07:03:17,2026-11-11T07:05:23
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_2816,pallets/click,1,1,none,A00,25.0,20.4,1.8,2.8,,12,0,10,94441,2110,11660,0,440,0,2026-11-11T07:05:06,2026-11-11T07:05:34
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,108.3,102.7,2.0,3.7,,25,0,21,208104,11184,14611,1,0,1,2026-11-11T07:03:45,2026-11-11T07:05:36
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,102.4,96.5,2.0,3.9,,21,0,17,183486,10170,14391,1,682,1,2026-11-11T07:04:11,2026-11-11T07:05:56
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_2816,pallets/click,1,1,none,A00,19.7,15.0,1.8,2.9,,10,0,8,55423,1493,7002,0,440,0,2026-11-11T07:05:34,2026-11-11T07:05:57
cand1,screen-1,E4B,workstation,berth,base,standard,click_2816,pallets/click,1,1,none,A00,31.4,26.7,1.8,2.9,,15,0,11,118378,2699,10896,0,440,0,2026-11-11T07:05:23,2026-11-11T07:05:57
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,72.4,66.1,2.0,4.3,,19,0,15,147295,6943,16098,1,920,1,2026-11-11T07:04:58,2026-11-11T07:06:14
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_2816,pallets/click,1,1,none,A00,39.6,34.9,1.8,2.9,,13,0,9,80878,3665,8256,0,440,0,2026-11-11T07:05:36,2026-11-11T07:06:19
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_2816,pallets/click,1,1,none,A00,20.7,16.0,1.8,2.9,,10,0,8,60733,1628,7897,0,440,0,2026-11-11T07:05:56,2026-11-11T07:06:20
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,107.9,102.1,2.0,3.8,,17,0,14,166179,10773,15457,1,725,1,2026-11-11T07:04:30,2026-11-11T07:06:21
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_2816,pallets/click,1,1,none,A00,25.5,20.7,1.9,2.9,,11,0,9,82934,2200,10454,0,440,0,2026-11-11T07:05:57,2026-11-11T07:06:26
cand1,screen-1,E4B,workstation,berth,v-p2,standard,click_2816,pallets/click,2,1,none,A00,26.1,21.3,1.9,2.9,,13,0,11,110671,2235,11422,0,440,0,2026-11-11T07:05:57,2026-11-11T07:06:26
cand1,screen-1,E4B,workstation,berth,v-b1,standard,click_2816,pallets/click,2,1,none,A00,19.0,14.3,1.9,2.8,,9,0,7,49562,1475,7029,0,440,0,2026-11-11T07:06:20,2026-11-11T07:06:42
cand1,screen-1,E4B,workstation,berth,v-p4,standard,click_2816,pallets/click,2,1,none,A00,26.4,21.7,1.8,2.8,,12,0,10,86280,2297,9211,0,440,0,2026-11-11T07:06:19,2026-11-11T07:06:49
cand1,screen-1,E4B,workstation,berth,v-p1,standard,click_2816,pallets/click,2,1,none,A00,26.4,21.7,1.9,2.9,,12,0,10,81691,2272,9138,0,440,0,2026-11-11T07:06:21,2026-11-11T07:06:51
cand1,screen-1,E4B,workstation,berth,v-p3,standard,click_2816,pallets/click,2,1,none,A00,22.6,17.9,1.8,2.9,,11,0,9,56398,1913,6736,0,440,0,2026-11-11T07:06:26,2026-11-11T07:06:51
cand1,screen-1,E4B,workstation,berth,base,standard,click_2816,pallets/click,2,1,none,A00,35.6,30.8,1.8,2.9,,17,0,14,131524,3342,14383,1,440,0,2026-11-11T07:06:14,2026-11-11T07:06:52
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,136.2,130.5,2.0,3.7,,19,0,14,161631,13770,15476,2,607,1,2026-11-11T07:04:38,2026-11-11T07:06:57
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,170.3,164.8,2.0,3.5,,20,0,15,193155,18084,18210,2,1281,2,2026-11-11T07:04:30,2026-11-11T07:07:23
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,41.9,36.1,2.0,3.9,,11,0,9,89411,4075,11573,0,866,1,2026-11-11T07:06:42,2026-11-11T07:07:27
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,45.7,39.9,2.0,3.8,,10,0,8,89058,4517,12810,0,821,1,2026-11-11T07:06:51,2026-11-11T07:07:40
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,60.3,54.5,2.0,3.8,,16,0,12,127865,6056,14590,1,866,1,2026-11-11T07:06:51,2026-11-11T07:07:54
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_959,pydantic/pydantic-settings,2,1,none,A00,50.1,44.3,2.0,3.8,,12,0,8,98278,4743,11744,0,918,0,2026-11-11T07:07:23,2026-11-11T07:08:16
cand1,screen-1,E4B,workstation,berth,v-p3,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,77.5,71.7,2.0,3.8,,10,0,7,73686,7988,14612,1,745,1,2026-11-11T07:06:57,2026-11-11T07:08:17
cand1,screen-1,E4B,workstation,berth,v-p1,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,52.2,45.9,2.0,4.3,,9,0,7,86367,4893,12607,0,1131,1,2026-11-11T07:07:27,2026-11-11T07:08:22
cand1,screen-1,E4B,workstation,berth,v-b1,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,104.4,98.8,2.1,3.6,,17,0,14,143184,10984,15428,1,3600,2,2026-11-11T07:06:49,2026-11-11T07:08:36
cand1,screen-1,E4B,workstation,berth,base,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,85.3,79.5,2.0,3.8,,21,0,18,195439,8647,14349,1,0,1,2026-11-11T07:07:40,2026-11-11T07:09:08
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,166.0,160.5,2.0,3.6,,29,0,24,278003,17857,15395,3,2141,2,2026-11-11T07:06:52,2026-11-11T07:09:42
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_959,pydantic/pydantic-settings,2,1,none,A00,107.8,102.0,2.0,3.8,,22,0,18,208944,11344,16580,2,784,0,2026-11-11T07:07:54,2026-11-11T07:09:45
cand1,screen-1,E4B,workstation,berth,v-p4,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,232.0,226.2,2.0,3.8,,23,0,16,191993,26250,16274,4,1790,1,2026-11-11T07:06:26,2026-11-11T07:10:21
cand1,screen-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,124.3,110.0,2.0,12.2,,31,0,27,299261,12895,16258,2,732,1,2026-11-11T07:08:16,2026-11-11T07:10:24
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1285,more-itertools/more-itertools,3,0,none,A01,41.5,31.3,2.4,7.8,,17,0,14,143795,3515,11344,0,464,1,2026-11-11T07:18:48,2026-11-11T07:19:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1285,more-itertools/more-itertools,2,0,none,A01,42.2,31.9,2.4,7.9,,14,0,12,133786,3618,14188,0,932,1,2026-11-11T07:18:48,2026-11-11T07:19:35
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1285,more-itertools/more-itertools,1,0,none,A01,48.7,38.5,2.3,7.9,,14,0,12,113884,4363,11974,0,784,1,2026-11-11T07:18:48,2026-11-11T07:19:41
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1285,more-itertools/more-itertools,1,0,none,A01,57.1,47.0,2.3,7.8,,14,0,12,121783,4925,12521,0,1276,1,2026-11-11T07:18:48,2026-11-11T07:19:50
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1285,more-itertools/more-itertools,4,0,none,A01,61.0,51.8,2.3,6.9,,19,0,16,187749,5841,14605,0,1547,1,2026-11-11T07:18:48,2026-11-11T07:19:53
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1199,pypa/packaging,1,1,none,A00,22.7,16.6,2.2,4.0,,13,0,11,80558,1692,8434,0,1066,0,2026-11-11T07:19:34,2026-11-11T07:20:01
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1199,pypa/packaging,2,1,none,A00,25.0,18.9,2.1,4.0,,11,0,9,82305,1969,10517,0,1066,0,2026-11-11T07:19:41,2026-11-11T07:20:10
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1199,pypa/packaging,2,1,none,A00,25.8,19.7,2.1,4.0,,12,0,10,86593,1959,9752,0,1066,0,2026-11-11T07:19:50,2026-11-11T07:20:19
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1285,more-itertools/more-itertools,3,0,none,A01,87.1,76.8,2.3,7.9,,17,0,14,146789,8654,14607,1,769,1,2026-11-11T07:18:48,2026-11-11T07:20:20
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1199,pypa/packaging,3,1,none,A00,20.4,14.3,2.1,4.0,,9,0,7,48133,1417,6785,0,1066,0,2026-11-11T07:20:01,2026-11-11T07:20:25
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1285,more-itertools/more-itertools,2,0,none,A01,127.9,118.7,2.3,6.8,,24,0,20,208268,12812,15300,2,1995,1,2026-11-11T07:18:48,2026-11-11T07:21:00
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1199,pypa/packaging,3,1,none,A00,66.4,60.2,2.2,4.1,,28,0,25,207806,6224,14567,1,1066,0,2026-11-11T07:19:53,2026-11-11T07:21:04
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1199,pypa/packaging,4,1,none,A00,54.3,48.1,2.2,4.0,,22,0,19,152515,5029,14463,1,1066,0,2026-11-11T07:20:10,2026-11-11T07:21:08
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1285,more-itertools/more-itertools,4,0,none,A01,141.7,135.6,2.3,3.8,,27,0,23,252359,14646,16418,2,178661,2,2026-11-11T07:18:48,2026-11-11T07:21:14
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1199,pypa/packaging,1,1,none,A00,96.9,90.7,2.2,4.0,,33,0,28,283256,9406,16034,3,1066,0,2026-11-11T07:19:35,2026-11-11T07:21:16
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3137,pallets/click,1,0,none,A01,57.4,51.8,2.2,3.4,,17,0,14,134743,5585,14599,1,740,1,2026-11-11T07:20:20,2026-11-11T07:21:21
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3137,pallets/click,2,0,none,A01,52.7,47.2,2.2,3.4,,14,0,12,94344,5249,11966,0,524,1,2026-11-11T07:21:00,2026-11-11T07:21:57
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1199,pypa/packaging,4,1,none,A00,96.5,90.4,2.2,3.9,,29,0,25,236826,9471,15412,2,1066,0,2026-11-11T07:20:19,2026-11-11T07:22:00
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3137,pallets/click,3,0,none,A01,63.5,58.0,2.2,3.3,,11,0,8,86762,6465,14772,1,603,1,2026-11-11T07:21:08,2026-11-11T07:22:16
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3137,pallets/click,2,0,none,A01,89.7,84.3,2.1,3.3,,18,0,14,143557,9384,14599,1,1013,4,2026-11-11T07:21:04,2026-11-11T07:22:37
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3137,pallets/click,4,0,none,A01,85.5,79.9,2.1,3.4,,31,0,28,258895,8884,14401,1,133197,4,2026-11-11T07:21:16,2026-11-11T07:22:45
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1101,more-itertools/more-itertools,1,0,none,A01,41.2,30.1,2.1,9.0,,12,0,10,79720,3205,9857,0,834,-9,2026-11-11T07:22:00,2026-11-11T07:22:45
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1101,more-itertools/more-itertools,1,0,none,A01,45.5,36.8,2.2,6.6,,12,0,10,78872,3659,10729,0,831,1,2026-11-11T07:21:57,2026-11-11T07:22:46
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3137,pallets/click,1,0,none,A01,140.4,134.9,2.1,3.4,,28,0,24,254731,15103,15113,2,2362,4,2026-11-11T07:20:25,2026-11-11T07:22:49
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3137,pallets/click,3,0,none,A01,108.1,102.6,2.2,3.3,,30,0,22,287730,11613,15006,1,562,1,2026-11-11T07:21:14,2026-11-11T07:23:06
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1101,more-itertools/more-itertools,2,0,none,A01,59.4,48.2,2.1,9.1,,8,0,6,55594,5721,10418,0,837,-9,2026-11-11T07:22:16,2026-11-11T07:23:19
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1314,pypa/packaging,1,1,none,A00,28.2,22.1,2.2,3.8,,12,0,10,76487,2442,8425,0,646,0,2026-11-11T07:23:06,2026-11-11T07:23:38
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3137,pallets/click,4,0,tool_budget,A02,137.4,131.9,2.1,3.4,,31,0,28,254702,15168,14368,1,1189,4,2026-11-11T07:21:21,2026-11-11T07:23:42
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1101,more-itertools/more-itertools,2,0,none,A01,61.8,53.0,2.2,6.6,,12,0,10,96541,5947,11642,0,2983,1,2026-11-11T07:22:37,2026-11-11T07:23:43
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1314,pypa/packaging,1,1,none,A00,31.9,26.2,2.1,3.6,,11,0,9,74793,2890,8918,0,646,0,2026-11-11T07:23:19,2026-11-11T07:23:54
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1101,more-itertools/more-itertools,4,0,none,A01,63.9,55.6,2.2,6.1,,12,0,10,96986,6397,12875,0,2493,1,2026-11-11T07:22:46,2026-11-11T07:23:54
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1101,more-itertools/more-itertools,3,0,none,A01,74.9,66.5,2.2,6.1,,17,0,14,121872,7693,15993,1,3098,1,2026-11-11T07:22:45,2026-11-11T07:24:04
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1314,pypa/packaging,2,1,none,A00,30.4,24.6,2.2,3.6,,14,0,12,100375,2743,9754,0,646,0,2026-11-11T07:23:38,2026-11-11T07:24:12
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1101,more-itertools/more-itertools,4,0,none,A01,80.5,68.3,2.1,10.0,,23,0,20,171775,7916,15678,1,1194,-9,2026-11-11T07:22:49,2026-11-11T07:24:14
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1314,pypa/packaging,2,1,none,A00,29.6,23.8,2.1,3.7,,11,0,8,86902,2657,11445,0,646,0,2026-11-11T07:23:42,2026-11-11T07:24:16
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1314,pypa/packaging,4,1,none,A00,23.5,18.2,2.1,3.2,,9,0,7,52920,2100,7715,0,671,0,2026-11-11T07:24:04,2026-11-11T07:24:31
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1314,pypa/packaging,3,1,none,A00,47.9,42.5,2.1,3.3,,16,0,12,130896,4929,14685,1,671,0,2026-11-11T07:23:43,2026-11-11T07:24:35
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1314,pypa/packaging,3,1,none,A00,38.4,33.1,2.1,3.3,,11,0,9,77125,3910,10044,0,671,0,2026-11-11T07:23:54,2026-11-11T07:24:36
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1314,pypa/packaging,4,1,none,A00,41.0,35.6,2.1,3.3,,16,0,11,119634,4088,9435,0,646,0,2026-11-11T07:23:54,2026-11-11T07:24:39
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_759,pytest-dev/pluggy,1,0,none,A01,87.5,81.1,2.5,3.9,,21,0,18,168451,9277,14467,1,919,1,2026-11-11T07:24:12,2026-11-11T07:25:43
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_759,pytest-dev/pluggy,4,0,none,A01,63.5,57.3,2.3,3.9,,12,0,8,98729,6366,12145,0,1063,1,2026-11-11T07:24:39,2026-11-11T07:25:45
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_759,pytest-dev/pluggy,2,0,none,A01,87.0,80.7,2.4,3.9,,21,0,15,174704,9287,14769,1,689,1,2026-11-11T07:24:16,2026-11-11T07:25:46
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_759,pytest-dev/pluggy,1,0,none,A01,95.9,89.5,2.5,3.9,,14,0,9,126718,10413,12785,0,1229,1,2026-11-11T07:24:14,2026-11-11T07:25:53
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_759,pytest-dev/pluggy,3,0,none,A01,106.4,100.2,2.3,3.9,,21,0,17,168796,11453,14679,1,1307,1,2026-11-11T07:24:35,2026-11-11T07:26:24
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_759,pytest-dev/pluggy,2,0,none,A01,116.5,110.3,2.4,3.9,,10,0,6,84422,12828,12179,0,636,1,2026-11-11T07:24:31,2026-11-11T07:26:31
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_759,pytest-dev/pluggy,3,0,none,A01,122.9,116.7,2.3,3.9,,22,0,18,204013,13428,14796,2,1139,1,2026-11-11T07:24:36,2026-11-11T07:26:42
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1319,pypa/packaging,1,0,none,A01,75.5,49.0,1.8,24.7,,12,0,10,101188,3452,12722,0,584,1,2026-11-11T07:25:46,2026-11-11T07:27:05
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_759,pytest-dev/pluggy,4,0,none,A01,86.3,80.1,2.3,3.9,,13,0,10,107826,9552,14591,1,1632,1,2026-11-11T07:25:43,2026-11-11T07:27:13
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1319,pypa/packaging,2,0,none,A01,91.1,64.7,1.8,24.6,,17,0,13,142955,5391,12906,0,621,1,2026-11-11T07:25:53,2026-11-11T07:27:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1319,pypa/packaging,2,0,none,A01,63.6,37.3,1.8,24.5,,11,0,9,83391,2149,10567,0,621,1,2026-11-11T07:26:24,2026-11-11T07:27:31
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1319,pypa/packaging,1,0,none,A01,125.8,99.4,1.9,24.6,,23,0,20,183746,9637,14541,1,621,1,2026-11-11T07:25:45,2026-11-11T07:27:54
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1319,pypa/packaging,3,0,none,A01,76.5,50.0,1.9,24.6,,11,0,9,82759,3771,10402,0,582,1,2026-11-11T07:26:42,2026-11-11T07:28:02
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1095,more-itertools/more-itertools,1,0,none,A01,30.1,23.6,1.8,4.7,,10,0,8,60067,2535,8103,0,635,1,2026-11-11T07:27:31,2026-11-11T07:28:04
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1319,pypa/packaging,3,0,none,A01,103.8,77.2,1.8,24.7,,18,0,15,140348,7188,15175,1,582,1,2026-11-11T07:26:31,2026-11-11T07:28:18
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1319,pypa/packaging,4,0,none,A01,83.4,57.1,1.9,24.5,,17,0,13,128530,4707,10977,0,621,1,2026-11-11T07:27:13,2026-11-11T07:28:39
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1095,more-itertools/more-itertools,2,0,none,A01,37.6,31.1,1.9,4.6,,12,0,10,83371,3709,9957,0,554,1,2026-11-11T07:28:02,2026-11-11T07:28:43
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1095,more-itertools/more-itertools,1,0,none,A01,74.9,69.8,1.9,3.2,,16,0,13,124784,8810,14707,1,166148,2,2026-11-11T07:27:27,2026-11-11T07:28:45
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1319,pypa/packaging,4,0,none,A01,100.0,73.4,1.9,24.7,,19,0,14,136392,6945,14454,1,582,1,2026-11-11T07:27:05,2026-11-11T07:28:48
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1101,more-itertools/more-itertools,3,0,none,A01,361.8,56.5,2.2,303.1,,9,0,7,64658,6641,12851,0,2900,124,2026-11-11T07:22:45,2026-11-11T07:28:50
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1095,more-itertools/more-itertools,3,0,none,A01,50.2,43.9,1.8,4.4,,12,0,10,90142,4899,10865,0,638,1,2026-11-11T07:28:04,2026-11-11T07:28:57
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1095,more-itertools/more-itertools,4,0,none,A01,30.0,23.8,1.9,4.3,,12,0,10,82025,2501,9648,0,512,1,2026-11-11T07:28:39,2026-11-11T07:29:12
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1095,more-itertools/more-itertools,3,0,none,A01,73.5,68.7,1.8,3.0,,25,0,22,198171,7839,14336,1,574,2,2026-11-11T07:28:18,2026-11-11T07:29:34
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1095,more-itertools/more-itertools,4,0,none,A01,55.7,49.5,1.9,4.3,,17,0,15,128678,5439,11185,0,608,1,2026-11-11T07:28:43,2026-11-11T07:29:42
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_508,python-poetry/tomlkit,1,0,none,A01,71.2,66.1,2.0,3.1,,12,0,7,94196,7272,9947,0,395,1,2026-11-11T07:28:45,2026-11-11T07:30:00
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1095,more-itertools/more-itertools,2,0,none,A01,123.8,118.8,1.9,3.1,,28,0,24,245015,13564,15489,2,1581,2,2026-11-11T07:27:54,2026-11-11T07:30:01
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_508,python-poetry/tomlkit,1,0,none,A01,82.5,77.5,1.9,3.1,,15,0,10,128273,8532,15237,1,492,1,2026-11-11T07:28:48,2026-11-11T07:30:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_508,python-poetry/tomlkit,2,0,none,A01,80.1,75.1,1.9,3.1,,25,0,21,215827,8178,15787,2,485,1,2026-11-11T07:28:50,2026-11-11T07:30:13
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_508,python-poetry/tomlkit,3,0,none,A01,50.2,45.2,1.9,3.1,,7,0,5,54807,5047,12556,0,456,1,2026-11-11T07:29:34,2026-11-11T07:30:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_508,python-poetry/tomlkit,3,0,none,A01,91.4,86.4,1.9,3.1,,13,0,7,105170,9694,14851,1,438,1,2026-11-11T07:29:12,2026-11-11T07:30:47
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_508,python-poetry/tomlkit,4,0,none,A01,78.8,73.8,1.9,3.1,,16,0,13,138202,8287,14581,1,910,1,2026-11-11T07:29:42,2026-11-11T07:31:03
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_508,python-poetry/tomlkit,2,0,none,A01,162.5,157.5,1.9,3.1,,25,0,20,237944,17450,15700,2,1346,1,2026-11-11T07:28:57,2026-11-11T07:31:43
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1116,more-itertools/more-itertools,2,0,none,A01,95.1,90.3,1.8,3.0,,17,0,14,134597,9869,15552,1,3919,2,2026-11-11T07:30:13,2026-11-11T07:31:52
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1116,more-itertools/more-itertools,1,0,none,A01,97.1,92.3,1.8,3.1,,29,0,25,227969,10048,14478,1,1085,2,2026-11-11T07:30:13,2026-11-11T07:31:54
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1116,more-itertools/more-itertools,3,0,none,A01,52.9,48.0,1.8,3.1,,10,0,8,83505,5132,12003,0,2343,2,2026-11-11T07:31:03,2026-11-11T07:31:59
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_508,python-poetry/tomlkit,4,0,none,A01,131.8,126.0,1.9,3.9,,29,0,25,268169,13933,15520,2,33463,1,2026-11-11T07:30:00,2026-11-11T07:32:14
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_656,jd/tenacity,1,0,none,A01,24.2,16.8,2.1,5.3,,9,0,7,71990,1749,9902,0,519,1,2026-11-11T07:31:54,2026-11-11T07:32:21
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_656,jd/tenacity,1,1,none,A00,29.5,22.3,2.1,5.2,,10,0,8,88568,2104,10864,0,549,0,2026-11-11T07:31:59,2026-11-11T07:32:32
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1116,more-itertools/more-itertools,1,0,none,A01,149.4,144.5,1.8,3.1,,34,0,28,311498,15893,15128,2,2202,2,2026-11-11T07:30:01,2026-11-11T07:32:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1116,more-itertools/more-itertools,4,0,none,A01,53.9,45.7,1.8,6.4,,14,0,12,141342,4953,14286,0,785,1,2026-11-11T07:31:43,2026-11-11T07:32:40
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1116,more-itertools/more-itertools,2,0,none,A01,135.1,130.3,1.8,3.1,,22,0,18,198409,14248,14599,2,47331,2,2026-11-11T07:30:27,2026-11-11T07:32:45
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_656,jd/tenacity,2,1,none,A00,32.2,24.9,2.1,5.3,,12,0,10,117107,2450,12762,0,549,0,2026-11-11T07:32:14,2026-11-11T07:32:50
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1116,more-itertools/more-itertools,3,0,none,A01,127.8,123.0,1.8,3.0,,25,0,22,230849,13355,14949,1,2770,2,2026-11-11T07:30:47,2026-11-11T07:32:57
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_656,jd/tenacity,2,1,none,A00,34.2,26.9,2.1,5.2,,11,0,7,95351,2936,10598,0,549,0,2026-11-11T07:32:21,2026-11-11T07:32:58
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1116,more-itertools/more-itertools,4,0,none,A01,72.7,67.8,1.8,3.0,,14,0,11,127732,7530,15302,1,2428,2,2026-11-11T07:31:52,2026-11-11T07:33:07
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_656,jd/tenacity,3,1,none,A00,37.9,30.5,2.1,5.3,,11,0,9,99569,3379,12317,0,547,0,2026-11-11T07:32:32,2026-11-11T07:33:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_656,jd/tenacity,3,1,none,A00,39.0,31.7,2.1,5.3,,12,0,8,104517,3494,10996,0,547,0,2026-11-11T07:32:34,2026-11-11T07:33:16
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_656,jd/tenacity,4,1,none,A00,35.8,28.4,2.1,5.3,,14,0,11,120652,2954,10522,0,571,0,2026-11-11T07:32:40,2026-11-11T07:33:18
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_656,jd/tenacity,4,1,none,A00,38.9,31.6,2.1,5.2,,14,0,10,124916,3516,11688,0,549,0,2026-11-11T07:32:45,2026-11-11T07:33:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_493,python-poetry/tomlkit,1,0,none,A01,34.8,29.9,1.9,3.1,,15,0,13,118932,3288,11253,0,476,1,2026-11-11T07:32:57,2026-11-11T07:33:35
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_493,python-poetry/tomlkit,1,0,none,A01,51.2,46.3,1.9,3.1,,11,0,9,93002,5199,12850,0,614,1,2026-11-11T07:32:50,2026-11-11T07:33:44
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_493,python-poetry/tomlkit,2,1,none,A00,55.8,50.9,1.9,3.0,,18,0,15,142891,5670,15009,1,425,0,2026-11-11T07:32:58,2026-11-11T07:33:57
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_493,python-poetry/tomlkit,3,0,none,A01,43.8,38.8,1.9,3.1,,12,0,10,100419,4314,13055,0,648,1,2026-11-11T07:33:16,2026-11-11T07:34:03
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_493,python-poetry/tomlkit,4,0,none,A01,42.0,36.9,1.9,3.2,,12,0,10,85496,4070,10701,0,749,1,2026-11-11T07:33:18,2026-11-11T07:34:04
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_493,python-poetry/tomlkit,4,1,none,A00,47.9,43.0,1.9,3.0,,15,0,13,138138,4757,14206,0,594,0,2026-11-11T07:33:27,2026-11-11T07:34:18
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_493,python-poetry/tomlkit,2,0,none,A01,72.6,67.6,1.9,3.1,,17,0,14,147874,7602,15554,1,881,1,2026-11-11T07:33:07,2026-11-11T07:34:23
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1346,pypa/packaging,1,0,none,A01,56.0,51.0,1.8,3.2,,11,0,9,92374,5721,12441,0,1388,1,2026-11-11T07:33:44,2026-11-11T07:34:43
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1346,pypa/packaging,4,0,none,A01,39.2,34.2,1.8,3.2,,8,0,6,61243,3805,11641,0,1549,1,2026-11-11T07:34:23,2026-11-11T07:35:05
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1346,pypa/packaging,2,0,none,A01,77.9,72.5,1.8,3.5,,19,0,16,140893,8107,14696,1,1749,1,2026-11-11T07:33:57,2026-11-11T07:35:18
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_493,python-poetry/tomlkit,3,0,none,A01,124.2,119.2,1.9,3.1,,32,0,28,292961,13382,14924,2,2412,2,2026-11-11T07:33:13,2026-11-11T07:35:20
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1346,pypa/packaging,1,0,none,A01,114.6,110.1,1.8,2.7,,26,0,22,229090,12214,15328,2,3318,4,2026-11-11T07:33:35,2026-11-11T07:35:33
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1346,pypa/packaging,3,0,none,A01,92.2,86.9,1.8,3.5,,13,0,10,115689,9531,18101,1,1817,1,2026-11-11T07:34:04,2026-11-11T07:35:39
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1346,pypa/packaging,3,0,none,A01,88.8,84.2,1.8,2.7,,13,0,9,97456,9414,14392,1,43777,4,2026-11-11T07:34:18,2026-11-11T07:35:50
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_767,pytest-dev/pluggy,1,1,none,A00,34.3,28.3,2.3,3.8,,12,0,10,92235,3006,11118,0,620,0,2026-11-11T07:35:18,2026-11-11T07:35:55
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_767,pytest-dev/pluggy,2,1,none,A00,36.5,30.5,2.2,3.8,,12,0,10,92199,3246,11137,0,598,0,2026-11-11T07:35:20,2026-11-11T07:36:00
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_767,pytest-dev/pluggy,3,1,none,A00,38.4,32.4,2.2,3.8,,10,0,8,89576,3534,12524,0,484,0,2026-11-11T07:35:50,2026-11-11T07:36:31
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_767,pytest-dev/pluggy,4,1,none,A00,37.2,31.1,2.3,3.8,,12,0,10,89790,3330,10175,0,626,0,2026-11-11T07:35:55,2026-11-11T07:36:35
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_767,pytest-dev/pluggy,3,1,none,A00,57.2,51.1,2.2,3.8,,13,0,9,96054,5601,10944,0,521,0,2026-11-11T07:35:39,2026-11-11T07:36:39
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_767,pytest-dev/pluggy,4,1,none,A00,41.3,35.3,2.2,3.8,,10,0,8,82264,3886,11871,0,531,0,2026-11-11T07:36:00,2026-11-11T07:36:44
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1346,pypa/packaging,4,0,none,A01,131.7,126.6,1.8,3.3,,20,0,17,179094,14061,14576,1,299,1,2026-11-11T07:34:43,2026-11-11T07:36:58
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_767,pytest-dev/pluggy,1,0,none,A01,110.5,104.5,2.2,3.8,,24,0,21,212574,11527,14532,1,0,1,2026-11-11T07:35:05,2026-11-11T07:36:59
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1146,pypa/packaging,2,0,none,A01,22.1,16.7,1.8,3.6,,10,0,8,57775,1811,7508,0,510,1,2026-11-11T07:36:44,2026-11-11T07:37:09
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1146,pypa/packaging,1,0,none,A01,34.6,29.3,1.8,3.6,,16,0,14,156612,3022,14185,0,502,1,2026-11-11T07:36:35,2026-11-11T07:37:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_767,pytest-dev/pluggy,2,0,none,A01,97.3,91.3,2.2,3.8,,25,0,22,230524,10089,15235,1,0,1,2026-11-11T07:35:33,2026-11-11T07:37:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1146,pypa/packaging,1,0,none,A01,42.2,36.7,1.8,3.6,,12,0,8,78810,3936,8685,0,430,1,2026-11-11T07:36:31,2026-11-11T07:37:16
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1146,pypa/packaging,2,0,none,A01,35.5,29.8,1.8,3.9,,13,0,11,113120,3219,12746,0,560,1,2026-11-11T07:36:39,2026-11-11T07:37:17
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1146,pypa/packaging,4,0,none,A01,23.1,17.7,1.9,3.5,,9,0,7,53055,1988,7862,0,420,1,2026-11-11T07:37:09,2026-11-11T07:37:35
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1146,pypa/packaging,3,0,none,A01,38.1,32.8,1.8,3.5,,10,0,8,77241,3614,10504,0,545,1,2026-11-11T07:36:58,2026-11-11T07:37:39
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1146,pypa/packaging,3,0,none,A01,38.9,33.6,1.8,3.6,,12,0,8,106081,3700,11656,0,508,1,2026-11-11T07:36:59,2026-11-11T07:37:41
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1146,pypa/packaging,4,0,none,A01,29.4,24.0,1.9,3.5,,11,0,9,71541,2631,9006,0,515,1,2026-11-11T07:37:13,2026-11-11T07:37:46
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3068,pallets/click,1,1,none,A00,63.1,58.5,1.8,2.8,,19,0,16,151172,6363,14676,1,1166,0,2026-11-11T07:37:16,2026-11-11T07:38:23
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1346,pypa/packaging,2,0,none,A01,284.6,280.0,1.8,2.8,,35,0,26,334366,31160,15352,4,40421,4,2026-11-11T07:34:03,2026-11-11T07:38:50
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3068,pallets/click,4,0,none,A01,62.5,57.9,1.8,2.8,,17,0,14,131204,6055,15113,1,765,1,2026-11-11T07:37:46,2026-11-11T07:38:51
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3068,pallets/click,2,1,none,A00,86.0,81.4,1.8,2.8,,15,0,12,123647,8840,15275,1,1263,0,2026-11-11T07:37:35,2026-11-11T07:39:04
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3068,pallets/click,1,0,none,A01,113.8,109.1,1.9,2.9,,19,0,13,183608,12011,12873,0,621,1,2026-11-11T07:37:13,2026-11-11T07:39:10
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3068,pallets/click,3,0,none,A01,88.3,83.7,1.8,2.8,,26,0,22,247295,9023,14372,1,0,1,2026-11-11T07:37:41,2026-11-11T07:39:12
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3068,pallets/click,3,0,none,A01,97.1,92.5,1.8,2.8,,25,0,21,222227,10024,15288,2,848,1,2026-11-11T07:37:39,2026-11-11T07:39:19
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3068,pallets/click,2,0,none,A01,132.7,128.2,1.8,2.7,,28,0,24,270154,14220,15677,2,792,4,2026-11-11T07:37:17,2026-11-11T07:39:33
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_539,python-poetry/tomlkit,1,0,none,A01,67.7,62.4,1.9,3.4,,11,0,9,96008,7135,14083,0,725,1,2026-11-11T07:38:50,2026-11-11T07:40:01
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3068,pallets/click,4,0,none,A01,127.5,122.9,1.8,2.8,,31,0,27,276626,13933,14353,1,707,1,2026-11-11T07:38:23,2026-11-11T07:40:33
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_539,python-poetry/tomlkit,2,0,none,A01,88.4,83.1,1.9,3.3,,15,0,12,110963,9529,14405,1,826,1,2026-11-11T07:39:04,2026-11-11T07:40:35
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_539,python-poetry/tomlkit,1,0,none,A01,112.2,107.0,1.9,3.2,,18,0,15,140620,12164,14751,1,762,1,2026-11-11T07:38:51,2026-11-11T07:40:46
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_539,python-poetry/tomlkit,4,0,none,A01,74.0,68.8,1.9,3.3,,15,0,12,111005,7763,14715,1,1104,1,2026-11-11T07:39:33,2026-11-11T07:40:50
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_539,python-poetry/tomlkit,3,0,none,A01,103.8,98.6,1.9,3.3,,18,0,15,141044,11205,15518,1,0,1,2026-11-11T07:39:19,2026-11-11T07:41:06
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_773,pydantic/pydantic-settings,1,0,none,A01,28.5,23.0,2.0,3.5,,6,0,4,32641,2490,7186,0,1155,1,2026-11-11T07:40:35,2026-11-11T07:41:07
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_773,pydantic/pydantic-settings,2,0,none,A01,22.1,16.6,2.0,3.5,,7,0,5,32429,1776,5912,0,845,1,2026-11-11T07:40:46,2026-11-11T07:41:11
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_539,python-poetry/tomlkit,3,0,none,A01,122.3,117.2,1.9,3.2,,21,0,18,184761,13325,15292,1,75321,2,2026-11-11T07:39:12,2026-11-11T07:41:17
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_773,pydantic/pydantic-settings,1,0,none,A01,42.0,36.4,2.0,3.6,,9,0,7,69529,3904,11153,0,1365,1,2026-11-11T07:40:33,2026-11-11T07:41:18
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_539,python-poetry/tomlkit,2,0,none,A01,126.2,121.0,1.9,3.3,,29,0,25,257340,13656,16609,2,1107,2,2026-11-11T07:39:10,2026-11-11T07:41:19
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_773,pydantic/pydantic-settings,2,0,none,A01,28.1,22.5,2.0,3.7,,6,0,4,32706,2605,7281,0,1139,1,2026-11-11T07:40:50,2026-11-11T07:41:21
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_539,python-poetry/tomlkit,4,0,none,A01,77.7,72.2,1.9,3.5,,19,0,14,154959,8008,13774,0,549,1,2026-11-11T07:40:01,2026-11-11T07:41:22
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_773,pydantic/pydantic-settings,3,0,none,A01,19.4,13.9,2.0,3.4,,6,0,4,29276,1840,6182,0,956,1,2026-11-11T07:41:07,2026-11-11T07:41:29
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_773,pydantic/pydantic-settings,4,0,none,A01,26.4,20.9,2.0,3.4,,7,0,5,37426,2664,6981,0,1155,1,2026-11-11T07:41:11,2026-11-11T07:41:41
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_773,pydantic/pydantic-settings,4,0,none,A01,25.4,19.8,2.1,3.5,,9,0,7,49312,2335,6978,0,956,1,2026-11-11T07:41:17,2026-11-11T07:41:46
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_773,pydantic/pydantic-settings,3,0,none,A01,40.1,34.6,2.0,3.5,,10,0,7,73543,4193,10661,0,1170,1,2026-11-11T07:41:06,2026-11-11T07:41:49
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1306,pypa/packaging,4,0,none,A01,42.2,37.2,1.8,3.2,,12,0,10,100763,3948,13719,0,517,1,2026-11-11T07:41:49,2026-11-11T07:42:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1306,pypa/packaging,3,0,none,A01,74.3,68.9,1.8,3.6,,15,0,12,128305,7464,16131,1,654,1,2026-11-11T07:41:41,2026-11-11T07:42:58
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1306,pypa/packaging,2,0,none,A01,94.1,89.0,1.8,3.3,,24,0,20,171924,9771,14347,1,0,1,2026-11-11T07:41:22,2026-11-11T07:42:59
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1306,pypa/packaging,3,0,none,A01,91.7,86.5,1.8,3.3,,23,0,19,200576,9451,14612,1,735,1,2026-11-11T07:41:29,2026-11-11T07:43:04
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1306,pypa/packaging,1,0,none,A01,104.7,99.5,1.9,3.3,,28,0,24,253335,11184,14850,2,1020,1,2026-11-11T07:41:18,2026-11-11T07:43:06
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1306,pypa/packaging,2,0,none,A01,110.3,105.2,1.8,3.3,,32,0,28,277977,11797,16213,2,0,1,2026-11-11T07:41:21,2026-11-11T07:43:15
cand1,confirm-1,E4B,workstation,berth,base,standard,attrs_1571,python-attrs/attrs,1,0,none,A01,37.7,31.8,2.1,3.8,,9,0,7,72245,3567,9950,0,1296,1,2026-11-11T07:42:34,2026-11-11T07:43:15
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1306,pypa/packaging,1,0,none,A01,116.9,111.7,1.8,3.4,,23,0,19,195509,12715,14797,2,1358,1,2026-11-11T07:41:20,2026-11-11T07:43:20
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1306,pypa/packaging,4,0,none,A01,98.6,93.6,1.8,3.2,,24,0,21,224668,10558,16228,1,1700,1,2026-11-11T07:41:46,2026-11-11T07:43:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,attrs_1571,python-attrs/attrs,1,0,none,A01,32.2,26.4,2.1,3.7,,8,0,6,63484,3150,10850,0,887,1,2026-11-11T07:42:58,2026-11-11T07:43:33
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,attrs_1571,python-attrs/attrs,3,0,none,A01,33.9,28.2,2.1,3.7,,8,0,6,60629,3405,9274,0,1271,1,2026-11-11T07:43:06,2026-11-11T07:43:43
cand1,confirm-1,E4B,workstation,berth,base,standard,attrs_1571,python-attrs/attrs,3,0,none,A01,33.6,27.8,2.1,3.7,,8,0,6,59279,3264,9265,0,958,1,2026-11-11T07:43:15,2026-11-11T07:43:51
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,attrs_1571,python-attrs/attrs,4,0,none,A01,44.8,39.0,2.0,3.7,,7,0,5,54911,4638,10698,0,1232,1,2026-11-11T07:43:20,2026-11-11T07:44:07
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,attrs_1571,python-attrs/attrs,2,0,none,A01,66.8,60.9,2.1,3.8,,11,0,9,112321,7368,14009,0,2865,2,2026-11-11T07:42:59,2026-11-11T07:44:09
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_623,python-poetry/tomlkit,1,1,none,A00,50.3,45.2,1.9,3.2,,16,0,13,124754,5186,14529,1,423,0,2026-11-11T07:43:27,2026-11-11T07:44:21
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_623,python-poetry/tomlkit,2,1,none,A00,41.2,36.0,1.9,3.2,,11,0,9,72529,4024,9500,0,423,0,2026-11-11T07:43:43,2026-11-11T07:44:27
cand1,confirm-1,E4B,workstation,berth,base,standard,attrs_1571,python-attrs/attrs,2,0,none,A01,82.3,76.4,2.1,3.8,,17,0,13,159949,8942,15377,1,977,1,2026-11-11T07:43:04,2026-11-11T07:44:29
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_623,python-poetry/tomlkit,1,0,none,A01,85.7,80.5,1.9,3.2,,19,0,16,172494,9051,14859,1,1148,2,2026-11-11T07:43:33,2026-11-11T07:45:02
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_623,python-poetry/tomlkit,2,0,none,A01,71.6,57.8,1.9,11.8,,11,0,7,85651,6589,12527,0,983,1,2026-11-11T07:43:51,2026-11-11T07:45:06
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_623,python-poetry/tomlkit,4,1,none,A00,41.4,36.2,1.9,3.2,,11,0,7,63821,3996,8203,0,423,0,2026-11-11T07:44:27,2026-11-11T07:45:12
cand1,confirm-1,E4B,workstation,berth,base,standard,attrs_1571,python-attrs/attrs,4,0,none,A01,115.5,109.6,2.1,3.8,,22,0,18,210306,12434,14370,1,966,1,2026-11-11T07:43:15,2026-11-11T07:45:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_623,python-poetry/tomlkit,4,0,none,A01,56.5,51.4,1.9,3.2,,12,0,10,98394,5808,12916,0,0,1,2026-11-11T07:44:21,2026-11-11T07:45:20
cand1,confirm-1,E4B,workstation,berth,base,standard,markdown-it-py_428,executablebooks/markdown-it-py,1,0,none,A01,59.2,54.5,1.9,2.9,,9,0,7,87869,6091,14279,0,2179,1,2026-11-11T07:44:29,2026-11-11T07:45:31
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_623,python-poetry/tomlkit,3,0,none,A01,100.9,95.8,1.9,3.2,,24,0,21,215883,10631,15325,1,586,2,2026-11-11T07:44:09,2026-11-11T07:45:53
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_623,python-poetry/tomlkit,3,0,none,A01,106.4,101.3,1.9,3.2,,27,0,23,229178,11336,14621,2,520,2,2026-11-11T07:44:07,2026-11-11T07:45:57
cand1,confirm-1,E4B,workstation,berth,base,standard,markdown-it-py_428,executablebooks/markdown-it-py,2,1,none,A00,49.7,45.1,1.8,2.8,,9,0,7,91194,5067,14209,0,2706,0,2026-11-11T07:45:12,2026-11-11T07:46:04
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_428,executablebooks/markdown-it-py,2,0,none,A01,59.7,55.0,1.8,2.9,,12,0,9,123987,6140,13858,0,2109,1,2026-11-11T07:45:06,2026-11-11T07:46:09
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_428,executablebooks/markdown-it-py,3,0,none,A01,67.0,62.4,1.8,2.8,,12,0,9,130665,6821,14300,0,1826,1,2026-11-11T07:45:13,2026-11-11T07:46:23
cand1,confirm-1,E4B,workstation,berth,base,standard,markdown-it-py_428,executablebooks/markdown-it-py,3,1,none,A00,71.3,66.7,1.8,2.8,,12,0,8,104902,7464,14351,1,2355,0,2026-11-11T07:45:20,2026-11-11T07:46:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,werkzeug_3008,pallets/werkzeug,1,1,none,A00,43.7,38.0,1.8,3.9,,12,0,10,86715,3997,10374,0,756,0,2026-11-11T07:46:04,2026-11-11T07:46:51
cand1,confirm-1,E4B,workstation,berth,base,standard,werkzeug_3008,pallets/werkzeug,1,1,none,A00,56.0,50.3,1.8,3.9,,11,0,9,96075,5507,12755,0,641,0,2026-11-11T07:45:57,2026-11-11T07:46:56
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_428,executablebooks/markdown-it-py,1,0,none,A01,113.0,108.3,1.8,3.0,,19,0,16,168849,11867,14817,1,2634,1,2026-11-11T07:45:02,2026-11-11T07:46:58
cand1,confirm-1,E4B,workstation,berth,base,standard,werkzeug_3008,pallets/werkzeug,2,0,none,A01,32.4,26.6,1.8,4.0,,11,0,9,77854,2862,9866,0,715,1,2026-11-11T07:46:23,2026-11-11T07:46:59
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_428,executablebooks/markdown-it-py,4,0,none,A01,83.3,78.7,1.8,2.9,,16,0,13,144567,8619,16099,1,2760,1,2026-11-11T07:45:53,2026-11-11T07:47:19
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,werkzeug_3008,pallets/werkzeug,3,1,none,A00,54.1,48.5,1.8,3.9,,12,0,10,97940,5351,12034,0,641,0,2026-11-11T07:46:34,2026-11-11T07:47:31
cand1,confirm-1,E4B,workstation,berth,base,standard,werkzeug_3008,pallets/werkzeug,4,0,none,A01,37.9,32.1,1.8,3.9,,13,0,11,100926,3491,10987,0,715,1,2026-11-11T07:46:56,2026-11-11T07:47:37
cand1,confirm-1,E4B,workstation,berth,base,standard,markdown-it-py_428,executablebooks/markdown-it-py,4,0,none,A01,128.2,123.4,1.8,3.0,,17,0,14,182182,13847,16222,1,1248,1,2026-11-11T07:45:31,2026-11-11T07:47:42
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,werkzeug_3008,pallets/werkzeug,4,1,none,A00,48.0,42.2,1.8,4.0,,12,0,8,86621,4492,10250,0,641,0,2026-11-11T07:46:58,2026-11-11T07:47:49
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1211,more-itertools/more-itertools,1,1,none,A00,48.9,41.6,1.8,5.5,,17,0,15,156077,4490,14318,0,1201,0,2026-11-11T07:46:59,2026-11-11T07:47:51
cand1,confirm-1,E4B,workstation,berth,base,standard,werkzeug_3008,pallets/werkzeug,3,0,none,A01,60.3,53.9,1.8,4.6,,14,0,11,114250,5919,16091,1,738,1,2026-11-11T07:46:51,2026-11-11T07:47:54
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,werkzeug_3008,pallets/werkzeug,2,0,none,A01,117.2,111.5,1.8,3.9,,27,0,21,233005,12284,15069,2,1293,1,2026-11-11T07:46:09,2026-11-11T07:48:09
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1211,more-itertools/more-itertools,2,1,none,A00,53.2,45.9,1.8,5.5,,11,0,9,75204,5161,10719,0,1549,0,2026-11-11T07:47:31,2026-11-11T07:48:28
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1211,more-itertools/more-itertools,2,1,none,A00,52.1,44.8,1.8,5.5,,12,0,10,92171,5031,13897,0,1420,0,2026-11-11T07:47:37,2026-11-11T07:48:32
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1211,more-itertools/more-itertools,3,1,none,A00,48.5,41.2,1.8,5.5,,12,0,10,96936,4618,11548,0,1568,0,2026-11-11T07:47:42,2026-11-11T07:48:34
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1211,more-itertools/more-itertools,4,0,none,A01,37.3,29.1,1.8,6.4,,11,0,9,80428,3184,10383,0,1247,1,2026-11-11T07:47:54,2026-11-11T07:48:35
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1211,more-itertools/more-itertools,1,1,none,A00,74.3,66.9,1.8,5.6,,18,0,15,159014,7418,14500,1,1542,0,2026-11-11T07:47:19,2026-11-11T07:48:36
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1211,more-itertools/more-itertools,3,0,none,A01,67.8,59.8,1.8,6.1,,23,0,20,162335,6543,14363,1,1365,1,2026-11-11T07:47:49,2026-11-11T07:49:00
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1211,more-itertools/more-itertools,4,1,none,A00,75.3,68.0,1.8,5.4,,21,0,18,160293,7490,14390,1,1522,0,2026-11-11T07:47:51,2026-11-11T07:49:09
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_465,jazzband/prettytable,1,1,none,A00,38.3,32.8,2.1,3.5,,11,0,9,90441,3559,12020,0,1168,0,2026-11-11T07:48:28,2026-11-11T07:49:09
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_465,jazzband/prettytable,1,1,none,A00,61.5,55.9,2.0,3.5,,19,0,16,182769,6125,15230,1,1168,0,2026-11-11T07:48:09,2026-11-11T07:49:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_465,jazzband/prettytable,3,0,none,A01,46.0,40.4,2.1,3.5,,19,0,16,152273,4323,14435,1,723,1,2026-11-11T07:48:35,2026-11-11T07:49:24
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_465,jazzband/prettytable,3,1,none,A00,44.4,38.9,2.0,3.5,,12,0,10,109783,4206,12338,0,1168,0,2026-11-11T07:48:36,2026-11-11T07:49:24
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_465,jazzband/prettytable,2,0,none,A01,51.3,45.6,2.1,3.6,,21,0,18,159232,4928,14414,1,678,1,2026-11-11T07:48:34,2026-11-11T07:49:28
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_465,jazzband/prettytable,2,0,none,A01,68.9,63.4,2.1,3.4,,19,0,15,157286,7072,14937,1,0,1,2026-11-11T07:48:32,2026-11-11T07:49:44
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_465,jazzband/prettytable,4,0,none,A01,66.0,60.5,2.0,3.6,,22,0,19,202277,6878,14454,1,1078,1,2026-11-11T07:49:00,2026-11-11T07:50:09
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3090,pallets/click,1,0,none,A01,53.0,46.4,1.8,4.9,,9,0,7,73008,5346,12175,0,515,1,2026-11-11T07:49:13,2026-11-11T07:50:09
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3090,pallets/click,2,0,none,A01,58.7,53.6,1.8,3.3,,20,0,16,155272,6068,14350,1,407,1,2026-11-11T07:49:24,2026-11-11T07:50:26
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3090,pallets/click,3,0,none,A01,58.5,49.4,1.8,7.3,,10,0,8,81015,5594,13072,0,401,1,2026-11-11T07:49:28,2026-11-11T07:50:30
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_465,jazzband/prettytable,4,1,none,A00,78.2,72.5,2.1,3.6,,15,0,11,116195,8220,14865,1,1168,0,2026-11-11T07:49:09,2026-11-11T07:50:30
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3090,pallets/click,2,0,none,A01,64.8,59.6,1.8,3.5,,11,0,9,90636,6783,15558,0,894,1,2026-11-11T07:49:24,2026-11-11T07:50:32
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3090,pallets/click,1,0,none,A01,83.8,74.6,1.8,7.3,,14,0,9,107666,8522,12496,0,659,1,2026-11-11T07:49:09,2026-11-11T07:50:36
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3090,pallets/click,3,0,none,A01,58.5,53.5,1.8,3.3,,11,0,9,97515,6137,13938,0,1147,1,2026-11-11T07:49:44,2026-11-11T07:50:46
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3090,pallets/click,4,0,none,A01,71.4,66.3,1.8,3.3,,16,0,8,116859,7608,10291,0,407,1,2026-11-11T07:50:09,2026-11-11T07:51:24
cand1,confirm-1,E4B,workstation,berth,base,standard,structlog_763,hynek/structlog,1,0,none,A01,52.5,46.9,2.2,3.4,,9,0,7,83054,5302,13799,0,1853,1,2026-11-11T07:50:30,2026-11-11T07:51:26
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,structlog_763,hynek/structlog,1,0,none,A01,65.2,59.6,2.2,3.4,,21,0,18,179314,6710,14788,1,1054,1,2026-11-11T07:50:26,2026-11-11T07:51:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3090,pallets/click,4,0,none,A01,93.5,85.5,1.8,6.2,,13,0,10,110461,9786,15106,1,1201,1,2026-11-11T07:50:09,2026-11-11T07:51:46
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,structlog_763,hynek/structlog,3,0,none,A01,94.5,89.1,2.1,3.3,,15,0,9,104617,9917,14788,1,650,4,2026-11-11T07:50:36,2026-11-11T07:52:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,structlog_763,hynek/structlog,2,0,none,A01,107.2,101.7,2.1,3.4,,16,0,11,151210,11337,14814,1,1101,1,2026-11-11T07:50:32,2026-11-11T07:52:22
cand1,confirm-1,E4B,workstation,berth,base,standard,structlog_763,hynek/structlog,3,0,none,A01,103.6,98.2,2.0,3.4,,9,0,6,77858,11026,15285,1,1243,1,2026-11-11T07:50:46,2026-11-11T07:52:32
cand1,confirm-1,E4B,workstation,berth,base,standard,structlog_763,hynek/structlog,2,0,none,A01,154.0,148.5,2.1,3.4,,27,0,22,263917,16499,16192,2,1044,1,2026-11-11T07:50:30,2026-11-11T07:53:07
cand1,confirm-1,E4B,workstation,berth,base,standard,structlog_763,hynek/structlog,4,0,none,A01,105.1,99.6,2.1,3.4,,12,0,8,94850,10947,15014,1,1210,1,2026-11-11T07:51:24,2026-11-11T07:53:12
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_860,pydantic/pydantic-settings,1,0,none,A01,98.6,92.3,2.0,4.3,,22,0,19,215143,10025,15653,1,1843,1,2026-11-11T07:51:34,2026-11-11T07:53:15
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_860,pydantic/pydantic-settings,1,0,none,A01,98.4,92.3,2.0,4.2,,19,0,13,133047,9997,14728,1,1154,1,2026-11-11T07:51:46,2026-11-11T07:53:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_860,pydantic/pydantic-settings,3,0,none,A01,59.8,52.8,2.0,5.1,,9,0,7,51825,5805,11458,0,627,1,2026-11-11T07:52:32,2026-11-11T07:53:35
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,structlog_763,hynek/structlog,4,0,none,A01,164.8,159.4,2.0,3.4,,26,0,21,257586,17552,16428,2,3164,1,2026-11-11T07:51:26,2026-11-11T07:54:14
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1080,more-itertools/more-itertools,1,0,none,A01,58.1,50.2,1.8,6.2,,10,0,8,84245,5156,11732,0,1309,1,2026-11-11T07:53:27,2026-11-11T07:54:28
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_860,pydantic/pydantic-settings,4,0,none,A01,72.9,57.5,2.0,13.5,,10,0,8,87540,6275,14103,0,1062,1,2026-11-11T07:53:15,2026-11-11T07:54:31
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1080,more-itertools/more-itertools,1,0,none,A01,64.4,56.5,1.8,6.1,,10,0,6,66081,5878,9156,0,1027,1,2026-11-11T07:53:35,2026-11-11T07:54:43
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_860,pydantic/pydantic-settings,2,0,none,A01,150.5,134.7,2.0,13.8,,28,0,23,263379,13837,15672,3,1247,1,2026-11-11T07:52:13,2026-11-11T07:54:47
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_860,pydantic/pydantic-settings,3,0,none,A01,114.0,98.8,2.0,13.3,,27,0,24,227510,9850,14497,1,1051,1,2026-11-11T07:53:07,2026-11-11T07:55:04
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_860,pydantic/pydantic-settings,4,0,none,A01,124.1,117.7,2.0,4.4,,18,0,12,166568,13372,14728,1,2081,1,2026-11-11T07:53:12,2026-11-11T07:55:19
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_860,pydantic/pydantic-settings,2,0,none,A01,177.5,171.3,2.0,4.3,,25,0,20,232169,19285,14798,3,5703,1,2026-11-11T07:52:22,2026-11-11T07:55:22
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1080,more-itertools/more-itertools,3,0,none,A01,72.7,64.8,1.8,6.1,,16,0,13,129781,7350,14601,1,1221,1,2026-11-11T07:54:31,2026-11-11T07:55:47
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1080,more-itertools/more-itertools,3,0,none,A01,63.8,55.9,1.8,6.1,,14,0,10,118553,6284,12483,0,1273,1,2026-11-11T07:54:43,2026-11-11T07:55:49
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1080,more-itertools/more-itertools,2,0,none,A01,93.4,85.4,1.8,6.2,,16,0,10,125209,9718,12492,0,1597,1,2026-11-11T07:54:14,2026-11-11T07:55:50
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1080,more-itertools/more-itertools,4,0,none,A01,45.4,40.6,1.8,3.0,,6,0,4,43289,4548,9827,0,41333,2,2026-11-11T07:55:04,2026-11-11T07:55:53
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1080,more-itertools/more-itertools,4,0,none,A01,73.1,65.3,1.8,6.1,,14,0,10,126173,6250,13696,0,1341,1,2026-11-11T07:54:47,2026-11-11T07:56:03
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1270,pypa/packaging,1,0,none,A01,60.9,55.2,1.9,3.8,,14,0,10,110589,6122,11532,0,2339,2,2026-11-11T07:55:19,2026-11-11T07:56:23
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1270,pypa/packaging,2,0,none,A01,82.0,76.3,1.8,3.8,,17,0,12,125520,8396,15436,1,1768,2,2026-11-11T07:55:49,2026-11-11T07:57:15
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1270,pypa/packaging,2,0,none,A01,89.5,83.8,1.8,3.9,,16,0,13,132498,9288,14792,1,2028,2,2026-11-11T07:55:47,2026-11-11T07:57:20
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1270,pypa/packaging,1,0,none,A01,140.4,134.8,1.8,3.8,,33,0,28,285069,14929,14792,2,1725,2,2026-11-11T07:55:22,2026-11-11T07:57:46
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1080,more-itertools/more-itertools,2,0,none,A01,197.9,189.9,1.8,6.1,,29,0,23,280135,20352,16722,3,3084,1,2026-11-11T07:54:28,2026-11-11T07:57:49
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1270,pypa/packaging,3,0,none,A01,122.0,116.4,1.8,3.8,,24,0,20,213020,12856,15192,2,2692,2,2026-11-11T07:55:53,2026-11-11T07:57:58
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1270,pypa/packaging,4,0,none,A01,137.7,132.1,1.8,3.8,,24,0,20,214145,14658,15479,2,2340,2,2026-11-11T07:56:03,2026-11-11T07:58:24
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1117,pypa/packaging,1,0,none,A01,78.2,73.6,1.8,2.8,,20,0,17,157809,8259,14348,1,0,1,2026-11-11T07:57:15,2026-11-11T07:58:36
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1270,pypa/packaging,3,0,none,A01,186.8,181.2,1.8,3.8,,33,0,28,301586,20037,15523,3,3780,2,2026-11-11T07:55:50,2026-11-11T07:59:00
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1117,pypa/packaging,2,0,none,A01,80.0,75.4,1.8,2.8,,18,0,15,140118,8352,14743,1,820,2,2026-11-11T07:57:49,2026-11-11T07:59:12
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1117,pypa/packaging,4,0,none,A01,50.0,45.5,1.8,2.8,,14,0,12,125351,4918,11658,0,451,1,2026-11-11T07:58:36,2026-11-11T07:59:29
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1117,pypa/packaging,2,0,none,A01,110.8,106.2,1.8,2.8,,21,0,15,190014,11557,15906,1,521,1,2026-11-11T07:57:46,2026-11-11T07:59:39
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1117,pypa/packaging,3,0,none,A01,73.6,69.0,1.8,2.8,,15,0,12,124253,7415,16772,1,1070,1,2026-11-11T07:58:24,2026-11-11T07:59:40
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1117,pypa/packaging,1,0,none,A01,143.3,138.7,1.8,2.8,,19,0,15,154666,15442,16320,1,790,1,2026-11-11T07:57:20,2026-11-11T07:59:46
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1117,pypa/packaging,3,0,none,A01,143.5,138.9,1.8,2.8,,23,0,19,192478,15367,14639,2,26919,2,2026-11-11T07:57:58,2026-11-11T08:00:24
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1117,pypa/packaging,4,0,none,A01,99.4,94.7,1.8,2.9,,24,0,19,188010,10497,14891,1,529,1,2026-11-11T07:59:00,2026-11-11T08:00:42
cand1,confirm-1,E4B,workstation,berth,base,standard,pyparsing_652,pyparsing/pyparsing,1,0,none,A01,85.2,38.9,1.9,44.4,,10,0,8,69841,4402,10310,0,660,1,2026-11-11T07:59:29,2026-11-11T08:00:57
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1270,pypa/packaging,4,0,session_timeout,A05,305.9,300.1,1.8,4.0,,17,1,14,151678,25722,14943,2,391,2,2026-11-11T07:56:23,2026-11-11T08:01:32
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pyparsing_652,pyparsing/pyparsing,1,0,none,A01,179.2,66.1,2.1,111.0,,20,0,15,159092,7205,14802,1,548,1,2026-11-11T07:59:12,2026-11-11T08:02:14
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3677,pallets/click,1,0,none,A01,55.6,50.5,1.8,3.2,,19,0,16,151076,5675,16484,1,1263,1,2026-11-11T08:01:32,2026-11-11T08:02:31
cand1,confirm-1,E4B,workstation,berth,base,standard,pyparsing_652,pyparsing/pyparsing,2,0,none,A01,184.3,68.5,2.0,113.9,,11,0,9,109246,5386,14356,0,550,1,2026-11-11T07:59:39,2026-11-11T08:02:47
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pyparsing_652,pyparsing/pyparsing,2,0,none,A01,199.8,142.5,2.0,55.4,,24,0,19,224050,15668,17848,3,880,1,2026-11-11T07:59:40,2026-11-11T08:03:03
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3677,pallets/click,2,0,none,A01,47.7,42.7,1.9,3.0,,20,0,17,167940,4667,14737,1,551,1,2026-11-11T08:02:31,2026-11-11T08:03:22
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3677,pallets/click,2,0,none,A01,39.7,34.7,2.0,3.0,,10,0,8,82187,3921,13927,0,878,1,2026-11-11T08:02:47,2026-11-11T08:03:30
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pyparsing_652,pyparsing/pyparsing,3,0,none,A01,189.8,71.7,2.0,116.1,,26,0,21,200859,8081,14781,1,0,1,2026-11-11T08:00:24,2026-11-11T08:03:37
cand1,confirm-1,E4B,workstation,berth,base,standard,pyparsing_652,pyparsing/pyparsing,3,0,none,A01,233.6,115.3,1.9,116.4,,28,0,23,224021,12981,16176,1,702,1,2026-11-11T07:59:46,2026-11-11T08:03:43
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pyparsing_652,pyparsing/pyparsing,4,0,none,A01,195.2,70.3,2.0,122.9,,13,0,10,121501,4988,16676,1,437,1,2026-11-11T08:00:42,2026-11-11T08:04:01
cand1,confirm-1,E4B,workstation,berth,base,standard,pyparsing_652,pyparsing/pyparsing,4,0,none,A01,185.8,65.2,2.0,118.6,,16,0,11,131123,7166,16339,1,420,1,2026-11-11T08:00:57,2026-11-11T08:04:06
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3677,pallets/click,3,0,none,A01,52.6,47.8,1.9,2.9,,15,0,12,108544,5464,14474,1,1134,1,2026-11-11T08:03:22,2026-11-11T08:04:17
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3677,pallets/click,4,0,none,A01,41.2,36.4,1.8,3.0,,13,0,11,106105,4067,12524,0,551,1,2026-11-11T08:03:37,2026-11-11T08:04:22
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3677,pallets/click,4,0,none,A01,55.6,50.8,1.9,2.9,,18,0,15,143431,5720,15029,1,437,1,2026-11-11T08:03:30,2026-11-11T08:04:29
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_320,python-humanize/humanize,1,1,none,A00,43.1,37.4,2.1,3.5,,11,0,9,84702,4181,11438,0,508,0,2026-11-11T08:03:43,2026-11-11T08:04:29
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_320,python-humanize/humanize,2,1,none,A00,43.3,37.8,2.1,3.5,,11,0,9,90640,4122,12595,0,670,0,2026-11-11T08:04:06,2026-11-11T08:04:52
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_320,python-humanize/humanize,2,1,none,A00,35.6,30.0,2.1,3.6,,12,0,10,87360,3127,10294,0,508,0,2026-11-11T08:04:17,2026-11-11T08:04:56
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_320,python-humanize/humanize,3,1,none,A00,35.6,29.9,2.1,3.5,,11,0,9,89357,3168,11355,0,494,0,2026-11-11T08:04:22,2026-11-11T08:05:00
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_320,python-humanize/humanize,4,1,none,A00,29.4,23.8,2.1,3.6,,9,0,7,65228,2614,10385,0,634,0,2026-11-11T08:04:29,2026-11-11T08:05:02
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_320,python-humanize/humanize,3,1,none,A00,37.9,32.3,2.1,3.5,,13,0,10,99529,3541,10701,0,508,0,2026-11-11T08:04:29,2026-11-11T08:05:10
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_320,python-humanize/humanize,1,0,none,A01,71.1,65.5,2.1,3.5,,19,0,12,134940,7234,9226,0,652,1,2026-11-11T08:04:01,2026-11-11T08:05:15
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_462,jazzband/prettytable,1,0,none,A01,41.6,35.9,2.2,3.5,,7,0,5,51229,4095,10035,0,806,1,2026-11-11T08:04:56,2026-11-11T08:05:41
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_462,jazzband/prettytable,2,0,none,A01,41.8,36.1,2.1,3.6,,12,0,10,96120,4031,11984,0,2370,1,2026-11-11T08:05:10,2026-11-11T08:05:55
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3677,pallets/click,3,0,none,A01,169.4,164.5,1.9,3.0,,10,0,8,70930,5140,10825,0,1360,1,2026-11-11T08:03:03,2026-11-11T08:05:56
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_462,jazzband/prettytable,1,0,none,A01,62.0,51.3,2.1,8.6,,8,0,6,73317,5882,13656,0,3793,1,2026-11-11T08:05:00,2026-11-11T08:06:05
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3677,pallets/click,1,0,none,A01,229.1,224.2,2.0,2.9,,37,0,28,360994,25827,18086,4,0,1,2026-11-11T08:02:14,2026-11-11T08:06:07
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_440,jazzband/prettytable,1,1,none,A00,26.1,20.7,2.0,3.3,,9,0,7,52562,2204,8020,0,427,0,2026-11-11T08:06:05,2026-11-11T08:06:34
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_462,jazzband/prettytable,2,0,none,A01,98.1,92.6,2.1,3.4,,13,0,9,111278,9946,15393,1,4398,1,2026-11-11T08:05:02,2026-11-11T08:06:43
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_320,python-humanize/humanize,4,0,none,A01,111.3,105.7,2.1,3.4,,28,0,24,259851,11945,15417,2,3704,2,2026-11-11T08:04:52,2026-11-11T08:06:47
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_440,jazzband/prettytable,1,1,none,A00,39.9,34.4,2.0,3.4,,16,0,14,115734,3726,10986,0,427,0,2026-11-11T08:06:07,2026-11-11T08:06:49
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_462,jazzband/prettytable,3,0,none,A01,116.9,111.6,2.1,3.3,,32,0,28,280535,11583,14737,2,4378,4,2026-11-11T08:05:15,2026-11-11T08:07:15
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_440,jazzband/prettytable,2,1,none,A00,40.6,35.2,2.1,3.3,,15,0,13,101613,3837,9262,0,427,0,2026-11-11T08:06:43,2026-11-11T08:07:26
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_440,jazzband/prettytable,3,0,none,A01,41.2,35.8,2.1,3.4,,17,0,15,127226,3851,10260,0,0,1,2026-11-11T08:06:47,2026-11-11T08:07:31
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_440,jazzband/prettytable,2,1,none,A00,56.0,50.5,2.0,3.4,,21,0,18,147463,5573,14398,1,427,0,2026-11-11T08:06:34,2026-11-11T08:07:33
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_462,jazzband/prettytable,4,0,none,A01,103.8,93.1,2.1,8.6,,23,0,19,226822,10335,14478,1,5847,1,2026-11-11T08:05:55,2026-11-11T08:07:42
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_440,jazzband/prettytable,3,0,none,A01,53.6,48.2,2.0,3.4,,15,0,12,118196,5343,15140,1,399,1,2026-11-11T08:06:49,2026-11-11T08:07:46
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_462,jazzband/prettytable,4,0,none,A01,115.4,110.0,2.1,3.3,,22,0,19,210348,12334,15651,1,1780,4,2026-11-11T08:05:56,2026-11-11T08:07:54
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_440,jazzband/prettytable,4,0,none,A01,36.7,31.3,2.1,3.3,,12,0,10,84359,3527,10770,0,0,1,2026-11-11T08:07:26,2026-11-11T08:08:06
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_440,jazzband/prettytable,4,0,none,A01,51.5,46.2,2.0,3.3,,16,0,14,130595,5279,12294,0,120799,4,2026-11-11T08:07:15,2026-11-11T08:08:10
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3767,pallets/click,3,0,none,A01,48.4,42.6,1.8,4.0,,10,0,8,74823,4510,10258,0,511,1,2026-11-11T08:07:54,2026-11-11T08:08:45
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3767,pallets/click,1,0,none,A01,76.8,72.1,1.8,2.9,,15,0,12,142190,7570,15705,1,977,2,2026-11-11T08:07:33,2026-11-11T08:08:53
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3767,pallets/click,4,0,none,A01,50.1,44.4,1.8,4.0,,10,0,7,79241,4679,10109,0,511,1,2026-11-11T08:08:10,2026-11-11T08:09:03
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_462,jazzband/prettytable,3,0,none,A01,207.0,201.5,2.1,3.4,,35,0,28,336980,22253,15795,2,2431,1,2026-11-11T08:05:41,2026-11-11T08:09:11
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3767,pallets/click,3,0,none,A01,69.8,64.0,1.8,4.0,,12,0,9,91505,6718,14384,1,511,1,2026-11-11T08:08:06,2026-11-11T08:09:19
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3767,pallets/click,4,0,none,A01,32.3,26.5,1.8,4.0,,9,0,7,70354,2698,10316,0,511,1,2026-11-11T08:08:45,2026-11-11T08:09:21
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_948,pypa/packaging,1,0,none,A01,22.2,17.4,1.8,3.0,,7,0,5,39241,1858,6846,0,416,1,2026-11-11T08:09:03,2026-11-11T08:09:28
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_948,pypa/packaging,2,0,none,A01,21.6,16.9,1.8,3.0,,7,0,5,35693,1838,6533,0,398,1,2026-11-11T08:09:11,2026-11-11T08:09:35
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_948,pypa/packaging,2,0,none,A01,28.6,23.8,1.8,3.0,,9,0,7,58041,2561,8863,0,398,1,2026-11-11T08:09:19,2026-11-11T08:09:51
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3767,pallets/click,1,0,none,A01,138.1,132.2,1.8,4.0,,24,0,17,245883,14217,16993,2,1230,1,2026-11-11T08:07:31,2026-11-11T08:09:52
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_948,pypa/packaging,4,0,none,A01,20.0,15.4,1.8,2.8,,5,0,3,25517,1644,6330,0,547,2,2026-11-11T08:09:35,2026-11-11T08:09:58
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3767,pallets/click,2,0,none,A01,136.5,131.7,1.8,2.9,,21,0,17,217378,14448,17106,1,1624,2,2026-11-11T08:07:42,2026-11-11T08:10:01
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3767,pallets/click,2,0,none,A01,136.1,130.3,1.8,4.1,,23,0,19,219720,14279,15974,2,518,1,2026-11-11T08:07:46,2026-11-11T08:10:05
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_948,pypa/packaging,3,0,none,A01,48.9,44.1,1.8,3.0,,13,0,11,108389,4882,11766,0,386,1,2026-11-11T08:09:21,2026-11-11T08:10:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_948,pypa/packaging,3,0,none,A01,44.5,39.7,1.8,3.0,,10,0,8,65992,3228,10052,0,567,1,2026-11-11T08:09:28,2026-11-11T08:10:15
cand1,confirm-1,E4B,workstation,berth,base,standard,werkzeug_3110,pallets/werkzeug,2,1,none,A00,34.5,29.8,1.8,2.9,,11,0,9,77921,3299,9692,0,491,0,2026-11-11T08:10:05,2026-11-11T08:10:43
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,werkzeug_3110,pallets/werkzeug,2,0,none,A01,43.2,38.4,1.8,3.0,,10,0,8,84876,4319,12902,0,453,1,2026-11-11T08:10:01,2026-11-11T08:10:47
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,werkzeug_3110,pallets/werkzeug,3,0,none,A01,39.9,35.1,1.8,2.9,,9,0,7,66294,3959,10858,0,758,1,2026-11-11T08:10:15,2026-11-11T08:10:58
cand1,confirm-1,E4B,workstation,berth,base,standard,werkzeug_3110,pallets/werkzeug,3,0,none,A01,42.5,37.8,1.8,2.9,,10,0,8,77927,4261,11676,0,833,1,2026-11-11T08:10:13,2026-11-11T08:10:58
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,werkzeug_3110,pallets/werkzeug,1,1,none,A00,58.5,53.7,1.8,3.0,,21,0,18,202733,5968,14724,1,578,0,2026-11-11T08:09:58,2026-11-11T08:11:00
cand1,confirm-1,E4B,workstation,berth,base,standard,werkzeug_3110,pallets/werkzeug,4,0,none,A01,33.6,28.8,1.8,3.0,,11,0,9,82083,3087,10142,0,453,1,2026-11-11T08:10:47,2026-11-11T08:11:24
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_948,pypa/packaging,1,0,none,A01,150.0,145.1,1.8,3.1,,34,0,28,298112,16035,15372,3,2149,1,2026-11-11T08:08:53,2026-11-11T08:11:26
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_603,jd/tenacity,1,0,none,A01,26.2,18.8,2.1,5.3,,9,0,7,78426,1931,11122,0,508,1,2026-11-11T08:10:58,2026-11-11T08:11:27
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_603,jd/tenacity,2,0,none,A01,27.7,20.3,2.1,5.3,,7,0,5,61751,2152,10459,0,508,1,2026-11-11T08:11:00,2026-11-11T08:11:31
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_603,jd/tenacity,1,0,none,A01,37.8,30.5,2.1,5.2,,11,0,7,92406,3397,9731,0,508,1,2026-11-11T08:10:58,2026-11-11T08:11:39
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_948,pypa/packaging,4,0,none,A01,115.3,110.5,1.8,3.0,,31,0,27,272320,12381,15514,2,564,1,2026-11-11T08:09:51,2026-11-11T08:11:49
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_603,jd/tenacity,2,0,none,A01,23.0,15.6,2.1,5.2,,10,0,8,80924,1448,9556,0,458,1,2026-11-11T08:11:24,2026-11-11T08:11:50
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_603,jd/tenacity,4,0,none,A01,27.6,20.4,2.1,5.2,,11,0,9,87601,2046,9537,0,508,1,2026-11-11T08:11:31,2026-11-11T08:12:01
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,werkzeug_3110,pallets/werkzeug,4,1,none,A00,76.3,71.4,1.8,3.0,,24,0,21,222683,7249,14482,1,1228,0,2026-11-11T08:10:43,2026-11-11T08:12:02
cand1,confirm-1,E4B,workstation,berth,base,standard,werkzeug_3110,pallets/werkzeug,1,0,none,A01,127.4,122.5,1.9,3.0,,14,0,11,127493,14018,15225,1,0,1,2026-11-11T08:09:52,2026-11-11T08:12:03
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_603,jd/tenacity,3,0,none,A01,34.9,27.4,2.1,5.4,,6,0,4,45454,3078,9769,0,508,1,2026-11-11T08:11:26,2026-11-11T08:12:04
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_603,jd/tenacity,4,0,none,A01,23.2,15.8,2.1,5.4,,7,0,5,61032,1729,9943,0,508,1,2026-11-11T08:11:39,2026-11-11T08:12:05
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_603,jd/tenacity,3,0,none,A01,36.2,28.7,2.1,5.4,,10,0,7,90459,2951,10170,0,508,1,2026-11-11T08:11:27,2026-11-11T08:12:07
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_468,mahmoud/boltons,1,0,none,A01,42.0,37.5,1.8,2.7,,10,0,8,75388,4390,11029,0,485,1,2026-11-11T08:11:50,2026-11-11T08:12:35
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_468,mahmoud/boltons,1,0,none,A01,49.6,45.1,1.8,2.7,,16,0,13,124409,5224,14466,1,485,1,2026-11-11T08:11:49,2026-11-11T08:12:42
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_468,mahmoud/boltons,3,0,none,A01,38.3,33.7,1.9,2.7,,9,0,7,67772,3838,10814,0,485,1,2026-11-11T08:12:03,2026-11-11T08:12:44
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_468,mahmoud/boltons,2,0,none,A01,48.8,44.3,1.8,2.7,,14,0,12,126911,4979,13263,0,856,1,2026-11-11T08:12:01,2026-11-11T08:12:53
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_468,mahmoud/boltons,2,0,none,A01,56.1,51.5,1.9,2.7,,14,0,10,118575,5820,12247,0,611,1,2026-11-11T08:12:02,2026-11-11T08:13:01
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_468,mahmoud/boltons,4,0,none,A01,52.1,47.6,1.8,2.8,,8,0,6,62548,5390,12022,0,754,1,2026-11-11T08:12:07,2026-11-11T08:13:02
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_468,mahmoud/boltons,4,0,none,A01,59.0,54.4,1.8,2.8,,23,0,20,202533,6125,14720,1,690,1,2026-11-11T08:12:05,2026-11-11T08:13:08
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_465,mahmoud/boltons,1,1,none,A00,29.7,25.0,1.8,2.8,,10,0,8,81981,2757,11746,0,515,0,2026-11-11T08:12:35,2026-11-11T08:13:08
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_465,mahmoud/boltons,2,1,none,A00,31.0,26.5,1.8,2.7,,9,0,7,63485,2977,9543,0,515,0,2026-11-11T08:12:44,2026-11-11T08:13:18
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_465,mahmoud/boltons,2,1,none,A00,24.9,20.3,1.8,2.8,,9,0,7,58914,2308,8656,0,515,0,2026-11-11T08:12:53,2026-11-11T08:13:21
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_465,mahmoud/boltons,1,1,none,A00,37.7,33.2,1.8,2.8,,12,0,8,83802,3744,9216,0,514,0,2026-11-11T08:12:42,2026-11-11T08:13:22
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_465,mahmoud/boltons,4,1,none,A00,20.7,16.2,1.8,2.7,,9,0,7,58558,1904,8794,0,515,0,2026-11-11T08:13:08,2026-11-11T08:13:31
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_468,mahmoud/boltons,3,0,none,A01,84.6,80.1,1.8,2.8,,17,0,12,123257,9262,14336,1,452,1,2026-11-11T08:12:04,2026-11-11T08:13:32
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_465,mahmoud/boltons,3,1,none,A00,31.7,27.1,1.8,2.8,,12,0,8,84987,3231,9325,0,514,0,2026-11-11T08:13:02,2026-11-11T08:13:37
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_465,mahmoud/boltons,4,0,none,A01,34.0,29.5,1.8,2.7,,10,0,8,67207,3653,9588,0,427,1,2026-11-11T08:13:08,2026-11-11T08:13:45
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1427,pypa/packaging,1,1,none,A00,24.5,19.5,1.9,3.1,,9,0,5,48304,2353,6548,0,647,0,2026-11-11T08:13:18,2026-11-11T08:13:46
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1427,pypa/packaging,2,0,none,A01,22.3,17.3,1.8,3.2,,7,0,4,42619,2163,7944,0,648,1,2026-11-11T08:13:22,2026-11-11T08:13:48
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_465,mahmoud/boltons,3,0,none,A01,46.7,42.0,1.8,2.9,,11,0,9,85077,5142,11174,0,667,1,2026-11-11T08:13:01,2026-11-11T08:13:51
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1427,pypa/packaging,2,1,none,A00,16.9,11.8,1.8,3.3,,7,0,5,40761,1341,7129,0,647,0,2026-11-11T08:13:31,2026-11-11T08:13:51
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1427,pypa/packaging,3,1,none,A00,17.0,12.0,1.8,3.3,,7,0,5,40807,1364,7074,0,647,0,2026-11-11T08:13:32,2026-11-11T08:13:52
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1427,pypa/packaging,3,1,none,A00,18.0,13.1,1.8,3.2,,7,0,5,40854,1531,7210,0,647,0,2026-11-11T08:13:37,2026-11-11T08:13:58
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1427,pypa/packaging,1,0,none,A01,34.5,29.5,1.8,3.1,,6,0,4,43237,3709,9431,0,648,1,2026-11-11T08:13:21,2026-11-11T08:13:59
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1427,pypa/packaging,4,1,none,A00,16.2,11.1,1.9,3.1,,7,0,5,40481,1273,6973,0,647,0,2026-11-11T08:13:45,2026-11-11T08:14:04
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1427,pypa/packaging,4,1,none,A00,17.1,12.0,1.9,3.1,,7,0,5,40820,1394,7100,0,647,0,2026-11-11T08:13:46,2026-11-11T08:14:06
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1241,pypa/packaging,1,0,none,A01,62.7,38.1,1.9,22.6,,8,0,6,84864,4615,12818,0,633,1,2026-11-11T08:13:48,2026-11-11T08:14:54
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1241,pypa/packaging,3,0,none,A01,80.2,55.1,1.8,23.2,,4,0,2,39674,6654,15432,0,0,1,2026-11-11T08:13:58,2026-11-11T08:15:21
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1241,pypa/packaging,3,0,none,A01,80.1,55.1,1.8,23.3,,12,0,9,109071,6516,14855,1,520,1,2026-11-11T08:13:59,2026-11-11T08:15:22
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1241,pypa/packaging,4,0,none,A01,79.4,54.5,1.8,23.1,,6,0,3,53410,6368,14568,1,1254,1,2026-11-11T08:14:04,2026-11-11T08:15:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_696,jd/tenacity,1,0,none,A01,33.0,27.3,2.2,3.5,,9,0,7,74874,3027,10464,0,584,1,2026-11-11T08:14:54,2026-11-11T08:15:30
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1241,pypa/packaging,2,0,none,A01,135.0,110.1,1.9,23.0,,22,0,17,220394,12434,14960,1,532,1,2026-11-11T08:13:52,2026-11-11T08:16:10
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1241,pypa/packaging,4,0,none,A01,125.1,100.2,1.8,23.1,,16,0,10,157453,11306,14456,1,689,1,2026-11-11T08:14:06,2026-11-11T08:16:14
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_696,jd/tenacity,3,0,none,A01,43.9,38.3,2.1,3.5,,9,0,7,81134,4148,11809,0,641,1,2026-11-11T08:15:30,2026-11-11T08:16:17
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1241,pypa/packaging,1,0,none,A01,148.7,124.1,1.9,22.8,,18,0,14,177934,14051,15318,2,1059,1,2026-11-11T08:13:51,2026-11-11T08:16:23
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_696,jd/tenacity,2,1,none,A00,75.4,69.8,2.1,3.4,,22,0,18,213549,7711,14451,1,1102,0,2026-11-11T08:15:22,2026-11-11T08:16:41
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_696,jd/tenacity,2,0,none,A01,76.7,71.2,2.1,3.5,,25,0,19,221851,7872,14575,1,584,1,2026-11-11T08:15:27,2026-11-11T08:16:46
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_696,jd/tenacity,3,0,none,A01,38.9,33.3,2.1,3.5,,13,0,11,110800,3681,12378,0,581,1,2026-11-11T08:16:10,2026-11-11T08:16:52
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_696,jd/tenacity,1,0,none,A01,94.6,88.9,2.1,3.5,,15,0,10,133027,10016,11949,0,1066,1,2026-11-11T08:15:21,2026-11-11T08:16:59
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_696,jd/tenacity,4,0,none,A01,43.0,37.4,2.1,3.6,,12,0,10,107912,4191,11224,0,867,1,2026-11-11T08:16:14,2026-11-11T08:17:00
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_696,jd/tenacity,4,1,none,A00,46.3,40.7,2.1,3.5,,15,0,13,147168,4566,12775,0,1104,0,2026-11-11T08:16:17,2026-11-11T08:17:06
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1206,pypa/packaging,1,0,none,A01,42.3,34.8,1.8,5.7,,7,0,5,53458,3977,11267,0,865,1,2026-11-11T08:16:23,2026-11-11T08:17:08
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1241,pypa/packaging,2,0,none,A01,204.0,179.2,1.9,22.9,,35,0,28,368486,20611,15657,2,1928,1,2026-11-11T08:13:51,2026-11-11T08:17:18
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1206,pypa/packaging,4,0,none,A01,29.4,22.1,1.8,5.5,,6,0,4,31902,2485,7149,0,698,1,2026-11-11T08:17:08,2026-11-11T08:17:41
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1206,pypa/packaging,1,0,none,A01,68.8,63.8,1.8,3.1,,15,0,12,121115,7488,14530,1,2628,2,2026-11-11T08:16:41,2026-11-11T08:17:52
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1206,pypa/packaging,2,1,none,A00,89.9,82.4,1.8,5.6,,17,0,12,117469,9597,14635,1,1472,0,2026-11-11T08:16:46,2026-11-11T08:18:19
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1206,pypa/packaging,3,0,none,A01,82.1,74.5,1.8,5.8,,18,0,14,132042,8577,14398,1,628,1,2026-11-11T08:17:00,2026-11-11T08:18:25
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_461,mahmoud/boltons,2,0,none,A01,31.6,27.0,1.8,2.8,,9,0,7,61214,3058,9112,0,1030,1,2026-11-11T08:17:52,2026-11-11T08:18:27
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1206,pypa/packaging,3,0,none,A01,86.2,78.6,1.8,5.8,,14,0,11,105169,9028,15280,1,2438,1,2026-11-11T08:16:59,2026-11-11T08:18:28
cand1,confirm-1,E4B,workstation,berth,base,standard,packaging_1206,pypa/packaging,2,1,none,A00,94.4,86.7,1.8,5.9,,21,0,13,138020,9988,14922,1,1519,0,2026-11-11T08:16:52,2026-11-11T08:18:30
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,packaging_1206,pypa/packaging,4,1,none,A00,93.0,85.6,1.8,5.6,,11,0,8,85465,9866,16252,1,1527,0,2026-11-11T08:17:06,2026-11-11T08:18:42
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_461,mahmoud/boltons,3,1,none,A00,34.9,30.3,1.8,2.7,,9,0,7,72182,3251,11882,0,1025,0,2026-11-11T08:18:25,2026-11-11T08:19:03
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_461,mahmoud/boltons,1,0,none,A01,108.8,104.3,1.8,2.7,,14,0,11,116553,11855,15801,1,0,1,2026-11-11T08:17:18,2026-11-11T08:19:10
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_461,mahmoud/boltons,2,0,none,A01,53.3,48.7,1.8,2.8,,19,0,16,152388,5354,14598,1,875,1,2026-11-11T08:18:19,2026-11-11T08:19:16
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_461,mahmoud/boltons,4,0,none,A01,48.4,43.9,1.8,2.8,,15,0,12,110157,4805,14494,1,1148,1,2026-11-11T08:18:30,2026-11-11T08:19:21
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_461,mahmoud/boltons,4,0,none,A01,63.0,58.5,1.8,2.7,,12,0,9,105054,6391,14345,1,2359,1,2026-11-11T08:18:28,2026-11-11T08:19:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_615,jd/tenacity,1,0,none,A01,72.3,65.4,2.1,4.7,,15,0,9,123608,7184,15086,1,462,1,2026-11-11T08:18:42,2026-11-11T08:19:57
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_461,mahmoud/boltons,3,0,none,A01,91.3,86.7,1.8,2.8,,16,0,9,109877,9391,14417,1,2596,1,2026-11-11T08:18:27,2026-11-11T08:20:01
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_615,jd/tenacity,2,0,none,A01,71.1,64.1,2.1,4.9,,17,0,14,151416,6813,14863,1,503,1,2026-11-11T08:19:10,2026-11-11T08:20:24
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_461,mahmoud/boltons,1,0,none,A01,162.3,157.7,1.8,2.8,,17,0,13,146044,17513,16546,2,1460,1,2026-11-11T08:17:41,2026-11-11T08:20:26
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_615,jd/tenacity,3,0,none,A01,68.5,61.2,2.1,5.2,,21,0,18,183902,6478,15081,1,569,1,2026-11-11T08:19:21,2026-11-11T08:20:32
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_615,jd/tenacity,1,0,none,A01,90.0,82.7,2.1,5.2,,23,0,20,226362,8910,16815,1,278,1,2026-11-11T08:19:03,2026-11-11T08:20:36
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_615,jd/tenacity,2,0,none,A01,92.6,86.3,2.1,4.3,,28,0,24,265101,9242,15180,2,632,1,2026-11-11T08:19:16,2026-11-11T08:20:51
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_544,python-poetry/tomlkit,1,0,none,A01,32.4,27.3,1.9,3.1,,10,0,8,70149,2941,10336,0,537,1,2026-11-11T08:20:26,2026-11-11T08:21:02
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_544,python-poetry/tomlkit,1,0,none,A01,46.1,41.1,1.9,3.1,,17,0,12,99957,4427,9363,0,892,2,2026-11-11T08:20:24,2026-11-11T08:21:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_615,jd/tenacity,3,0,none,A01,109.0,101.8,2.1,5.2,,23,0,13,192836,11044,14565,1,517,1,2026-11-11T08:19:34,2026-11-11T08:21:26
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_544,python-poetry/tomlkit,2,0,none,A01,53.6,48.6,1.9,3.1,,17,0,15,163559,5210,13842,0,979,1,2026-11-11T08:20:32,2026-11-11T08:21:29
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_615,jd/tenacity,4,0,none,A01,94.0,86.8,2.1,5.2,,27,0,18,251371,9417,14368,1,568,1,2026-11-11T08:20:01,2026-11-11T08:21:38
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_544,python-poetry/tomlkit,3,0,none,A01,66.2,61.3,1.9,3.1,,21,0,18,157376,6717,15036,1,526,2,2026-11-11T08:20:51,2026-11-11T08:22:00
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_544,python-poetry/tomlkit,2,0,none,A01,90.5,85.4,1.9,3.2,,29,0,22,208872,9449,14586,1,1295,2,2026-11-11T08:20:36,2026-11-11T08:22:10
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_615,jd/tenacity,4,0,none,A01,129.6,123.9,2.1,3.5,,30,0,25,276156,13396,15657,3,1333,2,2026-11-11T08:19:57,2026-11-11T08:22:10
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1078,more-itertools/more-itertools,1,1,none,A00,38.2,32.0,1.8,4.3,,12,0,10,82001,3488,9583,0,683,0,2026-11-11T08:21:29,2026-11-11T08:22:10
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_544,python-poetry/tomlkit,4,0,none,A01,62.2,57.2,1.9,3.1,,14,0,12,109927,6486,12229,0,432,2,2026-11-11T08:21:26,2026-11-11T08:22:31
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_544,python-poetry/tomlkit,3,0,none,A01,103.6,98.6,1.9,3.1,,28,0,24,240409,11094,15637,2,1248,1,2026-11-11T08:21:02,2026-11-11T08:22:48
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_544,python-poetry/tomlkit,4,0,none,A01,99.0,94.0,1.9,3.1,,27,0,24,225838,10642,15051,1,1164,2,2026-11-11T08:21:13,2026-11-11T08:22:55
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1078,more-itertools/more-itertools,3,1,none,A00,50.8,44.8,1.8,4.2,,12,0,10,90408,5123,11946,0,523,0,2026-11-11T08:22:10,2026-11-11T08:23:04
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1078,more-itertools/more-itertools,3,0,none,A01,59.5,53.0,1.8,4.7,,11,0,9,84266,6011,12478,0,1101,1,2026-11-11T08:22:10,2026-11-11T08:23:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1078,more-itertools/more-itertools,2,0,none,A01,60.9,54.8,1.8,4.3,,23,0,20,174765,6200,14996,1,696,1,2026-11-11T08:22:10,2026-11-11T08:23:14
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,more-itertools_1078,more-itertools/more-itertools,4,1,none,A00,40.0,33.9,1.8,4.3,,11,0,9,72154,3785,9452,0,632,0,2026-11-11T08:22:31,2026-11-11T08:23:14
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1078,more-itertools/more-itertools,2,0,none,A01,92.6,87.9,1.8,3.0,,25,0,22,217728,10134,15760,1,775,2,2026-11-11T08:22:00,2026-11-11T08:23:36
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_449,jazzband/prettytable,1,0,none,A01,72.0,66.6,2.0,3.3,,17,0,14,142029,7193,14980,1,120243,4,2026-11-11T08:22:55,2026-11-11T08:24:10
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1078,more-itertools/more-itertools,4,1,none,A00,92.5,86.4,1.8,4.2,,17,0,14,132450,9449,14407,1,740,0,2026-11-11T08:22:48,2026-11-11T08:24:23
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_449,jazzband/prettytable,4,0,none,A01,69.9,64.5,2.0,3.4,,16,0,11,116548,6809,15834,1,1440,2,2026-11-11T08:24:10,2026-11-11T08:25:23
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_449,jazzband/prettytable,4,0,none,A01,56.9,51.4,2.0,3.5,,16,0,14,168441,5336,14330,0,977,1,2026-11-11T08:24:23,2026-11-11T08:25:23
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_449,jazzband/prettytable,1,0,none,A01,137.0,130.4,2.0,4.5,,28,0,23,253695,13902,15661,3,1936,1,2026-11-11T08:23:04,2026-11-11T08:25:24
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_449,jazzband/prettytable,3,0,none,A01,106.2,100.6,2.0,3.5,,31,0,24,288751,10592,15733,2,1234,2,2026-11-11T08:23:36,2026-11-11T08:25:26
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_839,pydantic/pydantic-settings,1,1,none,A00,35.9,29.8,2.1,3.9,,7,0,5,48664,3187,9384,0,723,0,2026-11-11T08:25:23,2026-11-11T08:26:02
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_449,jazzband/prettytable,3,0,none,A01,168.1,162.7,2.0,3.4,,25,0,20,215737,17565,14936,3,122060,4,2026-11-11T08:23:14,2026-11-11T08:26:06
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_449,jazzband/prettytable,2,0,none,A01,169.2,162.6,2.0,4.5,,29,0,24,263537,17556,15672,3,2476,1,2026-11-11T08:23:14,2026-11-11T08:26:06
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_839,pydantic/pydantic-settings,2,1,none,A00,42.9,37.0,2.0,3.9,,9,0,5,61264,4084,8735,0,1825,0,2026-11-11T08:25:26,2026-11-11T08:26:11
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_839,pydantic/pydantic-settings,2,1,none,A00,46.1,40.2,2.0,3.9,,8,0,4,62114,4485,9486,0,2506,0,2026-11-11T08:25:24,2026-11-11T08:26:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_839,pydantic/pydantic-settings,1,1,none,A00,49.2,43.2,2.1,3.9,,8,0,6,67565,4790,10931,0,1825,0,2026-11-11T08:25:23,2026-11-11T08:26:16
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_839,pydantic/pydantic-settings,3,1,none,A00,22.1,16.3,2.0,3.8,,7,0,5,48355,1867,9356,0,723,0,2026-11-11T08:26:02,2026-11-11T08:26:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_449,jazzband/prettytable,2,0,none,A01,215.1,209.7,2.1,3.3,,35,0,28,327632,23036,19285,4,119869,4,2026-11-11T08:23:13,2026-11-11T08:26:51
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_839,pydantic/pydantic-settings,4,1,none,A00,44.2,38.3,2.1,3.9,,9,0,5,79660,4332,11482,0,1825,0,2026-11-11T08:26:06,2026-11-11T08:26:53
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_839,pydantic/pydantic-settings,4,1,none,A00,40.9,34.9,2.0,3.9,,9,0,7,70909,3933,10304,0,757,0,2026-11-11T08:26:11,2026-11-11T08:26:55
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_839,pydantic/pydantic-settings,3,1,none,A00,47.8,41.8,2.0,4.0,,13,0,7,90664,4780,8230,0,757,0,2026-11-11T08:26:06,2026-11-11T08:26:56
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_329,python-humanize/humanize,1,0,none,A01,57.5,52.0,2.1,3.4,,11,0,7,95139,6154,11844,0,693,1,2026-11-11T08:26:13,2026-11-11T08:27:14
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_329,python-humanize/humanize,1,0,none,A01,59.1,53.6,2.0,3.4,,8,0,4,61738,6374,12003,0,536,1,2026-11-11T08:26:16,2026-11-11T08:27:18
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_329,python-humanize/humanize,2,0,none,A01,31.2,25.6,2.1,3.4,,5,0,3,26038,3152,7571,0,536,1,2026-11-11T08:26:51,2026-11-11T08:27:25
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_329,python-humanize/humanize,3,0,none,A01,44.6,39.2,2.1,3.4,,8,0,6,70522,4656,11417,0,536,1,2026-11-11T08:26:55,2026-11-11T08:27:43
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_329,python-humanize/humanize,3,0,none,A01,53.7,48.2,2.1,3.4,,12,0,6,92215,4289,10269,0,536,1,2026-11-11T08:26:53,2026-11-11T08:27:50
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3224,pallets/click,1,0,none,A01,29.6,25.0,1.8,2.8,,9,0,7,59866,2789,9055,0,637,1,2026-11-11T08:27:25,2026-11-11T08:27:58
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_329,python-humanize/humanize,4,0,none,A01,58.5,53.1,2.1,3.4,,8,0,6,79539,6281,13149,0,536,1,2026-11-11T08:26:56,2026-11-11T08:27:58
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_329,python-humanize/humanize,4,0,none,A01,55.6,50.2,2.1,3.4,,10,0,6,66420,5807,9387,0,536,1,2026-11-11T08:27:14,2026-11-11T08:28:12
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3224,pallets/click,3,0,none,A01,28.6,24.0,1.8,2.8,,10,0,8,70261,2682,10132,0,643,1,2026-11-11T08:27:58,2026-11-11T08:28:30
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3224,pallets/click,2,0,none,A01,46.4,41.8,1.8,2.8,,12,0,9,84443,4759,10201,0,2745,1,2026-11-11T08:27:50,2026-11-11T08:28:40
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3224,pallets/click,2,0,none,A01,53.8,49.2,1.8,2.8,,16,0,13,130453,5590,14716,1,358,1,2026-11-11T08:27:43,2026-11-11T08:28:40
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3224,pallets/click,4,0,none,A01,24.7,20.1,1.8,2.8,,8,0,6,49725,2279,8447,0,643,1,2026-11-11T08:28:12,2026-11-11T08:28:40
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_329,python-humanize/humanize,2,0,none,A01,142.3,136.8,2.0,3.4,,19,0,15,154225,16369,14559,1,708,1,2026-11-11T08:26:27,2026-11-11T08:28:52
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3224,pallets/click,3,0,none,A01,71.6,66.9,1.8,2.9,,13,0,10,106018,7753,15352,1,462,1,2026-11-11T08:27:58,2026-11-11T08:29:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3224,pallets/click,1,0,none,A01,115.4,110.9,1.8,2.8,,21,0,15,208073,12886,16669,1,0,1,2026-11-11T08:27:18,2026-11-11T08:29:16
cand1,confirm-1,E4B,workstation,berth,base,standard,markdown-it-py_425,executablebooks/markdown-it-py,2,0,none,A01,37.0,32.1,1.8,3.0,,7,0,5,52167,3764,10462,0,786,1,2026-11-11T08:28:40,2026-11-11T08:29:20
cand1,confirm-1,E4B,workstation,berth,base,standard,markdown-it-py_425,executablebooks/markdown-it-py,1,0,none,A01,37.2,32.3,1.8,3.0,,7,0,5,54534,3770,9731,0,706,1,2026-11-11T08:28:40,2026-11-11T08:29:20
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3224,pallets/click,4,0,none,A01,54.1,49.5,1.8,2.8,,15,0,12,123678,5846,14767,1,350,1,2026-11-11T08:28:30,2026-11-11T08:29:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_425,executablebooks/markdown-it-py,2,0,none,A01,41.4,36.7,1.8,2.9,,9,0,7,77071,4329,11346,0,1002,1,2026-11-11T08:28:52,2026-11-11T08:29:37
cand1,confirm-1,E4B,workstation,berth,base,standard,more-itertools_1078,more-itertools/more-itertools,1,0,none,A01,482.3,177.8,1.8,302.7,,19,0,15,152845,6402,12402,0,846,124,2026-11-11T08:21:38,2026-11-11T08:29:43
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_425,executablebooks/markdown-it-py,1,0,none,A01,63.6,58.8,1.8,3.0,,11,0,8,99683,6820,15291,1,1006,1,2026-11-11T08:28:40,2026-11-11T08:29:47
cand1,confirm-1,E4B,workstation,berth,base,standard,markdown-it-py_425,executablebooks/markdown-it-py,4,0,none,A01,39.5,34.8,1.8,2.9,,8,0,6,65746,3907,10485,0,553,1,2026-11-11T08:29:20,2026-11-11T08:30:03
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_425,executablebooks/markdown-it-py,4,0,none,A01,62.8,58.0,1.8,2.9,,10,0,8,102696,6509,14251,0,1761,1,2026-11-11T08:29:20,2026-11-11T08:30:26
cand1,confirm-1,E4B,workstation,berth,base,standard,markdown-it-py_425,executablebooks/markdown-it-py,3,0,none,A01,72.0,67.2,1.8,3.0,,5,0,3,42880,7702,13744,0,988,1,2026-11-11T08:29:13,2026-11-11T08:30:28
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,markdown-it-py_425,executablebooks/markdown-it-py,3,0,none,A01,98.3,93.5,1.9,2.9,,16,0,11,175407,10421,14102,0,958,2,2026-11-11T08:29:16,2026-11-11T08:30:57
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_612,python-poetry/tomlkit,2,0,none,A01,77.4,72.3,1.9,3.1,,13,0,10,110577,7856,15290,1,285,1,2026-11-11T08:29:47,2026-11-11T08:31:07
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_612,python-poetry/tomlkit,1,0,none,A01,97.6,92.5,1.9,3.2,,21,0,17,183581,10167,14801,2,875,1,2026-11-11T08:29:27,2026-11-11T08:31:07
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_612,python-poetry/tomlkit,3,0,none,A01,69.9,64.9,1.9,3.1,,19,0,16,186446,6937,16065,1,420,1,2026-11-11T08:30:03,2026-11-11T08:31:16
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_612,python-poetry/tomlkit,2,0,none,A01,100.0,94.9,1.9,3.1,,24,0,20,210074,10276,15341,2,743,1,2026-11-11T08:29:43,2026-11-11T08:31:26
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_612,python-poetry/tomlkit,4,0,none,A01,37.1,32.1,1.9,3.1,,9,0,7,77436,3378,11473,0,737,1,2026-11-11T08:30:57,2026-11-11T08:31:37
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_612,python-poetry/tomlkit,4,0,none,A01,73.0,67.9,2.0,3.2,,20,0,17,191603,7175,15572,1,514,1,2026-11-11T08:30:28,2026-11-11T08:31:44
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,cattrs_688,python-attrs/cattrs,1,1,none,A00,34.5,28.7,2.1,3.7,,8,0,6,53947,3018,9233,0,609,0,2026-11-11T08:31:07,2026-11-11T08:31:45
cand1,confirm-1,E4B,workstation,berth,base,standard,cattrs_688,python-attrs/cattrs,1,1,none,A00,51.8,46.1,2.1,3.7,,14,0,12,108488,5082,11454,0,609,0,2026-11-11T08:31:07,2026-11-11T08:32:02
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_612,python-poetry/tomlkit,1,0,none,A01,156.3,151.3,1.9,3.1,,20,0,16,172995,16805,15949,2,1196,2,2026-11-11T08:29:37,2026-11-11T08:32:16
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,cattrs_688,python-attrs/cattrs,2,1,none,A00,61.0,55.3,2.0,3.7,,22,0,18,190312,6145,14508,2,609,0,2026-11-11T08:31:16,2026-11-11T08:32:20
cand1,confirm-1,E4B,workstation,berth,base,standard,cattrs_688,python-attrs/cattrs,2,1,none,A00,52.8,47.0,2.0,3.8,,10,0,7,73464,5077,10584,0,609,0,2026-11-11T08:31:26,2026-11-11T08:32:22
cand1,confirm-1,E4B,workstation,berth,base,standard,cattrs_688,python-attrs/cattrs,3,1,none,A00,42.5,36.6,2.1,3.8,,9,0,6,52170,4213,7741,0,638,0,2026-11-11T08:31:37,2026-11-11T08:32:23
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,cattrs_688,python-attrs/cattrs,4,1,none,A00,51.4,45.7,2.1,3.6,,12,0,10,107054,5056,13797,0,746,0,2026-11-11T08:31:45,2026-11-11T08:32:39
cand1,confirm-1,E4B,workstation,berth,base,standard,cattrs_688,python-attrs/cattrs,4,1,none,A00,41.8,36.1,2.1,3.7,,11,0,9,89871,3952,10780,0,603,0,2026-11-11T08:32:02,2026-11-11T08:32:47
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_1030,pydantic/pydantic-settings,2,0,none,A01,58.1,47.5,2.0,8.6,,14,0,12,131060,5098,14178,0,583,1,2026-11-11T08:32:23,2026-11-11T08:33:24
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_1030,pydantic/pydantic-settings,2,0,none,A01,59.1,51.3,2.0,5.8,,12,0,10,106315,5548,14006,0,705,1,2026-11-11T08:32:22,2026-11-11T08:33:24
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_1030,pydantic/pydantic-settings,3,0,none,A01,48.2,41.0,2.0,5.2,,12,0,10,111845,4494,12775,0,610,1,2026-11-11T08:32:47,2026-11-11T08:33:38
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_1030,pydantic/pydantic-settings,1,0,none,A01,78.6,62.1,2.0,14.4,,14,0,11,106160,6728,15858,1,735,1,2026-11-11T08:32:20,2026-11-11T08:33:41
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_1030,pydantic/pydantic-settings,1,0,none,A01,105.7,95.0,2.1,8.6,,22,0,19,178642,10504,14537,1,979,1,2026-11-11T08:32:16,2026-11-11T08:34:05
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,cattrs_688,python-attrs/cattrs,3,1,none,A00,137.9,132.1,2.1,3.8,,31,0,27,269458,14604,14827,2,693,0,2026-11-11T08:31:44,2026-11-11T08:34:05
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_1030,pydantic/pydantic-settings,4,0,none,A01,45.8,35.1,2.0,8.7,,11,0,9,105847,3779,14023,0,583,1,2026-11-11T08:33:24,2026-11-11T08:34:13
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_1030,pydantic/pydantic-settings,3,0,none,A01,100.4,93.7,2.0,4.7,,15,0,11,122775,10416,14368,1,1056,1,2026-11-11T08:32:39,2026-11-11T08:34:22
cand1,confirm-1,E4B,workstation,berth,base,standard,structlog_807,hynek/structlog,1,1,none,A00,56.1,50.4,2.1,3.6,,11,0,6,85607,5651,9638,0,595,0,2026-11-11T08:33:38,2026-11-11T08:34:37
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,structlog_807,hynek/structlog,2,1,none,A00,33.7,28.1,2.1,3.5,,8,0,6,59682,3164,9867,0,595,0,2026-11-11T08:34:05,2026-11-11T08:34:42
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_612,python-poetry/tomlkit,3,0,none,A01,253.7,248.5,2.0,3.2,,33,0,26,312381,27819,16128,4,2126,1,2026-11-11T08:30:26,2026-11-11T08:34:43
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,structlog_807,hynek/structlog,1,1,none,A00,65.9,60.3,2.0,3.5,,12,0,9,97668,6788,10935,0,595,0,2026-11-11T08:33:41,2026-11-11T08:34:50
cand1,confirm-1,E4B,workstation,berth,base,standard,structlog_807,hynek/structlog,2,1,none,A00,43.4,37.8,2.1,3.6,,7,0,5,53763,4270,10747,0,595,0,2026-11-11T08:34:05,2026-11-11T08:34:51
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_1030,pydantic/pydantic-settings,4,0,none,A01,85.8,76.8,2.0,7.0,,15,0,12,128433,8590,14551,1,847,1,2026-11-11T08:33:24,2026-11-11T08:34:53
cand1,confirm-1,E4B,workstation,berth,base,standard,structlog_807,hynek/structlog,3,1,none,A00,31.8,26.2,2.0,3.5,,7,0,5,48666,2999,9410,0,595,0,2026-11-11T08:34:22,2026-11-11T08:34:57
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,structlog_807,hynek/structlog,3,0,none,A01,54.9,49.4,2.0,3.4,,12,0,7,96424,5729,10095,0,4522,1,2026-11-11T08:34:13,2026-11-11T08:35:11
cand1,confirm-1,E4B,workstation,berth,base,standard,structlog_807,hynek/structlog,4,1,none,A00,41.0,35.4,2.1,3.5,,8,0,6,61835,4185,10606,0,595,0,2026-11-11T08:34:37,2026-11-11T08:35:21
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_425,jazzband/prettytable,1,0,none,A01,41.0,35.4,2.1,3.5,,9,0,7,69080,4144,11258,0,807,1,2026-11-11T08:34:43,2026-11-11T08:35:27
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,structlog_807,hynek/structlog,4,1,none,A00,64.3,58.8,2.1,3.4,,11,0,6,87723,6797,10160,0,595,0,2026-11-11T08:34:42,2026-11-11T08:35:49
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_425,jazzband/prettytable,1,0,none,A01,60.6,55.1,2.1,3.5,,11,0,9,99829,6201,14005,0,832,1,2026-11-11T08:34:50,2026-11-11T08:35:54
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_425,jazzband/prettytable,3,0,none,A01,64.8,59.4,2.0,3.4,,16,0,13,146275,6526,17334,1,623,1,2026-11-11T08:34:57,2026-11-11T08:36:05
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_425,jazzband/prettytable,3,0,none,A01,65.2,59.8,2.0,3.4,,11,0,8,89503,6561,14380,1,1054,1,2026-11-11T08:35:11,2026-11-11T08:36:19
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_471,mahmoud/boltons,1,0,none,A01,47.7,43.1,1.8,2.8,,11,0,9,79690,4690,10981,0,978,1,2026-11-11T08:35:49,2026-11-11T08:36:40
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_425,jazzband/prettytable,2,0,none,A01,110.0,104.2,2.1,3.7,,24,0,20,207112,11565,15171,2,1157,1,2026-11-11T08:34:51,2026-11-11T08:36:44
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_425,jazzband/prettytable,4,0,none,A01,81.9,76.3,2.1,3.5,,21,0,18,178697,8356,16068,1,1295,1,2026-11-11T08:35:21,2026-11-11T08:36:46
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_471,mahmoud/boltons,2,0,none,A01,46.3,41.8,1.8,2.8,,9,0,7,68552,4593,10141,0,705,1,2026-11-11T08:36:05,2026-11-11T08:36:54
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_471,mahmoud/boltons,2,0,none,A01,34.2,29.6,1.8,2.8,,12,0,10,83170,3240,9580,0,497,1,2026-11-11T08:36:19,2026-11-11T08:36:56
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_471,mahmoud/boltons,1,0,no_submit,A06,66.8,65.0,1.8,,,11,0,5,76957,7326,8320,0,0,-1,2026-11-11T08:35:54,2026-11-11T08:37:04
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_471,mahmoud/boltons,3,0,none,A01,26.5,21.9,1.8,2.7,,11,0,9,70326,2502,8898,0,516,1,2026-11-11T08:36:44,2026-11-11T08:37:14
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_425,jazzband/prettytable,2,0,none,A01,163.7,158.1,2.0,3.5,,31,0,26,299570,17649,15496,2,1342,1,2026-11-11T08:34:53,2026-11-11T08:37:40
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_471,mahmoud/boltons,4,0,none,A01,44.0,39.5,1.8,2.8,,11,0,9,85211,4440,13419,0,506,1,2026-11-11T08:36:54,2026-11-11T08:37:41
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_694,jd/tenacity,1,0,none,A01,67.9,60.5,2.1,5.3,,17,0,14,147547,6730,14899,1,681,1,2026-11-11T08:36:56,2026-11-11T08:38:07
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,boltons_471,mahmoud/boltons,3,0,none,A01,88.1,83.5,1.8,2.8,,17,0,14,147289,9331,15408,1,900,1,2026-11-11T08:36:40,2026-11-11T08:38:11
cand1,confirm-1,E4B,workstation,berth,base,standard,boltons_471,mahmoud/boltons,4,0,none,A01,84.0,79.4,1.8,2.8,,21,0,18,170323,8812,15067,1,1058,2,2026-11-11T08:36:46,2026-11-11T08:38:13
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_425,jazzband/prettytable,4,0,none,A01,184.1,178.2,2.0,3.8,,25,0,20,217194,19745,14714,2,681,1,2026-11-11T08:35:27,2026-11-11T08:38:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_694,jd/tenacity,2,0,none,A01,64.8,57.4,2.1,5.3,,24,0,21,185288,6205,14497,1,681,1,2026-11-11T08:37:40,2026-11-11T08:38:48
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_694,jd/tenacity,3,0,none,A01,55.3,47.9,2.1,5.3,,9,0,7,89823,5070,12556,0,1167,1,2026-11-11T08:38:07,2026-11-11T08:39:05
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_586,python-poetry/tomlkit,1,1,none,A00,42.4,37.5,1.9,3.0,,13,0,11,94527,3998,10770,0,493,0,2026-11-11T08:38:34,2026-11-11T08:39:19
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_694,jd/tenacity,2,0,no_submit,A06,123.2,121.1,2.1,,,21,0,15,205160,13213,15992,1,0,-1,2026-11-11T08:37:14,2026-11-11T08:39:20
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_694,jd/tenacity,3,0,none,A01,100.5,93.0,2.1,5.5,,14,0,11,125968,9997,14994,1,1254,1,2026-11-11T08:37:41,2026-11-11T08:39:25
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_694,jd/tenacity,1,0,none,A01,138.6,132.9,2.1,3.6,,29,0,25,260127,14535,15770,2,1321,2,2026-11-11T08:37:04,2026-11-11T08:39:25
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_586,python-poetry/tomlkit,1,1,none,A00,43.8,38.9,1.9,3.0,,13,0,11,99712,4213,10602,0,493,0,2026-11-11T08:38:48,2026-11-11T08:39:35
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_586,python-poetry/tomlkit,2,0,none,A01,35.4,30.4,1.9,3.1,,14,0,12,127188,3315,13484,0,492,1,2026-11-11T08:39:05,2026-11-11T08:39:44
cand1,confirm-1,E4B,workstation,berth,base,standard,tenacity_694,jd/tenacity,4,0,none,A01,91.2,83.7,2.1,5.4,,19,0,16,170578,9297,14959,1,886,1,2026-11-11T08:38:11,2026-11-11T08:39:45
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_586,python-poetry/tomlkit,3,1,none,A00,23.7,18.8,1.9,3.0,,9,0,7,56647,1983,9179,0,493,0,2026-11-11T08:39:25,2026-11-11T08:39:51
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tenacity_694,jd/tenacity,4,0,none,A01,113.3,107.7,2.1,3.5,,25,0,21,236095,12030,15591,2,1734,2,2026-11-11T08:38:13,2026-11-11T08:40:09
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_586,python-poetry/tomlkit,4,0,none,A01,40.9,36.1,1.9,3.0,,15,0,13,133717,3987,13191,0,0,1,2026-11-11T08:39:35,2026-11-11T08:40:18
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_328,python-humanize/humanize,2,0,none,A01,40.4,34.9,2.0,3.4,,9,0,7,63184,3945,10288,0,581,1,2026-11-11T08:39:51,2026-11-11T08:40:35
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_586,python-poetry/tomlkit,4,0,none,A01,76.8,71.8,1.9,3.0,,26,0,22,226780,8029,14416,1,47239,2,2026-11-11T08:39:25,2026-11-11T08:40:45
cand1,confirm-1,E4B,workstation,berth,base,standard,tomlkit_586,python-poetry/tomlkit,3,1,none,A00,89.3,84.4,1.9,3.0,,22,0,18,178588,9398,15069,1,493,0,2026-11-11T08:39:20,2026-11-11T08:40:53
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_328,python-humanize/humanize,2,0,none,A01,65.6,60.2,2.0,3.4,,15,0,11,120892,6541,14472,1,577,1,2026-11-11T08:40:09,2026-11-11T08:41:18
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,tomlkit_586,python-poetry/tomlkit,2,0,none,A01,117.0,112.1,1.9,3.0,,36,0,28,315532,12327,14955,2,0,1,2026-11-11T08:39:19,2026-11-11T08:41:19
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_328,python-humanize/humanize,3,0,none,A01,68.7,63.3,2.0,3.4,,13,0,10,93783,6894,14615,1,713,1,2026-11-11T08:40:18,2026-11-11T08:41:30
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_328,python-humanize/humanize,3,0,none,A01,61.1,55.7,2.0,3.4,,8,0,6,62028,6037,13908,0,1805,2,2026-11-11T08:40:35,2026-11-11T08:41:39
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_328,python-humanize/humanize,4,0,none,A01,52.6,47.1,2.1,3.5,,12,0,8,85085,5100,10541,0,532,1,2026-11-11T08:40:45,2026-11-11T08:41:41
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_328,python-humanize/humanize,1,0,none,A01,125.3,119.7,2.1,3.5,,12,0,8,98384,13436,14362,1,1952,1,2026-11-11T08:39:45,2026-11-11T08:41:53
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_328,python-humanize/humanize,1,0,none,A01,155.0,149.4,2.1,3.5,,24,0,18,215755,16814,15104,1,985,2,2026-11-11T08:39:44,2026-11-11T08:42:22
cand1,confirm-1,E4B,workstation,berth,base,standard,pyparsing_653,pyparsing/pyparsing,3,0,none,A01,60.3,34.0,1.9,24.4,,9,0,7,62497,3881,9268,0,488,1,2026-11-11T08:41:41,2026-11-11T08:42:44
cand1,confirm-1,E4B,workstation,berth,base,standard,pyparsing_653,pyparsing/pyparsing,2,0,none,A01,63.1,36.7,2.0,24.5,,8,0,6,55623,4001,9348,0,749,1,2026-11-11T08:41:39,2026-11-11T08:42:45
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pyparsing_653,pyparsing/pyparsing,2,0,none,A01,81.9,53.8,1.9,26.2,,17,0,14,113441,6020,14420,1,1095,1,2026-11-11T08:41:30,2026-11-11T08:42:55
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_328,python-humanize/humanize,4,0,none,A01,121.8,116.2,2.0,3.6,,22,0,18,189103,13411,15160,2,903,1,2026-11-11T08:40:53,2026-11-11T08:42:57
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pyparsing_653,pyparsing/pyparsing,3,0,none,A01,68.3,41.4,1.9,25.0,,7,0,5,49518,4771,10029,0,1263,1,2026-11-11T08:41:53,2026-11-11T08:43:05
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pyparsing_653,pyparsing/pyparsing,1,0,none,A01,106.1,78.9,1.9,25.3,,11,0,7,85070,6827,14359,1,587,1,2026-11-11T08:41:19,2026-11-11T08:43:09
cand1,confirm-1,E4B,workstation,berth,base,standard,pyparsing_653,pyparsing/pyparsing,1,0,none,A01,119.8,93.2,2.2,24.5,,19,0,15,169255,10962,14879,1,1110,1,2026-11-11T08:41:18,2026-11-11T08:43:21
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pyparsing_653,pyparsing/pyparsing,4,0,none,A01,57.8,30.9,2.1,24.8,,8,0,6,52605,3436,8739,0,665,1,2026-11-11T08:42:22,2026-11-11T08:43:23
cand1,confirm-1,E4B,workstation,berth,base,standard,pyparsing_653,pyparsing/pyparsing,4,0,none,A01,51.3,25.4,2.1,23.8,,12,0,10,86162,3189,11519,0,560,1,2026-11-11T08:42:44,2026-11-11T08:43:39
cand1,confirm-1,E4B,workstation,berth,base,standard,marshmallow_2799,marshmallow-code/marshmallow,1,0,none,A01,63.8,58.9,1.9,2.9,,18,0,15,160433,6941,16120,1,1108,1,2026-11-11T08:42:55,2026-11-11T08:44:02
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,marshmallow_2799,marshmallow-code/marshmallow,2,0,none,A01,73.3,67.9,1.8,3.5,,19,0,16,170453,7615,15733,1,1386,1,2026-11-11T08:43:05,2026-11-11T08:44:21
cand1,confirm-1,E4B,workstation,berth,base,standard,marshmallow_2799,marshmallow-code/marshmallow,2,0,none,A01,99.6,94.9,1.9,2.9,,22,0,16,186983,10768,15300,1,1448,1,2026-11-11T08:42:57,2026-11-11T08:44:40
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,marshmallow_2799,marshmallow-code/marshmallow,1,0,none,A01,130.1,125.5,1.9,2.7,,17,0,13,163218,14408,14712,1,1781,4,2026-11-11T08:42:45,2026-11-11T08:44:58
cand1,confirm-1,E4B,workstation,berth,base,standard,marshmallow_2799,marshmallow-code/marshmallow,3,0,none,A01,114.5,110.0,1.8,2.7,,20,0,10,187578,12177,16000,1,72252,4,2026-11-11T08:43:09,2026-11-11T08:45:06
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_617,pytest-dev/pluggy,1,0,none,A01,72.4,66.4,2.2,3.7,,27,0,24,227013,7040,15171,1,1768,1,2026-11-11T08:44:02,2026-11-11T08:45:17
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,marshmallow_2799,marshmallow-code/marshmallow,4,0,none,A01,123.6,118.9,1.8,2.9,,27,0,22,254730,12772,16316,2,2600,1,2026-11-11T08:43:23,2026-11-11T08:45:29
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,marshmallow_2799,marshmallow-code/marshmallow,3,0,tool_budget,A02,159.9,155.4,1.8,2.7,,33,0,28,344698,17058,16109,1,7073,4,2026-11-11T08:43:21,2026-11-11T08:46:04
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_617,pytest-dev/pluggy,1,0,none,A01,102.5,96.7,2.2,3.6,,24,0,20,200915,10553,15030,1,3103,1,2026-11-11T08:44:21,2026-11-11T08:46:07
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_617,pytest-dev/pluggy,2,0,none,A01,96.7,91.0,2.2,3.5,,28,0,25,224975,10001,14833,1,2896,1,2026-11-11T08:44:40,2026-11-11T08:46:20
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_617,pytest-dev/pluggy,3,0,none,A01,78.4,72.5,2.2,3.6,,25,0,22,211671,8066,14745,1,2309,1,2026-11-11T08:45:17,2026-11-11T08:46:39
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_617,pytest-dev/pluggy,2,0,none,A01,117.7,111.8,2.2,3.7,,30,0,27,262535,12368,15317,1,2040,1,2026-11-11T08:44:58,2026-11-11T08:46:59
cand1,confirm-1,E4B,workstation,berth,base,standard,marshmallow_2799,marshmallow-code/marshmallow,4,0,none,A01,202.7,197.9,1.8,3.0,,35,0,28,313982,21625,14688,3,1947,1,2026-11-11T08:43:39,2026-11-11T08:47:04
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_452,jazzband/prettytable,1,1,none,A00,55.7,50.4,2.0,3.3,,21,0,18,190813,5335,14458,1,873,0,2026-11-11T08:46:20,2026-11-11T08:47:19
cand1,confirm-1,E4B,workstation,berth,base,standard,pluggy_617,pytest-dev/pluggy,4,0,none,A01,109.3,103.3,2.2,3.8,,25,0,22,223985,11326,14996,1,1096,1,2026-11-11T08:45:29,2026-11-11T08:47:21
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_617,pytest-dev/pluggy,3,0,none,A01,137.0,131.2,2.2,3.6,,33,0,28,283949,14488,14799,2,1950,1,2026-11-11T08:45:06,2026-11-11T08:47:26
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_452,jazzband/prettytable,1,1,none,A00,80.7,75.3,2.0,3.4,,25,0,22,207314,8128,12537,0,922,0,2026-11-11T08:46:07,2026-11-11T08:47:30
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pluggy_617,pytest-dev/pluggy,4,0,none,A01,108.7,102.8,2.2,3.7,,23,0,19,201478,11274,14459,2,2833,1,2026-11-11T08:46:04,2026-11-11T08:47:56
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_452,jazzband/prettytable,2,1,none,A00,54.6,49.2,2.0,3.4,,18,0,16,139193,5394,12757,0,922,0,2026-11-11T08:46:59,2026-11-11T08:47:57
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_452,jazzband/prettytable,3,1,none,A00,63.6,58.2,2.0,3.4,,15,0,12,118771,6403,16137,1,922,0,2026-11-11T08:47:04,2026-11-11T08:48:11
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_452,jazzband/prettytable,2,0,tool_budget,A02,91.4,89.4,2.0,,,35,0,28,310655,9824,15875,3,0,-1,2026-11-11T08:46:39,2026-11-11T08:48:13
cand1,confirm-1,E4B,workstation,berth,base,standard,prettytable_452,jazzband/prettytable,4,1,none,A00,52.2,46.7,2.1,3.4,,19,0,17,153982,5042,13059,0,916,0,2026-11-11T08:47:26,2026-11-11T08:48:21
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_392,python-humanize/humanize,1,1,none,A00,51.2,45.7,2.0,3.5,,11,0,7,96501,4315,13605,0,735,0,2026-11-11T08:47:30,2026-11-11T08:48:25
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_452,jazzband/prettytable,4,1,none,A00,67.7,62.2,2.1,3.4,,21,0,17,156226,6796,14394,1,962,0,2026-11-11T08:47:21,2026-11-11T08:48:32
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_392,python-humanize/humanize,2,1,none,A00,33.0,27.5,2.1,3.5,,9,0,7,63602,3001,9743,0,672,0,2026-11-11T08:47:57,2026-11-11T08:48:33
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_392,python-humanize/humanize,1,1,none,A00,42.6,37.1,2.1,3.4,,10,0,6,71151,3444,10507,0,672,0,2026-11-11T08:47:56,2026-11-11T08:48:41
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_392,python-humanize/humanize,2,0,none,A01,32.0,26.5,2.1,3.5,,10,0,8,69222,3002,9282,0,593,1,2026-11-11T08:48:11,2026-11-11T08:48:46
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_392,python-humanize/humanize,3,1,none,A00,37.0,31.5,2.1,3.4,,11,0,9,74335,3591,9872,0,735,0,2026-11-11T08:48:13,2026-11-11T08:48:53
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_392,python-humanize/humanize,4,0,none,A01,40.1,34.6,2.1,3.4,,9,0,7,73973,3257,13337,0,593,1,2026-11-11T08:48:25,2026-11-11T08:49:08
cand1,confirm-1,E4B,workstation,berth,base,standard,humanize_392,python-humanize/humanize,3,0,none,A01,52.3,46.8,2.1,3.4,,12,0,8,94468,4578,12770,0,593,1,2026-11-11T08:48:21,2026-11-11T08:49:16
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,humanize_392,python-humanize/humanize,4,1,none,A00,47.5,42.0,2.1,3.4,,9,0,7,70261,4595,11612,0,672,0,2026-11-11T08:48:32,2026-11-11T08:49:23
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3405,pallets/click,2,0,none,A01,60.6,55.9,1.8,2.9,,15,0,12,112953,6131,14680,1,1516,1,2026-11-11T08:48:53,2026-11-11T08:49:57
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3405,pallets/click,1,0,none,A01,108.2,103.4,1.8,2.9,,24,0,20,202867,11275,15342,2,0,1,2026-11-11T08:48:33,2026-11-11T08:50:24
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,prettytable_452,jazzband/prettytable,3,0,tool_budget,A02,192.6,187.1,2.1,3.4,,36,0,28,291866,20603,14608,1,1161,1,2026-11-11T08:47:19,2026-11-11T08:50:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3405,pallets/click,2,0,none,A01,106.2,99.4,1.8,5.0,,22,0,18,209498,10643,17349,2,2222,1,2026-11-11T08:48:46,2026-11-11T08:50:35
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3405,pallets/click,1,0,none,A01,111.9,107.1,1.8,3.0,,29,0,24,252783,11477,15689,2,0,1,2026-11-11T08:48:41,2026-11-11T08:50:36
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3405,pallets/click,3,0,none,A01,90.1,85.5,1.8,2.8,,19,0,16,166525,9180,14470,1,5241,4,2026-11-11T08:49:08,2026-11-11T08:50:41
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_813,pydantic/pydantic-settings,1,0,none,A01,53.0,47.6,2.0,3.4,,10,0,8,97682,5160,14250,0,617,1,2026-11-11T08:50:24,2026-11-11T08:51:20
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_813,pydantic/pydantic-settings,2,0,none,A01,80.3,74.9,2.0,3.4,,19,0,16,142884,7945,14687,1,658,1,2026-11-11T08:50:36,2026-11-11T08:52:00
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,click_3405,pallets/click,4,0,none,A01,120.7,116.2,1.8,2.8,,24,0,20,207552,12387,15081,2,7215,4,2026-11-11T08:49:57,2026-11-11T08:52:01
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_813,pydantic/pydantic-settings,2,0,none,A01,83.4,77.9,2.0,3.5,,15,0,12,154872,8297,15532,1,1893,1,2026-11-11T08:50:35,2026-11-11T08:52:02
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_813,pydantic/pydantic-settings,1,0,none,A01,86.7,81.1,2.0,3.5,,20,0,15,187137,8729,15631,2,683,1,2026-11-11T08:50:34,2026-11-11T08:52:04
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3405,pallets/click,4,0,none,A01,175.0,170.3,1.8,2.9,,30,0,23,260649,18436,16163,3,0,1,2026-11-11T08:49:23,2026-11-11T08:52:21
cand1,confirm-1,E4B,workstation,berth,base,standard,click_3405,pallets/click,3,0,none,A01,186.1,181.3,1.8,3.0,,34,0,28,317640,19610,15313,2,1102,1,2026-11-11T08:49:16,2026-11-11T08:52:26
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_813,pydantic/pydantic-settings,4,0,none,A01,51.3,45.9,2.0,3.4,,9,0,7,82992,4896,13827,0,820,1,2026-11-11T08:52:00,2026-11-11T08:52:54
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_813,pydantic/pydantic-settings,3,0,none,A01,143.4,138.0,2.0,3.3,,28,0,24,250417,14891,15072,2,408,1,2026-11-11T08:50:41,2026-11-11T08:53:07
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,pydantic-settings_813,pydantic/pydantic-settings,4,0,none,A01,69.6,64.3,2.0,3.3,,17,0,12,143325,6823,14705,1,0,1,2026-11-11T08:52:01,2026-11-11T08:53:13
cand1,confirm-1,E4B,workstation,berth,base,standard,pydantic-settings_813,pydantic/pydantic-settings,3,0,none,A01,117.8,112.4,2.0,3.4,,22,0,18,187714,11921,17077,2,672,1,2026-11-11T08:51:20,2026-11-11T08:53:20
cand1,confirm-1,E4B,workstation,berth,base,standard,typer_1791,fastapi/typer,1,0,none,A01,86.5,80.9,1.9,3.7,,28,0,24,233896,8551,14377,2,1737,1,2026-11-11T08:52:04,2026-11-11T08:53:34
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,typer_1791,fastapi/typer,2,0,none,A01,69.1,63.5,1.9,3.7,,14,0,11,121404,6864,14567,1,585,1,2026-11-11T08:52:26,2026-11-11T08:53:37
cand1,confirm-1,E4B,workstation,berth,base,standard,typer_1791,fastapi/typer,3,0,none,A01,58.7,53.1,1.9,3.7,,15,0,10,156386,5609,13980,0,641,1,2026-11-11T08:52:54,2026-11-11T08:53:56
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,typer_1791,fastapi/typer,1,0,none,A01,113.8,108.1,1.9,3.7,,30,0,26,244063,11642,15796,2,0,1,2026-11-11T08:52:02,2026-11-11T08:53:58
cand1,confirm-1,E4B,workstation,berth,base,standard,typer_1791,fastapi/typer,2,0,none,A01,110.7,105.8,1.9,3.0,,29,0,24,253431,11703,15021,2,39795,2,2026-11-11T08:52:21,2026-11-11T08:54:14
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,typer_1791,fastapi/typer,3,0,none,A01,99.8,94.2,1.9,3.7,,23,0,19,216943,11050,15285,2,522,1,2026-11-11T08:53:07,2026-11-11T08:54:50
cand1,confirm-1,E4B,workstation,berth,base,standard,typer_1791,fastapi/typer,4,0,none,A01,97.7,92.2,1.9,3.7,,28,0,24,267297,11161,14592,2,0,1,2026-11-11T08:53:20,2026-11-11T08:55:01
cand1,confirm-1,E4B,workstation,berth,v-p2,standard,typer_1791,fastapi/typer,4,0,none,A01,152.8,147.4,1.9,3.5,,35,0,28,343942,18977,15040,4,0,1,2026-11-11T08:53:13,2026-11-11T08:55:49
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,cattrs_723,python-attrs/cattrs,1,1,none,A00,36.9,31.0,2.3,3.7,,15,0,11,120231,3413,11174,0,503,0,2026-11-11T12:27:47,2026-11-11T12:28:27
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,cattrs_723,python-attrs/cattrs,1,1,none,A00,37.0,31.0,2.3,3.7,,17,0,14,133413,3406,14396,1,503,0,2026-11-11T12:27:47,2026-11-11T12:28:27
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,tomlkit_581,python-poetry/tomlkit,1,0,none,A01,55.9,50.6,2.1,3.2,,13,0,11,117347,5746,13640,0,450,1,2026-11-11T12:27:47,2026-11-11T12:28:46
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,tomlkit_581,python-poetry/tomlkit,1,0,none,A01,67.4,62.2,2.1,3.2,,15,0,8,131436,6994,14759,1,78195,2,2026-11-11T12:27:47,2026-11-11T12:28:57
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,more-itertools_1200,more-itertools/more-itertools,1,1,none,A00,30.4,23.1,1.9,5.4,,10,0,8,68925,2451,8864,0,457,0,2026-11-11T12:28:27,2026-11-11T12:29:01
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,packaging_1330,pypa/packaging,1,0,none,A01,95.6,90.3,2.0,3.3,,12,0,8,125595,10109,16444,1,682,1,2026-11-11T12:27:47,2026-11-11T12:29:26
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,packaging_1330,pypa/packaging,1,1,none,A00,111.3,106.1,2.0,3.2,,17,0,12,173354,11767,15525,2,1898,0,2026-11-11T12:27:47,2026-11-11T12:29:41
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,more-itertools_1200,more-itertools/more-itertools,1,1,none,A00,88.4,81.1,1.9,5.5,,23,0,11,174560,8746,14506,1,424,0,2026-11-11T12:28:27,2026-11-11T12:29:59
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,click_3225,pallets/click,1,0,none,A01,58.2,52.9,1.8,3.5,,9,0,4,56778,5802,8999,0,551,1,2026-11-11T12:29:01,2026-11-11T12:30:02
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,pydantic-settings_767,pydantic/pydantic-settings,1,0,none,A01,134.7,122.8,2.2,9.7,,23,0,14,188796,13642,14691,1,844,1,2026-11-11T12:27:47,2026-11-11T12:30:05
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,werkzeug_3276,pallets/werkzeug,1,0,none,A01,82.1,77.4,1.8,2.9,,16,0,12,144953,8521,16148,1,21448,1,2026-11-11T12:28:57,2026-11-11T12:30:23
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,werkzeug_3276,pallets/werkzeug,1,0,none,A01,99.7,95.0,1.8,2.9,,32,0,28,315429,10389,14413,1,3605,2,2026-11-11T12:28:46,2026-11-11T12:30:29
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,tenacity_606,jd/tenacity,1,0,none,A01,56.7,51.0,2.1,3.6,,13,0,9,135087,5651,14118,0,9257,2,2026-11-11T12:29:41,2026-11-11T12:30:41
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,pydantic-settings_767,pydantic/pydantic-settings,1,0,none,A01,171.3,165.5,2.2,3.6,,28,0,18,260156,18446,15308,3,6515,2,2026-11-11T12:27:47,2026-11-11T12:30:42
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,humanize_346,python-humanize/humanize,1,1,none,A00,47.1,41.7,2.0,3.4,,16,0,11,155258,3369,13875,0,578,0,2026-11-11T12:30:05,2026-11-11T12:30:55
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,humanize_346,python-humanize/humanize,1,1,none,A00,56.5,51.0,2.1,3.5,,24,0,17,193699,5542,14349,1,578,0,2026-11-11T12:30:02,2026-11-11T12:31:02
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,marshmallow_2928,marshmallow-code/marshmallow,1,0,none,A01,35.0,30.3,1.8,2.9,,10,0,8,78890,3396,10910,0,790,1,2026-11-11T12:30:41,2026-11-11T12:31:19
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,boltons_423,mahmoud/boltons,1,0,none,A01,91.0,86.5,1.8,2.7,,25,0,19,228993,9517,14571,1,0,1,2026-11-11T12:30:23,2026-11-11T12:31:57
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,click_3225,pallets/click,1,0,none,A01,151.7,146.7,1.7,3.3,,27,0,20,272904,16308,14804,2,0,1,2026-11-11T12:29:26,2026-11-11T12:32:00
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,boltons_423,mahmoud/boltons,1,1,none,A00,95.1,90.5,1.8,2.8,,18,0,13,151747,10098,14751,1,858,0,2026-11-11T12:30:29,2026-11-11T12:32:07
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,pluggy_743,pytest-dev/pluggy,1,0,none,A01,76.7,70.7,2.3,3.7,,16,0,12,130865,7728,14751,1,970,1,2026-11-11T12:30:55,2026-11-11T12:32:14
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,attrs_1606,python-attrs/attrs,1,0,none,A01,28.3,21.9,2.1,4.3,,10,0,8,72294,2357,9325,0,399,1,2026-11-11T12:31:57,2026-11-11T12:32:28
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,tenacity_606,jd/tenacity,1,1,none,A00,167.9,160.6,2.2,5.1,,13,0,9,125762,4292,11396,0,667,0,2026-11-11T12:29:59,2026-11-11T12:32:50
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,pluggy_743,pytest-dev/pluggy,1,0,none,A01,114.8,109.0,2.2,3.6,,34,0,28,312810,11870,14707,2,26052,1,2026-11-11T12:31:02,2026-11-11T12:32:59
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,attrs_1606,python-attrs/attrs,1,0,none,A01,106.1,100.4,2.1,3.6,,20,0,12,186894,10914,15803,1,110162,4,2026-11-11T12:31:19,2026-11-11T12:33:08
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,prettytable_445,jazzband/prettytable,1,0,none,A01,72.5,67.0,2.1,3.4,,19,0,16,166078,7127,15203,1,979,1,2026-11-11T12:32:00,2026-11-11T12:33:16
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,marshmallow_2928,marshmallow-code/marshmallow,1,0,none,A01,154.2,149.6,1.8,2.8,,23,0,13,218172,16634,16246,2,24947,4,2026-11-11T12:30:42,2026-11-11T12:33:19
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,structlog_747,hynek/structlog,1,0,none,A01,64.1,58.6,2.0,3.5,,15,0,10,131714,6604,15069,1,495,1,2026-11-11T12:32:28,2026-11-11T12:33:35
cand2,pilot-2a,E4B,workstation,berth,v-t2,standard,structlog_747,hynek/structlog,1,0,none,A01,116.7,111.1,2.1,3.4,,34,0,26,333218,12863,17226,3,495,1,2026-11-11T12:32:14,2026-11-11T12:34:14
cand2,pilot-2a,E4B,workstation,berth,v-t1,standard,prettytable_445,jazzband/prettytable,1,0,tool_budget,A02,192.0,186.7,2.1,3.2,,41,0,28,376939,23642,14911,3,1096,4,2026-11-11T12:32:07,2026-11-11T12:35:22
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,tomlkit_581,python-poetry/tomlkit,1,0,none,A01,48.2,43.0,2.1,3.2,,13,0,7,101044,4594,10189,0,0,1,2026-11-11T13:17:44,2026-11-11T13:18:36
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,tomlkit_581,python-poetry/tomlkit,1,0,none,A01,64.3,59.1,2.1,3.2,,21,0,18,179094,6261,14603,1,505,2,2026-11-11T13:17:44,2026-11-11T13:18:52
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,tomlkit_581,python-poetry/tomlkit,1,0,none,A01,79.0,73.6,2.1,3.2,,18,0,14,177795,7875,15195,1,632,1,2026-11-11T13:17:44,2026-11-11T13:19:06
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,tomlkit_581,python-poetry/tomlkit,1,0,none,A01,80.1,74.8,2.1,3.2,,20,0,13,157738,8008,14917,1,487,1,2026-11-11T13:17:44,2026-11-11T13:19:08
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,packaging_1330,pypa/packaging,1,0,none,A01,86.0,80.7,1.9,3.4,,13,0,10,123819,8593,15161,1,1446,1,2026-11-11T13:17:44,2026-11-11T13:19:13
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,cattrs_723,python-attrs/cattrs,1,1,none,A00,25.8,20.1,2.0,3.7,,11,0,9,86065,2093,10016,0,503,0,2026-11-11T13:19:13,2026-11-11T13:19:42
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,packaging_1330,pypa/packaging,1,1,none,A00,134.1,128.9,2.0,3.2,,26,0,17,246078,13854,14495,1,542,0,2026-11-11T13:17:44,2026-11-11T13:20:01
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,packaging_1330,pypa/packaging,1,0,no_submit,A06,151.8,149.8,2.0,,,33,0,18,334939,15853,16369,2,0,-1,2026-11-11T13:17:44,2026-11-11T13:20:19
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,cattrs_723,python-attrs/cattrs,1,1,none,A00,50.1,44.3,2.1,3.7,,18,0,15,148396,4492,15098,1,503,0,2026-11-11T13:19:42,2026-11-11T13:20:35
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,cattrs_723,python-attrs/cattrs,1,1,none,A00,33.8,28.0,2.1,3.8,,16,0,14,157711,2555,13385,0,503,0,2026-11-11T13:20:01,2026-11-11T13:20:38
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,pydantic-settings_767,pydantic/pydantic-settings,1,0,none,A01,152.4,146.9,2.0,3.6,,28,0,23,278017,15677,15871,2,0,1,2026-11-11T13:18:36,2026-11-11T13:21:11
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,more-itertools_1200,more-itertools/more-itertools,1,1,none,A00,34.4,27.1,1.8,5.5,,12,0,10,89652,2834,9583,0,457,0,2026-11-11T13:20:35,2026-11-11T13:21:13
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,packaging_1330,pypa/packaging,1,1,none,A00,215.4,210.1,2.0,3.3,,36,0,28,381447,22310,16744,4,1114,0,2026-11-11T13:17:44,2026-11-11T13:21:23
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,more-itertools_1200,more-itertools/more-itertools,1,1,none,A00,42.7,35.5,1.8,5.4,,15,0,13,127413,3769,11152,0,424,0,2026-11-11T13:20:38,2026-11-11T13:21:24
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,cattrs_723,python-attrs/cattrs,1,0,none,A01,89.3,83.7,2.0,3.6,,20,0,9,173079,8771,15030,1,6210,4,2026-11-11T13:20:19,2026-11-11T13:21:51
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,more-itertools_1200,more-itertools/more-itertools,1,1,none,A00,55.5,48.2,1.8,5.5,,22,0,18,185290,4736,14900,1,424,0,2026-11-11T13:21:11,2026-11-11T13:22:10
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,pydantic-settings_767,pydantic/pydantic-settings,1,0,none,A01,181.1,171.8,2.0,7.3,,26,0,18,242578,18460,14475,2,1456,1,2026-11-11T13:19:08,2026-11-11T13:22:12
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,pydantic-settings_767,pydantic/pydantic-settings,1,0,none,A01,212.4,206.8,2.0,3.6,,23,0,18,222915,22272,16212,3,1926,1,2026-11-11T13:18:52,2026-11-11T13:22:27
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,more-itertools_1200,more-itertools/more-itertools,1,1,none,A00,77.4,70.2,1.8,5.4,,18,0,15,154863,7510,14349,1,424,0,2026-11-11T13:21:13,2026-11-11T13:22:33
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,pydantic-settings_767,pydantic/pydantic-settings,1,0,none,A01,214.5,208.9,2.0,3.6,,25,0,18,246172,22652,15774,3,858,1,2026-11-11T13:19:06,2026-11-11T13:22:44
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,werkzeug_3276,pallets/werkzeug,1,0,none,A01,105.7,101.1,1.8,2.8,,34,0,28,332322,11011,15564,2,1618,1,2026-11-11T13:21:24,2026-11-11T13:23:13
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,werkzeug_3276,pallets/werkzeug,1,0,none,A01,100.0,95.3,1.8,2.9,,27,0,22,263388,10418,14540,1,1473,1,2026-11-11T13:21:51,2026-11-11T13:23:34
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,click_3225,pallets/click,1,0,none,A01,60.8,54.9,1.8,4.1,,9,0,7,79783,6012,13838,0,708,1,2026-11-11T13:22:33,2026-11-11T13:23:37
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,click_3225,pallets/click,1,0,none,A01,101.3,95.4,1.8,4.1,,12,0,9,124012,10320,16313,1,636,1,2026-11-11T13:22:12,2026-11-11T13:23:56
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,werkzeug_3276,pallets/werkzeug,1,0,none,A01,113.3,108.6,1.8,2.9,,31,0,27,291493,11678,14439,2,812,1,2026-11-11T13:22:10,2026-11-11T13:24:06
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,werkzeug_3276,pallets/werkzeug,1,0,none,A01,162.2,157.4,1.8,2.9,,34,0,28,307584,17068,14836,2,2992,2,2026-11-11T13:21:23,2026-11-11T13:24:08
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,tenacity_606,jd/tenacity,1,1,none,A00,37.5,30.2,2.1,5.2,,9,0,7,88672,2984,11250,0,667,0,2026-11-11T13:23:34,2026-11-11T13:24:15
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,tenacity_606,jd/tenacity,1,1,none,A00,81.1,73.9,2.1,5.2,,18,0,12,189220,7931,13511,0,667,0,2026-11-11T13:23:13,2026-11-11T13:24:37
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,humanize_346,python-humanize/humanize,1,0,none,A01,36.8,31.3,2.1,3.4,,11,0,9,90544,3319,11101,0,597,1,2026-11-11T13:24:06,2026-11-11T13:24:46
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,humanize_346,python-humanize/humanize,1,1,none,A00,40.4,34.9,2.1,3.5,,13,0,9,116951,3698,11949,0,578,0,2026-11-11T13:24:08,2026-11-11T13:24:52
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,click_3225,pallets/click,1,0,none,A01,146.9,140.9,1.8,4.2,,30,0,22,287591,15260,16351,3,620,1,2026-11-11T13:22:27,2026-11-11T13:24:57
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,tenacity_606,jd/tenacity,1,1,none,A00,60.6,53.2,2.1,5.3,,10,0,6,96482,5788,11592,0,667,0,2026-11-11T13:23:56,2026-11-11T13:25:00
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,click_3225,pallets/click,1,0,none,A01,138.6,133.5,1.7,3.3,,33,0,28,306956,14555,15557,3,0,1,2026-11-11T13:22:44,2026-11-11T13:25:05
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,humanize_346,python-humanize/humanize,1,1,none,A00,47.4,41.8,2.1,3.6,,18,0,14,146961,4542,14441,1,578,0,2026-11-11T13:24:15,2026-11-11T13:25:05
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,humanize_346,python-humanize/humanize,1,1,none,A00,46.7,41.2,2.1,3.5,,14,0,9,123682,4568,11198,0,578,0,2026-11-11T13:24:37,2026-11-11T13:25:26
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,boltons_423,mahmoud/boltons,1,0,none,A01,53.1,48.6,1.8,2.8,,15,0,11,134084,5477,14414,1,669,1,2026-11-11T13:24:46,2026-11-11T13:25:42
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,boltons_423,mahmoud/boltons,1,0,none,A01,54.0,49.4,1.8,2.8,,16,0,12,133135,5587,14338,1,724,1,2026-11-11T13:24:57,2026-11-11T13:25:54
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,marshmallow_2928,marshmallow-code/marshmallow,1,0,none,A01,46.7,41.9,1.8,3.0,,12,0,8,96430,4802,10919,0,1036,1,2026-11-11T13:25:05,2026-11-11T13:25:55
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,boltons_423,mahmoud/boltons,1,0,none,A01,70.4,65.8,1.8,2.8,,18,0,11,144875,7554,14990,1,805,1,2026-11-11T13:25:00,2026-11-11T13:26:13
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,marshmallow_2928,marshmallow-code/marshmallow,1,0,none,A01,60.2,55.6,1.8,2.9,,10,0,7,94578,6300,12658,0,792,1,2026-11-11T13:25:26,2026-11-11T13:26:30
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,tenacity_606,jd/tenacity,1,0,none,A01,178.0,170.7,2.1,5.2,,17,0,12,172011,5322,12162,0,653,1,2026-11-11T13:23:37,2026-11-11T13:26:38
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,pluggy_743,pytest-dev/pluggy,1,0,none,A01,33.8,27.8,2.2,3.7,,11,0,9,98848,2745,12131,0,602,1,2026-11-11T13:26:13,2026-11-11T13:26:50
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,boltons_423,mahmoud/boltons,1,0,none,A01,123.8,119.2,1.8,2.8,,18,0,9,145888,13201,14816,2,695,1,2026-11-11T13:24:52,2026-11-11T13:26:58
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,pluggy_743,pytest-dev/pluggy,1,1,none,A00,41.4,35.4,2.3,3.7,,12,0,9,98969,3659,10599,0,592,0,2026-11-11T13:26:30,2026-11-11T13:27:14
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,pluggy_743,pytest-dev/pluggy,1,1,none,A00,82.9,76.9,2.3,3.8,,20,0,17,189237,8183,15900,1,762,0,2026-11-11T13:25:54,2026-11-11T13:27:20
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,marshmallow_2928,marshmallow-code/marshmallow,1,0,none,A01,135.6,131.0,1.8,2.8,,19,0,15,182720,14561,14851,2,32639,4,2026-11-11T13:25:05,2026-11-11T13:27:24
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,pluggy_743,pytest-dev/pluggy,1,1,none,A00,89.7,83.7,2.3,3.8,,21,0,18,201857,8881,14828,1,592,0,2026-11-11T13:25:55,2026-11-11T13:27:28
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,attrs_1606,python-attrs/attrs,1,0,none,A01,66.6,60.3,2.1,4.3,,17,0,11,146362,6522,12122,0,399,1,2026-11-11T13:26:50,2026-11-11T13:28:00
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,attrs_1606,python-attrs/attrs,1,0,none,A01,60.9,54.5,2.1,4.3,,21,0,17,163209,5771,14472,1,399,1,2026-11-11T13:26:58,2026-11-11T13:28:03
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,attrs_1606,python-attrs/attrs,1,0,none,A01,54.0,47.5,2.1,4.3,,17,0,13,146257,4941,11600,0,399,1,2026-11-11T13:27:14,2026-11-11T13:28:11
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,prettytable_445,jazzband/prettytable,1,0,none,A01,49.7,44.0,2.1,3.6,,16,0,14,155120,4609,13778,0,571,1,2026-11-11T13:27:20,2026-11-11T13:28:13
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,prettytable_445,jazzband/prettytable,1,0,none,A01,47.4,41.7,2.1,3.7,,16,0,14,168125,4324,14241,0,571,1,2026-11-11T13:27:24,2026-11-11T13:28:15
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,prettytable_445,jazzband/prettytable,1,0,none,A01,50.0,44.4,2.0,3.5,,16,0,10,151883,4780,13673,0,0,1,2026-11-11T13:27:28,2026-11-11T13:28:21
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,attrs_1606,python-attrs/attrs,1,0,none,A01,103.6,97.2,2.1,4.3,,23,0,20,220491,9689,14606,1,908,1,2026-11-11T13:26:38,2026-11-11T13:28:25
cand2,pilot-2b,E4B,workstation,berth,v-t4,standard,structlog_747,hynek/structlog,1,1,none,A00,34.4,28.9,2.1,3.5,,14,0,11,130181,3048,13748,0,503,0,2026-11-11T13:28:03,2026-11-11T13:28:40
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,prettytable_445,jazzband/prettytable,1,0,none,A01,52.2,46.7,2.1,3.4,,21,0,17,177996,5092,14703,1,571,1,2026-11-11T13:28:00,2026-11-11T13:28:55
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,structlog_747,hynek/structlog,1,1,none,A00,45.2,39.7,2.1,3.5,,16,0,14,153595,4359,12980,0,503,0,2026-11-11T13:28:15,2026-11-11T13:29:03
cand2,pilot-2b,E4B,workstation,berth,v-t3,standard,marshmallow_2928,marshmallow-code/marshmallow,1,0,none,A01,200.8,196.1,1.8,2.9,,27,0,20,254261,21546,16142,4,1152,1,2026-11-11T13:25:42,2026-11-11T13:29:06
cand2,pilot-2b,E4B,workstation,berth,v-t6,standard,structlog_747,hynek/structlog,1,1,none,A00,96.1,90.5,2.2,3.4,,24,0,17,218062,10856,14583,2,842,0,2026-11-11T13:28:11,2026-11-11T13:29:51
cand2,pilot-2b,E4B,workstation,berth,v-t5,standard,structlog_747,hynek/structlog,1,1,none,A00,115.1,109.5,2.2,3.4,,17,0,12,145263,13746,14877,2,841,0,2026-11-11T13:28:13,2026-11-11T13:30:11
cand2,screen-2,E4B,workstation,berth,v-t4,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,52.5,46.5,2.3,3.7,,20,0,15,211480,5134,13681,0,301,1,2026-11-11T13:32:48,2026-11-11T13:33:44
cand2,screen-2,E4B,workstation,berth,base,standard,attrs_1593,python-attrs/attrs,1,1,none,A00,56.8,50.8,2.3,3.7,,12,0,10,97798,5690,11429,0,403,0,2026-11-11T13:32:48,2026-11-11T13:33:48
cand2,screen-2,E4B,workstation,berth,base,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,75.9,69.9,2.3,3.7,,14,0,9,105086,7815,14341,1,369,1,2026-11-11T13:32:48,2026-11-11T13:34:07
cand2,screen-2,E4B,workstation,berth,base,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,87.4,82.6,2.0,2.8,,19,0,16,173674,9157,15944,1,2267,1,2026-11-11T13:32:48,2026-11-11T13:34:19
cand2,screen-2,E4B,workstation,berth,v-t4,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,91.5,86.5,2.0,3.1,,20,0,16,177712,9585,14869,1,2464,1,2026-11-11T13:32:48,2026-11-11T13:34:23
cand2,screen-2,E4B,workstation,berth,v-t6,standard,attrs_1593,python-attrs/attrs,2,0,no_submit,A06,99.7,97.4,2.3,,,24,0,14,203800,10871,14816,1,0,-1,2026-11-11T13:32:48,2026-11-11T13:34:31
cand2,screen-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,102.3,97.6,1.8,2.8,,14,0,11,140008,10808,16135,1,1865,2,2026-11-11T13:33:44,2026-11-11T13:35:29
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3777,pallets/click,1,0,none,A01,62.7,57.8,1.8,3.1,,14,0,11,140063,6242,14864,1,3234,1,2026-11-11T13:34:31,2026-11-11T13:35:36
cand2,screen-2,E4B,workstation,berth,base,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,89.0,84.3,1.8,2.9,,14,0,11,125598,9326,14486,1,2310,2,2026-11-11T13:34:07,2026-11-11T13:35:39
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3777,pallets/click,1,0,none,A01,81.0,76.1,1.8,3.1,,14,0,8,133977,8325,14699,1,3302,1,2026-11-11T13:34:23,2026-11-11T13:35:47
cand2,screen-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,96.3,91.6,1.8,2.9,,17,0,14,162353,10066,14704,1,2429,2,2026-11-11T13:34:19,2026-11-11T13:35:58
cand2,screen-2,E4B,workstation,berth,v-t6,standard,attrs_1593,python-attrs/attrs,1,0,tool_budget,A02,202.8,196.8,2.3,3.7,,36,0,28,358401,21664,15383,2,617,1,2026-11-11T13:32:48,2026-11-11T13:36:14
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3777,pallets/click,2,0,none,A01,35.8,30.8,1.8,3.1,,9,0,7,92171,3426,13449,0,1369,1,2026-11-11T13:35:39,2026-11-11T13:36:18
cand2,screen-2,E4B,workstation,berth,v-t4,standard,attrs_1593,python-attrs/attrs,1,0,tool_budget,A02,246.8,240.8,2.3,3.7,,38,0,28,389812,26692,16060,2,1061,1,2026-11-11T13:32:48,2026-11-11T13:36:58
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3777,pallets/click,2,0,none,A01,111.4,106.5,1.8,3.1,,16,0,9,150515,11650,14986,1,3207,1,2026-11-11T13:35:36,2026-11-11T13:37:31
cand2,screen-2,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,A01,146.1,141.2,1.8,3.1,,27,0,21,236710,15351,15443,1,3469,1,2026-11-11T13:35:29,2026-11-11T13:37:58
cand2,screen-2,E4B,workstation,berth,v-t4,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,257.6,253.0,1.8,2.8,,39,0,28,378879,27051,15926,4,7230,1,2026-11-11T13:33:48,2026-11-11T13:38:09
cand2,screen-2,E4B,workstation,berth,v-t6,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,120.9,112.3,2.1,6.6,,22,0,18,219615,12004,15786,1,0,1,2026-11-11T13:36:18,2026-11-11T13:38:22
cand2,screen-2,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,131.0,125.6,2.1,3.3,,29,0,25,279464,13448,17537,2,376,1,2026-11-11T13:36:14,2026-11-11T13:38:28
cand2,screen-2,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,64.4,55.2,2.1,7.1,,10,0,8,85135,5927,13203,0,516,1,2026-11-11T13:37:31,2026-11-11T13:38:38
cand2,screen-2,E4B,workstation,berth,v-t4,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,114.5,105.6,2.1,6.9,,14,0,10,123486,11408,14997,1,467,1,2026-11-11T13:36:58,2026-11-11T13:38:55
cand2,screen-2,E4B,workstation,berth,v-t4,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,175.7,167.0,2.0,6.6,,35,0,28,337646,18060,15143,4,0,1,2026-11-11T13:35:58,2026-11-11T13:38:57
cand2,screen-2,E4B,workstation,berth,v-t6,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,88.8,79.8,2.1,7.0,,19,0,15,189497,8527,14930,1,569,1,2026-11-11T13:37:58,2026-11-11T13:39:30
cand2,screen-2,E4B,workstation,berth,base,standard,click_3777,pallets/click,2,0,none,A01,260.0,254.6,1.8,3.6,,34,0,28,358657,27800,16036,3,5457,1,2026-11-11T13:35:47,2026-11-11T13:40:10
cand2,screen-2,E4B,workstation,berth,v-t6,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,46.4,41.3,1.9,3.2,,9,0,5,62125,4563,9381,0,481,1,2026-11-11T13:39:30,2026-11-11T13:40:20
cand2,screen-2,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,A01,127.1,64.7,2.1,60.3,,11,0,8,80313,7046,14613,1,1604,-9,2026-11-11T13:38:28,2026-11-11T13:40:38
cand2,screen-2,E4B,workstation,berth,v-t4,standard,structlog_739,hynek/structlog,1,0,none,A01,146.8,83.7,2.1,61.1,,18,0,14,169956,9050,17123,1,1133,-9,2026-11-11T13:38:09,2026-11-11T13:40:38
cand2,screen-2,E4B,workstation,berth,v-t4,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,32.4,27.1,2.0,3.3,,10,0,8,74237,3165,9320,0,580,1,2026-11-11T13:40:10,2026-11-11T13:40:46
cand2,screen-2,E4B,workstation,berth,v-t6,standard,structlog_739,hynek/structlog,2,0,none,A01,136.5,74.0,2.1,60.4,,12,0,9,99230,8099,14392,1,0,-9,2026-11-11T13:38:55,2026-11-11T13:41:15
cand2,screen-2,E4B,workstation,berth,v-t4,standard,tomlkit_471,python-poetry/tomlkit,2,1,none,A00,34.4,29.2,2.0,3.2,,8,0,6,61124,3356,10399,0,566,0,2026-11-11T13:40:38,2026-11-11T13:41:16
cand2,screen-2,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,A01,36.9,31.5,2.0,3.4,,8,0,6,49907,3653,9696,0,447,1,2026-11-11T13:40:38,2026-11-11T13:41:19
cand2,screen-2,E4B,workstation,berth,v-t4,standard,structlog_739,hynek/structlog,2,0,none,A01,163.2,157.6,2.1,3.5,,22,0,10,211113,18105,17079,2,18248,4,2026-11-11T13:38:38,2026-11-11T13:41:25
cand2,screen-2,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,2,0,none,A01,152.0,90.2,2.1,59.7,,26,0,21,261022,9946,16005,1,1007,-9,2026-11-11T13:38:57,2026-11-11T13:41:32
cand2,screen-2,E4B,workstation,berth,v-t6,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,A01,49.8,44.6,2.0,3.2,,9,0,7,75707,5091,12608,0,552,1,2026-11-11T13:40:46,2026-11-11T13:41:38
cand2,screen-2,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,82.1,77.0,2.0,3.1,,11,0,8,87055,8870,14556,1,551,1,2026-11-11T13:40:20,2026-11-11T13:41:45
cand2,screen-2,E4B,workstation,berth,base,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,32.3,24.7,1.9,5.7,,12,0,10,76939,2540,8862,0,684,0,2026-11-11T13:41:15,2026-11-11T13:41:51
cand2,screen-2,E4B,workstation,berth,v-t4,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,39.0,31.5,1.8,5.7,,12,0,10,93367,3268,11338,0,684,0,2026-11-11T13:41:19,2026-11-11T13:42:01
cand2,screen-2,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,1,none,A00,16.9,11.4,2.1,3.4,,6,0,4,30209,1202,6270,0,640,0,2026-11-11T13:41:51,2026-11-11T13:42:11
cand2,screen-2,E4B,workstation,berth,v-t6,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,62.9,55.2,1.9,5.8,,27,0,22,240725,5529,15830,1,961,0,2026-11-11T13:41:16,2026-11-11T13:42:22
cand2,screen-2,E4B,workstation,berth,base,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,41.0,33.3,1.8,5.8,,12,0,8,72924,3559,7922,0,684,0,2026-11-11T13:41:38,2026-11-11T13:42:23
cand2,screen-2,E4B,workstation,berth,v-t4,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,55.6,47.9,1.8,5.8,,17,0,12,146832,5106,12206,0,684,0,2026-11-11T13:41:25,2026-11-11T13:42:23
cand2,screen-2,E4B,workstation,berth,v-t6,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,56.5,48.9,1.9,5.8,,22,0,18,192736,4972,16017,1,674,0,2026-11-11T13:41:32,2026-11-11T13:42:31
cand2,screen-2,E4B,workstation,berth,v-t4,standard,starlette_3720,Kludex/starlette,2,1,none,A00,20.8,15.2,2.0,3.6,,8,0,6,56248,1768,9625,0,640,0,2026-11-11T13:42:11,2026-11-11T13:42:35
cand2,screen-2,E4B,workstation,berth,v-t6,standard,starlette_3720,Kludex/starlette,1,1,none,A00,46.7,41.0,2.1,3.5,,11,0,7,83363,4565,10326,0,640,0,2026-11-11T13:41:45,2026-11-11T13:42:35
cand2,screen-2,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,2,1,none,A00,30.2,24.6,2.1,3.4,,9,0,7,59343,2774,9994,0,640,0,2026-11-11T13:42:23,2026-11-11T13:42:56
cand2,screen-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,23.9,19.1,1.9,2.9,,9,0,6,86359,2024,12485,0,1106,0,2026-11-11T13:42:31,2026-11-11T13:42:58
cand2,screen-2,E4B,workstation,berth,v-t4,standard,starlette_3720,Kludex/starlette,1,0,no_submit,A06,61.6,59.6,2.1,,,19,0,15,182038,6659,13913,0,0,-1,2026-11-11T13:42:01,2026-11-11T13:43:05
cand2,screen-2,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,29.4,24.7,1.8,2.9,,9,0,7,73569,2657,10500,0,1106,0,2026-11-11T13:42:35,2026-11-11T13:43:07
cand2,screen-2,E4B,workstation,berth,v-t4,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,48.4,43.6,1.9,2.8,,15,0,10,155105,4627,12603,0,1106,0,2026-11-11T13:42:23,2026-11-11T13:43:15
cand2,screen-2,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,37.3,32.6,1.9,2.8,,13,0,10,112599,3364,12513,0,1106,0,2026-11-11T13:42:35,2026-11-11T13:43:15
cand2,screen-2,E4B,workstation,berth,v-t6,standard,starlette_3720,Kludex/starlette,2,1,none,A00,54.2,48.6,2.2,3.5,,12,0,7,83676,5448,8391,0,640,0,2026-11-11T13:42:22,2026-11-11T13:43:20
cand2,screen-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,26.8,22.2,1.8,2.8,,10,0,8,89181,2454,11048,0,1106,0,2026-11-11T13:42:56,2026-11-11T13:43:26
cand2,screen-2,E4B,workstation,berth,v-t4,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,32.8,25.9,2.1,4.9,,9,0,7,77377,2916,11183,0,1132,0,2026-11-11T13:43:07,2026-11-11T13:43:43
cand2,screen-2,E4B,workstation,berth,v-t4,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,43.3,38.5,1.8,3.0,,13,0,7,118858,4406,10925,0,1106,0,2026-11-11T13:42:58,2026-11-11T13:43:45
cand2,screen-2,E4B,workstation,berth,base,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,43.1,36.0,2.1,5.0,,9,0,7,75668,4139,11635,0,1130,0,2026-11-11T13:43:05,2026-11-11T13:43:52
cand2,screen-2,E4B,workstation,berth,base,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,35.7,28.6,2.1,5.0,,9,0,7,70763,3246,10658,0,1132,0,2026-11-11T13:43:15,2026-11-11T13:43:54
cand2,screen-2,E4B,workstation,berth,v-t6,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,52.7,45.7,2.1,4.9,,16,0,13,130611,5120,14479,1,1132,0,2026-11-11T13:43:15,2026-11-11T13:44:11
cand2,screen-2,E4B,workstation,berth,v-t4,standard,cattrs_683,python-attrs/cattrs,2,0,none,A01,55.1,48.0,2.1,5.0,,14,0,10,145222,5334,14075,0,1127,1,2026-11-11T13:43:20,2026-11-11T13:44:18
cand2,screen-2,E4B,workstation,berth,v-t6,standard,structlog_739,hynek/structlog,1,0,session_timeout,A05,360.4,300.0,2.1,58.3,,34,1,24,319866,32927,16354,6,2358,-9,2026-11-11T13:38:22,2026-11-11T13:44:25
cand2,screen-2,E4B,workstation,berth,v-t6,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,60.4,53.4,2.1,4.8,,15,0,9,124656,5981,14448,1,1132,0,2026-11-11T13:43:26,2026-11-11T13:44:29
cand2,screen-2,E4B,workstation,berth,v-t6,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,54.5,48.9,1.9,3.7,,13,0,11,117785,5121,13317,0,1230,1,2026-11-11T13:43:43,2026-11-11T13:44:41
cand2,screen-2,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,53.6,48.0,1.8,3.7,,23,0,20,165152,5329,14791,1,1230,1,2026-11-11T13:43:45,2026-11-11T13:44:41
cand2,screen-2,E4B,workstation,berth,v-t4,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,68.5,63.0,1.9,3.7,,20,0,15,162931,7037,16119,1,1230,1,2026-11-11T13:43:52,2026-11-11T13:45:03
cand2,screen-2,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,51.5,44.0,1.9,5.7,,21,0,19,151269,4979,10679,0,0,1,2026-11-11T13:44:25,2026-11-11T13:45:20
cand2,screen-2,E4B,workstation,berth,v-t6,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,87.1,81.5,1.8,3.8,,22,0,19,176310,9143,14965,1,1230,1,2026-11-11T13:43:54,2026-11-11T13:45:24
cand2,screen-2,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,64.6,59.0,1.8,3.8,,16,0,14,139998,6782,12801,0,1230,1,2026-11-11T13:44:18,2026-11-11T13:45:26
cand2,screen-2,E4B,workstation,berth,v-t4,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,89.0,83.4,1.8,3.8,,17,0,13,135891,9562,14660,1,0,1,2026-11-11T13:44:11,2026-11-11T13:45:43
cand2,screen-2,E4B,workstation,berth,v-t6,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,73.3,65.8,1.8,5.7,,17,0,15,166352,7445,14293,0,0,1,2026-11-11T13:44:41,2026-11-11T13:45:57
cand2,screen-2,E4B,workstation,berth,v-t4,standard,more-itertools_1253,more-itertools/more-itertools,1,0,tool_budget,A02,96.5,89.0,1.8,5.6,,32,0,28,330294,9990,13609,0,481,1,2026-11-11T13:44:29,2026-11-11T13:46:09
cand2,screen-2,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,64.2,56.6,1.8,5.8,,18,0,16,150134,6372,12238,0,0,1,2026-11-11T13:45:03,2026-11-11T13:46:11
cand2,screen-2,E4B,workstation,berth,v-t6,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,88.9,81.0,1.8,6.0,,32,0,28,287541,9098,14769,1,506,1,2026-11-11T13:44:41,2026-11-11T13:46:14
cand2,screen-2,E4B,workstation,berth,base,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,30.7,25.9,1.8,3.0,,14,0,10,83993,2857,7926,0,584,1,2026-11-11T13:45:43,2026-11-11T13:46:16
cand2,screen-2,E4B,workstation,berth,v-t6,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,23.6,18.9,1.8,2.9,,12,0,10,103434,1978,11482,0,584,1,2026-11-11T13:46:09,2026-11-11T13:46:35
cand2,screen-2,E4B,workstation,berth,base,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,36.6,31.8,1.8,2.9,,12,0,8,73441,3383,8432,0,584,1,2026-11-11T13:46:11,2026-11-11T13:46:50
cand2,screen-2,E4B,workstation,berth,v-t4,standard,more-itertools_1253,more-itertools/more-itertools,2,0,tool_budget,A02,90.1,81.1,1.9,7.1,,31,0,28,276798,8933,14675,1,1430,1,2026-11-11T13:45:20,2026-11-11T13:46:53
cand2,screen-2,E4B,workstation,berth,v-t4,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,88.8,84.1,1.8,3.0,,29,0,24,273481,9222,14412,1,584,1,2026-11-11T13:45:24,2026-11-11T13:46:56
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_2972,pallets/click,1,1,none,A00,67.2,62.4,1.8,3.0,,26,0,17,208064,6841,14901,1,443,0,2026-11-11T13:46:16,2026-11-11T13:47:27
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_2972,pallets/click,1,1,none,A00,79.6,74.7,1.8,3.0,,21,0,17,186032,8142,14835,1,431,0,2026-11-11T13:46:14,2026-11-11T13:47:36
cand2,screen-2,E4B,workstation,berth,v-t4,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,96.0,91.2,1.8,2.9,,19,0,15,155632,10134,11630,0,703,1,2026-11-11T13:45:57,2026-11-11T13:47:37
cand2,screen-2,E4B,workstation,berth,base,standard,click_2972,pallets/click,2,0,none,A01,50.3,45.4,1.8,3.0,,11,0,9,89124,5085,12941,0,610,1,2026-11-11T13:46:50,2026-11-11T13:47:44
cand2,screen-2,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,0,tool_budget,A02,103.1,98.3,1.8,3.0,,31,0,28,270552,11104,14913,2,761,1,2026-11-11T13:46:35,2026-11-11T13:48:22
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,53.3,46.7,2.0,4.6,,9,0,7,82264,5341,13891,0,1179,1,2026-11-11T13:47:27,2026-11-11T13:48:23
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,49.8,43.2,2.0,4.5,,9,0,7,72567,4959,13082,0,815,1,2026-11-11T13:47:36,2026-11-11T13:48:29
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_2972,pallets/click,2,0,none,A01,91.5,86.6,1.8,3.1,,11,0,6,84424,9959,14358,1,972,1,2026-11-11T13:46:56,2026-11-11T13:48:31
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_2972,pallets/click,2,0,none,A01,100.5,95.6,1.8,3.0,,31,0,27,276486,10786,14509,2,888,1,2026-11-11T13:46:53,2026-11-11T13:48:37
cand2,screen-2,E4B,workstation,berth,v-t6,standard,humanize_334,python-humanize/humanize,1,0,none,A01,34.8,28.8,2.1,4.0,,11,0,7,65832,3075,7132,0,499,1,2026-11-11T13:48:29,2026-11-11T13:49:07
cand2,screen-2,E4B,workstation,berth,v-t6,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,tool_budget,A02,224.7,220.1,1.8,2.8,,37,0,28,356348,24701,17427,2,1454,4,2026-11-11T13:45:26,2026-11-11T13:49:13
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,94.2,87.6,2.1,4.5,,15,0,10,123445,9942,14812,1,1006,1,2026-11-11T13:47:37,2026-11-11T13:49:14
cand2,screen-2,E4B,workstation,berth,v-t4,standard,humanize_334,python-humanize/humanize,1,0,none,A01,47.7,41.6,2.1,4.0,,14,0,12,123599,3842,13507,0,527,1,2026-11-11T13:48:31,2026-11-11T13:49:22
cand2,screen-2,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,2,0,none,A01,23.4,17.3,2.1,3.9,,8,0,5,38356,1872,6369,0,499,1,2026-11-11T13:49:07,2026-11-11T13:49:34
cand2,screen-2,E4B,workstation,berth,v-t4,standard,humanize_334,python-humanize/humanize,2,0,none,A01,27.0,20.9,2.1,4.0,,9,0,5,44059,2220,5823,0,499,1,2026-11-11T13:49:13,2026-11-11T13:49:43
cand2,screen-2,E4B,workstation,berth,v-t6,standard,humanize_334,python-humanize/humanize,2,0,none,A01,29.3,23.1,2.1,4.0,,9,0,7,61775,2449,8555,0,499,1,2026-11-11T13:49:14,2026-11-11T13:49:46
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,130.8,123.6,2.0,5.2,,21,0,17,170412,13922,14479,1,1000,1,2026-11-11T13:47:44,2026-11-11T13:49:58
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,96.1,89.5,2.1,4.5,,16,0,12,135799,9788,15800,1,874,1,2026-11-11T13:48:23,2026-11-11T13:50:03
cand2,screen-2,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,A01,84.9,79.2,2.1,3.6,,24,0,18,172308,8629,10233,0,848,2,2026-11-11T13:48:37,2026-11-11T13:50:05
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,128.8,122.0,2.1,4.7,,16,0,9,139623,13199,15543,2,817,1,2026-11-11T13:48:22,2026-11-11T13:50:34
cand2,screen-2,E4B,workstation,berth,v-t4,standard,tenacity_640,jd/tenacity,1,0,none,A01,70.2,62.6,2.1,5.5,,22,0,18,211910,6435,14605,1,477,1,2026-11-11T13:49:34,2026-11-11T13:50:47
cand2,screen-2,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,tool_budget,A02,100.3,98.2,2.1,,,33,0,28,300000,10337,14638,3,0,-1,2026-11-11T13:49:22,2026-11-11T13:51:05
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,66.1,31.5,2.0,32.6,,8,0,4,51527,3224,8115,0,430,1,2026-11-11T13:50:05,2026-11-11T13:51:14
cand2,screen-2,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,2,0,none,A01,85.3,77.7,2.1,5.5,,33,0,28,283932,8311,15891,2,0,1,2026-11-11T13:50:03,2026-11-11T13:51:31
cand2,screen-2,E4B,workstation,berth,v-t6,standard,tenacity_640,jd/tenacity,2,0,none,A01,101.0,93.3,2.2,5.6,,29,0,23,270546,10156,15296,2,0,1,2026-11-11T13:49:58,2026-11-11T13:51:42
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,50.4,23.4,2.0,24.9,,9,0,7,71418,2676,10060,0,602,1,2026-11-11T13:51:05,2026-11-11T13:51:59
cand2,screen-2,E4B,workstation,berth,v-t6,standard,tenacity_640,jd/tenacity,1,0,none,A01,137.1,128.6,2.1,6.4,,28,0,21,277318,13826,16917,2,601,1,2026-11-11T13:49:43,2026-11-11T13:52:04
cand2,screen-2,E4B,workstation,berth,v-t4,standard,tenacity_640,jd/tenacity,2,0,tool_budget,A02,135.9,127.6,2.1,6.2,,34,0,28,307194,13745,15752,3,835,1,2026-11-11T13:49:46,2026-11-11T13:52:05
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,103.6,67.7,1.9,33.9,,12,0,10,114396,4108,14169,0,455,1,2026-11-11T13:50:34,2026-11-11T13:52:20
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,68.1,31.6,2.0,34.5,,8,0,5,72595,3579,11759,0,490,1,2026-11-11T13:51:14,2026-11-11T13:52:25
cand2,screen-2,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,58.0,31.1,2.0,25.0,,10,0,8,77791,3592,11497,0,609,1,2026-11-11T13:51:31,2026-11-11T13:52:32
cand2,screen-2,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,50.5,44.6,2.0,3.9,,13,0,11,99463,4858,12252,0,1486,1,2026-11-11T13:51:59,2026-11-11T13:52:52
cand2,screen-2,E4B,workstation,berth,v-t6,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,113.0,107.2,1.9,3.9,,25,0,20,236591,11865,15840,2,980,1,2026-11-11T13:51:42,2026-11-11T13:53:38
cand2,screen-2,E4B,workstation,berth,v-t4,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,116.7,110.7,2.0,4.0,,28,0,18,275584,12078,17330,2,0,1,2026-11-11T13:52:04,2026-11-11T13:54:04
cand2,screen-2,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,101.2,95.3,1.9,4.1,,22,0,16,155832,10375,14528,1,1153,1,2026-11-11T13:52:20,2026-11-11T13:54:05
cand2,screen-2,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,tool_budget,A02,200.0,165.8,2.0,32.3,,34,0,28,323919,18617,18084,2,1007,1,2026-11-11T13:50:47,2026-11-11T13:54:10
cand2,screen-2,E4B,workstation,berth,v-t4,standard,cachetools_436,tkem/cachetools,1,0,none,A01,123.9,117.8,2.2,3.9,,11,0,4,100643,13078,15492,1,0,1,2026-11-11T13:52:32,2026-11-11T13:54:39
cand2,screen-2,E4B,workstation,berth,v-t6,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,132.3,126.5,1.8,4.1,,31,0,25,309220,13471,15476,2,1542,1,2026-11-11T13:52:25,2026-11-11T13:54:41
cand2,screen-2,E4B,workstation,berth,v-t4,standard,werkzeug_3109,pallets/werkzeug,2,0,tool_budget,A02,152.4,146.1,1.9,4.5,,32,0,28,289091,15850,17139,3,1724,1,2026-11-11T13:52:05,2026-11-11T13:54:41
cand2,screen-2,E4B,workstation,berth,v-t6,standard,cachetools_436,tkem/cachetools,2,0,none,A01,39.1,32.9,2.3,3.9,,7,0,5,52763,3596,10341,0,1271,1,2026-11-11T13:54:04,2026-11-11T13:54:46
cand2,screen-2,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,A01,127.5,121.5,2.2,3.9,,15,0,12,132781,13738,15360,1,901,1,2026-11-11T13:52:52,2026-11-11T13:55:03
cand2,screen-2,E4B,workstation,berth,v-t4,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,24.8,17.7,2.1,5.0,,8,0,6,59073,1849,9133,0,698,1,2026-11-11T13:54:41,2026-11-11T13:55:09
cand2,screen-2,E4B,workstation,berth,v-t6,standard,cattrs_713,python-attrs/cattrs,1,1,none,A00,30.1,22.7,2.2,5.1,,6,0,4,42255,2399,9572,0,691,0,2026-11-11T13:54:39,2026-11-11T13:55:12
cand2,screen-2,E4B,workstation,berth,v-t4,standard,cachetools_436,tkem/cachetools,2,0,none,A01,60.2,53.9,2.2,4.1,,7,0,5,60970,6148,12598,0,1059,1,2026-11-11T13:54:10,2026-11-11T13:55:13
cand2,screen-2,E4B,workstation,berth,v-t6,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,44.4,37.3,2.1,4.9,,12,0,10,126062,4163,13997,0,698,1,2026-11-11T13:54:46,2026-11-11T13:55:33
cand2,screen-2,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,51.5,44.3,2.2,5.1,,17,0,9,124651,5013,8927,0,696,1,2026-11-11T13:54:41,2026-11-11T13:55:36
cand2,screen-2,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,31.6,24.3,2.2,5.2,,7,0,5,48547,2587,10211,0,665,1,2026-11-11T13:55:03,2026-11-11T13:55:38
cand2,screen-2,E4B,workstation,berth,v-t6,standard,cachetools_436,tkem/cachetools,1,0,none,A01,121.6,115.5,2.3,3.9,,23,0,17,195155,13160,14795,1,2064,1,2026-11-11T13:53:38,2026-11-11T13:55:42
cand2,screen-2,E4B,workstation,berth,base,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,37.5,31.3,2.3,3.9,,11,0,9,72343,3528,9357,0,1020,1,2026-11-11T13:55:12,2026-11-11T13:55:53
cand2,screen-2,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,2,0,none,A01,109.1,102.8,2.3,3.9,,17,0,13,149079,11835,14211,0,0,1,2026-11-11T13:54:05,2026-11-11T13:55:57
cand2,screen-2,E4B,workstation,berth,v-t4,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,46.7,39.5,2.2,5.0,,9,0,4,68317,4508,10025,0,1004,1,2026-11-11T13:55:09,2026-11-11T13:55:59
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,62.4,56.2,2.3,3.9,,15,0,11,137468,6275,12380,0,1016,1,2026-11-11T13:55:13,2026-11-11T13:56:19
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,50.3,44.0,2.4,3.9,,20,0,17,186016,4751,13424,0,0,1,2026-11-11T13:55:33,2026-11-11T13:56:27
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,61.2,55.0,2.3,3.9,,22,0,19,221866,6065,15440,1,1016,1,2026-11-11T13:55:38,2026-11-11T13:56:42
cand2,screen-2,E4B,workstation,berth,base,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,77.2,71.1,2.3,3.9,,20,0,15,160295,7961,14336,1,558,1,2026-11-11T13:55:42,2026-11-11T13:57:03
cand2,screen-2,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,A01,79.3,74.6,1.9,2.8,,14,0,11,124724,8342,14484,1,1892,1,2026-11-11T13:55:53,2026-11-11T13:57:16
cand2,screen-2,E4B,workstation,berth,v-t4,standard,boltons_440,mahmoud/boltons,2,0,none,A01,49.8,45.1,1.8,2.9,,9,0,7,83448,4825,12840,0,1986,1,2026-11-11T13:56:42,2026-11-11T13:57:35
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,131.0,124.8,2.3,3.9,,32,0,25,272226,13699,14552,1,560,1,2026-11-11T13:55:36,2026-11-11T13:57:50
cand2,screen-2,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,2,0,none,A01,95.8,91.1,1.8,2.8,,19,0,14,181688,10000,13116,0,1822,1,2026-11-11T13:56:19,2026-11-11T13:57:57
cand2,screen-2,E4B,workstation,berth,v-t6,standard,boltons_440,mahmoud/boltons,1,0,none,A01,123.6,118.9,1.8,2.9,,19,0,15,201664,13016,15074,1,1632,1,2026-11-11T13:55:57,2026-11-11T13:58:04
cand2,screen-2,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,0,none,A01,54.8,47.4,1.8,5.5,,23,0,20,177582,4904,14677,1,548,1,2026-11-11T13:57:16,2026-11-11T13:58:13
cand2,screen-2,E4B,workstation,berth,v-t4,standard,more-itertools_1153,more-itertools/more-itertools,1,0,none,A01,52.2,44.8,1.8,5.5,,12,0,9,110658,4690,13903,0,725,1,2026-11-11T13:57:35,2026-11-11T13:58:30
cand2,screen-2,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,33.7,26.4,1.8,5.4,,12,0,10,72141,2451,9491,0,424,0,2026-11-11T13:57:57,2026-11-11T13:58:34
cand2,screen-2,E4B,workstation,berth,v-t6,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,36.1,28.9,1.8,5.4,,13,0,11,94495,2699,9573,0,430,0,2026-11-11T13:58:04,2026-11-11T13:58:43
cand2,screen-2,E4B,workstation,berth,v-t4,standard,boltons_440,mahmoud/boltons,1,0,none,A01,175.9,171.2,1.8,2.9,,28,0,21,276370,18604,16417,3,2142,1,2026-11-11T13:55:59,2026-11-11T13:58:58
cand2,screen-2,E4B,workstation,berth,v-t6,standard,more-itertools_1153,more-itertools/more-itertools,1,0,none,A01,127.4,120.2,1.8,5.4,,34,0,28,324692,12641,15295,4,748,1,2026-11-11T13:57:03,2026-11-11T13:59:13
cand2,screen-2,E4B,workstation,berth,v-t6,standard,boltons_440,mahmoud/boltons,2,0,none,A01,172.0,167.3,1.8,2.9,,17,0,10,151041,18235,14514,1,2150,1,2026-11-11T13:56:27,2026-11-11T13:59:22
cand2,screen-2,E4B,workstation,berth,v-t4,standard,more-itertools_1153,more-itertools/more-itertools,2,0,tool_budget,A02,96.4,94.6,1.8,,,33,0,28,308383,10146,14751,3,0,-1,2026-11-11T13:57:50,2026-11-11T13:59:29
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1179,pypa/packaging,1,1,none,A00,53.7,48.8,1.8,3.1,,15,0,11,133429,5076,12595,0,694,0,2026-11-11T13:59:22,2026-11-11T14:00:19
cand2,screen-2,E4B,workstation,berth,v-t4,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,115.3,107.7,1.9,5.8,,28,0,24,268984,11092,17181,2,1747,1,2026-11-11T13:58:30,2026-11-11T14:00:28
cand2,screen-2,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,126.3,118.6,1.8,5.9,,21,0,17,181039,12388,15205,2,2445,1,2026-11-11T13:58:34,2026-11-11T14:00:44
cand2,screen-2,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,119.6,112.1,1.8,5.7,,20,0,15,195155,11719,16761,1,2834,1,2026-11-11T13:58:43,2026-11-11T14:00:46
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1179,pypa/packaging,1,1,none,A00,73.8,68.7,1.8,3.3,,13,0,10,123237,6936,15850,1,1253,0,2026-11-11T13:59:29,2026-11-11T14:00:46
cand2,screen-2,E4B,workstation,berth,v-t6,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,196.2,188.4,1.8,6.0,,37,0,28,373734,19585,17218,4,1875,1,2026-11-11T13:58:13,2026-11-11T14:01:33
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1179,pypa/packaging,1,0,none,A01,73.8,68.7,1.8,3.3,,21,0,17,166457,6764,14428,1,581,1,2026-11-11T14:00:19,2026-11-11T14:01:36
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1179,pypa/packaging,2,0,none,A01,50.7,45.5,1.9,3.4,,11,0,7,88710,4569,10918,0,581,1,2026-11-11T14:00:44,2026-11-11T14:01:38
cand2,screen-2,E4B,workstation,berth,v-t6,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,142.8,134.9,1.8,6.1,,27,0,23,261933,13938,15525,2,2088,1,2026-11-11T13:59:13,2026-11-11T14:01:39
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1179,pypa/packaging,2,0,none,A01,55.9,50.7,1.9,3.4,,14,0,10,141542,5079,13448,0,1071,1,2026-11-11T14:00:46,2026-11-11T14:01:45
cand2,screen-2,E4B,workstation,berth,v-t4,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,165.9,156.9,1.8,7.1,,29,0,23,279579,14773,17403,4,1038,1,2026-11-11T13:58:58,2026-11-11T14:01:47
cand2,screen-2,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,30.2,24.3,2.2,3.8,,10,0,8,52259,2512,7050,0,832,1,2026-11-11T14:01:33,2026-11-11T14:02:06
cand2,screen-2,E4B,workstation,berth,v-t4,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,33.4,27.6,2.1,3.7,,10,0,8,70044,2859,9518,0,769,1,2026-11-11T14:01:45,2026-11-11T14:02:21
cand2,screen-2,E4B,workstation,berth,v-t6,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,47.5,41.6,2.2,3.7,,12,0,8,72736,4340,8182,0,878,1,2026-11-11T14:01:39,2026-11-11T14:02:30
cand2,screen-2,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,50.9,45.0,2.2,3.8,,14,0,9,89844,4725,9758,0,888,1,2026-11-11T14:01:38,2026-11-11T14:02:32
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1179,pypa/packaging,2,0,none,A01,125.7,120.8,1.8,3.2,,32,0,22,314454,12489,16234,2,0,1,2026-11-11T14:00:28,2026-11-11T14:02:37
cand2,screen-2,E4B,workstation,berth,v-t6,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,64.2,59.4,1.8,2.9,,13,0,11,113733,6280,13628,0,1169,1,2026-11-11T14:01:47,2026-11-11T14:02:54
cand2,screen-2,E4B,workstation,berth,v-t6,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,133.6,123.0,2.1,8.4,,24,0,20,221414,12825,15477,2,3208,1,2026-11-11T14:00:46,2026-11-11T14:03:03
cand2,screen-2,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,49.9,45.1,1.8,2.9,,13,0,11,90077,4806,11897,0,599,1,2026-11-11T14:02:21,2026-11-11T14:03:14
cand2,screen-2,E4B,workstation,berth,v-t4,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,85.0,80.4,1.8,2.9,,15,0,12,119517,8434,14418,1,0,1,2026-11-11T14:02:06,2026-11-11T14:03:34
cand2,screen-2,E4B,workstation,berth,v-t4,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,124.1,113.6,2.2,8.4,,20,0,16,194613,10817,17492,2,990,1,2026-11-11T14:01:36,2026-11-11T14:03:43
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1150,pypa/packaging,1,0,none,A01,78.1,73.0,1.8,3.3,,24,0,21,229049,7353,14922,1,541,2,2026-11-11T14:02:54,2026-11-11T14:04:15
cand2,screen-2,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,127.3,122.6,1.8,2.8,,27,0,20,247933,12799,14399,1,649,4,2026-11-11T14:02:30,2026-11-11T14:04:40
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1150,pypa/packaging,2,0,none,A01,110.6,105.4,1.8,3.5,,15,0,11,159077,10758,17693,1,3404,1,2026-11-11T14:03:43,2026-11-11T14:05:37
cand2,screen-2,E4B,workstation,berth,v-t6,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,189.5,184.9,1.8,2.8,,33,0,28,297412,18990,15127,3,612,4,2026-11-11T14:02:32,2026-11-11T14:05:44
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,2,0,none,A01,130.3,125.0,1.8,3.4,,20,0,16,183611,12709,16356,2,1451,1,2026-11-11T14:03:34,2026-11-11T14:05:47
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,A01,154.2,148.8,1.8,3.5,,21,0,17,186878,15255,16320,2,2316,1,2026-11-11T14:03:14,2026-11-11T14:05:51
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1150,pypa/packaging,1,0,none,A01,181.2,176.1,1.8,3.3,,22,0,12,216581,18118,17122,2,0,1,2026-11-11T14:03:03,2026-11-11T14:06:07
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3704,pallets/click,1,1,none,A00,50.6,45.7,1.8,3.1,,10,0,8,74943,4614,10972,0,862,0,2026-11-11T14:05:37,2026-11-11T14:06:30
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1150,pypa/packaging,2,0,no_submit,A06,136.4,134.6,1.8,,,34,0,19,314944,13625,15023,1,0,-1,2026-11-11T14:04:15,2026-11-11T14:06:35
cand2,screen-2,E4B,workstation,berth,base,standard,click_3704,pallets/click,2,0,none,A01,38.4,33.4,1.8,3.2,,11,0,9,70938,3402,9694,0,741,1,2026-11-11T14:06:07,2026-11-11T14:06:49
cand2,screen-2,E4B,workstation,berth,v-t4,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,262.5,257.7,1.8,3.0,,31,0,19,309156,26693,17015,3,639,1,2026-11-11T14:02:37,2026-11-11T14:07:03
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3211,pallets/click,1,0,none,A01,38.3,33.5,1.8,2.9,,13,0,9,102992,3412,9911,0,624,1,2026-11-11T14:06:30,2026-11-11T14:07:12
cand2,screen-2,E4B,workstation,berth,base,standard,click_3704,pallets/click,1,0,none,A01,150.4,145.3,1.8,3.2,,20,0,17,177379,14984,14875,1,283,1,2026-11-11T14:04:40,2026-11-11T14:07:14
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3211,pallets/click,2,0,none,A01,23.3,18.5,1.9,2.9,,9,0,7,59671,1811,8065,0,624,1,2026-11-11T14:07:12,2026-11-11T14:07:38
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3211,pallets/click,1,0,none,A01,62.0,57.2,1.8,2.9,,17,0,14,173186,5862,14193,0,624,1,2026-11-11T14:06:35,2026-11-11T14:07:40
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3211,pallets/click,2,0,none,A01,28.2,23.3,1.8,3.0,,11,0,9,90562,2348,12434,0,624,1,2026-11-11T14:07:14,2026-11-11T14:07:45
cand2,screen-2,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,A01,54.9,50.1,1.8,3.0,,17,0,14,127391,5072,14470,1,624,1,2026-11-11T14:06:49,2026-11-11T14:07:47
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3704,pallets/click,2,1,none,A00,147.3,142.2,1.8,3.3,,34,0,28,301041,14682,14345,1,1007,0,2026-11-11T14:05:51,2026-11-11T14:08:22
cand2,screen-2,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,49.7,33.5,2.4,13.8,,6,0,4,62744,3561,12957,0,753,1,2026-11-11T14:07:40,2026-11-11T14:08:33
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3704,pallets/click,1,1,none,A00,165.6,160.5,1.9,3.3,,19,0,11,158656,16876,16920,2,713,0,2026-11-11T14:05:44,2026-11-11T14:08:33
cand2,screen-2,E4B,workstation,berth,base,standard,click_3211,pallets/click,2,0,none,A01,106.8,102.1,1.8,2.9,,30,0,26,251042,10824,14703,1,623,4,2026-11-11T14:07:03,2026-11-11T14:08:53
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,82.2,66.3,2.3,13.6,,13,0,10,128634,7171,15739,1,517,1,2026-11-11T14:07:47,2026-11-11T14:09:12
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,91.2,75.0,2.4,13.8,,12,0,6,116758,8119,14774,1,898,1,2026-11-11T14:07:38,2026-11-11T14:09:13
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3704,pallets/click,2,1,none,A00,205.4,200.2,1.8,3.4,,18,0,15,155876,8192,16258,1,873,0,2026-11-11T14:05:47,2026-11-11T14:09:16
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1379,pypa/packaging,1,1,none,A00,39.8,32.1,1.9,5.8,,14,0,8,100928,3072,8625,0,574,0,2026-11-11T14:08:33,2026-11-11T14:09:16
cand2,screen-2,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,60.2,44.0,2.3,13.9,,14,0,12,129487,4663,12279,0,517,1,2026-11-11T14:08:22,2026-11-11T14:09:25
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1379,pypa/packaging,1,1,none,A00,31.2,23.8,1.8,5.5,,9,0,7,66366,2278,9761,0,574,0,2026-11-11T14:08:53,2026-11-11T14:09:27
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,103.4,87.2,2.4,13.9,,10,0,5,94924,9529,15966,1,1704,1,2026-11-11T14:07:45,2026-11-11T14:09:32
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1379,pypa/packaging,1,1,none,A00,23.9,16.4,1.9,5.6,,10,0,7,70212,1767,8459,0,574,0,2026-11-11T14:09:12,2026-11-11T14:09:39
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1379,pypa/packaging,2,1,none,A00,21.9,14.5,1.9,5.5,,9,0,7,62712,1316,9052,0,574,0,2026-11-11T14:09:16,2026-11-11T14:09:41
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1379,pypa/packaging,2,1,none,A00,29.8,22.4,1.9,5.5,,12,0,9,100336,2146,10994,0,574,0,2026-11-11T14:09:16,2026-11-11T14:09:49
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1379,pypa/packaging,2,1,none,A00,35.9,28.5,1.9,5.5,,13,0,9,109787,3082,10646,0,574,0,2026-11-11T14:09:13,2026-11-11T14:09:52
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,111.1,95.0,2.4,13.8,,16,0,11,154787,10348,15350,1,512,1,2026-11-11T14:08:33,2026-11-11T14:10:27
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1299,pypa/packaging,1,0,none,A01,78.4,70.9,1.9,5.6,,11,0,7,93221,7297,12070,0,621,1,2026-11-11T14:09:32,2026-11-11T14:10:53
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1194,pypa/packaging,1,1,none,A00,62.8,57.6,1.8,3.3,,20,0,16,187095,5724,12618,0,972,0,2026-11-11T14:09:52,2026-11-11T14:10:58
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1299,pypa/packaging,2,0,none,A01,98.1,90.5,1.9,5.8,,29,0,18,253838,9224,14661,2,0,1,2026-11-11T14:09:39,2026-11-11T14:11:21
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1299,pypa/packaging,1,0,none,A01,116.8,109.1,1.8,5.8,,29,0,18,277350,11266,15812,2,0,1,2026-11-11T14:09:25,2026-11-11T14:11:25
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1299,pypa/packaging,1,0,none,A01,147.4,92.7,1.8,52.8,,17,0,11,156188,9516,15101,1,2865,1,2026-11-11T14:09:27,2026-11-11T14:11:57
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1194,pypa/packaging,2,1,none,A00,54.0,48.8,1.8,3.3,,17,0,13,149130,4875,14544,1,665,0,2026-11-11T14:11:25,2026-11-11T14:12:22
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1194,pypa/packaging,2,1,none,A00,58.5,53.3,1.9,3.3,,19,0,16,148046,5341,14632,1,1481,0,2026-11-11T14:11:21,2026-11-11T14:12:23
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1194,pypa/packaging,1,0,none,A01,103.0,97.9,1.8,3.3,,28,0,24,266775,10186,14461,1,0,1,2026-11-11T14:10:53,2026-11-11T14:12:39
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1328,pypa/packaging,1,1,none,A00,62.8,57.6,1.9,3.3,,14,0,10,112124,5955,11540,0,1241,0,2026-11-11T14:11:57,2026-11-11T14:13:03
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1299,pypa/packaging,2,0,none,A01,198.5,193.4,1.8,3.2,,34,0,28,341569,19937,15655,4,51312,2,2026-11-11T14:09:49,2026-11-11T14:13:10
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1299,pypa/packaging,2,0,tool_budget,A02,206.9,205.1,1.8,,,33,0,28,292342,21447,15018,3,0,-1,2026-11-11T14:09:41,2026-11-11T14:13:11
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1328,pypa/packaging,2,1,none,A00,37.5,32.3,1.8,3.4,,11,0,9,81651,3216,10310,0,1238,0,2026-11-11T14:12:39,2026-11-11T14:13:20
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1328,pypa/packaging,1,1,none,A00,56.2,50.9,1.8,3.4,,14,0,11,126607,5166,12628,0,1238,0,2026-11-11T14:12:23,2026-11-11T14:13:22
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_1194,pypa/packaging,1,1,none,A00,177.1,172.0,1.8,3.3,,31,0,26,290901,17714,17429,2,1310,0,2026-11-11T14:10:27,2026-11-11T14:13:27
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1194,pypa/packaging,2,1,none,A00,150.3,145.1,1.8,3.3,,32,0,28,307729,15069,15005,2,1117,0,2026-11-11T14:10:58,2026-11-11T14:13:31
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1328,pypa/packaging,2,0,none,A01,37.4,32.2,1.8,3.4,,12,0,10,101444,3226,11656,0,1725,1,2026-11-11T14:13:10,2026-11-11T14:13:51
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_1328,pypa/packaging,2,1,none,A00,47.8,42.5,1.8,3.4,,14,0,10,118300,4399,11322,0,1198,0,2026-11-11T14:13:03,2026-11-11T14:13:54
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_925,pypa/packaging,1,1,none,A00,31.6,26.9,1.8,2.9,,12,0,10,82216,2785,10511,0,537,0,2026-11-11T14:13:22,2026-11-11T14:13:56
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_925,pypa/packaging,2,1,none,A00,28.5,23.7,1.8,2.9,,11,0,9,71116,2464,8599,0,536,0,2026-11-11T14:13:27,2026-11-11T14:13:59
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_925,pypa/packaging,1,0,none,A01,50.7,46.1,1.8,2.8,,15,0,13,145412,4852,13389,0,491,1,2026-11-11T14:13:11,2026-11-11T14:14:05
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_925,pypa/packaging,1,1,none,A00,64.8,60.1,1.8,2.8,,19,0,13,170206,6268,14378,1,537,0,2026-11-11T14:13:20,2026-11-11T14:14:28
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_925,pypa/packaging,2,0,none,A01,39.3,34.6,1.9,2.8,,11,0,9,107027,3544,12144,0,505,1,2026-11-11T14:13:51,2026-11-11T14:14:33
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_804,pypa/packaging,2,0,none,A01,43.9,38.8,1.8,3.3,,14,0,10,134343,3893,13837,0,578,1,2026-11-11T14:14:05,2026-11-11T14:14:52
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_925,pypa/packaging,2,1,none,A00,79.2,74.5,1.8,2.8,,32,0,27,292884,7671,15585,1,536,0,2026-11-11T14:13:31,2026-11-11T14:14:53
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_804,pypa/packaging,1,0,none,A01,57.5,52.4,1.8,3.3,,13,0,10,108235,5278,15601,1,715,1,2026-11-11T14:13:59,2026-11-11T14:15:00
cand2,screen-2,E4B,workstation,berth,base,standard,packaging_804,pypa/packaging,1,0,none,A01,62.5,57.4,1.8,3.3,,13,0,10,99024,5796,15243,1,887,1,2026-11-11T14:13:56,2026-11-11T14:15:02
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_1328,pypa/packaging,1,0,none,A01,186.7,181.6,1.8,3.3,,39,0,24,374493,18876,15004,1,1278,2,2026-11-11T14:12:22,2026-11-11T14:15:32
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,42.4,36.4,2.0,3.9,,12,0,10,123075,3624,14409,0,688,1,2026-11-11T14:14:53,2026-11-11T14:15:39
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_804,pypa/packaging,2,0,none,A01,74.0,68.8,1.8,3.4,,16,0,13,147057,6995,15955,1,765,1,2026-11-11T14:14:33,2026-11-11T14:15:50
cand2,screen-2,E4B,workstation,berth,v-t4,standard,packaging_804,pypa/packaging,1,0,none,A01,114.0,108.7,1.9,3.4,,28,0,21,253681,11148,14803,2,326,1,2026-11-11T14:13:54,2026-11-11T14:15:52
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,59.2,53.0,2.0,4.1,,10,0,8,94357,5523,13140,0,1004,1,2026-11-11T14:14:52,2026-11-11T14:15:54
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,72.5,66.5,2.0,3.9,,17,0,13,143744,6811,14785,1,685,1,2026-11-11T14:15:02,2026-11-11T14:16:18
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,45.6,39.6,2.0,3.9,,10,0,8,81390,3981,11808,0,599,1,2026-11-11T14:15:32,2026-11-11T14:16:20
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,125.2,119.3,2.0,3.9,,25,0,20,235021,11787,16580,2,688,1,2026-11-11T14:15:00,2026-11-11T14:17:08
cand2,screen-2,E4B,workstation,berth,v-t6,standard,packaging_804,pypa/packaging,2,0,tool_budget,A02,162.6,157.1,1.8,3.7,,33,0,28,315027,16096,16989,3,747,1,2026-11-11T14:14:28,2026-11-11T14:17:14
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,92.1,85.9,2.1,4.0,,16,0,13,123795,8796,14603,1,899,1,2026-11-11T14:15:50,2026-11-11T14:17:26
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,76.5,70.6,2.0,3.9,,14,0,11,116908,7204,14481,1,882,1,2026-11-11T14:16:20,2026-11-11T14:17:40
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,121.2,115.2,2.0,4.0,,20,0,15,192303,9864,17073,3,709,1,2026-11-11T14:15:39,2026-11-11T14:17:43
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,91.7,85.7,2.0,4.0,,14,0,11,120351,8771,14356,1,817,1,2026-11-11T14:16:18,2026-11-11T14:17:53
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,122.3,116.8,2.0,3.6,,27,0,23,258962,11913,14802,2,716,2,2026-11-11T14:15:54,2026-11-11T14:18:00
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,132.8,127.0,2.1,3.8,,18,0,12,163727,13110,15038,2,0,1,2026-11-11T14:15:52,2026-11-11T14:18:08
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,85.4,79.5,2.1,3.9,,19,0,16,155639,8274,14789,1,719,1,2026-11-11T14:17:08,2026-11-11T14:18:37
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,98.9,93.2,2.0,3.7,,21,0,17,198816,9717,15782,2,1679,1,2026-11-11T14:17:14,2026-11-11T14:18:56
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,93.9,88.2,2.0,3.7,,11,0,8,89067,9313,14669,1,840,1,2026-11-11T14:17:26,2026-11-11T14:19:03
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,87.2,80.5,2.0,4.7,,12,0,9,103914,8471,15195,1,706,1,2026-11-11T14:17:53,2026-11-11T14:19:23
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,100.5,93.7,2.0,4.8,,16,0,13,141151,9855,15091,1,680,1,2026-11-11T14:17:43,2026-11-11T14:19:27
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,123.0,117.4,2.0,3.6,,21,0,11,180116,12348,14377,1,10163,2,2026-11-11T14:17:40,2026-11-11T14:19:46
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,177.6,165.9,2.0,9.7,,23,0,15,219744,14704,16857,3,1211,1,2026-11-11T14:18:00,2026-11-11T14:21:01
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,169.7,164.2,2.0,3.5,,15,0,10,123453,16875,14804,1,593,1,2026-11-11T14:18:08,2026-11-11T14:21:01
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,115.1,109.6,2.0,3.5,,28,0,23,250311,10542,15912,3,762,1,2026-11-11T14:19:03,2026-11-11T14:21:01
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,165.3,159.9,2.0,3.4,,31,0,22,311607,16002,15438,3,1108,1,2026-11-11T14:18:37,2026-11-11T14:21:25
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3239,pallets/click,1,0,none,A01,114.4,109.2,1.8,3.3,,29,0,24,267841,10807,16061,3,581,1,2026-11-11T14:19:46,2026-11-11T14:21:44
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,170.0,164.5,2.0,3.5,,24,0,20,245247,16587,15501,2,1313,2,2026-11-11T14:18:56,2026-11-11T14:21:49
cand2,screen-2,E4B,workstation,berth,base,standard,click_3239,pallets/click,1,0,none,A01,56.7,51.4,1.8,3.5,,16,0,13,147166,4927,13955,0,967,1,2026-11-11T14:21:01,2026-11-11T14:22:01
cand2,screen-2,E4B,workstation,berth,base,standard,click_3239,pallets/click,2,0,none,A01,86.9,82.2,1.9,2.7,,16,0,13,143236,8250,14620,1,712,4,2026-11-11T14:21:01,2026-11-11T14:22:31
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3239,pallets/click,2,0,none,A01,95.0,89.9,1.8,3.4,,25,0,19,246751,9118,14886,1,748,1,2026-11-11T14:21:25,2026-11-11T14:23:03
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,100.3,94.7,2.0,3.6,,12,0,6,97620,9902,13132,0,797,1,2026-11-11T14:21:49,2026-11-11T14:23:32
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,58.4,52.8,2.0,3.6,,9,0,5,75366,5486,11921,0,961,1,2026-11-11T14:22:31,2026-11-11T14:23:33
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,252.5,247.0,2.0,3.4,,23,0,15,211754,25200,16107,5,0,1,2026-11-11T14:19:23,2026-11-11T14:23:39
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,55.3,49.7,2.0,3.6,,10,0,7,83407,5050,13324,0,779,1,2026-11-11T14:23:03,2026-11-11T14:24:01
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,125.5,119.9,2.0,3.6,,14,0,10,125526,12628,14884,1,730,1,2026-11-11T14:22:01,2026-11-11T14:24:09
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,47.6,42.0,2.1,3.5,,6,0,4,48518,4289,11049,0,894,1,2026-11-11T14:23:32,2026-11-11T14:24:23
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3239,pallets/click,1,0,tool_budget,A02,209.9,203.4,1.8,4.6,,34,0,28,329028,20808,15449,4,495,1,2026-11-11T14:21:01,2026-11-11T14:24:34
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_688,pydantic/pydantic-settings,2,1,none,A00,305.6,300.1,2.0,3.5,,32,1,23,316041,28965,16153,3,1133,0,2026-11-11T14:19:27,2026-11-11T14:24:35
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3239,pallets/click,2,0,none,A01,176.0,170.8,1.8,3.3,,33,0,25,315021,17512,14720,3,956,1,2026-11-11T14:21:44,2026-11-11T14:24:43
cand2,screen-2,E4B,workstation,berth,base,standard,click_3769,pallets/click,1,0,none,A01,78.2,73.3,1.8,3.1,,19,0,16,139082,7601,14697,1,661,1,2026-11-11T14:23:39,2026-11-11T14:25:00
cand2,screen-2,E4B,workstation,berth,base,standard,click_3769,pallets/click,2,0,none,A01,37.6,32.7,1.8,3.1,,12,0,10,94222,3341,11268,0,421,1,2026-11-11T14:24:34,2026-11-11T14:25:14
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,106.0,100.3,2.1,3.6,,16,0,10,131578,10354,14816,1,827,1,2026-11-11T14:23:33,2026-11-11T14:25:22
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3769,pallets/click,2,0,none,A01,61.0,56.1,1.8,3.1,,14,0,11,111184,5742,14660,1,555,1,2026-11-11T14:24:23,2026-11-11T14:25:27
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3769,pallets/click,1,0,none,A01,79.4,74.5,1.8,3.1,,21,0,16,208758,7553,15363,1,505,1,2026-11-11T14:24:09,2026-11-11T14:25:32
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_3769,pallets/click,2,0,none,A01,87.4,82.5,1.8,3.1,,17,0,9,140330,8547,14687,1,568,1,2026-11-11T14:24:35,2026-11-11T14:26:06
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_3769,pallets/click,1,0,none,A01,140.4,135.5,1.8,3.1,,21,0,14,179816,14017,15665,1,531,1,2026-11-11T14:24:01,2026-11-11T14:26:25
cand2,screen-2,E4B,workstation,berth,base,standard,click_2816,pallets/click,1,1,none,A00,24.7,19.9,1.9,2.9,,10,0,8,59748,1891,7643,0,440,0,2026-11-11T14:26:06,2026-11-11T14:26:34
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,89.7,76.7,2.0,11.0,,14,0,10,115632,6205,14980,1,1158,1,2026-11-11T14:25:22,2026-11-11T14:26:55
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,136.6,122.6,2.0,12.0,,26,0,20,238478,12502,17192,3,1007,1,2026-11-11T14:24:43,2026-11-11T14:27:03
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_2816,pallets/click,1,1,none,A00,35.6,30.8,1.8,3.0,,16,0,14,164067,3039,14129,0,440,0,2026-11-11T14:26:25,2026-11-11T14:27:03
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_2816,pallets/click,1,1,none,A00,27.2,22.3,1.8,3.0,,11,0,9,80310,2273,9256,0,440,0,2026-11-11T14:26:34,2026-11-11T14:27:04
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,121.8,116.1,2.0,3.8,,17,0,14,149350,12035,16401,1,1602,2,2026-11-11T14:25:00,2026-11-11T14:27:05
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,91.7,85.6,2.0,4.1,,17,0,14,147905,8731,14857,1,644,1,2026-11-11T14:25:32,2026-11-11T14:27:06
cand2,screen-2,E4B,workstation,berth,v-t4,standard,click_2816,pallets/click,2,1,none,A00,30.4,25.6,1.9,2.9,,12,0,10,91585,2539,10103,0,440,0,2026-11-11T14:27:03,2026-11-11T14:27:36
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,131.8,121.3,2.0,8.4,,25,0,17,231071,12621,15197,2,1169,1,2026-11-11T14:25:27,2026-11-11T14:27:42
cand2,screen-2,E4B,workstation,berth,v-t6,standard,click_2816,pallets/click,2,1,none,A00,39.2,34.3,1.9,2.9,,14,0,11,131796,3424,12628,0,440,0,2026-11-11T14:27:03,2026-11-11T14:27:46
cand2,screen-2,E4B,workstation,berth,base,standard,click_2816,pallets/click,2,1,none,A00,48.5,43.8,1.8,2.9,,19,0,16,147914,4496,14835,1,440,0,2026-11-11T14:26:55,2026-11-11T14:27:46
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,68.5,62.5,2.0,3.9,,15,0,12,128705,6022,15045,1,791,1,2026-11-11T14:27:06,2026-11-11T14:28:18
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,71.9,65.4,2.1,4.5,,10,0,7,90727,6207,17005,1,1229,1,2026-11-11T14:27:05,2026-11-11T14:28:20
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,tool_budget,A02,209.1,203.5,2.0,3.6,,34,0,28,324163,21340,14930,4,2895,2,2026-11-11T14:25:14,2026-11-11T14:28:46
cand2,screen-2,E4B,workstation,berth,v-t4,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,66.1,59.8,2.0,4.3,,12,0,9,121981,6368,14405,1,1118,1,2026-11-11T14:27:46,2026-11-11T14:28:55
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,155.2,148.8,2.1,4.3,,23,0,19,230419,16298,17300,2,1099,1,2026-11-11T14:27:04,2026-11-11T14:29:43
cand2,screen-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,134.5,127.8,2.1,4.6,,23,0,18,225667,14237,16227,3,1399,1,2026-11-11T14:27:42,2026-11-11T14:30:00
cand2,screen-2,E4B,workstation,berth,base,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,202.2,195.7,2.0,4.5,,28,0,22,281706,22817,15728,3,944,1,2026-11-11T14:27:36,2026-11-11T14:31:02
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1219,pypa/packaging,4,0,none,A01,30.3,25.0,2.0,3.3,,9,0,7,67331,2969,10273,0,1166,1,2026-11-11T14:37:52,2026-11-11T14:38:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1219,pypa/packaging,3,0,none,A01,34.4,29.1,2.0,3.3,,12,0,10,100749,3368,11121,0,1134,1,2026-11-11T14:37:52,2026-11-11T14:38:30
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1219,pypa/packaging,1,0,none,A01,36.0,30.6,2.0,3.4,,9,0,7,74826,3560,10618,0,1103,1,2026-11-11T14:37:52,2026-11-11T14:38:31
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1219,pypa/packaging,1,0,none,A01,39.4,34.0,2.0,3.4,,12,0,8,81427,4030,8888,0,1159,1,2026-11-11T14:37:52,2026-11-11T14:38:35
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1219,pypa/packaging,2,0,none,A01,41.0,35.7,1.9,3.4,,10,0,6,85531,4237,11252,0,1197,1,2026-11-11T14:37:52,2026-11-11T14:38:36
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1219,pypa/packaging,4,0,none,A01,58.2,52.9,2.0,3.2,,12,0,10,126256,6332,13718,0,1208,1,2026-11-11T14:37:52,2026-11-11T14:38:53
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1071,pypa/packaging,2,0,none,A01,38.9,34.2,1.8,2.9,,11,0,9,76864,3934,9689,0,1929,2,2026-11-11T14:38:31,2026-11-11T14:39:13
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1071,pypa/packaging,1,0,none,A01,49.2,44.4,1.9,2.9,,11,0,9,91125,5180,11954,0,2977,2,2026-11-11T14:38:25,2026-11-11T14:39:18
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1071,pypa/packaging,1,0,none,A01,45.5,40.7,1.8,2.9,,10,0,8,64699,4710,10499,0,2443,2,2026-11-11T14:38:30,2026-11-11T14:39:18
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1071,pypa/packaging,3,0,none,A01,43.5,38.8,1.8,2.9,,12,0,10,74448,4429,10127,0,2562,2,2026-11-11T14:38:36,2026-11-11T14:39:23
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1219,pypa/packaging,2,0,none,A01,91.2,85.9,2.0,3.3,,14,0,11,104541,10236,14451,1,748,1,2026-11-11T14:37:52,2026-11-11T14:39:26
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1219,pypa/packaging,3,0,none,A01,107.1,101.9,1.9,3.3,,19,0,15,156947,12001,15770,2,1790,1,2026-11-11T14:37:52,2026-11-11T14:39:42
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1071,pypa/packaging,3,0,none,A01,48.9,44.1,1.8,3.0,,11,0,7,81191,4988,9137,0,2228,1,2026-11-11T14:38:53,2026-11-11T14:39:45
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1171,pypa/packaging,2,0,none,A01,46.0,37.8,1.8,6.4,,14,0,12,140085,3899,14126,0,610,1,2026-11-11T14:39:26,2026-11-11T14:40:15
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1071,pypa/packaging,4,0,none,A01,70.0,65.2,1.8,2.9,,13,0,11,128228,7225,14521,0,2320,1,2026-11-11T14:39:13,2026-11-11T14:40:26
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1171,pypa/packaging,1,0,none,A01,72.9,64.4,1.9,6.6,,21,0,18,193147,7075,14973,1,618,1,2026-11-11T14:39:18,2026-11-11T14:40:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1171,pypa/packaging,1,0,none,A01,72.2,63.8,1.8,6.6,,18,0,15,157567,6854,14654,1,505,1,2026-11-11T14:39:23,2026-11-11T14:40:38
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1071,pypa/packaging,4,0,none,A01,93.6,89.0,1.9,2.8,,20,0,17,159630,9843,15199,1,1992,2,2026-11-11T14:39:18,2026-11-11T14:40:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1171,pypa/packaging,3,0,none,A01,91.9,66.3,1.8,23.8,,16,0,12,129721,7147,14383,1,675,1,2026-11-11T14:39:45,2026-11-11T14:41:20
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1071,pypa/packaging,2,0,tool_budget,A02,168.3,163.5,1.8,3.0,,34,0,28,326184,18223,16952,2,2157,1,2026-11-11T14:38:35,2026-11-11T14:41:26
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1171,pypa/packaging,4,0,none,A01,58.6,50.1,1.8,6.7,,14,0,10,131694,5378,13875,0,592,1,2026-11-11T14:40:26,2026-11-11T14:41:28
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1171,pypa/packaging,4,0,none,A01,59.0,50.4,1.8,6.7,,17,0,14,150315,5411,15743,1,586,1,2026-11-11T14:40:34,2026-11-11T14:41:36
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1459,pypa/packaging,1,0,none,A01,60.6,52.6,1.8,6.2,,16,0,13,132004,5635,13837,0,1279,1,2026-11-11T14:40:55,2026-11-11T14:41:58
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1459,pypa/packaging,1,0,none,A01,106.0,46.6,1.8,57.5,,13,0,11,123526,5111,12976,0,1879,1,2026-11-11T14:40:38,2026-11-11T14:42:27
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1171,pypa/packaging,2,0,none,A01,168.0,108.3,1.8,57.9,,28,0,24,262320,11616,14606,2,599,1,2026-11-11T14:39:42,2026-11-11T14:42:33
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1171,pypa/packaging,3,0,no_submit,A06,147.9,146.2,1.8,,,26,0,20,250533,16571,14826,1,0,-1,2026-11-11T14:40:15,2026-11-11T14:42:46
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1459,pypa/packaging,2,0,none,A01,102.9,44.2,1.8,56.8,,10,0,8,83407,5198,12423,0,2107,1,2026-11-11T14:41:20,2026-11-11T14:43:06
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1459,pypa/packaging,4,0,none,A01,70.7,27.0,1.9,41.8,,12,0,10,80183,2947,9114,0,1083,1,2026-11-11T14:42:27,2026-11-11T14:43:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1459,pypa/packaging,2,0,none,A01,142.0,97.6,1.9,42.5,,34,0,28,309139,11059,14458,2,1515,1,2026-11-11T14:41:26,2026-11-11T14:43:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1459,pypa/packaging,3,0,none,A01,141.4,97.4,1.9,42.2,,22,0,19,209852,11194,14372,1,1407,1,2026-11-11T14:41:36,2026-11-11T14:44:01
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,packaging_1459,pypa/packaging,4,0,none,A01,133.5,125.6,1.9,5.9,,28,0,22,267442,14113,16123,2,1352,1,2026-11-11T14:41:58,2026-11-11T14:44:15
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3243,pallets/werkzeug,1,0,none,A01,119.5,113.2,1.8,4.5,,24,0,20,231770,13046,14960,1,1017,1,2026-11-11T14:42:46,2026-11-11T14:44:49
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3243,pallets/werkzeug,2,0,none,A01,123.9,119.0,1.9,3.0,,21,0,18,182204,13705,14647,1,2027,2,2026-11-11T14:43:06,2026-11-11T14:45:13
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_702,pydantic/pydantic-settings,1,1,none,A00,29.6,23.5,2.1,4.0,,8,0,6,52783,2451,8349,0,846,0,2026-11-11T14:45:13,2026-11-11T14:45:46
cand2,confirm-2,E4B,workstation,berth,base,standard,packaging_1459,pypa/packaging,3,0,none,A01,256.3,213.7,1.8,40.7,,31,0,24,282663,22328,15718,2,1161,1,2026-11-11T14:41:28,2026-11-11T14:45:47
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3243,pallets/werkzeug,3,0,none,A01,122.7,116.4,1.8,4.5,,20,0,17,173097,13002,15260,1,1548,1,2026-11-11T14:43:51,2026-11-11T14:45:57
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3243,pallets/werkzeug,3,0,none,A01,123.5,117.2,1.8,4.5,,24,0,18,229403,12386,14713,1,1548,1,2026-11-11T14:44:01,2026-11-11T14:46:07
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_702,pydantic/pydantic-settings,2,1,none,A00,23.3,17.5,2.0,3.8,,6,0,4,28418,1921,6125,0,846,0,2026-11-11T14:45:47,2026-11-11T14:46:14
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_702,pydantic/pydantic-settings,1,1,none,A00,37.9,32.2,2.0,3.7,,7,0,5,41646,3653,8043,0,786,0,2026-11-11T14:45:46,2026-11-11T14:46:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_702,pydantic/pydantic-settings,2,1,none,A00,36.0,30.3,2.0,3.7,,8,0,6,64382,3355,10058,0,1297,0,2026-11-11T14:45:57,2026-11-11T14:46:36
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_702,pydantic/pydantic-settings,3,1,none,A00,34.5,28.7,2.0,3.7,,5,0,3,36617,3225,10505,0,786,0,2026-11-11T14:46:07,2026-11-11T14:46:45
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_702,pydantic/pydantic-settings,3,1,none,A00,38.9,33.3,2.0,3.7,,6,0,4,48291,3751,11003,0,783,0,2026-11-11T14:46:14,2026-11-11T14:46:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_702,pydantic/pydantic-settings,4,1,none,A00,32.5,26.7,2.0,3.8,,8,0,6,54430,2926,9632,0,786,0,2026-11-11T14:46:27,2026-11-11T14:47:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3243,pallets/werkzeug,4,0,none,A01,166.7,160.5,1.8,4.4,,28,0,23,265118,18023,15194,3,8758,1,2026-11-11T14:44:15,2026-11-11T14:47:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3243,pallets/werkzeug,1,0,session_timeout,A05,306.1,300.0,1.9,4.2,,34,1,23,341177,33381,16964,5,7838,1,2026-11-11T14:42:33,2026-11-11T14:47:43
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3126,pallets/click,1,0,none,A01,55.9,51.1,1.8,2.9,,11,0,9,99628,5730,12558,0,479,1,2026-11-11T14:46:45,2026-11-11T14:47:44
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3126,pallets/click,2,0,none,A01,45.8,41.1,1.8,2.8,,9,0,5,64388,4654,9261,0,493,1,2026-11-11T14:47:05,2026-11-11T14:47:54
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_702,pydantic/pydantic-settings,4,0,none,A01,86.8,81.0,2.0,3.8,,14,0,10,116206,9135,14597,1,0,1,2026-11-11T14:46:36,2026-11-11T14:48:06
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3126,pallets/click,1,0,none,A01,68.5,63.7,1.8,2.9,,15,0,11,140494,7145,14397,1,552,1,2026-11-11T14:46:56,2026-11-11T14:48:07
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3243,pallets/werkzeug,4,0,tool_budget,A02,196.8,191.9,1.8,3.1,,31,0,28,280824,21699,15109,2,9289,2,2026-11-11T14:44:49,2026-11-11T14:48:09
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3126,pallets/click,2,0,none,A01,77.1,72.4,1.8,2.9,,17,0,13,154029,8188,14338,1,546,1,2026-11-11T14:47:02,2026-11-11T14:48:23
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3126,pallets/click,3,0,none,A01,58.5,53.8,1.8,2.9,,12,0,10,130388,6117,13579,0,768,1,2026-11-11T14:47:43,2026-11-11T14:48:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3243,pallets/werkzeug,2,0,session_timeout,A05,304.9,300.1,1.8,3.0,,37,1,25,355596,32331,15578,4,1006,2,2026-11-11T14:43:41,2026-11-11T14:48:49
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3637,pallets/click,1,0,none,A01,41.9,37.3,1.8,2.9,,9,0,7,75520,4210,13043,0,4696,2,2026-11-11T14:48:09,2026-11-11T14:48:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3126,pallets/click,4,0,none,A01,63.2,58.6,1.8,2.9,,15,0,11,160920,6635,14012,0,712,1,2026-11-11T14:47:54,2026-11-11T14:49:00
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3126,pallets/click,4,0,none,A01,56.4,51.7,1.8,2.9,,12,0,10,124171,5775,13710,0,552,1,2026-11-11T14:48:06,2026-11-11T14:49:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3126,pallets/click,3,0,none,A01,92.4,87.7,1.8,2.8,,19,0,16,171124,9875,14553,1,21913,2,2026-11-11T14:47:44,2026-11-11T14:49:19
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3637,pallets/click,2,0,none,A01,59.5,54.8,1.8,2.9,,18,0,15,173776,5984,15868,1,4354,2,2026-11-11T14:48:23,2026-11-11T14:49:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3637,pallets/click,1,0,none,A01,76.4,71.7,1.8,2.9,,15,0,12,125337,7991,14728,1,1554,2,2026-11-11T14:48:07,2026-11-11T14:49:27
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3637,pallets/click,3,0,none,A01,61.4,56.8,1.8,2.8,,12,0,10,115394,6293,14135,0,1420,2,2026-11-11T14:48:49,2026-11-11T14:49:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3637,pallets/click,2,0,none,A01,68.0,63.3,1.8,2.9,,17,0,12,154230,7013,16028,1,1351,2,2026-11-11T14:48:44,2026-11-11T14:49:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1097,more-itertools/more-itertools,1,0,none,A01,54.3,46.1,1.8,6.3,,16,0,13,136713,5144,14106,0,1053,1,2026-11-11T14:49:19,2026-11-11T14:50:17
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3637,pallets/click,3,0,none,A01,90.8,86.1,1.8,2.9,,25,0,17,221197,9575,15072,1,1669,1,2026-11-11T14:48:54,2026-11-11T14:50:28
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3637,pallets/click,4,0,none,A01,93.0,88.4,1.8,2.8,,17,0,12,154062,9937,16378,1,26311,2,2026-11-11T14:49:05,2026-11-11T14:50:42
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1097,more-itertools/more-itertools,2,0,none,A01,86.1,78.3,1.8,6.0,,24,0,21,195981,8804,14984,1,570,1,2026-11-11T14:49:27,2026-11-11T14:50:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1097,more-itertools/more-itertools,2,0,none,A01,85.5,80.6,1.8,3.1,,16,0,9,128763,9025,14464,1,1676,2,2026-11-11T14:49:54,2026-11-11T14:51:22
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1097,more-itertools/more-itertools,3,0,none,A01,76.9,72.1,1.8,3.0,,16,0,12,139175,7963,14435,1,167345,2,2026-11-11T14:50:17,2026-11-11T14:51:37
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1097,more-itertools/more-itertools,3,0,none,A01,100.7,94.4,1.8,4.5,,32,0,28,281026,10442,14805,1,409,1,2026-11-11T14:49:55,2026-11-11T14:51:39
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1097,more-itertools/more-itertools,4,0,none,A01,70.3,65.5,1.8,3.0,,11,0,9,81606,7126,12536,0,1144,2,2026-11-11T14:50:42,2026-11-11T14:51:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3637,pallets/click,4,0,none,A01,220.8,215.8,1.8,3.1,,38,0,28,391514,24010,17661,4,20434,1,2026-11-11T14:49:00,2026-11-11T14:52:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_764,pydantic/pydantic-settings,1,0,none,A01,115.9,110.0,2.1,3.8,,23,0,16,208974,12029,15137,3,1258,1,2026-11-11T14:50:56,2026-11-11T14:52:55
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_764,pydantic/pydantic-settings,3,0,none,A01,98.5,92.8,2.0,3.7,,22,0,16,211199,10223,15504,1,0,1,2026-11-11T14:51:55,2026-11-11T14:53:36
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_764,pydantic/pydantic-settings,2,0,none,A01,134.5,128.7,2.0,3.8,,34,0,28,336754,14012,14931,3,0,1,2026-11-11T14:51:39,2026-11-11T14:53:57
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1097,more-itertools/more-itertools,4,0,none,A01,215.0,208.7,1.8,4.4,,14,0,10,113249,9705,15454,1,1494,1,2026-11-11T14:50:28,2026-11-11T14:54:06
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_764,pydantic/pydantic-settings,1,0,none,A01,176.7,170.7,2.0,4.0,,25,0,19,231345,18332,15617,3,2409,1,2026-11-11T14:51:22,2026-11-11T14:54:22
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_764,pydantic/pydantic-settings,2,0,none,A01,168.3,162.3,2.0,4.0,,27,0,21,247147,17430,15188,3,5902,1,2026-11-11T14:51:37,2026-11-11T14:54:28
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_764,pydantic/pydantic-settings,3,0,none,A01,104.7,95.7,2.0,7.0,,25,0,19,228473,9777,14734,2,1136,1,2026-11-11T14:52:44,2026-11-11T14:54:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_764,pydantic/pydantic-settings,4,0,none,A01,109.2,103.4,2.0,3.7,,39,0,28,403347,10994,15423,4,0,1,2026-11-11T14:52:55,2026-11-11T14:54:47
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_764,pydantic/pydantic-settings,4,0,none,A01,81.5,75.7,2.0,3.8,,19,0,16,181206,8165,16276,1,2310,1,2026-11-11T14:53:36,2026-11-11T14:55:01
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_359,python-humanize/humanize,2,0,none,A01,58.0,52.4,2.1,3.5,,18,0,14,146309,5749,14642,1,627,1,2026-11-11T14:54:28,2026-11-11T14:55:29
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_359,python-humanize/humanize,2,0,none,A01,69.4,63.8,2.1,3.5,,12,0,9,96615,7066,15986,1,1091,1,2026-11-11T14:54:22,2026-11-11T14:55:34
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1097,more-itertools/more-itertools,1,0,none,A01,369.2,64.6,1.8,302.8,,22,0,19,187835,7224,13538,0,3045,124,2026-11-11T14:49:25,2026-11-11T14:55:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_359,python-humanize/humanize,1,0,none,A01,100.1,94.5,2.1,3.6,,25,0,20,241106,9713,15546,2,629,1,2026-11-11T14:53:57,2026-11-11T14:55:40
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_359,python-humanize/humanize,3,0,none,A01,69.8,64.1,2.1,3.6,,12,0,9,98865,7048,15803,1,767,1,2026-11-11T14:54:31,2026-11-11T14:55:44
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_359,python-humanize/humanize,4,0,none,A01,37.3,31.7,2.1,3.5,,11,0,9,75391,3384,9599,0,629,1,2026-11-11T14:55:29,2026-11-11T14:56:10
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_527,python-poetry/tomlkit,2,1,none,A00,47.1,42.1,2.0,3.1,,16,0,13,129281,4388,14662,1,796,0,2026-11-11T14:55:40,2026-11-11T14:56:30
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_527,python-poetry/tomlkit,1,1,none,A00,61.5,56.4,2.0,3.0,,19,0,16,159057,5918,15378,1,796,0,2026-11-11T14:55:38,2026-11-11T14:56:42
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_359,python-humanize/humanize,1,0,none,A01,159.7,154.0,2.1,3.5,,23,0,17,213032,16779,17746,4,1060,1,2026-11-11T14:54:06,2026-11-11T14:56:49
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_359,python-humanize/humanize,3,0,none,A01,121.9,116.3,2.1,3.5,,20,0,16,184778,12496,14974,2,1675,1,2026-11-11T14:54:47,2026-11-11T14:56:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_527,python-poetry/tomlkit,2,1,none,A00,69.1,64.2,1.9,3.1,,12,0,7,103119,6795,15041,1,796,0,2026-11-11T14:55:44,2026-11-11T14:56:57
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_527,python-poetry/tomlkit,3,1,none,A00,34.1,29.1,1.9,3.1,,9,0,7,56895,3090,8974,0,796,0,2026-11-11T14:56:30,2026-11-11T14:57:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_359,python-humanize/humanize,4,0,none,A01,126.5,120.8,2.1,3.7,,18,0,12,150581,12980,15469,2,757,1,2026-11-11T14:55:01,2026-11-11T14:57:10
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_527,python-poetry/tomlkit,1,1,none,A00,92.9,87.7,2.0,3.2,,22,0,19,206169,9375,15022,1,796,0,2026-11-11T14:55:34,2026-11-11T14:57:11
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_527,python-poetry/tomlkit,4,1,none,A00,48.4,43.4,1.9,3.0,,11,0,8,93324,4894,14653,1,796,0,2026-11-11T14:56:42,2026-11-11T14:57:34
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3147,pallets/werkzeug,1,0,none,A01,43.6,37.9,1.8,3.9,,8,0,6,53892,4369,10663,0,537,1,2026-11-11T14:56:57,2026-11-11T14:57:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3147,pallets/werkzeug,1,0,none,A01,50.8,45.0,1.8,4.0,,12,0,7,98191,5141,10889,0,537,1,2026-11-11T14:56:52,2026-11-11T14:57:46
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3147,pallets/werkzeug,3,0,none,A01,52.9,47.1,1.8,3.9,,10,0,6,59922,5463,9751,0,519,1,2026-11-11T14:57:11,2026-11-11T14:58:06
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_527,python-poetry/tomlkit,4,1,none,A00,79.2,74.1,2.0,3.1,,18,0,12,153395,8495,14864,1,796,0,2026-11-11T14:56:49,2026-11-11T14:58:11
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3147,pallets/werkzeug,2,0,none,A01,61.1,55.3,1.8,4.0,,11,0,7,89777,6398,12665,0,622,1,2026-11-11T14:57:10,2026-11-11T14:58:15
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3147,pallets/werkzeug,2,0,none,A01,73.3,67.5,1.9,4.0,,10,0,6,69163,7889,11728,0,454,1,2026-11-11T14:57:07,2026-11-11T14:58:24
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3147,pallets/werkzeug,4,0,none,A01,35.2,29.4,1.8,4.0,,10,0,8,61042,3294,9290,0,537,1,2026-11-11T14:57:46,2026-11-11T14:58:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3147,pallets/werkzeug,4,0,none,A01,51.1,45.3,1.9,3.9,,12,0,8,101751,5118,12637,0,593,1,2026-11-11T14:57:43,2026-11-11T14:58:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_527,python-poetry/tomlkit,3,0,none,A01,164.8,159.9,1.9,3.0,,36,0,28,345248,18030,15409,4,0,1,2026-11-11T14:56:10,2026-11-11T14:58:58
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3147,pallets/werkzeug,3,0,none,A01,86.7,80.9,1.8,4.0,,15,0,9,147509,9381,13570,0,618,1,2026-11-11T14:57:34,2026-11-11T14:59:04
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3364,pallets/click,2,0,none,A01,37.9,33.2,1.8,2.9,,8,0,6,73033,3782,13813,0,466,1,2026-11-11T14:58:24,2026-11-11T14:59:05
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3364,pallets/click,1,0,none,A01,78.6,74.0,1.8,2.8,,25,0,22,217402,8241,14553,1,591,1,2026-11-11T14:58:11,2026-11-11T14:59:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3364,pallets/click,1,0,none,A01,90.3,85.6,1.8,2.8,,17,0,14,168797,9651,15989,1,567,1,2026-11-11T14:58:06,2026-11-11T14:59:40
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3364,pallets/click,2,0,none,A01,98.1,93.5,1.8,2.8,,20,0,17,168130,10487,15043,1,1228,1,2026-11-11T14:58:15,2026-11-11T14:59:56
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3364,pallets/click,3,0,none,A01,113.6,108.9,1.8,2.9,,19,0,16,173593,12301,14567,1,0,1,2026-11-11T14:58:24,2026-11-11T15:00:21
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3364,pallets/click,4,0,none,A01,84.4,79.6,1.8,3.0,,18,0,12,168472,8795,12804,0,655,1,2026-11-11T14:58:58,2026-11-11T15:00:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3235,pallets/click,2,0,none,A01,45.3,40.6,1.8,3.0,,15,0,12,118728,4439,14417,1,394,1,2026-11-11T14:59:40,2026-11-11T15:00:28
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3235,pallets/click,1,0,none,A01,56.9,52.1,1.8,3.0,,12,0,9,93594,5802,14365,1,581,1,2026-11-11T14:59:33,2026-11-11T15:00:33
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3235,pallets/click,2,0,none,A01,38.8,34.0,1.8,2.9,,12,0,10,87252,3831,10609,0,572,1,2026-11-11T14:59:56,2026-11-11T15:00:38
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3364,pallets/click,4,0,none,A01,94.4,89.7,1.8,2.9,,16,0,11,133459,10002,15018,1,593,1,2026-11-11T14:59:04,2026-11-11T15:00:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3235,pallets/click,4,0,none,A01,30.7,26.0,1.9,2.9,,11,0,9,101891,2825,12501,0,494,1,2026-11-11T15:00:33,2026-11-11T15:01:07
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3235,pallets/click,4,0,none,A01,51.7,46.9,1.9,3.0,,14,0,12,121543,5157,13448,0,517,1,2026-11-11T15:00:28,2026-11-11T15:01:23
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_756,hynek/structlog,1,0,none,A01,48.1,42.4,2.1,3.6,,17,0,14,144469,4625,14490,1,547,1,2026-11-11T15:00:41,2026-11-11T15:01:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3364,pallets/click,3,0,none,A01,190.3,185.6,1.8,2.9,,31,0,25,333462,20733,16190,2,745,1,2026-11-11T14:58:38,2026-11-11T15:01:51
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3235,pallets/click,3,0,none,A01,83.4,78.6,1.9,3.0,,23,0,18,188836,8651,15125,1,550,1,2026-11-11T15:00:25,2026-11-11T15:01:52
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_756,hynek/structlog,2,0,none,A01,33.5,27.8,2.1,3.6,,10,0,8,84328,2987,12830,0,547,1,2026-11-11T15:01:23,2026-11-11T15:02:00
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3235,pallets/click,1,0,none,A01,186.4,181.7,1.8,2.8,,13,0,10,104094,6766,13480,0,817,1,2026-11-11T14:59:05,2026-11-11T15:02:14
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_756,hynek/structlog,2,0,none,A01,66.8,61.2,2.1,3.5,,19,0,14,165696,6513,14478,1,0,1,2026-11-11T15:01:07,2026-11-11T15:02:17
cand2,confirm-2,E4B,workstation,berth,base,standard,click_2846,pallets/click,1,0,none,A01,31.5,26.8,1.8,2.9,,6,0,4,36352,2974,8127,0,486,1,2026-11-11T15:02:14,2026-11-11T15:02:49
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_756,hynek/structlog,4,0,none,A01,59.4,53.7,2.2,3.5,,11,0,8,108633,5847,13271,0,1435,1,2026-11-11T15:01:52,2026-11-11T15:02:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3235,pallets/click,3,0,none,A01,159.8,154.6,1.9,3.3,,31,0,21,290192,17122,18830,2,1929,1,2026-11-11T15:00:21,2026-11-11T15:03:04
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_756,hynek/structlog,4,0,none,A01,61.6,56.0,2.1,3.5,,15,0,13,135808,6240,14549,0,645,1,2026-11-11T15:02:00,2026-11-11T15:03:04
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_756,hynek/structlog,3,0,none,A01,92.9,87.2,2.1,3.6,,32,0,28,276914,9598,15817,2,552,1,2026-11-11T15:01:33,2026-11-11T15:03:09
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_756,hynek/structlog,1,0,none,A01,150.4,144.8,2.2,3.4,,34,0,28,323657,16012,14810,3,783,4,2026-11-11T15:00:38,2026-11-11T15:03:11
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_2846,pallets/click,1,0,none,A01,62.0,57.3,1.8,2.9,,11,0,6,94304,6518,12834,0,458,1,2026-11-11T15:02:17,2026-11-11T15:03:22
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_2846,pallets/click,2,0,none,A01,35.8,31.2,1.8,2.9,,7,0,5,62248,3637,12213,0,480,1,2026-11-11T15:02:49,2026-11-11T15:03:28
cand2,confirm-2,E4B,workstation,berth,base,standard,click_2846,pallets/click,3,0,none,A01,24.0,19.1,1.9,3.0,,5,0,3,30240,2260,7497,0,486,1,2026-11-11T15:03:04,2026-11-11T15:03:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_756,hynek/structlog,3,0,none,A01,99.0,93.3,2.2,3.6,,30,0,24,263315,10441,14562,1,822,1,2026-11-11T15:01:51,2026-11-11T15:03:33
cand2,confirm-2,E4B,workstation,berth,base,standard,click_2846,pallets/click,2,0,none,A01,36.7,31.1,1.8,3.8,,7,0,5,51140,3719,10843,0,687,1,2026-11-11T15:02:54,2026-11-11T15:03:34
cand2,confirm-2,E4B,workstation,berth,base,standard,click_2846,pallets/click,4,0,none,A01,36.9,32.3,1.8,2.8,,5,0,3,30303,4005,9146,0,576,1,2026-11-11T15:03:11,2026-11-11T15:03:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_2846,pallets/click,4,0,none,A01,40.5,35.8,1.8,2.9,,10,0,8,89049,4358,11402,0,718,1,2026-11-11T15:03:09,2026-11-11T15:03:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_2846,pallets/click,3,0,none,A01,59.9,55.2,1.9,2.8,,12,0,5,109042,6670,12481,0,648,1,2026-11-11T15:03:05,2026-11-11T15:04:08
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_445,mahmoud/boltons,3,0,none,A01,51.9,47.3,1.8,2.9,,9,0,7,87750,5562,12502,0,701,1,2026-11-11T15:03:34,2026-11-11T15:04:29
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_445,mahmoud/boltons,2,0,none,A01,83.2,78.3,1.8,3.1,,27,0,22,259452,8938,14936,2,0,1,2026-11-11T15:03:33,2026-11-11T15:05:00
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_663,pydantic/pydantic-settings,1,0,none,A01,34.3,28.5,2.1,3.7,,11,0,6,75103,3092,8123,0,615,1,2026-11-11T15:04:29,2026-11-11T15:05:07
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_445,mahmoud/boltons,1,0,none,A01,103.0,98.3,1.9,2.8,,24,0,15,263513,11234,14164,0,1284,2,2026-11-11T15:03:28,2026-11-11T15:05:14
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_445,mahmoud/boltons,4,0,none,A01,80.1,75.1,1.8,3.1,,20,0,17,179697,8454,13342,0,0,1,2026-11-11T15:03:52,2026-11-11T15:05:15
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_445,mahmoud/boltons,3,0,none,A01,89.7,84.8,1.8,3.1,,21,0,18,176149,9618,14385,1,0,1,2026-11-11T15:03:51,2026-11-11T15:05:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_445,mahmoud/boltons,4,0,none,A01,74.8,69.8,1.8,3.2,,11,0,8,92136,7875,11979,0,557,1,2026-11-11T15:04:08,2026-11-11T15:05:26
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_663,pydantic/pydantic-settings,1,0,none,A01,31.4,25.7,2.0,3.6,,9,0,6,54607,2968,7664,0,613,1,2026-11-11T15:05:00,2026-11-11T15:05:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_445,mahmoud/boltons,1,0,no_submit,A06,135.9,134.0,1.8,,,8,0,4,55680,15752,8498,0,0,-1,2026-11-11T15:03:22,2026-11-11T15:05:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_663,pydantic/pydantic-settings,2,0,none,A01,31.4,25.7,2.0,3.7,,11,0,6,77951,2895,8516,0,615,1,2026-11-11T15:05:14,2026-11-11T15:05:48
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_445,mahmoud/boltons,2,0,none,A01,136.1,131.1,1.8,3.2,,15,0,12,130517,15218,14576,1,479,1,2026-11-11T15:03:31,2026-11-11T15:05:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_663,pydantic/pydantic-settings,4,0,none,A01,28.6,23.0,2.0,3.7,,7,0,5,72243,2580,12664,0,822,1,2026-11-11T15:05:26,2026-11-11T15:05:57
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_663,pydantic/pydantic-settings,4,0,none,A01,60.6,55.0,2.0,3.6,,14,0,12,141531,6330,13648,0,13731,2,2026-11-11T15:05:34,2026-11-11T15:06:38
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_663,pydantic/pydantic-settings,3,0,none,A01,85.2,75.5,2.0,7.7,,15,0,12,125012,8796,14713,1,1671,1,2026-11-11T15:05:15,2026-11-11T15:06:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_663,pydantic/pydantic-settings,3,0,none,A01,88.7,83.1,2.0,3.6,,9,0,6,87527,9490,14442,1,2041,1,2026-11-11T15:05:24,2026-11-11T15:06:56
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_714,python-attrs/cattrs,2,0,none,A01,68.0,62.1,2.1,3.8,,10,0,5,83473,6977,12845,0,519,1,2026-11-11T15:05:57,2026-11-11T15:07:08
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_714,python-attrs/cattrs,1,0,none,A01,77.8,71.8,2.1,3.8,,13,0,10,123918,8036,14521,1,520,1,2026-11-11T15:05:48,2026-11-11T15:07:09
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_663,pydantic/pydantic-settings,2,0,none,A01,123.9,118.1,2.0,3.8,,22,0,18,183794,13288,15628,2,2924,1,2026-11-11T15:05:07,2026-11-11T15:07:13
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_714,python-attrs/cattrs,1,0,none,A01,107.1,101.2,2.1,3.8,,22,0,17,171676,11622,14492,1,818,4,2026-11-11T15:05:41,2026-11-11T15:07:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_714,python-attrs/cattrs,2,0,none,A01,100.6,94.5,2.1,4.0,,16,0,10,142349,10728,15492,1,526,1,2026-11-11T15:05:50,2026-11-11T15:07:34
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_714,python-attrs/cattrs,3,0,none,A01,83.6,77.8,2.1,3.8,,8,0,4,58125,8996,14695,1,509,1,2026-11-11T15:06:38,2026-11-11T15:08:04
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_714,python-attrs/cattrs,3,0,none,A01,102.9,97.1,2.1,3.7,,15,0,11,134798,10930,15670,1,1258,1,2026-11-11T15:06:44,2026-11-11T15:08:30
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_714,python-attrs/cattrs,4,0,none,A01,113.2,107.3,2.1,3.7,,15,0,9,164103,12296,17645,1,877,1,2026-11-11T15:06:56,2026-11-11T15:08:52
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3363,pallets/click,1,0,none,A01,104.8,100.1,1.9,2.8,,19,0,14,165606,11346,14870,1,40693,4,2026-11-11T15:07:09,2026-11-11T15:08:57
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3363,pallets/click,2,0,none,A01,102.8,97.8,1.8,3.3,,28,0,22,228567,10884,15052,1,470,1,2026-11-11T15:07:34,2026-11-11T15:09:20
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_714,python-attrs/cattrs,4,0,none,A01,141.7,135.8,2.1,3.7,,11,0,7,98286,15404,15797,2,2366,1,2026-11-11T15:07:08,2026-11-11T15:09:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3363,pallets/click,3,0,none,A01,98.2,93.1,1.8,3.3,,15,0,7,117961,10341,14500,1,1114,1,2026-11-11T15:08:04,2026-11-11T15:09:46
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3363,pallets/click,1,0,none,A01,189.7,183.5,1.8,4.5,,27,0,23,286147,20540,18622,2,1953,1,2026-11-11T15:07:13,2026-11-11T15:10:26
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3363,pallets/click,3,0,none,A01,125.7,121.2,1.8,2.7,,16,0,12,146207,13401,14824,1,38934,4,2026-11-11T15:08:30,2026-11-11T15:10:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3363,pallets/click,4,0,none,A01,120.8,115.8,1.8,3.3,,15,0,11,155210,12666,16004,1,0,1,2026-11-11T15:08:57,2026-11-11T15:11:01
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_900,pydantic/pydantic-settings,1,0,none,A01,93.9,88.1,2.0,3.9,,14,0,11,115538,9574,16031,1,967,1,2026-11-11T15:09:33,2026-11-11T15:11:10
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3363,pallets/click,2,0,none,A01,232.5,227.4,1.9,3.3,,33,0,25,336251,25089,16209,1,1914,1,2026-11-11T15:07:31,2026-11-11T15:11:27
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3363,pallets/click,4,0,none,A01,156.5,151.4,1.8,3.2,,30,0,25,292046,16461,16179,3,710,1,2026-11-11T15:08:52,2026-11-11T15:11:32
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1820,fastapi/typer,1,1,none,A00,42.4,37.4,1.9,3.1,,13,0,11,103014,3879,12154,0,578,0,2026-11-11T15:11:32,2026-11-11T15:12:17
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_900,pydantic/pydantic-settings,4,0,none,A01,65.8,60.0,2.0,3.8,,16,0,13,129887,6411,15331,1,1523,1,2026-11-11T15:11:10,2026-11-11T15:12:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_900,pydantic/pydantic-settings,3,0,none,A01,96.8,91.0,2.0,3.9,,24,0,18,199301,9765,14655,2,1055,1,2026-11-11T15:11:01,2026-11-11T15:12:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_900,pydantic/pydantic-settings,2,0,none,A01,134.5,120.5,2.0,11.9,,16,0,11,143849,12988,15803,2,1612,1,2026-11-11T15:10:26,2026-11-11T15:12:44
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_900,pydantic/pydantic-settings,4,0,none,A01,76.2,70.3,2.0,3.9,,15,0,12,116474,7585,15223,1,2273,1,2026-11-11T15:11:27,2026-11-11T15:12:46
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_900,pydantic/pydantic-settings,3,0,none,A01,130.3,124.5,2.0,3.9,,22,0,17,194130,13428,14726,1,1426,1,2026-11-11T15:10:38,2026-11-11T15:12:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_900,pydantic/pydantic-settings,1,0,none,A01,221.8,215.3,2.0,4.5,,28,0,23,274003,23458,14862,3,2682,1,2026-11-11T15:09:20,2026-11-11T15:13:05
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_900,pydantic/pydantic-settings,2,0,none,A01,206.9,201.2,2.0,3.7,,29,0,24,265934,21942,18254,3,4827,1,2026-11-11T15:09:46,2026-11-11T15:13:16
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1820,fastapi/typer,3,1,none,A00,36.3,31.4,1.9,3.0,,12,0,10,96050,3331,11177,0,956,0,2026-11-11T15:12:46,2026-11-11T15:13:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1820,fastapi/typer,3,1,none,A00,47.6,42.6,1.9,3.0,,15,0,13,154713,4553,14161,0,878,0,2026-11-11T15:12:44,2026-11-11T15:13:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1820,fastapi/typer,2,1,none,A00,76.7,71.7,1.9,3.1,,23,0,17,186615,7853,14433,1,956,0,2026-11-11T15:12:19,2026-11-11T15:13:39
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1820,fastapi/typer,4,0,none,A01,54.6,49.7,1.9,3.0,,15,0,13,136161,5502,13140,0,548,1,2026-11-11T15:12:52,2026-11-11T15:13:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_809,pytest-dev/pluggy,1,1,none,A00,34.5,28.3,2.3,3.9,,12,0,10,110003,3007,12259,0,717,0,2026-11-11T15:13:16,2026-11-11T15:13:53
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1820,fastapi/typer,2,1,none,A00,77.2,72.2,1.9,3.0,,18,0,15,142523,7975,14461,1,890,0,2026-11-11T15:12:41,2026-11-11T15:14:01
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1820,fastapi/typer,4,0,none,A01,59.4,54.4,1.9,3.1,,21,0,18,184270,5847,14925,1,367,1,2026-11-11T15:13:05,2026-11-11T15:14:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1820,fastapi/typer,1,0,none,A01,111.5,106.4,1.9,3.1,,29,0,22,285540,11646,14648,1,784,1,2026-11-11T15:12:17,2026-11-11T15:14:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_809,pytest-dev/pluggy,2,0,none,A01,33.1,27.0,2.3,3.9,,13,0,11,121405,2895,12640,0,709,1,2026-11-11T15:13:39,2026-11-11T15:14:15
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_809,pytest-dev/pluggy,1,0,none,A01,49.7,43.5,2.3,3.9,,18,0,15,147496,4776,15251,1,657,1,2026-11-11T15:13:26,2026-11-11T15:14:18
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_809,pytest-dev/pluggy,3,0,none,A01,38.5,32.3,2.3,3.9,,14,0,11,111391,3518,15083,1,713,1,2026-11-11T15:13:50,2026-11-11T15:14:31
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_809,pytest-dev/pluggy,2,0,none,A01,53.9,47.8,2.3,3.8,,12,0,10,114243,5262,14289,0,731,1,2026-11-11T15:13:34,2026-11-11T15:14:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_809,pytest-dev/pluggy,4,0,none,A01,28.2,21.9,2.3,4.0,,11,0,9,100160,2377,11918,0,713,1,2026-11-11T15:14:01,2026-11-11T15:14:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_809,pytest-dev/pluggy,3,0,none,A01,41.4,35.2,2.3,3.9,,12,0,8,92445,3841,9953,0,657,1,2026-11-11T15:13:53,2026-11-11T15:14:38
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_809,pytest-dev/pluggy,4,1,none,A00,35.1,29.0,2.3,3.8,,13,0,11,130676,3235,13964,0,717,0,2026-11-11T15:14:07,2026-11-11T15:14:45
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_1034,pydantic/pydantic-settings,1,1,none,A00,123.7,118.2,2.1,3.4,,28,0,20,290076,12919,15200,1,3252,0,2026-11-11T15:14:12,2026-11-11T15:16:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_1034,pydantic/pydantic-settings,4,0,none,A01,111.3,105.8,2.0,3.5,,23,0,18,232360,11456,17388,2,2007,1,2026-11-11T15:14:38,2026-11-11T15:16:32
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_1034,pydantic/pydantic-settings,1,0,none,A01,144.0,138.5,2.0,3.5,,19,0,16,178876,15254,14803,1,1558,2,2026-11-11T15:14:15,2026-11-11T15:16:42
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_1034,pydantic/pydantic-settings,4,0,none,A01,115.1,109.5,2.0,3.5,,22,0,19,207884,11872,14429,1,3337,1,2026-11-11T15:14:45,2026-11-11T15:16:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_1034,pydantic/pydantic-settings,3,0,none,A01,131.1,125.4,2.0,3.7,,31,0,22,291363,13630,16163,2,1777,1,2026-11-11T15:14:33,2026-11-11T15:16:47
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_1034,pydantic/pydantic-settings,3,0,none,A01,132.6,126.8,2.1,3.7,,23,0,19,201371,13841,14984,2,1676,1,2026-11-11T15:14:31,2026-11-11T15:16:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_783,pydantic/pydantic-settings,2,0,none,A01,44.6,34.9,2.1,7.6,,8,0,6,75449,3766,11879,0,2152,1,2026-11-11T15:16:42,2026-11-11T15:17:30
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_1034,pydantic/pydantic-settings,2,0,none,A01,200.3,194.7,2.0,3.7,,32,0,26,287181,21433,16802,3,2984,1,2026-11-11T15:14:18,2026-11-11T15:17:42
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_783,pydantic/pydantic-settings,1,0,none,A01,125.7,120.1,2.1,3.6,,12,0,8,115084,13023,16151,2,1021,2,2026-11-11T15:16:19,2026-11-11T15:18:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_783,pydantic/pydantic-settings,3,0,none,A01,107.2,97.5,2.0,7.7,,14,0,9,127888,10632,15851,1,778,1,2026-11-11T15:16:47,2026-11-11T15:18:38
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_783,pydantic/pydantic-settings,2,1,none,A00,142.2,136.4,2.1,3.8,,20,0,15,185048,14693,14695,1,1965,0,2026-11-11T15:16:44,2026-11-11T15:19:09
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_783,pydantic/pydantic-settings,1,0,none,A01,165.0,155.3,2.0,7.7,,25,0,18,234210,16783,15795,3,640,1,2026-11-11T15:16:32,2026-11-11T15:19:20
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_783,pydantic/pydantic-settings,4,0,none,A01,109.1,101.4,2.0,5.7,,17,0,12,170843,10499,14627,1,2350,1,2026-11-11T15:17:30,2026-11-11T15:19:22
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_519,python-poetry/tomlkit,1,1,none,A00,59.0,54.0,1.9,3.1,,19,0,14,162828,5618,15557,1,733,0,2026-11-11T15:18:27,2026-11-11T15:19:30
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_1034,pydantic/pydantic-settings,2,0,tool_budget,A02,302.4,296.8,2.1,3.5,,40,0,28,408226,32220,17610,7,4929,1,2026-11-11T15:14:31,2026-11-11T15:19:37
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_783,pydantic/pydantic-settings,4,0,none,A01,114.3,108.7,2.0,3.6,,6,0,3,52609,11682,14659,1,1075,2,2026-11-11T15:17:42,2026-11-11T15:19:39
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_519,python-poetry/tomlkit,1,0,none,A01,84.1,79.1,1.9,3.1,,23,0,19,209736,8390,14521,1,750,1,2026-11-11T15:18:38,2026-11-11T15:20:05
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_519,python-poetry/tomlkit,3,1,none,A00,50.8,45.9,1.9,3.0,,11,0,9,90627,5001,12118,0,448,0,2026-11-11T15:19:22,2026-11-11T15:20:16
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_519,python-poetry/tomlkit,2,0,none,A01,65.4,60.4,2.0,3.1,,14,0,11,114011,6689,14815,1,994,1,2026-11-11T15:19:20,2026-11-11T15:20:28
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_519,python-poetry/tomlkit,2,0,none,A01,84.4,79.4,1.9,3.1,,19,0,16,161531,8859,16379,1,431,1,2026-11-11T15:19:09,2026-11-11T15:20:36
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_783,pydantic/pydantic-settings,3,0,none,A01,227.5,217.8,2.0,7.7,,25,0,20,226400,23849,15132,3,2003,1,2026-11-11T15:16:47,2026-11-11T15:20:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_519,python-poetry/tomlkit,4,0,none,A01,60.2,55.0,2.0,3.2,,10,0,8,95028,6207,14920,0,440,1,2026-11-11T15:19:37,2026-11-11T15:20:40
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_519,python-poetry/tomlkit,3,0,none,A01,71.5,66.4,1.9,3.2,,20,0,15,190415,7470,15520,1,680,1,2026-11-11T15:19:30,2026-11-11T15:20:44
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_519,python-poetry/tomlkit,4,1,none,A00,65.1,60.0,1.9,3.2,,12,0,10,109615,6859,12855,0,615,0,2026-11-11T15:19:39,2026-11-11T15:20:47
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_886,pydantic/pydantic-settings,1,1,none,A00,41.9,36.3,2.0,3.5,,11,0,8,67447,4075,8003,0,1135,0,2026-11-11T15:20:05,2026-11-11T15:20:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_886,pydantic/pydantic-settings,1,1,none,A00,33.7,28.2,2.0,3.5,,8,0,6,59553,3264,9338,0,1123,0,2026-11-11T15:20:16,2026-11-11T15:20:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_886,pydantic/pydantic-settings,2,1,none,A00,41.2,35.7,2.1,3.4,,12,0,7,85740,4355,8738,0,1135,0,2026-11-11T15:20:28,2026-11-11T15:21:13
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_886,pydantic/pydantic-settings,3,1,none,A00,32.9,27.4,2.1,3.4,,7,0,5,42646,3448,8222,0,1306,0,2026-11-11T15:20:37,2026-11-11T15:21:14
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_886,pydantic/pydantic-settings,3,1,none,A00,37.4,31.9,2.1,3.5,,9,0,7,74314,3900,10644,0,1291,0,2026-11-11T15:20:40,2026-11-11T15:21:21
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_886,pydantic/pydantic-settings,2,0,none,A01,43.0,37.4,2.1,3.5,,8,0,6,55779,4599,9915,0,1372,1,2026-11-11T15:20:36,2026-11-11T15:21:22
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_886,pydantic/pydantic-settings,4,1,none,A00,48.0,42.5,2.1,3.4,,8,0,6,59221,4902,9981,0,1353,0,2026-11-11T15:20:47,2026-11-11T15:21:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_886,pydantic/pydantic-settings,4,1,none,A00,54.3,48.8,2.1,3.4,,12,0,7,95946,5626,10418,0,1123,0,2026-11-11T15:20:44,2026-11-11T15:21:42
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3866,pallets/click,1,0,none,A01,94.4,88.8,1.8,3.8,,26,0,23,248948,9776,17274,1,1687,1,2026-11-11T15:20:50,2026-11-11T15:22:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3866,pallets/click,1,0,none,A01,103.5,81.9,1.8,19.8,,19,0,16,167816,9045,16387,1,1088,1,2026-11-11T15:20:52,2026-11-11T15:22:39
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1048,more-itertools/more-itertools,1,0,none,A01,41.3,35.1,1.8,4.5,,10,0,8,62988,3782,8820,0,1457,1,2026-11-11T15:22:39,2026-11-11T15:23:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1048,more-itertools/more-itertools,1,0,none,A01,57.0,52.0,1.8,3.2,,10,0,8,96775,5612,14236,0,1702,2,2026-11-11T15:22:27,2026-11-11T15:23:28
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3866,pallets/click,3,0,none,A01,124.0,119.2,1.8,2.9,,33,0,28,319512,12732,15323,2,3350,4,2026-11-11T15:21:21,2026-11-11T15:23:28
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3866,pallets/click,4,0,none,A01,109.1,104.3,1.8,2.9,,33,0,28,300166,11114,16514,3,1914,4,2026-11-11T15:21:39,2026-11-11T15:23:31
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3866,pallets/click,3,0,none,A01,129.5,124.9,1.8,2.8,,22,0,16,226677,13529,15951,1,1654,4,2026-11-11T15:21:22,2026-11-11T15:23:35
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3866,pallets/click,2,0,none,A01,141.9,137.2,1.8,2.8,,31,0,27,302873,14849,15713,2,1405,4,2026-11-11T15:21:14,2026-11-11T15:23:38
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1048,more-itertools/more-itertools,4,0,none,A01,44.1,37.8,1.8,4.5,,9,0,7,71421,4001,10204,0,1071,1,2026-11-11T15:23:38,2026-11-11T15:24:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1048,more-itertools/more-itertools,3,0,none,A01,103.9,98.7,1.9,3.3,,21,0,17,207512,10887,15504,2,2596,2,2026-11-11T15:23:31,2026-11-11T15:25:18
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1048,more-itertools/more-itertools,2,0,none,A01,113.7,108.4,1.9,3.4,,17,0,13,157933,12146,16331,2,4314,2,2026-11-11T15:23:24,2026-11-11T15:25:21
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3866,pallets/click,2,0,none,A01,250.0,221.9,1.8,26.3,,33,0,26,336244,24365,16757,4,3183,1,2026-11-11T15:21:13,2026-11-11T15:25:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3866,pallets/click,4,0,none,A01,233.6,220.2,1.8,11.6,,27,0,20,257321,10580,15853,2,1265,1,2026-11-11T15:21:42,2026-11-11T15:25:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1048,more-itertools/more-itertools,2,0,none,A01,135.0,130.0,1.9,3.1,,22,0,18,213656,14496,15272,2,1305,2,2026-11-11T15:23:28,2026-11-11T15:25:46
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1048,more-itertools/more-itertools,4,0,none,A01,128.8,118.1,1.9,8.8,,23,0,19,212319,13094,14608,2,4073,1,2026-11-11T15:23:35,2026-11-11T15:25:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_648,pydantic/pydantic-settings,1,0,none,A01,90.0,84.2,2.1,3.7,,15,0,10,161677,8842,17303,1,685,1,2026-11-11T15:24:26,2026-11-11T15:25:59
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_648,pydantic/pydantic-settings,2,0,none,A01,41.7,35.8,2.0,3.8,,8,0,6,58434,3980,12587,0,655,1,2026-11-11T15:25:21,2026-11-11T15:26:06
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1048,more-itertools/more-itertools,3,0,none,A01,154.6,149.6,1.9,3.1,,29,0,24,264656,16782,15556,3,1490,2,2026-11-11T15:23:28,2026-11-11T15:26:06
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_648,pydantic/pydantic-settings,3,0,none,A01,37.2,31.4,2.1,3.8,,7,0,5,61755,3465,12175,0,655,1,2026-11-11T15:25:39,2026-11-11T15:26:19
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_648,pydantic/pydantic-settings,3,0,none,A01,39.0,33.2,2.0,3.8,,9,0,7,71067,3591,12275,0,655,1,2026-11-11T15:25:46,2026-11-11T15:26:28
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_648,pydantic/pydantic-settings,4,0,none,A01,39.0,33.2,2.0,3.8,,8,0,6,52961,3648,8848,0,655,1,2026-11-11T15:25:47,2026-11-11T15:26:29
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_968,pydantic/pydantic-settings,1,1,none,A00,29.8,23.9,2.1,3.9,,10,0,7,73947,2636,8747,0,784,0,2026-11-11T15:26:06,2026-11-11T15:26:39
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_968,pydantic/pydantic-settings,1,1,none,A00,32.8,26.8,2.1,3.9,,11,0,7,72314,2845,8318,0,784,0,2026-11-11T15:26:06,2026-11-11T15:26:42
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_968,pydantic/pydantic-settings,2,1,none,A00,26.3,20.4,2.0,3.8,,10,0,8,65927,2039,8449,0,784,0,2026-11-11T15:26:28,2026-11-11T15:26:57
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_648,pydantic/pydantic-settings,1,0,none,A01,99.5,93.5,2.2,3.8,,13,0,8,103928,10303,14482,2,655,1,2026-11-11T15:25:18,2026-11-11T15:27:01
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_968,pydantic/pydantic-settings,3,1,none,A00,33.4,27.4,2.0,4.0,,11,0,7,72371,2815,8302,0,784,0,2026-11-11T15:26:29,2026-11-11T15:27:06
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_648,pydantic/pydantic-settings,2,0,none,A01,103.5,97.7,2.0,3.8,,18,0,13,181711,10654,17406,2,655,1,2026-11-11T15:25:26,2026-11-11T15:27:13
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_968,pydantic/pydantic-settings,4,1,none,A00,35.8,30.0,2.0,3.8,,10,0,7,78522,3095,10561,0,784,0,2026-11-11T15:26:42,2026-11-11T15:27:20
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_968,pydantic/pydantic-settings,4,1,none,A00,26.1,20.1,2.0,3.9,,8,0,6,49438,1995,8338,0,784,0,2026-11-11T15:26:57,2026-11-11T15:27:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_968,pydantic/pydantic-settings,3,1,none,A00,47.5,41.6,2.0,3.9,,12,0,8,115102,4202,13623,0,784,0,2026-11-11T15:26:39,2026-11-11T15:27:29
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_727,pydantic/pydantic-settings,1,0,none,A01,29.2,22.7,2.0,4.5,,9,0,7,62007,2347,10355,0,638,1,2026-11-11T15:27:06,2026-11-11T15:27:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_968,pydantic/pydantic-settings,2,1,none,A00,120.2,114.3,2.0,3.8,,29,0,17,280163,10984,16844,2,784,0,2026-11-11T15:26:19,2026-11-11T15:28:22
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_727,pydantic/pydantic-settings,4,0,none,A01,78.4,72.0,2.0,4.3,,16,0,12,153514,7526,17762,1,638,1,2026-11-11T15:27:38,2026-11-11T15:28:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_648,pydantic/pydantic-settings,4,0,none,A01,181.9,176.3,2.1,3.6,,31,0,24,303038,18850,18368,4,11278,2,2026-11-11T15:25:59,2026-11-11T15:29:04
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_727,pydantic/pydantic-settings,4,0,none,A01,78.4,72.0,2.0,4.4,,11,0,7,80733,7567,11666,0,1109,1,2026-11-11T15:28:22,2026-11-11T15:29:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_727,pydantic/pydantic-settings,2,0,none,A01,141.0,135.3,2.1,3.6,,26,0,17,246562,14416,14900,1,763,2,2026-11-11T15:27:20,2026-11-11T15:29:45
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3420,pallets/click,1,0,none,A01,45.8,41.2,1.8,2.8,,13,0,11,104397,4341,12047,0,333,1,2026-11-11T15:29:04,2026-11-11T15:29:53
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_727,pydantic/pydantic-settings,3,0,none,A01,187.0,181.2,2.0,3.8,,25,0,17,253046,18809,16973,4,1695,1,2026-11-11T15:27:29,2026-11-11T15:30:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3420,pallets/click,1,0,none,A01,97.8,93.1,1.8,3.0,,18,0,15,184172,9706,16315,1,3633,1,2026-11-11T15:28:59,2026-11-11T15:30:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_727,pydantic/pydantic-settings,1,0,none,A01,216.4,209.9,2.2,4.4,,25,0,19,244933,22273,14660,3,699,1,2026-11-11T15:27:01,2026-11-11T15:30:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3420,pallets/click,2,0,none,A01,60.3,55.6,1.8,2.8,,17,0,13,175625,5787,14513,0,0,1,2026-11-11T15:29:45,2026-11-11T15:30:48
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3420,pallets/click,3,0,none,A01,90.8,86.3,1.8,2.7,,25,0,21,238659,9278,14793,1,1251,4,2026-11-11T15:29:53,2026-11-11T15:31:27
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3420,pallets/click,2,0,none,A01,110.2,105.5,1.8,2.9,,21,0,18,182291,11412,14459,1,2592,1,2026-11-11T15:29:44,2026-11-11T15:31:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3420,pallets/click,4,0,none,A01,54.2,49.6,1.8,2.8,,18,0,14,181987,5468,14396,0,0,1,2026-11-11T15:30:41,2026-11-11T15:31:38
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3420,pallets/click,3,0,none,A01,58.0,53.2,1.8,2.9,,19,0,16,174543,5914,14558,1,425,1,2026-11-11T15:30:39,2026-11-11T15:31:41
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_727,pydantic/pydantic-settings,3,0,none,A01,281.8,276.0,2.0,3.8,,33,0,25,318365,29768,17592,4,940,1,2026-11-11T15:27:26,2026-11-11T15:32:11
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3420,pallets/click,4,0,none,A01,97.9,93.2,1.8,2.9,,23,0,20,191664,10288,14456,1,1675,1,2026-11-11T15:30:41,2026-11-11T15:32:22
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_769,pydantic/pydantic-settings,1,0,none,A01,103.7,97.4,2.0,4.3,,17,0,11,144907,10713,14556,1,1395,1,2026-11-11T15:30:48,2026-11-11T15:32:35
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_769,pydantic/pydantic-settings,4,0,none,A01,70.9,65.0,2.0,3.9,,14,0,10,106841,6952,15141,1,819,1,2026-11-11T15:32:35,2026-11-11T15:33:48
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_769,pydantic/pydantic-settings,3,0,none,A01,98.8,92.8,2.0,4.0,,14,0,11,144855,10073,16239,1,847,1,2026-11-11T15:32:11,2026-11-11T15:33:53
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_769,pydantic/pydantic-settings,2,0,none,A01,137.7,122.8,2.0,12.8,,28,0,23,260875,13192,16099,3,1133,1,2026-11-11T15:31:38,2026-11-11T15:33:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_769,pydantic/pydantic-settings,1,0,none,A01,154.4,148.8,2.0,3.6,,24,0,19,249967,16101,15262,2,1660,2,2026-11-11T15:31:27,2026-11-11T15:34:04
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_769,pydantic/pydantic-settings,2,0,tool_budget,A02,146.5,140.5,2.1,3.9,,33,0,28,334927,15211,15606,2,522,1,2026-11-11T15:31:37,2026-11-11T15:34:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_438,mahmoud/boltons,1,1,none,A00,26.6,22.0,1.8,2.8,,14,0,12,123714,2345,11215,0,818,0,2026-11-11T15:33:53,2026-11-11T15:34:23
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_438,mahmoud/boltons,2,1,none,A00,27.9,23.4,1.8,2.7,,15,0,13,126918,2450,10673,0,818,0,2026-11-11T15:33:59,2026-11-11T15:34:30
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_438,mahmoud/boltons,3,1,none,A00,30.3,25.8,1.8,2.8,,16,0,13,118166,2643,14352,1,818,0,2026-11-11T15:34:07,2026-11-11T15:34:40
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_438,mahmoud/boltons,2,1,none,A00,40.9,36.4,1.8,2.7,,17,0,14,121471,3804,14515,1,818,0,2026-11-11T15:34:04,2026-11-11T15:34:48
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_438,mahmoud/boltons,3,1,none,A00,40.2,35.7,1.8,2.7,,18,0,14,142531,3542,14380,1,818,0,2026-11-11T15:34:23,2026-11-11T15:35:06
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_438,mahmoud/boltons,1,0,none,A01,91.0,86.4,1.8,2.8,,29,0,25,247797,9181,14881,1,434,1,2026-11-11T15:33:48,2026-11-11T15:35:23
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_438,mahmoud/boltons,4,1,none,A00,65.6,61.0,1.8,2.8,,22,0,16,178188,6397,14442,1,818,0,2026-11-11T15:34:30,2026-11-11T15:35:38
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_438,mahmoud/boltons,4,0,none,A01,69.2,64.6,1.8,2.8,,19,0,15,165489,6918,14342,1,554,1,2026-11-11T15:34:40,2026-11-11T15:35:52
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_441,mahmoud/boltons,1,0,none,A01,62.1,57.5,1.8,2.8,,18,0,15,148590,6214,14739,1,927,1,2026-11-11T15:34:48,2026-11-11T15:35:53
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_769,pydantic/pydantic-settings,3,0,none,A01,256.5,250.7,2.0,3.9,,35,0,28,329851,27313,16776,3,3420,1,2026-11-11T15:31:41,2026-11-11T15:36:00
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_441,mahmoud/boltons,3,0,none,A01,47.1,42.6,1.8,2.7,,12,0,10,121318,4587,13580,0,923,1,2026-11-11T15:35:52,2026-11-11T15:36:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_441,mahmoud/boltons,2,0,none,A01,82.3,77.8,1.8,2.8,,21,0,18,221873,8626,16219,1,1510,1,2026-11-11T15:35:23,2026-11-11T15:36:48
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_441,mahmoud/boltons,2,0,none,A01,70.3,65.8,1.8,2.8,,14,0,11,128013,7208,16560,1,1249,1,2026-11-11T15:35:38,2026-11-11T15:36:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pydantic-settings_769,pydantic/pydantic-settings,4,0,none,A01,278.0,263.7,2.0,12.3,,42,0,27,413883,27837,15519,4,1191,1,2026-11-11T15:32:22,2026-11-11T15:37:03
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_441,mahmoud/boltons,1,0,none,A01,114.8,110.2,1.8,2.8,,16,0,12,136861,12320,15324,2,1502,1,2026-11-11T15:35:06,2026-11-11T15:37:04
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_441,mahmoud/boltons,3,0,none,A01,74.8,70.2,1.8,2.8,,20,0,17,195686,7625,14659,1,1125,2,2026-11-11T15:35:53,2026-11-11T15:37:11
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_441,mahmoud/boltons,4,0,none,A01,72.4,67.8,1.8,2.8,,10,0,7,95033,7410,15797,1,884,1,2026-11-11T15:36:00,2026-11-11T15:37:16
cand2,confirm-2,E4B,workstation,berth,base,standard,pydantic-settings_727,pydantic/pydantic-settings,2,0,session_timeout,A05,605.8,300.0,2.0,303.7,,28,1,22,265732,18959,14742,1,2405,124,2026-11-11T15:27:13,2026-11-11T15:37:21
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_434,mahmoud/boltons,2,0,none,A01,34.6,30.0,1.8,2.7,,12,0,10,90609,3367,10593,0,694,1,2026-11-11T15:37:03,2026-11-11T15:37:40
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_434,mahmoud/boltons,1,0,none,A01,59.4,54.8,1.9,2.7,,16,0,12,158845,6095,14254,0,729,1,2026-11-11T15:36:48,2026-11-11T15:37:50
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_441,mahmoud/boltons,4,0,none,A01,74.8,70.2,1.8,2.8,,24,0,21,206798,7812,15216,1,1067,1,2026-11-11T15:36:43,2026-11-11T15:38:01
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_434,mahmoud/boltons,4,0,none,A01,42.8,38.2,1.8,2.8,,14,0,11,120269,4195,10627,0,585,1,2026-11-11T15:37:21,2026-11-11T15:38:07
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_434,mahmoud/boltons,1,0,none,A01,73.0,68.4,1.8,2.8,,17,0,14,142743,7676,16197,1,1025,1,2026-11-11T15:36:52,2026-11-11T15:38:08
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_434,mahmoud/boltons,3,0,none,A01,55.8,51.3,1.8,2.8,,18,0,11,159450,5680,11830,0,581,1,2026-11-11T15:37:16,2026-11-11T15:38:14
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_434,mahmoud/boltons,3,0,none,A01,69.9,65.4,1.8,2.7,,23,0,20,207311,7310,14935,1,637,1,2026-11-11T15:37:11,2026-11-11T15:38:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_727,pytest-dev/pluggy,1,1,none,A00,38.1,32.1,2.2,3.8,,11,0,8,108096,3445,12953,0,495,0,2026-11-11T15:37:50,2026-11-11T15:38:31
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_434,mahmoud/boltons,4,0,none,A01,53.1,48.5,1.8,2.8,,13,0,9,94863,5431,10317,0,585,1,2026-11-11T15:37:40,2026-11-11T15:38:37
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_727,pytest-dev/pluggy,2,1,none,A00,31.8,25.8,2.3,3.8,,11,0,7,72947,2815,8292,0,495,0,2026-11-11T15:38:07,2026-11-11T15:38:42
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_727,pytest-dev/pluggy,1,1,none,A00,48.4,42.4,2.3,3.7,,14,0,12,132143,4749,12856,0,826,0,2026-11-11T15:38:01,2026-11-11T15:38:52
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_727,pytest-dev/pluggy,3,1,none,A00,41.7,35.6,2.2,3.8,,12,0,10,96657,3973,10919,0,495,0,2026-11-11T15:38:14,2026-11-11T15:38:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_727,pytest-dev/pluggy,2,1,none,A00,48.4,42.3,2.3,3.8,,12,0,9,107282,4664,14404,1,495,0,2026-11-11T15:38:08,2026-11-11T15:38:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_727,pytest-dev/pluggy,4,1,none,A00,32.1,25.9,2.3,3.8,,12,0,9,114694,2772,12800,0,495,0,2026-11-11T15:38:31,2026-11-11T15:39:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_727,pytest-dev/pluggy,3,1,none,A00,41.2,35.2,2.3,3.8,,10,0,6,93001,3969,11832,0,495,0,2026-11-11T15:38:24,2026-11-11T15:39:08
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_434,mahmoud/boltons,2,0,none,A01,135.0,130.4,1.8,2.7,,22,0,18,201524,14789,15523,2,1703,1,2026-11-11T15:37:04,2026-11-11T15:39:22
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1154,more-itertools/more-itertools,1,0,none,A01,31.9,24.6,1.8,5.5,,11,0,9,69690,2718,8675,0,327,1,2026-11-11T15:38:52,2026-11-11T15:39:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1154,more-itertools/more-itertools,1,0,none,A01,52.5,45.2,1.9,5.4,,13,0,9,106516,4378,10825,0,554,1,2026-11-11T15:38:42,2026-11-11T15:39:38
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1154,more-itertools/more-itertools,3,0,none,A01,53.0,45.8,1.8,5.4,,21,0,15,200004,4911,13234,0,651,1,2026-11-11T15:39:08,2026-11-11T15:40:04
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1154,more-itertools/more-itertools,2,0,none,A01,73.1,65.8,1.8,5.4,,29,0,24,251726,6944,14531,1,912,1,2026-11-11T15:38:59,2026-11-11T15:40:16
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1154,more-itertools/more-itertools,4,0,none,A01,56.1,48.8,1.8,5.5,,17,0,15,148918,5312,12561,0,1074,1,2026-11-11T15:39:22,2026-11-11T15:40:21
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1154,more-itertools/more-itertools,4,0,none,A01,79.3,72.1,1.8,5.4,,28,0,24,245099,7424,15032,2,0,1,2026-11-11T15:39:27,2026-11-11T15:40:49
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1154,more-itertools/more-itertools,3,1,none,A00,102.8,95.5,1.9,5.5,,23,0,18,198207,10201,14700,1,674,0,2026-11-11T15:39:07,2026-11-11T15:40:52
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_727,pytest-dev/pluggy,4,1,none,A00,137.7,131.6,2.3,3.8,,32,0,28,283608,14649,15153,1,1037,0,2026-11-11T15:38:37,2026-11-11T15:40:57
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1154,more-itertools/more-itertools,2,0,none,A01,153.7,148.8,1.8,3.0,,33,0,28,272975,16402,14893,2,1937,2,2026-11-11T15:38:59,2026-11-11T15:41:36
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_254,python-humanize/humanize,2,0,none,A01,134.0,127.9,2.1,4.0,,17,0,13,165014,13875,17535,2,616,1,2026-11-11T15:40:16,2026-11-11T15:42:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_254,python-humanize/humanize,4,0,none,A01,150.5,143.8,2.1,4.6,,19,0,15,178968,15208,17425,2,1309,1,2026-11-11T15:40:57,2026-11-11T15:43:31
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_254,python-humanize/humanize,3,0,none,A01,159.3,153.0,2.1,4.1,,21,0,17,219014,16001,15529,2,4972,1,2026-11-11T15:40:49,2026-11-11T15:43:32
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_254,python-humanize/humanize,1,0,none,A01,204.7,198.3,2.1,4.3,,25,0,19,244632,21181,14355,2,1288,1,2026-11-11T15:40:04,2026-11-11T15:43:32
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_254,python-humanize/humanize,1,0,none,A01,233.9,227.0,2.1,4.7,,28,0,20,281583,24425,21417,3,3878,1,2026-11-11T15:39:38,2026-11-11T15:43:35
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1405,fastapi/typer,1,0,none,A01,64.7,58.3,1.9,4.5,,22,0,19,185406,5988,14437,1,571,1,2026-11-11T15:42:33,2026-11-11T15:43:41
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_254,python-humanize/humanize,4,0,none,A01,135.7,129.7,2.1,4.0,,24,0,19,216941,13593,15757,2,1188,1,2026-11-11T15:41:36,2026-11-11T15:43:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_254,python-humanize/humanize,3,0,none,A01,187.6,181.6,2.1,4.0,,34,0,25,299372,19492,16314,3,834,1,2026-11-11T15:40:52,2026-11-11T15:44:03
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1405,fastapi/typer,2,0,none,A01,57.7,51.3,2.0,4.4,,17,0,14,149116,5572,13453,0,1023,1,2026-11-11T15:43:32,2026-11-11T15:44:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1405,fastapi/typer,3,0,none,A01,54.2,47.9,1.9,4.5,,18,0,14,144958,5224,14388,1,717,1,2026-11-11T15:43:41,2026-11-11T15:44:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1405,fastapi/typer,2,0,none,A01,84.6,78.2,2.0,4.3,,21,0,18,187538,8570,15327,1,1099,1,2026-11-11T15:43:32,2026-11-11T15:45:00
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1405,fastapi/typer,3,0,none,A01,93.7,87.7,1.9,4.1,,22,0,16,175754,9727,10665,0,1178,1,2026-11-11T15:43:35,2026-11-11T15:45:12
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1405,fastapi/typer,4,0,none,A01,71.6,65.1,1.9,4.6,,24,0,21,202958,7063,14381,1,628,1,2026-11-11T15:44:03,2026-11-11T15:45:18
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_254,python-humanize/humanize,2,0,none,A01,293.6,287.2,2.1,4.3,,37,0,27,367169,31175,16614,4,1596,1,2026-11-11T15:40:21,2026-11-11T15:45:18
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1405,fastapi/typer,1,0,none,A01,105.8,99.2,2.0,4.6,,28,0,25,258048,11000,14871,1,1389,1,2026-11-11T15:43:31,2026-11-11T15:45:20
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1405,fastapi/typer,4,0,none,A01,84.0,77.4,1.9,4.7,,23,0,18,178196,8509,14577,1,624,1,2026-11-11T15:43:55,2026-11-11T15:45:22
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_451,jazzband/prettytable,1,0,none,A01,51.7,46.1,2.1,3.5,,14,0,10,139040,5105,14193,0,1406,1,2026-11-11T15:44:38,2026-11-11T15:45:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_451,jazzband/prettytable,2,0,none,A01,49.9,44.3,2.1,3.5,,15,0,12,128732,4615,16094,1,451,1,2026-11-11T15:45:12,2026-11-11T15:46:05
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_600,python-poetry/tomlkit,1,1,none,A00,37.6,32.6,1.9,3.1,,11,0,8,81586,3361,10918,0,715,0,2026-11-11T15:45:33,2026-11-11T15:46:13
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_451,jazzband/prettytable,4,0,none,A01,53.1,47.4,2.1,3.6,,26,0,23,243190,4841,15519,1,872,1,2026-11-11T15:45:20,2026-11-11T15:46:16
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_451,jazzband/prettytable,1,0,none,A01,105.4,95.0,2.1,8.3,,26,0,21,240041,9744,15235,2,1776,1,2026-11-11T15:44:33,2026-11-11T15:46:21
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_451,jazzband/prettytable,4,0,none,A01,70.8,65.3,2.1,3.5,,21,0,18,160846,6806,15777,1,633,1,2026-11-11T15:45:22,2026-11-11T15:46:36
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_600,python-poetry/tomlkit,1,1,none,A00,34.8,29.7,2.0,3.1,,12,0,8,104458,3045,12058,0,715,0,2026-11-11T15:46:05,2026-11-11T15:46:42
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_600,python-poetry/tomlkit,2,0,none,A01,57.2,52.1,2.0,3.2,,15,0,11,115469,5419,11647,0,1038,1,2026-11-11T15:46:16,2026-11-11T15:47:17
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_600,python-poetry/tomlkit,3,1,none,A00,42.0,36.9,1.9,3.2,,11,0,7,86288,3880,11010,0,715,0,2026-11-11T15:46:36,2026-11-11T15:47:21
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_600,python-poetry/tomlkit,4,1,none,A00,35.5,30.4,1.9,3.2,,12,0,10,98585,3105,10556,0,715,0,2026-11-11T15:46:42,2026-11-11T15:47:21
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_600,python-poetry/tomlkit,2,0,none,A01,69.9,64.6,2.0,3.3,,19,0,13,194075,6844,13967,0,545,1,2026-11-11T15:46:13,2026-11-11T15:47:26
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_600,python-poetry/tomlkit,3,1,none,A00,62.8,57.6,1.9,3.2,,19,0,14,155692,6092,14555,1,715,0,2026-11-11T15:46:21,2026-11-11T15:47:27
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_451,jazzband/prettytable,3,0,none,A01,161.2,155.6,2.2,3.4,,29,0,24,266910,16732,16727,2,2275,4,2026-11-11T15:45:18,2026-11-11T15:48:02
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_600,python-poetry/tomlkit,4,0,none,A01,68.5,63.3,2.0,3.2,,20,0,12,153444,6712,11414,0,809,1,2026-11-11T15:47:17,2026-11-11T15:48:28
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_451,jazzband/prettytable,3,0,none,A01,204.0,198.3,2.2,3.5,,33,0,27,333634,21090,15757,4,1787,1,2026-11-11T15:45:18,2026-11-11T15:48:45
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3235,pallets/werkzeug,1,0,none,A01,85.1,80.3,1.9,2.9,,17,0,14,132134,8485,14543,1,524,1,2026-11-11T15:47:21,2026-11-11T15:48:49
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3235,pallets/werkzeug,2,0,none,A01,96.8,92.1,1.8,2.9,,32,0,28,293487,9887,15049,2,955,1,2026-11-11T15:47:26,2026-11-11T15:49:06
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_451,jazzband/prettytable,2,0,none,A01,243.5,236.8,2.1,4.6,,31,0,19,289998,25481,14968,2,2206,1,2026-11-11T15:45:00,2026-11-11T15:49:07
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1158,more-itertools/more-itertools,1,0,none,A01,34.7,26.8,1.8,6.1,,10,0,8,61553,2817,8641,0,400,1,2026-11-11T15:49:07,2026-11-11T15:49:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1158,more-itertools/more-itertools,1,0,none,A01,39.0,31.5,1.8,5.6,,16,0,14,156524,3322,14177,0,1029,1,2026-11-11T15:49:06,2026-11-11T15:49:48
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3235,pallets/werkzeug,2,0,none,A01,146.9,142.2,1.8,2.9,,24,0,20,220985,15520,14742,2,2510,2,2026-11-11T15:47:27,2026-11-11T15:49:57
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3235,pallets/werkzeug,4,0,none,A01,93.5,88.9,1.8,2.9,,11,0,8,92552,9596,14387,1,1594,1,2026-11-11T15:48:49,2026-11-11T15:50:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3235,pallets/werkzeug,3,0,none,A01,118.6,113.9,1.8,2.9,,25,0,18,218478,12267,14876,2,1405,1,2026-11-11T15:48:28,2026-11-11T15:50:30
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3235,pallets/werkzeug,3,0,none,A01,168.8,164.2,1.8,2.9,,30,0,26,278535,17563,15569,2,2981,2,2026-11-11T15:48:02,2026-11-11T15:50:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1158,more-itertools/more-itertools,2,0,none,A01,72.5,63.9,1.8,6.8,,17,0,14,157753,6321,14429,1,423,1,2026-11-11T15:49:48,2026-11-11T15:51:04
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3235,pallets/werkzeug,1,0,none,A01,221.9,217.1,1.9,2.9,,36,0,28,360896,23457,18873,4,0,1,2026-11-11T15:47:21,2026-11-11T15:51:06
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1158,more-itertools/more-itertools,4,0,none,A01,36.9,28.4,1.8,6.6,,10,0,8,66549,2596,11596,0,382,1,2026-11-11T15:50:30,2026-11-11T15:51:10
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1158,more-itertools/more-itertools,3,0,none,A01,71.7,64.2,1.8,5.7,,24,0,19,182459,6579,14440,1,450,1,2026-11-11T15:49:57,2026-11-11T15:51:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3235,pallets/werkzeug,4,0,none,A01,154.4,149.7,1.8,2.9,,31,0,25,295767,16225,17075,3,7530,2,2026-11-11T15:48:45,2026-11-11T15:51:23
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1158,more-itertools/more-itertools,3,0,no_submit,A06,69.0,67.1,1.9,,,26,0,21,212676,6660,13658,0,0,-1,2026-11-11T15:50:25,2026-11-11T15:51:37
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1158,more-itertools/more-itertools,2,0,none,A01,114.2,106.8,1.9,5.6,,24,0,20,186487,9356,15965,2,942,1,2026-11-11T15:49:44,2026-11-11T15:51:42
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1158,more-itertools/more-itertools,4,0,none,A01,46.5,39.1,1.9,5.6,,16,0,14,138583,4056,12810,0,479,1,2026-11-11T15:50:54,2026-11-11T15:51:44
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_653,jd/tenacity,4,0,none,A01,52.8,45.4,2.1,5.3,,13,0,10,109608,4728,14821,1,586,1,2026-11-11T15:51:44,2026-11-11T15:52:40
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_653,jd/tenacity,2,0,none,A01,98.0,90.6,2.1,5.3,,26,0,22,244354,9629,15833,2,0,1,2026-11-11T15:51:10,2026-11-11T15:52:51
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_653,jd/tenacity,1,0,none,A01,105.0,99.2,2.2,3.6,,26,0,22,236295,10602,15318,2,1256,2,2026-11-11T15:51:06,2026-11-11T15:52:54
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_653,jd/tenacity,3,0,none,A01,96.9,91.2,2.1,3.6,,22,0,18,183096,9734,14443,1,653,2,2026-11-11T15:51:23,2026-11-11T15:53:03
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_653,jd/tenacity,1,0,tool_budget,A02,131.8,124.2,2.2,5.4,,32,0,28,307017,13455,15491,3,405,1,2026-11-11T15:51:04,2026-11-11T15:53:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_653,jd/tenacity,4,0,none,A01,100.7,93.2,2.1,5.4,,24,0,19,251477,10185,15857,2,659,1,2026-11-11T15:51:42,2026-11-11T15:53:26
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1127,more-itertools/more-itertools,1,0,none,A01,51.6,46.8,1.8,2.9,,8,0,6,61148,5323,11046,0,42497,2,2026-11-11T15:52:40,2026-11-11T15:53:35
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_653,jd/tenacity,2,0,none,A01,166.1,158.6,2.1,5.5,,36,0,25,361715,17078,16814,3,1186,1,2026-11-11T15:51:12,2026-11-11T15:54:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_653,jd/tenacity,3,0,none,A01,144.2,137.1,2.2,5.0,,27,0,22,278857,14941,16829,3,1040,1,2026-11-11T15:51:37,2026-11-11T15:54:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1127,more-itertools/more-itertools,3,1,none,A00,43.2,35.2,1.8,6.2,,11,0,8,93063,3858,11308,0,1132,0,2026-11-11T15:53:19,2026-11-11T15:54:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1127,more-itertools/more-itertools,1,0,none,A01,85.3,80.5,1.8,3.0,,22,0,18,195605,8980,14499,1,1175,2,2026-11-11T15:52:51,2026-11-11T15:54:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1127,more-itertools/more-itertools,2,0,none,A01,102.2,97.5,1.8,3.0,,21,0,18,210059,10964,15912,1,1553,2,2026-11-11T15:52:54,2026-11-11T15:54:40
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1127,more-itertools/more-itertools,2,0,none,A01,107.4,99.5,1.8,6.2,,23,0,20,200542,10871,14845,1,1287,1,2026-11-11T15:53:03,2026-11-11T15:54:53
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1127,more-itertools/more-itertools,4,0,none,A01,81.7,76.9,1.8,3.0,,15,0,12,138185,8699,14352,1,661,2,2026-11-11T15:53:35,2026-11-11T15:54:59
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1127,more-itertools/more-itertools,3,1,none,A00,117.6,109.7,1.8,6.1,,14,0,10,102353,12426,14401,1,970,0,2026-11-11T15:53:26,2026-11-11T15:55:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1127,more-itertools/more-itertools,4,0,none,A01,82.9,78.0,1.9,3.0,,20,0,17,179131,8835,15400,1,1056,2,2026-11-11T15:54:02,2026-11-11T15:55:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_811,hynek/structlog,1,0,none,A01,92.1,86.4,2.1,3.6,,18,0,11,144591,9751,14977,1,928,1,2026-11-11T15:54:05,2026-11-11T15:55:40
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_811,hynek/structlog,1,0,none,A01,92.6,86.9,2.1,3.6,,18,0,14,151213,9827,14629,1,364,1,2026-11-11T15:54:05,2026-11-11T15:55:41
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_811,hynek/structlog,2,0,none,A01,68.0,62.3,2.1,3.6,,10,0,8,95338,6962,14016,0,1637,1,2026-11-11T15:54:40,2026-11-11T15:55:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_811,hynek/structlog,2,0,none,A01,104.4,98.8,2.1,3.6,,20,0,15,179864,11272,14351,1,387,1,2026-11-11T15:54:19,2026-11-11T15:56:07
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_811,hynek/structlog,3,0,none,A01,85.9,80.4,2.1,3.5,,15,0,12,129514,9154,12263,0,2758,4,2026-11-11T15:54:59,2026-11-11T15:56:28
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_811,hynek/structlog,4,0,none,A01,59.2,53.7,2.1,3.4,,13,0,11,105582,6243,12433,0,1204,4,2026-11-11T15:55:26,2026-11-11T15:56:29
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1099,more-itertools/more-itertools,2,0,none,A01,41.5,34.5,1.8,5.2,,11,0,7,87575,3709,11411,0,1160,1,2026-11-11T15:55:50,2026-11-11T15:56:35
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1099,more-itertools/more-itertools,1,0,none,A01,67.6,62.7,1.9,3.1,,17,0,15,151922,7296,13666,0,169085,2,2026-11-11T15:55:40,2026-11-11T15:56:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_811,hynek/structlog,3,0,none,A01,117.3,111.8,2.1,3.4,,27,0,21,249951,12785,14342,1,2570,4,2026-11-11T15:54:53,2026-11-11T15:56:54
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1099,more-itertools/more-itertools,3,0,none,A01,35.7,30.8,1.8,3.1,,7,0,5,42645,3536,8633,0,1133,2,2026-11-11T15:56:28,2026-11-11T15:57:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_811,hynek/structlog,4,0,none,A01,98.8,93.1,2.1,3.7,,21,0,13,183339,10805,14415,1,0,1,2026-11-11T15:55:27,2026-11-11T15:57:09
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1099,more-itertools/more-itertools,3,0,none,A01,45.2,38.1,1.8,5.2,,9,0,7,76915,4025,10778,0,1122,1,2026-11-11T15:56:29,2026-11-11T15:57:17
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1099,more-itertools/more-itertools,1,0,none,A01,107.8,103.0,1.8,3.0,,17,0,13,167261,12007,17888,1,168804,2,2026-11-11T15:55:41,2026-11-11T15:57:32
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1099,more-itertools/more-itertools,4,0,none,A01,39.6,34.7,1.8,3.1,,11,0,9,65724,3912,9028,0,649,2,2026-11-11T15:56:51,2026-11-11T15:57:34
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1099,more-itertools/more-itertools,2,0,none,A01,91.1,84.1,1.8,5.2,,23,0,20,186987,9740,14767,1,1715,1,2026-11-11T15:56:07,2026-11-11T15:57:41
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_757,hynek/structlog,3,0,none,A01,25.1,19.5,2.1,3.5,,6,0,4,28226,2054,6898,0,998,1,2026-11-11T15:57:32,2026-11-11T15:58:00
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_757,hynek/structlog,2,0,none,A01,70.3,64.6,2.2,3.5,,15,0,12,119950,7176,15368,1,1039,1,2026-11-11T15:57:09,2026-11-11T15:58:23
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1099,more-itertools/more-itertools,4,0,none,A01,106.9,102.1,1.8,3.1,,16,0,10,143687,11494,14653,1,1363,2,2026-11-11T15:56:35,2026-11-11T15:58:25
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_757,hynek/structlog,4,0,none,A01,47.0,41.4,2.1,3.5,,10,0,8,73879,4530,10869,0,920,1,2026-11-11T15:58:00,2026-11-11T15:58:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_757,hynek/structlog,4,0,none,A01,71.9,66.3,2.1,3.5,,23,0,18,187371,7219,15226,1,995,1,2026-11-11T15:57:41,2026-11-11T15:58:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_757,hynek/structlog,2,0,none,A01,96.3,90.6,2.1,3.6,,20,0,16,168670,10104,14706,1,1121,1,2026-11-11T15:57:17,2026-11-11T15:58:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_757,hynek/structlog,3,0,none,A01,104.2,98.8,2.1,3.3,,22,0,18,195569,11031,14382,1,1505,4,2026-11-11T15:57:34,2026-11-11T15:59:21
cand2,confirm-2,E4B,workstation,berth,base,standard,markdown-it-py_379,executablebooks/markdown-it-py,2,1,none,A00,34.6,29.9,1.8,2.9,,13,0,8,87344,3415,8588,0,959,0,2026-11-11T15:58:50,2026-11-11T15:59:28
cand2,confirm-2,E4B,workstation,berth,base,standard,markdown-it-py_379,executablebooks/markdown-it-py,1,1,none,A00,66.1,61.4,1.8,2.9,,16,0,10,113989,6963,8850,0,995,0,2026-11-11T15:58:25,2026-11-11T15:59:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_379,executablebooks/markdown-it-py,2,1,none,A00,39.5,34.8,1.8,2.9,,10,0,8,90875,3936,12463,0,1159,0,2026-11-11T15:58:56,2026-11-11T15:59:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_757,hynek/structlog,1,0,tool_budget,A02,173.3,167.8,2.1,3.4,,33,0,28,323495,18818,16804,3,1405,1,2026-11-11T15:56:54,2026-11-11T15:59:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_379,executablebooks/markdown-it-py,1,0,none,A01,87.7,82.9,1.8,3.0,,15,0,7,132911,9345,14420,1,1448,2,2026-11-11T15:58:23,2026-11-11T15:59:54
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_757,hynek/structlog,1,0,none,A01,165.1,159.6,2.1,3.4,,23,0,19,199045,18044,14392,1,701,4,2026-11-11T15:57:07,2026-11-11T15:59:56
cand2,confirm-2,E4B,workstation,berth,base,standard,markdown-it-py_379,executablebooks/markdown-it-py,4,1,none,A00,27.7,23.0,1.9,2.9,,7,0,5,43648,2570,8159,0,1014,0,2026-11-11T15:59:34,2026-11-11T16:00:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_379,executablebooks/markdown-it-py,3,1,none,A00,45.4,40.6,1.8,3.0,,13,0,10,124451,4460,12272,0,1272,0,2026-11-11T15:59:21,2026-11-11T16:00:10
cand2,confirm-2,E4B,workstation,berth,base,standard,markdown-it-py_379,executablebooks/markdown-it-py,3,0,none,A01,70.9,66.0,1.8,3.1,,13,0,11,128344,7521,13516,0,1485,2,2026-11-11T15:58:56,2026-11-11T16:00:10
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_379,executablebooks/markdown-it-py,4,1,none,A00,54.1,49.4,1.8,2.9,,10,0,7,96737,5720,12834,0,1445,0,2026-11-11T15:59:28,2026-11-11T16:00:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_799,pytest-dev/pluggy,1,0,none,A01,49.1,43.0,2.3,3.9,,8,0,6,74166,5072,12051,0,496,1,2026-11-11T15:59:39,2026-11-11T16:00:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_799,pytest-dev/pluggy,4,0,none,A01,50.5,44.4,2.3,3.8,,12,0,8,103392,5220,11846,0,622,1,2026-11-11T16:00:10,2026-11-11T16:01:04
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_799,pytest-dev/pluggy,4,0,none,A01,42.3,36.2,2.3,3.9,,8,0,6,58644,4121,9695,0,754,1,2026-11-11T16:00:25,2026-11-11T16:01:10
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_799,pytest-dev/pluggy,3,0,none,A01,59.7,53.5,2.3,3.9,,10,0,8,100201,6206,13442,0,895,1,2026-11-11T16:00:10,2026-11-11T16:01:13
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_799,pytest-dev/pluggy,1,0,none,A01,84.6,78.4,2.3,3.9,,13,0,10,117914,9158,14568,1,775,1,2026-11-11T15:59:50,2026-11-11T16:01:18
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_799,pytest-dev/pluggy,3,0,none,A01,77.7,71.5,2.3,3.9,,13,0,10,117556,8316,15563,1,314,1,2026-11-11T16:00:05,2026-11-11T16:01:26
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_799,pytest-dev/pluggy,2,0,none,A01,101.1,95.2,2.3,3.6,,21,0,18,196924,11075,14858,1,1093,1,2026-11-11T15:59:54,2026-11-11T16:01:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_799,pytest-dev/pluggy,2,0,none,A01,106.3,100.4,2.3,3.6,,19,0,12,171924,11635,15148,1,927,1,2026-11-11T15:59:56,2026-11-11T16:01:45
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_453,mahmoud/boltons,1,1,none,A00,39.7,35.0,1.8,2.9,,13,0,8,119764,3844,11922,0,804,0,2026-11-11T16:01:04,2026-11-11T16:01:47
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_453,mahmoud/boltons,2,0,none,A01,31.2,26.5,1.8,2.9,,9,0,7,60303,2695,9873,0,840,1,2026-11-11T16:01:13,2026-11-11T16:01:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_453,mahmoud/boltons,2,0,none,A01,35.3,30.6,1.8,2.9,,12,0,8,98779,3362,10720,0,801,1,2026-11-11T16:01:10,2026-11-11T16:01:49
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_453,mahmoud/boltons,3,0,none,A01,22.2,17.5,1.8,2.9,,8,0,6,49536,1910,7578,0,848,1,2026-11-11T16:01:26,2026-11-11T16:01:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_453,mahmoud/boltons,3,0,none,A01,47.9,43.3,1.8,2.8,,15,0,11,121214,4879,14863,1,1091,2,2026-11-11T16:01:18,2026-11-11T16:02:09
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_594,python-poetry/tomlkit,1,0,none,A01,29.5,24.2,2.0,3.3,,11,0,9,79072,2712,9540,0,502,1,2026-11-11T16:01:47,2026-11-11T16:02:20
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_594,python-poetry/tomlkit,1,0,none,A01,31.6,26.2,2.0,3.3,,10,0,8,61173,2934,8810,0,520,1,2026-11-11T16:01:47,2026-11-11T16:02:22
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_594,python-poetry/tomlkit,2,0,none,A01,49.5,44.2,2.0,3.3,,14,0,7,123827,4824,10303,0,520,1,2026-11-11T16:01:49,2026-11-11T16:02:42
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_453,mahmoud/boltons,4,0,none,A01,54.6,50.0,1.9,2.8,,13,0,9,120991,5569,14499,1,823,1,2026-11-11T16:01:45,2026-11-11T16:02:43
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_594,python-poetry/tomlkit,2,0,none,A01,53.6,48.3,1.9,3.4,,14,0,10,95447,5366,10072,0,520,1,2026-11-11T16:01:51,2026-11-11T16:02:48
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_453,mahmoud/boltons,1,0,none,A01,141.9,137.3,1.8,2.8,,30,0,26,293818,15489,14851,1,1546,2,2026-11-11T16:00:31,2026-11-11T16:02:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_594,python-poetry/tomlkit,3,0,none,A01,45.5,40.2,1.9,3.3,,10,0,8,99851,4408,14662,0,1047,1,2026-11-11T16:02:09,2026-11-11T16:02:57
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_594,python-poetry/tomlkit,4,0,none,A01,36.2,30.8,1.9,3.4,,13,0,10,73197,3353,7461,0,549,1,2026-11-11T16:02:22,2026-11-11T16:03:01
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_594,python-poetry/tomlkit,4,0,none,A01,28.8,23.5,2.0,3.3,,8,0,6,68413,2596,11129,0,508,1,2026-11-11T16:02:42,2026-11-11T16:03:13
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_594,python-poetry/tomlkit,3,1,none,A00,52.0,46.6,2.0,3.3,,15,0,9,100317,5238,8645,0,516,0,2026-11-11T16:02:20,2026-11-11T16:03:15
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_604,jd/tenacity,1,0,none,A01,41.2,33.7,2.1,5.3,,13,0,10,138506,3810,14173,0,543,1,2026-11-11T16:02:48,2026-11-11T16:03:32
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_604,jd/tenacity,1,0,none,A01,51.9,44.0,2.2,5.7,,10,0,8,99773,4935,13335,0,769,1,2026-11-11T16:02:43,2026-11-11T16:03:38
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_453,mahmoud/boltons,4,0,none,A01,133.9,129.3,1.8,2.8,,33,0,28,295538,14723,15683,2,2048,2,2026-11-11T16:01:38,2026-11-11T16:03:55
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_604,jd/tenacity,3,0,none,A01,57.6,50.1,2.1,5.4,,9,0,5,67704,5750,10681,0,818,1,2026-11-11T16:03:01,2026-11-11T16:04:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_604,jd/tenacity,3,0,none,A01,63.1,55.7,2.1,5.3,,16,0,12,142057,5937,14421,1,765,1,2026-11-11T16:03:13,2026-11-11T16:04:20
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_604,jd/tenacity,2,0,none,A01,97.9,90.4,2.2,5.4,,16,0,13,144153,10186,15213,1,265,1,2026-11-11T16:02:56,2026-11-11T16:04:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_604,jd/tenacity,2,0,none,A01,98.5,91.0,2.1,5.4,,24,0,20,224930,10117,14453,1,1521,1,2026-11-11T16:02:57,2026-11-11T16:04:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3152,pallets/click,2,0,none,A01,36.6,31.6,1.8,3.2,,10,0,8,89487,3417,11528,0,605,1,2026-11-11T16:04:02,2026-11-11T16:04:42
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_604,jd/tenacity,4,0,none,A01,89.3,83.5,2.1,3.6,,24,0,17,233963,9191,14339,1,1072,2,2026-11-11T16:03:15,2026-11-11T16:04:47
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_604,jd/tenacity,4,0,none,A01,96.8,89.3,2.1,5.4,,21,0,18,177201,9815,14718,1,785,1,2026-11-11T16:03:32,2026-11-11T16:05:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3152,pallets/click,1,1,none,A00,90.3,85.4,1.8,3.1,,26,0,20,236352,9206,16026,2,511,0,2026-11-11T16:03:55,2026-11-11T16:05:28
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3152,pallets/click,4,0,none,A01,42.2,37.2,1.8,3.2,,12,0,8,104702,3897,11485,0,562,1,2026-11-11T16:04:47,2026-11-11T16:05:32
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3152,pallets/click,3,0,none,A01,74.2,69.2,1.8,3.2,,13,0,10,113784,7315,16902,1,656,1,2026-11-11T16:04:39,2026-11-11T16:05:56
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3152,pallets/click,2,0,none,A01,97.2,92.2,1.8,3.2,,27,0,22,231884,9868,15907,3,499,1,2026-11-11T16:04:20,2026-11-11T16:06:00
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3152,pallets/click,1,0,tool_budget,A02,145.2,140.2,1.8,3.2,,33,0,28,283458,15197,14516,2,472,1,2026-11-11T16:03:38,2026-11-11T16:06:06
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_654,jd/tenacity,1,0,none,A01,69.6,62.3,2.1,5.2,,15,0,12,137024,6479,15818,1,968,1,2026-11-11T16:05:12,2026-11-11T16:06:24
cand2,confirm-2,E4B,workstation,berth,base,standard,click_3152,pallets/click,4,0,none,A01,130.8,125.9,1.8,3.1,,36,0,28,338963,13280,15136,2,391,1,2026-11-11T16:04:42,2026-11-11T16:06:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_654,jd/tenacity,2,0,none,A01,95.9,90.2,2.1,3.6,,19,0,13,176959,9353,15808,1,1788,2,2026-11-11T16:05:32,2026-11-11T16:07:11
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_654,jd/tenacity,1,0,none,A01,102.7,95.2,2.1,5.3,,22,0,17,239219,9852,17022,1,972,1,2026-11-11T16:05:28,2026-11-11T16:07:14
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_654,jd/tenacity,2,1,none,A00,85.9,78.5,2.1,5.2,,14,0,11,131637,8273,15013,1,1655,0,2026-11-11T16:05:56,2026-11-11T16:07:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,click_3152,pallets/click,3,0,none,A01,173.9,168.9,1.9,3.2,,26,0,20,246780,17638,15474,4,990,1,2026-11-11T16:04:37,2026-11-11T16:07:34
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_654,jd/tenacity,4,0,none,A01,68.2,60.9,2.1,5.3,,13,0,10,114622,6446,14389,1,952,1,2026-11-11T16:06:24,2026-11-11T16:07:36
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_654,jd/tenacity,3,1,none,A00,100.7,93.4,2.1,5.2,,16,0,13,151748,9993,15188,1,1455,0,2026-11-11T16:06:06,2026-11-11T16:07:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_654,jd/tenacity,4,1,none,A00,81.5,74.1,2.1,5.2,,16,0,13,158096,8209,16272,1,2071,0,2026-11-11T16:06:55,2026-11-11T16:08:20
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_506,python-poetry/tomlkit,1,0,none,A01,65.9,60.9,1.9,3.1,,10,0,8,81397,6825,14273,0,579,1,2026-11-11T16:07:11,2026-11-11T16:08:20
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_506,python-poetry/tomlkit,1,0,none,A01,77.2,71.8,1.9,3.5,,15,0,8,114495,8134,14653,1,1371,1,2026-11-11T16:07:14,2026-11-11T16:08:34
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_506,python-poetry/tomlkit,3,0,none,A01,56.4,51.4,1.9,3.1,,8,0,6,56818,5825,11515,0,800,1,2026-11-11T16:07:50,2026-11-11T16:08:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_506,python-poetry/tomlkit,3,0,none,A01,71.7,66.5,1.9,3.2,,21,0,16,188597,7474,15291,1,1183,1,2026-11-11T16:07:36,2026-11-11T16:08:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_506,python-poetry/tomlkit,4,0,none,A01,61.6,56.5,1.9,3.2,,10,0,6,74458,6188,11426,0,1194,1,2026-11-11T16:08:20,2026-11-11T16:09:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_506,python-poetry/tomlkit,2,0,none,A01,117.1,112.1,1.9,3.2,,16,0,9,134356,12568,15069,1,1215,2,2026-11-11T16:07:25,2026-11-11T16:09:25
cand2,confirm-2,E4B,workstation,berth,base,standard,jsonschema_1416,python-jsonschema/jsonschema,1,1,none,A00,52.9,47.1,2.1,3.7,,12,0,9,139215,4764,15530,1,373,0,2026-11-11T16:08:50,2026-11-11T16:09:45
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_506,python-poetry/tomlkit,2,0,none,A01,141.4,135.7,1.9,3.7,,33,0,26,306306,14736,14657,1,10197,1,2026-11-11T16:07:34,2026-11-11T16:09:59
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_506,python-poetry/tomlkit,4,0,none,A01,121.3,116.3,1.9,3.1,,25,0,21,224841,12339,19021,2,735,1,2026-11-11T16:08:20,2026-11-11T16:10:24
cand2,confirm-2,E4B,workstation,berth,base,standard,jsonschema_1416,python-jsonschema/jsonschema,3,0,none,A01,41.3,35.4,2.1,3.8,,10,0,7,101336,3657,14639,1,433,1,2026-11-11T16:09:45,2026-11-11T16:10:30
cand2,confirm-2,E4B,workstation,berth,base,standard,jsonschema_1416,python-jsonschema/jsonschema,2,0,none,A01,99.1,93.4,2.1,3.5,,22,0,18,232949,9668,15409,2,1103,2,2026-11-11T16:08:50,2026-11-11T16:10:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,jsonschema_1416,python-jsonschema/jsonschema,1,0,none,A01,124.9,118.9,2.2,3.8,,21,0,16,217388,12231,15357,3,1490,1,2026-11-11T16:08:34,2026-11-11T16:10:42
cand2,confirm-2,E4B,workstation,berth,base,standard,jsonschema_1416,python-jsonschema/jsonschema,4,0,none,A01,40.9,34.9,2.1,3.8,,11,0,8,112552,3584,16076,1,0,1,2026-11-11T16:09:59,2026-11-11T16:10:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_654,jd/tenacity,3,0,tool_budget,A02,281.0,273.5,2.1,5.4,,42,0,28,381338,29578,15641,2,604,1,2026-11-11T16:06:00,2026-11-11T16:10:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,jsonschema_1416,python-jsonschema/jsonschema,2,0,none,A01,81.7,75.8,2.1,3.8,,15,0,11,160796,7682,15042,2,497,1,2026-11-11T16:09:25,2026-11-11T16:10:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,jsonschema_1416,python-jsonschema/jsonschema,3,1,none,A00,126.1,120.3,2.1,3.7,,22,0,16,243817,12480,16899,3,731,0,2026-11-11T16:09:25,2026-11-11T16:11:35
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2892,marshmallow-code/marshmallow,2,0,none,A01,50.5,45.8,1.8,2.8,,17,0,14,129019,4935,14372,1,733,4,2026-11-11T16:10:43,2026-11-11T16:11:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2892,marshmallow-code/marshmallow,1,0,none,A01,61.5,56.7,1.8,3.0,,21,0,12,193915,6140,12162,0,710,1,2026-11-11T16:10:33,2026-11-11T16:11:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2892,marshmallow-code/marshmallow,3,0,none,A01,67.0,62.2,1.8,2.9,,17,0,9,141339,6731,11021,0,547,1,2026-11-11T16:10:44,2026-11-11T16:11:54
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2892,marshmallow-code/marshmallow,3,0,none,A01,69.9,65.4,1.8,2.8,,22,0,17,178280,7070,14522,1,733,4,2026-11-11T16:10:50,2026-11-11T16:12:03
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2892,marshmallow-code/marshmallow,2,0,none,A01,84.0,79.2,1.9,3.0,,22,0,16,209680,8656,15267,1,909,1,2026-11-11T16:10:42,2026-11-11T16:12:09
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2892,marshmallow-code/marshmallow,4,0,none,A01,33.2,28.3,1.9,3.0,,12,0,9,86968,3080,10951,0,731,1,2026-11-11T16:11:35,2026-11-11T16:12:11
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3038,pallets/werkzeug,2,0,none,A01,38.8,34.0,1.8,3.0,,10,0,8,79654,3577,11535,0,780,2,2026-11-11T16:12:09,2026-11-11T16:12:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,jsonschema_1416,python-jsonschema/jsonschema,4,1,none,A00,178.9,173.1,2.2,3.7,,36,0,28,384753,18283,17528,5,1255,0,2026-11-11T16:10:24,2026-11-11T16:13:26
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2892,marshmallow-code/marshmallow,1,0,none,A01,174.4,169.7,1.8,3.0,,24,0,19,193988,18533,14759,1,0,1,2026-11-11T16:10:30,2026-11-11T16:13:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3038,pallets/werkzeug,1,0,none,A01,131.7,126.8,1.8,3.0,,34,0,28,326231,13279,15745,3,709,2,2026-11-11T16:11:54,2026-11-11T16:14:09
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2892,marshmallow-code/marshmallow,4,0,none,A01,149.9,145.1,1.8,3.0,,27,0,22,240529,15293,14599,3,913,1,2026-11-11T16:11:37,2026-11-11T16:14:10
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3038,pallets/werkzeug,1,0,none,A01,179.4,174.6,1.9,3.0,,38,0,28,349151,18345,14883,2,631,2,2026-11-11T16:11:37,2026-11-11T16:14:40
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3038,pallets/werkzeug,3,0,none,A01,157.2,152.4,1.8,3.0,,33,0,28,318612,15349,15668,3,834,2,2026-11-11T16:12:11,2026-11-11T16:14:51
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_752,pytest-dev/pluggy,1,1,none,A00,38.8,32.7,2.3,3.9,,14,0,12,129819,3427,12841,0,453,0,2026-11-11T16:14:10,2026-11-11T16:14:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_752,pytest-dev/pluggy,1,1,none,A00,50.9,44.8,2.3,3.8,,16,0,9,123854,4737,9272,0,453,0,2026-11-11T16:14:09,2026-11-11T16:15:03
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3038,pallets/werkzeug,2,0,none,A01,182.1,177.3,1.9,3.0,,37,0,27,346993,18500,14709,2,562,2,2026-11-11T16:12:03,2026-11-11T16:15:08
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3038,pallets/werkzeug,3,0,none,A01,137.9,133.1,1.8,3.0,,28,0,22,256671,13129,15897,4,1936,2,2026-11-11T16:12:51,2026-11-11T16:15:12
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_752,pytest-dev/pluggy,2,1,none,A00,35.1,29.0,2.2,3.8,,9,0,6,64407,3081,9481,0,453,0,2026-11-11T16:14:40,2026-11-11T16:15:18
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3038,pallets/werkzeug,4,0,none,A01,112.3,107.5,1.8,3.0,,31,0,26,271812,10834,15324,3,750,2,2026-11-11T16:13:27,2026-11-11T16:15:23
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_752,pytest-dev/pluggy,3,1,none,A00,36.3,30.2,2.3,3.8,,11,0,9,82123,3228,10130,0,453,0,2026-11-11T16:14:52,2026-11-11T16:15:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_752,pytest-dev/pluggy,2,1,none,A00,46.0,39.9,2.3,3.8,,13,0,8,102491,4308,9819,0,453,0,2026-11-11T16:14:51,2026-11-11T16:15:40
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_752,pytest-dev/pluggy,4,1,none,A00,28.7,22.5,2.3,3.9,,10,0,8,63691,2360,8417,0,453,0,2026-11-11T16:15:12,2026-11-11T16:15:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_752,pytest-dev/pluggy,4,1,none,A00,33.5,27.2,2.3,3.9,,9,0,7,68546,2900,10234,0,453,0,2026-11-11T16:15:08,2026-11-11T16:15:45
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_752,pytest-dev/pluggy,3,1,none,A00,45.8,39.7,2.3,3.8,,13,0,10,113005,4268,14692,1,453,0,2026-11-11T16:15:03,2026-11-11T16:15:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3038,pallets/werkzeug,4,0,tool_budget,A02,169.6,164.8,1.8,2.9,,33,0,28,319607,17386,15477,4,3742,2,2026-11-11T16:13:26,2026-11-11T16:16:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3333,pallets/werkzeug,2,0,none,A01,110.6,105.8,1.9,2.9,,28,0,24,281964,11264,16193,2,1743,2,2026-11-11T16:15:40,2026-11-11T16:17:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3333,pallets/werkzeug,1,0,none,A01,138.1,133.4,1.9,2.9,,34,0,28,352091,14295,14721,2,1086,2,2026-11-11T16:15:18,2026-11-11T16:17:39
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3333,pallets/werkzeug,1,0,none,A01,136.0,131.2,1.8,3.0,,32,0,24,294971,13978,15691,2,2035,2,2026-11-11T16:15:23,2026-11-11T16:17:42
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3333,pallets/werkzeug,3,0,none,A01,115.2,110.3,1.8,3.0,,20,0,17,181025,11724,14734,1,1345,2,2026-11-11T16:15:44,2026-11-11T16:17:42
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3333,pallets/werkzeug,2,0,none,A01,134.2,129.4,1.8,2.9,,32,0,27,326257,13720,16177,3,2399,2,2026-11-11T16:15:31,2026-11-11T16:17:48
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3333,pallets/werkzeug,3,0,none,A01,154.8,150.0,1.8,2.9,,32,0,27,314452,16252,15230,2,2239,2,2026-11-11T16:15:45,2026-11-11T16:18:23
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_530,python-poetry/tomlkit,2,0,none,A01,61.8,56.1,1.9,3.7,,11,0,8,99105,6289,15126,1,561,1,2026-11-11T16:17:42,2026-11-11T16:18:47
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3333,pallets/werkzeug,4,0,none,A01,150.4,145.6,1.8,2.9,,33,0,28,290543,15919,14776,2,5239,2,2026-11-11T16:16:19,2026-11-11T16:18:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_530,python-poetry/tomlkit,1,0,none,A01,78.9,73.2,2.0,3.8,,16,0,12,163887,8217,17440,1,561,1,2026-11-11T16:17:34,2026-11-11T16:18:56
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_530,python-poetry/tomlkit,3,0,none,A01,81.2,76.2,1.9,3.1,,9,0,6,79202,8504,15023,1,771,1,2026-11-11T16:17:48,2026-11-11T16:19:13
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_530,python-poetry/tomlkit,1,0,none,A01,92.0,86.8,2.0,3.2,,15,0,12,112285,9663,14665,1,535,1,2026-11-11T16:17:39,2026-11-11T16:19:14
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_530,python-poetry/tomlkit,3,0,none,A01,66.6,61.0,1.9,3.7,,10,0,6,107393,6574,14259,0,652,1,2026-11-11T16:18:23,2026-11-11T16:19:32
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3333,pallets/werkzeug,4,0,none,A01,220.0,215.2,1.8,2.9,,34,0,28,316855,23648,15050,4,4933,2,2026-11-11T16:15:52,2026-11-11T16:19:35
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_530,python-poetry/tomlkit,4,0,none,A01,47.3,41.6,2.0,3.7,,12,0,8,104818,4577,11719,0,783,1,2026-11-11T16:18:52,2026-11-11T16:19:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_628,python-poetry/tomlkit,1,1,none,A00,54.9,49.7,2.0,3.2,,12,0,10,108190,5475,13611,0,709,0,2026-11-11T16:18:56,2026-11-11T16:19:54
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_628,python-poetry/tomlkit,1,0,none,A01,48.0,42.8,2.0,3.2,,9,0,7,68558,4728,10621,0,844,1,2026-11-11T16:19:13,2026-11-11T16:20:04
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_628,python-poetry/tomlkit,3,0,none,A01,36.9,31.8,2.0,3.1,,10,0,8,64222,3470,9844,0,644,1,2026-11-11T16:19:35,2026-11-11T16:20:15
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_628,python-poetry/tomlkit,2,0,none,A01,73.2,67.6,2.0,3.7,,19,0,15,182105,7524,15981,1,641,1,2026-11-11T16:19:32,2026-11-11T16:20:49
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_628,python-poetry/tomlkit,4,0,none,A01,42.6,37.4,1.9,3.3,,10,0,8,72029,4201,9834,0,730,1,2026-11-11T16:20:04,2026-11-11T16:20:49
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_628,python-poetry/tomlkit,2,0,none,A01,101.7,96.6,1.9,3.2,,14,0,10,111718,10936,14337,1,0,1,2026-11-11T16:19:14,2026-11-11T16:20:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_628,python-poetry/tomlkit,3,0,none,A01,77.6,72.4,1.9,3.3,,17,0,14,148189,8019,15216,1,1281,1,2026-11-11T16:19:43,2026-11-11T16:21:04
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_628,python-poetry/tomlkit,4,0,none,A01,67.8,62.5,1.9,3.3,,14,0,7,119276,7025,15351,1,0,1,2026-11-11T16:19:54,2026-11-11T16:21:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_530,python-poetry/tomlkit,4,0,none,A01,135.2,129.4,1.9,3.9,,18,0,12,166264,14453,14946,2,3990,1,2026-11-11T16:18:47,2026-11-11T16:21:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_628,jd/tenacity,1,0,none,A01,77.7,70.4,2.1,5.2,,16,0,10,136092,7837,15494,1,1502,1,2026-11-11T16:20:15,2026-11-11T16:21:36
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_628,jd/tenacity,2,1,none,A00,57.1,49.8,2.1,5.2,,17,0,14,142276,5262,14597,1,1247,0,2026-11-11T16:20:49,2026-11-11T16:21:49
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_628,jd/tenacity,3,0,none,A01,53.4,45.9,2.1,5.3,,13,0,9,133259,4965,14044,0,894,1,2026-11-11T16:21:05,2026-11-11T16:22:01
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_628,jd/tenacity,3,1,none,A00,71.4,64.0,2.1,5.2,,17,0,14,149504,7036,16676,1,1247,0,2026-11-11T16:21:04,2026-11-11T16:22:18
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_530,python-poetry/tomlkit,2,0,tool_budget,A02,278.5,272.9,2.0,3.6,,38,0,28,379765,30705,15160,3,1120,1,2026-11-11T16:17:42,2026-11-11T16:22:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_467,mahmoud/boltons,1,0,none,A01,49.5,44.9,1.8,2.8,,14,0,11,129593,4926,13732,0,1007,1,2026-11-11T16:21:49,2026-11-11T16:22:42
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_628,jd/tenacity,4,1,none,A00,68.0,60.6,2.1,5.3,,14,0,11,107444,6710,14660,1,1247,0,2026-11-11T16:21:36,2026-11-11T16:22:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_628,jd/tenacity,4,1,none,A00,100.7,93.3,2.1,5.3,,18,0,12,172109,10292,14549,1,1149,0,2026-11-11T16:21:05,2026-11-11T16:22:49
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_467,mahmoud/boltons,2,0,none,A01,51.5,46.9,1.8,2.7,,12,0,10,106386,5119,13589,0,1115,1,2026-11-11T16:22:18,2026-11-11T16:23:13
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_467,mahmoud/boltons,1,0,none,A01,77.5,72.9,1.8,2.7,,15,0,12,117222,8176,14656,1,762,1,2026-11-11T16:22:01,2026-11-11T16:23:22
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_467,mahmoud/boltons,2,0,none,A01,59.5,54.9,1.8,2.8,,17,0,12,141339,5797,15148,1,738,1,2026-11-11T16:22:24,2026-11-11T16:23:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_628,jd/tenacity,2,1,none,A00,170.5,163.1,2.2,5.2,,29,0,22,272182,18039,14571,2,2062,0,2026-11-11T16:20:59,2026-11-11T16:23:53
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_467,mahmoud/boltons,3,0,none,A01,67.3,62.7,1.8,2.8,,21,0,17,165771,6839,14474,1,914,1,2026-11-11T16:22:47,2026-11-11T16:23:57
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_467,mahmoud/boltons,4,0,none,A01,62.7,58.2,1.8,2.8,,16,0,11,123656,6344,14956,1,1102,1,2026-11-11T16:23:13,2026-11-11T16:24:18
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_628,jd/tenacity,1,0,tool_budget,A02,208.7,201.3,2.1,5.3,,33,0,28,313848,21520,15850,3,1247,1,2026-11-11T16:20:49,2026-11-11T16:24:21
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_467,mahmoud/boltons,4,0,none,A01,108.9,104.3,1.8,2.8,,23,0,20,193718,11465,14362,1,948,2,2026-11-11T16:22:49,2026-11-11T16:24:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_467,mahmoud/boltons,3,0,none,A01,143.2,138.7,1.8,2.7,,24,0,20,247493,15320,16559,2,762,1,2026-11-11T16:22:42,2026-11-11T16:25:08
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_448,jazzband/prettytable,1,0,none,A01,107.5,101.8,2.1,3.5,,17,0,13,126827,11292,14417,1,2862,1,2026-11-11T16:23:22,2026-11-11T16:25:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_448,jazzband/prettytable,2,0,none,A01,90.3,84.7,2.1,3.5,,18,0,13,163986,9313,14489,1,1903,1,2026-11-11T16:23:53,2026-11-11T16:25:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_448,jazzband/prettytable,3,0,none,A01,94.5,89.0,2.1,3.5,,19,0,14,183089,9633,17329,1,3571,1,2026-11-11T16:24:18,2026-11-11T16:25:56
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_455,mahmoud/boltons,1,1,none,A00,49.0,44.4,1.8,2.8,,19,0,13,157287,4697,14547,1,611,0,2026-11-11T16:25:12,2026-11-11T16:26:05
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_448,jazzband/prettytable,3,0,none,A01,105.9,100.3,2.0,3.5,,14,0,10,113409,10992,14713,1,2766,1,2026-11-11T16:24:21,2026-11-11T16:26:09
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_448,jazzband/prettytable,4,0,none,A01,98.8,88.2,2.1,8.5,,22,0,19,214590,9649,14934,1,3246,1,2026-11-11T16:24:41,2026-11-11T16:26:23
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_448,jazzband/prettytable,2,0,none,A01,156.7,144.3,2.1,10.4,,24,0,21,206401,15900,16124,1,1046,1,2026-11-11T16:23:57,2026-11-11T16:26:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_455,mahmoud/boltons,1,0,none,A01,70.8,65.5,1.8,3.5,,19,0,16,159022,7048,14590,1,849,1,2026-11-11T16:25:26,2026-11-11T16:26:40
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_448,jazzband/prettytable,4,0,none,A01,92.5,86.7,2.1,3.6,,16,0,10,125946,9367,14418,1,1791,1,2026-11-11T16:25:08,2026-11-11T16:26:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_455,mahmoud/boltons,2,1,none,A00,48.7,44.1,1.8,2.8,,20,0,14,193688,4583,12305,0,611,0,2026-11-11T16:25:56,2026-11-11T16:26:48
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_455,mahmoud/boltons,2,1,none,A00,46.9,42.2,1.8,2.8,,18,0,15,162151,4378,14665,1,611,0,2026-11-11T16:26:05,2026-11-11T16:26:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_455,mahmoud/boltons,3,1,none,A00,58.7,54.1,1.8,2.8,,20,0,14,182838,5592,11435,0,611,0,2026-11-11T16:26:09,2026-11-11T16:27:11
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_455,mahmoud/boltons,3,1,none,A00,45.8,41.1,1.8,2.9,,17,0,12,170244,4220,12677,0,611,0,2026-11-11T16:26:23,2026-11-11T16:27:12
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_455,mahmoud/boltons,4,1,none,A00,43.4,38.7,1.8,2.8,,19,0,13,157154,4005,11198,0,611,0,2026-11-11T16:26:37,2026-11-11T16:27:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_455,mahmoud/boltons,4,1,none,A00,43.2,38.5,1.8,2.9,,17,0,12,151780,3996,11351,0,611,0,2026-11-11T16:26:40,2026-11-11T16:27:26
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1128,more-itertools/more-itertools,2,1,none,A00,45.5,38.4,1.8,5.3,,12,0,9,86268,4342,11979,0,1407,0,2026-11-11T16:27:11,2026-11-11T16:28:00
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1128,more-itertools/more-itertools,1,0,none,A01,90.6,85.7,1.9,3.1,,16,0,13,122157,9400,14614,1,1239,2,2026-11-11T16:26:44,2026-11-11T16:28:18
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_448,jazzband/prettytable,1,0,session_timeout,A05,305.6,300.0,2.1,3.6,,37,1,28,382741,32420,19622,4,1308,1,2026-11-11T16:23:26,2026-11-11T16:28:35
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1128,more-itertools/more-itertools,1,0,none,A01,120.6,113.2,1.8,5.5,,22,0,16,192259,12394,15225,2,1291,1,2026-11-11T16:26:48,2026-11-11T16:28:52
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1128,more-itertools/more-itertools,3,0,none,A01,102.6,97.7,1.8,3.1,,24,0,20,173480,10837,14753,1,98649,2,2026-11-11T16:27:12,2026-11-11T16:28:57
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_696,python-attrs/cattrs,1,0,none,A01,58.5,22.1,2.1,34.2,,8,0,6,48537,2124,7748,0,544,1,2026-11-11T16:28:18,2026-11-11T16:29:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1128,more-itertools/more-itertools,3,0,none,A01,127.4,122.5,1.8,3.0,,27,0,23,249556,13279,15621,2,2139,2,2026-11-11T16:27:24,2026-11-11T16:29:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_696,python-attrs/cattrs,2,0,none,A01,67.3,42.1,2.1,23.1,,16,0,10,142883,4375,11727,0,543,1,2026-11-11T16:28:52,2026-11-11T16:30:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1128,more-itertools/more-itertools,4,0,tool_budget,A02,157.8,156.0,1.8,,,31,0,28,305765,16084,15633,2,0,-1,2026-11-11T16:27:26,2026-11-11T16:30:07
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1128,more-itertools/more-itertools,4,0,none,A01,133.1,125.4,1.8,5.9,,24,0,20,225922,13639,16191,1,1678,1,2026-11-11T16:28:00,2026-11-11T16:30:16
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_696,python-attrs/cattrs,3,0,none,A01,63.5,45.9,2.1,15.5,,13,0,10,109603,4939,14348,1,603,1,2026-11-11T16:29:19,2026-11-11T16:30:26
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_696,python-attrs/cattrs,3,0,none,A01,57.5,31.2,2.1,24.2,,10,0,8,72411,3185,12119,0,540,1,2026-11-11T16:29:34,2026-11-11T16:30:35
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_696,python-attrs/cattrs,1,0,tool_budget,A02,130.2,128.1,2.1,,,36,0,28,333370,14258,15336,4,0,-1,2026-11-11T16:28:35,2026-11-11T16:30:48
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_696,python-attrs/cattrs,4,0,none,A01,61.7,45.5,2.2,14.1,,13,0,10,106081,4720,14855,1,842,1,2026-11-11T16:30:07,2026-11-11T16:31:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1128,more-itertools/more-itertools,2,0,tool_budget,A02,258.7,251.0,1.8,5.9,,37,0,28,341066,27879,14667,1,1674,1,2026-11-11T16:26:54,2026-11-11T16:31:16
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_696,python-attrs/cattrs,4,0,none,A01,82.4,65.2,2.1,15.0,,27,0,24,242903,7178,14422,1,1192,1,2026-11-11T16:30:02,2026-11-11T16:31:28
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_626,python-poetry/tomlkit,2,1,none,A00,58.1,52.9,1.9,3.3,,27,0,24,220813,5642,15797,1,836,0,2026-11-11T16:30:35,2026-11-11T16:31:36
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_696,python-attrs/cattrs,2,0,none,A01,161.8,144.4,2.1,15.3,,29,0,24,245081,12902,15126,2,1238,1,2026-11-11T16:28:57,2026-11-11T16:31:42
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_626,python-poetry/tomlkit,1,0,none,A01,90.3,85.0,2.0,3.3,,21,0,18,194530,9353,15187,1,831,1,2026-11-11T16:30:26,2026-11-11T16:31:59
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_626,python-poetry/tomlkit,3,0,none,A01,41.0,35.7,2.0,3.3,,11,0,9,70834,3891,10405,0,581,1,2026-11-11T16:31:16,2026-11-11T16:32:00
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_626,python-poetry/tomlkit,4,1,none,A00,39.0,33.8,2.0,3.3,,18,0,16,123950,3619,10482,0,836,0,2026-11-11T16:31:28,2026-11-11T16:32:10
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_591,jd/tenacity,1,1,none,A00,38.8,33.2,2.1,3.5,,8,0,6,55556,3567,9084,0,721,0,2026-11-11T16:31:42,2026-11-11T16:32:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_626,python-poetry/tomlkit,2,0,none,A01,111.6,106.1,1.9,3.5,,31,0,26,300836,11525,17404,2,1330,1,2026-11-11T16:30:48,2026-11-11T16:32:43
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_591,jd/tenacity,2,1,none,A00,31.9,26.2,2.1,3.6,,9,0,7,71838,2843,9936,0,884,0,2026-11-11T16:32:10,2026-11-11T16:32:45
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_626,python-poetry/tomlkit,3,0,none,A01,91.4,86.0,2.0,3.4,,28,0,20,233998,9448,15105,1,1036,1,2026-11-11T16:31:12,2026-11-11T16:32:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_591,jd/tenacity,2,1,none,A00,52.2,46.6,2.1,3.5,,13,0,8,120647,5175,11458,0,757,0,2026-11-11T16:32:00,2026-11-11T16:32:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_626,python-poetry/tomlkit,4,1,none,A00,80.0,74.7,2.0,3.3,,24,0,20,223373,8298,14649,2,836,0,2026-11-11T16:31:36,2026-11-11T16:32:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_591,jd/tenacity,1,1,none,A00,59.8,54.1,2.1,3.6,,12,0,8,124980,6080,14012,0,890,0,2026-11-11T16:31:59,2026-11-11T16:33:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_626,python-poetry/tomlkit,1,0,tool_budget,A02,165.9,160.6,2.0,3.3,,33,0,28,317168,17912,15622,3,1824,1,2026-11-11T16:30:16,2026-11-11T16:33:06
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_591,jd/tenacity,4,1,none,A00,30.6,24.9,2.1,3.5,,8,0,6,63577,2877,9442,0,787,0,2026-11-11T16:32:45,2026-11-11T16:33:19
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_451,mahmoud/boltons,1,1,none,A00,21.0,16.3,1.9,2.9,,9,0,7,54780,1839,8233,0,493,0,2026-11-11T16:32:56,2026-11-11T16:33:20
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_451,mahmoud/boltons,2,1,none,A00,22.5,17.9,1.8,2.8,,10,0,8,64229,1930,8599,0,493,0,2026-11-11T16:33:06,2026-11-11T16:33:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_451,mahmoud/boltons,2,1,none,A00,30.4,25.8,1.8,2.9,,14,0,10,115046,2798,11113,0,484,0,2026-11-11T16:33:02,2026-11-11T16:33:36
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_451,mahmoud/boltons,1,1,none,A00,34.4,29.7,1.8,2.9,,14,0,9,102783,3287,8555,0,493,0,2026-11-11T16:32:59,2026-11-11T16:33:37
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_451,mahmoud/boltons,3,1,none,A00,20.5,15.8,1.8,2.8,,11,0,9,74415,1652,8944,0,493,0,2026-11-11T16:33:20,2026-11-11T16:33:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_451,mahmoud/boltons,3,1,none,A00,30.9,26.2,1.8,2.8,,13,0,9,103941,2791,10284,0,493,0,2026-11-11T16:33:19,2026-11-11T16:33:52
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_451,mahmoud/boltons,4,1,none,A00,24.1,19.4,1.8,2.9,,11,0,9,76118,1975,9189,0,493,0,2026-11-11T16:33:31,2026-11-11T16:33:58
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_451,mahmoud/boltons,4,1,none,A00,24.0,19.3,1.8,2.9,,11,0,9,82177,1983,9486,0,493,0,2026-11-11T16:33:36,2026-11-11T16:34:03
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_591,jd/tenacity,3,0,none,A01,97.8,92.2,2.1,3.6,,19,0,16,155107,10459,14552,1,1281,2,2026-11-11T16:32:24,2026-11-11T16:34:05
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_591,jd/tenacity,4,0,none,A01,101.1,95.5,2.1,3.5,,21,0,18,185195,10632,15179,1,670,2,2026-11-11T16:32:47,2026-11-11T16:34:31
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_595,python-poetry/tomlkit,1,0,none,A01,114.0,108.4,1.9,3.7,,28,0,24,252437,11670,15131,2,3025,1,2026-11-11T16:33:43,2026-11-11T16:35:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_595,python-poetry/tomlkit,1,0,none,A01,121.6,116.1,2.0,3.5,,32,0,26,305093,12420,14851,2,623,1,2026-11-11T16:33:37,2026-11-11T16:35:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_595,python-poetry/tomlkit,3,0,none,A01,96.5,90.7,2.0,3.8,,21,0,16,190353,9688,15148,1,1261,1,2026-11-11T16:34:03,2026-11-11T16:35:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_591,jd/tenacity,3,0,none,A01,176.7,170.8,2.2,3.7,,32,0,26,317283,18697,15595,3,1605,2,2026-11-11T16:32:43,2026-11-11T16:35:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_595,python-poetry/tomlkit,2,0,none,A01,111.8,106.6,2.0,3.2,,31,0,26,293265,11499,14526,2,1100,2,2026-11-11T16:33:58,2026-11-11T16:35:53
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_595,python-poetry/tomlkit,3,0,none,A01,119.3,114.1,1.9,3.2,,27,0,23,241226,12386,15447,2,798,1,2026-11-11T16:34:05,2026-11-11T16:36:07
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3164,pallets/werkzeug,2,1,none,A00,32.2,27.3,1.8,3.1,,14,0,12,81563,2918,8075,0,1210,0,2026-11-11T16:35:43,2026-11-11T16:36:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3164,pallets/werkzeug,1,1,none,A00,34.5,29.5,1.9,3.1,,13,0,11,115402,3129,11337,0,1515,0,2026-11-11T16:35:41,2026-11-11T16:36:19
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3164,pallets/werkzeug,1,1,none,A00,35.9,31.0,1.8,3.1,,14,0,12,105204,3359,10507,0,1509,0,2026-11-11T16:35:43,2026-11-11T16:36:22
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_595,python-poetry/tomlkit,2,0,none,A01,148.3,143.0,2.0,3.4,,32,0,28,300890,15706,14790,2,0,1,2026-11-11T16:33:52,2026-11-11T16:36:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3164,pallets/werkzeug,2,1,none,A00,34.8,30.0,1.8,2.9,,15,0,13,130656,3267,11918,0,1210,0,2026-11-11T16:35:53,2026-11-11T16:36:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3164,pallets/werkzeug,3,1,none,A00,32.8,28.0,1.8,2.9,,14,0,12,119906,2979,11548,0,1204,0,2026-11-11T16:36:07,2026-11-11T16:36:43
cand2,confirm-2,E4B,workstation,berth,base,standard,tomlkit_595,python-poetry/tomlkit,4,0,none,A01,133.4,128.0,1.9,3.4,,32,0,25,316187,14164,16734,2,1341,1,2026-11-11T16:34:31,2026-11-11T16:36:47
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3164,pallets/werkzeug,3,1,none,A00,31.5,26.6,1.9,3.0,,14,0,12,99325,2910,9906,0,1204,0,2026-11-11T16:36:19,2026-11-11T16:36:53
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3164,pallets/werkzeug,4,1,none,A00,33.7,28.8,1.9,3.0,,16,0,14,131404,3134,11858,0,1210,0,2026-11-11T16:36:19,2026-11-11T16:36:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tomlkit_595,python-poetry/tomlkit,4,0,none,A01,78.2,72.9,2.0,3.3,,16,0,11,127591,8306,15208,1,789,1,2026-11-11T16:35:41,2026-11-11T16:37:02
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_728,hynek/structlog,1,0,none,A01,50.9,45.4,2.1,3.4,,7,0,5,61964,5181,13719,0,1947,1,2026-11-11T16:36:24,2026-11-11T16:37:18
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3164,pallets/werkzeug,4,1,none,A00,60.9,56.1,1.8,3.0,,20,0,15,173611,6454,14107,0,1521,0,2026-11-11T16:36:22,2026-11-11T16:37:26
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_728,hynek/structlog,2,0,none,A01,79.5,74.0,2.1,3.4,,13,0,8,104771,8547,11447,0,1939,1,2026-11-11T16:36:47,2026-11-11T16:38:10
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_728,hynek/structlog,3,0,none,A01,77.0,71.4,2.1,3.5,,10,0,6,84608,8197,12826,0,2708,1,2026-11-11T16:36:53,2026-11-11T16:38:13
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_728,hynek/structlog,4,0,none,A01,70.4,64.8,2.1,3.5,,11,0,7,108137,7372,13632,0,1653,1,2026-11-11T16:37:02,2026-11-11T16:38:15
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3325,pallets/werkzeug,1,0,none,A01,47.4,42.5,1.9,3.1,,12,0,10,109823,4700,13128,0,1552,1,2026-11-11T16:37:26,2026-11-11T16:38:16
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_728,hynek/structlog,4,0,none,A01,64.6,59.1,2.1,3.4,,13,0,9,107422,6597,11601,0,1233,1,2026-11-11T16:37:18,2026-11-11T16:38:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_728,hynek/structlog,1,0,none,A01,121.4,115.9,2.1,3.5,,25,0,20,268620,13072,16831,2,1284,1,2026-11-11T16:36:31,2026-11-11T16:38:35
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_728,hynek/structlog,3,1,none,A00,97.7,92.2,2.1,3.4,,18,0,12,180601,10300,15865,1,1991,0,2026-11-11T16:36:56,2026-11-11T16:38:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_728,hynek/structlog,2,0,none,A01,116.6,111.0,2.1,3.4,,12,0,6,102528,12650,15577,1,2143,1,2026-11-11T16:36:43,2026-11-11T16:38:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3325,pallets/werkzeug,2,0,none,A01,69.9,65.1,1.9,3.0,,14,0,10,127759,7100,14661,1,1761,1,2026-11-11T16:38:13,2026-11-11T16:39:26
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3325,pallets/werkzeug,2,0,none,A01,84.2,79.4,1.8,2.9,,12,0,9,109225,8610,14959,1,1783,1,2026-11-11T16:38:15,2026-11-11T16:39:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3325,pallets/werkzeug,3,0,none,A01,82.7,77.9,1.8,3.0,,15,0,12,140354,8644,14639,1,2038,1,2026-11-11T16:38:25,2026-11-11T16:39:51
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3325,pallets/werkzeug,3,0,none,A01,107.8,103.0,1.8,3.0,,32,0,28,278948,11071,15904,2,1389,2,2026-11-11T16:38:16,2026-11-11T16:40:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3325,pallets/werkzeug,1,0,none,A01,128.6,123.8,1.9,2.9,,32,0,24,315977,13363,16034,2,1795,1,2026-11-11T16:38:10,2026-11-11T16:40:22
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3325,pallets/werkzeug,4,0,none,A01,108.0,103.1,1.9,3.1,,19,0,14,190104,11241,15360,1,2084,1,2026-11-11T16:38:35,2026-11-11T16:40:27
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_609,jd/tenacity,1,0,none,A01,110.3,103.0,2.1,5.2,,24,0,15,249676,10940,14398,1,1337,1,2026-11-11T16:38:43,2026-11-11T16:40:36
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3325,pallets/werkzeug,4,0,none,A01,123.4,118.5,1.8,3.0,,21,0,17,198123,12972,14346,1,2437,1,2026-11-11T16:38:37,2026-11-11T16:40:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_609,jd/tenacity,1,1,none,A00,74.2,66.8,2.1,5.3,,19,0,16,167679,7168,14689,1,1389,0,2026-11-11T16:39:26,2026-11-11T16:40:44
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_609,jd/tenacity,2,0,none,A01,60.9,53.7,2.1,5.2,,14,0,11,126609,5657,14374,1,1214,1,2026-11-11T16:39:51,2026-11-11T16:40:55
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_609,jd/tenacity,4,1,none,A00,52.9,45.6,2.1,5.2,,8,0,6,66158,5050,12464,0,1446,0,2026-11-11T16:40:36,2026-11-11T16:41:32
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_609,jd/tenacity,4,0,none,A01,77.6,70.3,2.1,5.2,,16,0,10,137260,7615,14697,1,794,1,2026-11-11T16:40:27,2026-11-11T16:41:47
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_609,jd/tenacity,3,0,none,A01,109.4,102.0,2.1,5.3,,19,0,16,197840,10658,16699,1,1211,1,2026-11-11T16:40:07,2026-11-11T16:42:00
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_609,jd/tenacity,2,0,none,A01,133.9,126.6,2.1,5.3,,28,0,21,247243,13675,15472,2,1193,1,2026-11-11T16:39:43,2026-11-11T16:42:00
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1157,more-itertools/more-itertools,1,1,none,A00,74.7,67.3,1.8,5.5,,23,0,20,171369,7143,14522,1,1010,0,2026-11-11T16:40:44,2026-11-11T16:42:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_609,jd/tenacity,3,0,none,A01,104.3,96.9,2.1,5.3,,18,0,15,174486,10193,14467,1,1070,1,2026-11-11T16:40:22,2026-11-11T16:42:09
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1157,more-itertools/more-itertools,1,0,none,A01,96.2,88.9,1.8,5.5,,37,0,28,339355,9676,15089,4,0,1,2026-11-11T16:40:43,2026-11-11T16:42:23
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1157,more-itertools/more-itertools,2,0,none,A01,87.2,79.9,1.8,5.4,,22,0,19,184466,8714,15383,1,368,1,2026-11-11T16:40:55,2026-11-11T16:42:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1157,more-itertools/more-itertools,2,0,none,A01,55.2,47.8,1.8,5.6,,14,0,12,115537,5324,11978,0,1018,1,2026-11-11T16:41:32,2026-11-11T16:42:31
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1157,more-itertools/more-itertools,4,1,none,A00,37.9,30.7,1.8,5.4,,12,0,10,73369,3105,9262,0,996,0,2026-11-11T16:42:02,2026-11-11T16:42:43
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1157,more-itertools/more-itertools,3,0,none,A01,70.9,63.6,1.8,5.5,,24,0,21,196868,7169,15619,1,1018,1,2026-11-11T16:41:47,2026-11-11T16:43:01
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_741,jd/tenacity,2,0,none,A01,36.3,29.0,2.1,5.3,,11,0,9,91149,2937,10436,0,473,1,2026-11-11T16:42:31,2026-11-11T16:43:10
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_741,jd/tenacity,1,0,none,A01,48.5,41.1,2.1,5.3,,12,0,9,131331,4240,14020,0,556,1,2026-11-11T16:42:23,2026-11-11T16:43:14
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1157,more-itertools/more-itertools,3,0,none,A01,97.7,90.3,1.9,5.6,,25,0,22,201890,9893,14793,1,1010,1,2026-11-11T16:42:00,2026-11-11T16:43:41
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_741,jd/tenacity,1,0,none,A01,95.9,90.2,2.1,3.5,,27,0,23,245089,9772,15994,2,720,2,2026-11-11T16:42:09,2026-11-11T16:43:48
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_741,jd/tenacity,4,0,none,A01,39.5,32.0,2.1,5.3,,11,0,9,118013,3245,13116,0,501,1,2026-11-11T16:43:10,2026-11-11T16:43:53
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1157,more-itertools/more-itertools,4,0,none,A01,112.9,105.4,1.9,5.7,,21,0,16,184967,11569,15349,1,656,1,2026-11-11T16:42:00,2026-11-11T16:43:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_741,jd/tenacity,3,0,none,A01,53.0,45.5,2.1,5.3,,15,0,12,120000,4659,14510,1,418,1,2026-11-11T16:43:01,2026-11-11T16:43:57
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_741,jd/tenacity,4,0,none,A01,43.7,36.2,2.1,5.4,,17,0,15,166148,3726,13727,0,394,1,2026-11-11T16:43:14,2026-11-11T16:44:01
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_741,jd/tenacity,2,0,tool_budget,A02,103.7,101.6,2.1,,,32,0,28,294193,11286,14559,3,0,-1,2026-11-11T16:42:25,2026-11-11T16:44:12
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_741,jd/tenacity,3,0,none,A01,98.1,90.8,2.1,5.2,,29,0,25,248478,10155,14854,2,919,1,2026-11-11T16:42:43,2026-11-11T16:44:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1040,more-itertools/more-itertools,1,0,none,A01,68.3,60.3,1.8,6.1,,16,0,11,150577,7188,14442,1,1349,1,2026-11-11T16:43:41,2026-11-11T16:44:52
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1040,more-itertools/more-itertools,4,0,none,A01,48.9,41.0,1.8,6.1,,8,0,6,47169,4899,10040,0,464,1,2026-11-11T16:44:12,2026-11-11T16:45:04
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1040,more-itertools/more-itertools,3,0,none,A01,74.4,66.5,1.8,6.1,,16,0,11,123454,7634,11880,0,2126,1,2026-11-11T16:44:01,2026-11-11T16:45:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1040,more-itertools/more-itertools,3,0,none,A01,100.7,92.8,1.9,6.1,,14,0,11,115995,10646,16688,1,2509,1,2026-11-11T16:43:57,2026-11-11T16:45:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1040,more-itertools/more-itertools,4,0,none,A01,87.3,79.3,1.8,6.1,,16,0,13,119823,8743,14437,1,2479,1,2026-11-11T16:44:24,2026-11-11T16:45:54
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1040,more-itertools/more-itertools,1,0,none,A01,125.9,117.9,1.9,6.1,,21,0,17,160858,13397,14615,1,2251,1,2026-11-11T16:43:48,2026-11-11T16:45:57
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_468,jazzband/prettytable,1,1,none,A00,65.1,59.4,2.1,3.6,,18,0,13,148549,6260,15052,1,623,0,2026-11-11T16:44:52,2026-11-11T16:46:00
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,more-itertools_1040,more-itertools/more-itertools,2,0,none,A01,122.5,114.4,1.8,6.2,,21,0,16,188665,12799,14404,1,1801,1,2026-11-11T16:43:56,2026-11-11T16:46:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_468,jazzband/prettytable,1,0,none,A01,69.8,64.2,2.1,3.5,,30,0,26,270349,6915,15446,2,475,1,2026-11-11T16:45:04,2026-11-11T16:46:17
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_468,jazzband/prettytable,2,0,none,A01,33.8,28.2,2.1,3.5,,11,0,9,91074,3045,11202,0,644,1,2026-11-11T16:45:41,2026-11-11T16:46:18
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_468,jazzband/prettytable,2,1,none,A00,62.0,56.4,2.1,3.5,,21,0,17,193339,5997,15210,1,465,0,2026-11-11T16:45:19,2026-11-11T16:46:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_468,jazzband/prettytable,4,1,none,A00,36.9,31.3,2.1,3.5,,15,0,13,128523,3201,12002,0,462,0,2026-11-11T16:46:00,2026-11-11T16:46:40
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_468,jazzband/prettytable,3,0,none,A01,59.6,54.0,2.1,3.5,,23,0,19,211448,5780,15131,2,568,1,2026-11-11T16:45:57,2026-11-11T16:47:00
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_468,jazzband/prettytable,3,1,none,A00,62.7,57.1,2.1,3.5,,17,0,15,157237,6214,14195,0,462,0,2026-11-11T16:45:54,2026-11-11T16:47:00
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_468,jazzband/prettytable,4,1,none,A00,73.4,67.8,2.1,3.5,,23,0,20,194132,7283,14664,1,623,0,2026-11-11T16:46:02,2026-11-11T16:47:18
cand2,confirm-2,E4B,workstation,berth,base,standard,more-itertools_1040,more-itertools/more-itertools,2,0,none,A01,234.0,226.1,1.9,6.1,,23,0,18,232771,24720,18580,3,3229,1,2026-11-11T16:43:53,2026-11-11T16:47:50
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_695,pytest-dev/pluggy,3,0,none,A01,59.1,53.2,2.3,3.7,,10,0,8,86357,5599,15454,0,747,3,2026-11-11T16:47:00,2026-11-11T16:48:02
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_695,pytest-dev/pluggy,2,0,none,A01,119.6,113.8,2.3,3.6,,23,0,20,196265,12180,15025,1,25314,1,2026-11-11T16:46:24,2026-11-11T16:48:27
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_695,pytest-dev/pluggy,1,0,none,A01,142.1,136.1,2.3,3.7,,28,0,23,249433,14437,16415,3,790,3,2026-11-11T16:46:18,2026-11-11T16:48:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_695,pytest-dev/pluggy,3,0,none,A01,103.3,97.3,2.3,3.8,,16,0,12,145575,10183,15054,2,910,3,2026-11-11T16:47:00,2026-11-11T16:48:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_695,pytest-dev/pluggy,2,0,none,A01,147.1,141.2,2.2,3.7,,27,0,22,269980,14916,16979,3,815,3,2026-11-11T16:46:40,2026-11-11T16:49:10
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_722,python-attrs/cattrs,1,0,none,A01,104.4,97.5,2.1,4.8,,16,0,13,148878,10205,15503,1,747,1,2026-11-11T16:48:02,2026-11-11T16:49:50
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_722,python-attrs/cattrs,2,0,none,A01,65.1,58.0,2.1,5.0,,11,0,6,109763,6129,12840,0,787,1,2026-11-11T16:48:47,2026-11-11T16:49:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_695,pytest-dev/pluggy,1,0,tool_budget,A02,235.2,229.2,2.3,3.7,,36,0,28,353501,24274,17108,5,821,3,2026-11-11T16:46:17,2026-11-11T16:50:15
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_695,pytest-dev/pluggy,4,0,none,A01,154.5,148.5,2.2,3.8,,24,0,19,238830,15632,16236,3,593,1,2026-11-11T16:47:50,2026-11-11T16:50:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_722,python-attrs/cattrs,1,0,none,A01,123.2,116.0,2.1,5.1,,15,0,11,151169,12435,15900,2,682,1,2026-11-11T16:48:27,2026-11-11T16:50:33
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_695,pytest-dev/pluggy,4,0,tool_budget,A02,193.3,187.1,2.3,3.9,,35,0,28,340474,19748,16617,4,805,3,2026-11-11T16:47:18,2026-11-11T16:50:35
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_722,python-attrs/cattrs,3,0,none,A01,82.6,75.3,2.1,5.3,,13,0,8,121533,7996,14168,0,1108,1,2026-11-11T16:49:10,2026-11-11T16:50:36
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_722,python-attrs/cattrs,3,0,none,A01,46.4,39.0,2.1,5.2,,7,0,4,72552,4225,14898,0,575,1,2026-11-11T16:49:50,2026-11-11T16:50:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_722,python-attrs/cattrs,4,0,none,A01,46.5,40.3,2.1,4.1,,7,0,5,64652,4435,12185,0,625,1,2026-11-11T16:49:55,2026-11-11T16:50:44
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1821,fastapi/typer,2,0,none,A01,64.1,59.1,2.0,3.0,,12,0,9,109294,6427,14620,1,840,1,2026-11-11T16:50:36,2026-11-11T16:51:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1821,fastapi/typer,3,0,none,A01,61.0,56.0,1.9,3.1,,14,0,11,138088,5940,14593,1,476,1,2026-11-11T16:50:44,2026-11-11T16:51:48
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_722,python-attrs/cattrs,2,0,none,A01,198.8,190.1,2.1,6.6,,35,0,28,355544,20651,15585,4,2021,1,2026-11-11T16:48:43,2026-11-11T16:52:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1821,fastapi/typer,2,0,none,A01,95.4,90.4,2.0,3.0,,31,0,27,289851,9780,14745,2,389,1,2026-11-11T16:50:35,2026-11-11T16:52:13
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1821,fastapi/typer,3,0,none,A01,98.0,93.0,1.9,3.1,,24,0,20,183463,10153,14530,2,411,1,2026-11-11T16:50:39,2026-11-11T16:52:21
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1821,fastapi/typer,4,0,none,A01,36.2,31.2,1.9,3.1,,9,0,7,79786,3310,11688,0,784,1,2026-11-11T16:51:43,2026-11-11T16:52:22
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1821,fastapi/typer,1,0,none,A01,117.4,112.4,2.0,3.0,,28,0,24,263463,12185,15532,2,449,1,2026-11-11T16:50:33,2026-11-11T16:52:33
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1821,fastapi/typer,4,0,none,A01,70.4,65.4,1.9,3.1,,24,0,21,192590,7219,15560,1,416,1,2026-11-11T16:51:48,2026-11-11T16:53:02
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_722,python-attrs/cattrs,4,0,none,A01,166.4,159.6,2.1,4.7,,31,0,26,293668,17763,15567,2,567,1,2026-11-11T16:50:15,2026-11-11T16:53:05
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1821,fastapi/typer,1,0,none,A01,174.0,168.9,2.0,3.0,,34,0,28,301011,18702,14529,2,59131,2,2026-11-11T16:50:27,2026-11-11T16:53:24
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_732,pytest-dev/pluggy,1,0,none,A01,101.8,96.0,2.3,3.6,,19,0,16,170883,10811,14767,1,2577,1,2026-11-11T16:52:05,2026-11-11T16:53:50
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_732,pytest-dev/pluggy,3,0,none,A01,94.4,88.6,2.2,3.6,,17,0,14,152895,10076,14481,1,2242,1,2026-11-11T16:52:33,2026-11-11T16:54:11
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_732,pytest-dev/pluggy,1,0,none,A01,131.6,125.7,2.3,3.6,,31,0,26,289620,14054,15005,2,970,1,2026-11-11T16:52:13,2026-11-11T16:54:28
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3266,pallets/werkzeug,1,0,none,A01,45.5,40.5,1.9,3.1,,13,0,11,106867,4425,11993,0,451,1,2026-11-11T16:53:50,2026-11-11T16:54:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3266,pallets/werkzeug,1,0,none,A01,38.8,33.5,1.8,3.5,,9,0,7,74264,3523,10785,0,959,1,2026-11-11T16:54:11,2026-11-11T16:54:53
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_732,pytest-dev/pluggy,2,0,none,A01,156.0,150.1,2.3,3.6,,28,0,24,276928,16943,15415,2,4291,1,2026-11-11T16:52:21,2026-11-11T16:55:00
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3266,pallets/werkzeug,2,0,none,A01,35.6,30.3,1.8,3.5,,12,0,10,95245,3262,10922,0,946,1,2026-11-11T16:54:39,2026-11-11T16:55:17
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_732,pytest-dev/pluggy,4,0,none,A01,129.1,123.1,2.2,3.8,,15,0,10,155462,13853,15404,1,0,1,2026-11-11T16:53:05,2026-11-11T16:55:17
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_732,pytest-dev/pluggy,2,0,none,A01,181.3,175.3,2.3,3.8,,34,0,28,301920,19825,14501,3,2503,1,2026-11-11T16:52:22,2026-11-11T16:55:27
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3266,pallets/werkzeug,3,0,none,A01,44.8,39.8,1.8,3.2,,14,0,12,115327,4373,11914,0,481,1,2026-11-11T16:54:53,2026-11-11T16:55:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3266,pallets/werkzeug,2,0,none,A01,76.7,71.7,1.8,3.2,,17,0,11,147934,8036,14657,1,1183,1,2026-11-11T16:54:28,2026-11-11T16:55:48
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3266,pallets/werkzeug,4,0,none,A01,43.8,38.4,1.8,3.5,,10,0,8,72229,4290,10635,0,515,1,2026-11-11T16:55:17,2026-11-11T16:56:04
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_732,pytest-dev/pluggy,4,0,none,A01,160.0,153.9,2.2,3.9,,22,0,15,196267,17456,15620,2,0,1,2026-11-11T16:53:24,2026-11-11T16:56:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3266,pallets/werkzeug,3,0,none,A01,65.2,59.8,1.8,3.6,,16,0,10,139146,6682,11647,0,552,1,2026-11-11T16:55:00,2026-11-11T16:56:08
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_732,pytest-dev/pluggy,3,0,none,A01,185.4,179.1,2.3,4.0,,28,0,21,279478,20243,15749,3,3088,1,2026-11-11T16:53:02,2026-11-11T16:56:11
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1457,python-attrs/attrs,1,0,none,A01,68.7,59.9,2.1,6.7,,13,0,10,109872,5963,14407,1,585,1,2026-11-11T16:55:27,2026-11-11T16:56:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3266,pallets/werkzeug,4,0,none,A01,79.7,74.3,1.8,3.5,,22,0,15,196012,8373,15206,1,975,1,2026-11-11T16:55:17,2026-11-11T16:56:40
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1457,python-attrs/attrs,1,0,none,A01,106.1,97.3,2.1,6.7,,16,0,12,143246,10381,14381,1,624,1,2026-11-11T16:55:41,2026-11-11T16:57:30
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1457,python-attrs/attrs,3,0,none,A01,106.3,97.5,2.2,6.7,,18,0,15,166652,9877,14715,1,966,1,2026-11-11T16:56:07,2026-11-11T16:57:57
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2925,marshmallow-code/marshmallow,1,0,none,A01,79.7,74.8,1.8,3.1,,24,0,19,213454,7859,15844,2,816,1,2026-11-11T16:56:40,2026-11-11T16:58:03
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1457,python-attrs/attrs,2,0,none,A01,135.5,126.5,2.1,6.9,,18,0,14,172436,13852,14358,1,899,1,2026-11-11T16:55:48,2026-11-11T16:58:06
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2925,marshmallow-code/marshmallow,1,0,none,A01,40.2,35.4,1.8,3.0,,9,0,7,85079,3695,12586,0,978,1,2026-11-11T16:57:30,2026-11-11T16:58:13
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1457,python-attrs/attrs,4,0,none,A01,95.7,86.8,2.1,6.8,,17,0,14,153427,9146,14970,1,668,1,2026-11-11T16:56:38,2026-11-11T16:58:17
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1457,python-attrs/attrs,4,0,none,A01,142.5,133.6,2.1,6.8,,19,0,15,180278,13854,16455,2,1118,1,2026-11-11T16:56:11,2026-11-11T16:58:36
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1457,python-attrs/attrs,3,0,none,A01,145.4,136.5,2.2,6.7,,23,0,18,241503,14525,15281,1,0,1,2026-11-11T16:56:08,2026-11-11T16:58:36
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2925,marshmallow-code/marshmallow,2,0,none,A01,48.6,43.8,1.8,2.9,,16,0,10,134532,4796,11301,0,847,1,2026-11-11T16:58:03,2026-11-11T16:58:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2925,marshmallow-code/marshmallow,2,0,none,A01,65.1,60.3,1.9,3.0,,17,0,14,166497,6593,14841,1,985,1,2026-11-11T16:57:57,2026-11-11T16:59:05
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2925,marshmallow-code/marshmallow,3,0,none,A01,50.7,45.5,1.8,3.4,,12,0,9,100474,5016,11217,0,1293,1,2026-11-11T16:58:13,2026-11-11T16:59:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2925,marshmallow-code/marshmallow,3,0,none,A01,92.5,87.7,1.8,2.9,,28,0,24,238292,9553,14612,1,1913,1,2026-11-11T16:58:06,2026-11-11T16:59:42
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1457,python-attrs/attrs,2,0,none,A01,222.4,216.6,2.2,3.7,,28,0,21,272754,23604,15834,3,2376,4,2026-11-11T16:56:04,2026-11-11T16:59:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2925,marshmallow-code/marshmallow,4,0,none,A01,70.4,65.6,1.8,3.0,,20,0,15,203720,7047,15138,1,823,1,2026-11-11T16:58:36,2026-11-11T16:59:50
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2925,marshmallow-code/marshmallow,4,0,none,A01,95.1,90.5,1.8,2.8,,21,0,18,178875,9989,14724,1,1601,4,2026-11-11T16:58:17,2026-11-11T16:59:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_749,hynek/structlog,1,0,none,A01,100.9,95.4,2.1,3.4,,21,0,18,203389,10494,16117,1,0,1,2026-11-11T16:58:36,2026-11-11T17:00:20
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_749,hynek/structlog,2,0,none,A01,110.7,105.2,2.1,3.3,,26,0,23,218950,11639,14375,1,1071,4,2026-11-11T16:59:05,2026-11-11T17:00:59
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_749,hynek/structlog,3,0,none,A01,70.9,65.3,2.1,3.5,,16,0,13,124628,7232,15645,1,1850,1,2026-11-11T16:59:50,2026-11-11T17:01:04
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_749,hynek/structlog,1,0,none,A01,153.1,147.6,2.1,3.5,,23,0,18,208449,16468,14361,2,1722,1,2026-11-11T16:58:55,2026-11-11T17:01:31
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_749,hynek/structlog,2,0,none,A01,151.8,146.3,2.1,3.4,,31,0,26,292155,16266,15598,2,1786,4,2026-11-11T16:59:07,2026-11-11T17:01:42
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_429,jazzband/prettytable,1,0,none,A01,86.9,81.3,2.1,3.5,,22,0,19,223326,8941,16360,1,1761,1,2026-11-11T17:00:20,2026-11-11T17:01:50
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_749,hynek/structlog,4,0,none,A01,123.2,117.6,2.1,3.5,,28,0,22,267357,13075,15260,1,687,1,2026-11-11T16:59:50,2026-11-11T17:01:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_749,hynek/structlog,3,0,none,A01,147.4,141.8,2.1,3.5,,32,0,28,299406,15864,15104,2,502,1,2026-11-11T16:59:42,2026-11-11T17:02:12
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_429,jazzband/prettytable,3,0,none,A01,43.7,37.2,2.1,4.4,,8,0,6,58798,4232,10914,0,618,1,2026-11-11T17:01:42,2026-11-11T17:02:29
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_429,jazzband/prettytable,2,0,none,A01,85.2,74.4,2.1,8.7,,18,0,11,168499,8425,12745,0,1500,1,2026-11-11T17:01:04,2026-11-11T17:02:32
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_272,python-humanize/humanize,1,0,none,A01,37.3,31.1,2.1,4.1,,8,0,5,48591,3165,8943,0,435,1,2026-11-11T17:02:29,2026-11-11T17:03:09
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_429,jazzband/prettytable,1,0,none,A01,132.0,125.5,2.1,4.4,,18,0,15,173025,13944,15859,1,1143,1,2026-11-11T17:00:59,2026-11-11T17:03:14
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_429,jazzband/prettytable,4,0,none,A01,76.2,63.9,2.1,10.2,,14,0,11,120880,6941,14994,1,816,1,2026-11-11T17:02:12,2026-11-11T17:03:32
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_272,python-humanize/humanize,1,0,none,A01,62.2,56.0,2.1,4.1,,9,0,6,88700,6031,14014,0,436,1,2026-11-11T17:02:32,2026-11-11T17:03:37
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_272,python-humanize/humanize,2,0,none,A01,36.7,30.6,2.1,4.0,,9,0,5,67328,3311,9842,0,432,1,2026-11-11T17:03:14,2026-11-11T17:03:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_272,python-humanize/humanize,2,0,none,A01,53.3,47.1,2.1,4.1,,11,0,7,95583,5047,12552,0,627,1,2026-11-11T17:03:09,2026-11-11T17:04:06
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_272,python-humanize/humanize,3,0,none,A01,53.6,47.4,2.1,4.2,,14,0,11,128270,4985,12710,0,655,1,2026-11-11T17:03:37,2026-11-11T17:04:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_429,jazzband/prettytable,3,0,none,A01,160.7,149.9,2.1,8.7,,23,0,15,218339,16368,14965,3,1046,1,2026-11-11T17:01:50,2026-11-11T17:04:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_272,python-humanize/humanize,3,0,none,A01,64.0,57.7,2.1,4.2,,9,0,6,90360,6221,14240,0,518,1,2026-11-11T17:03:32,2026-11-11T17:04:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_429,jazzband/prettytable,4,0,none,A01,172.3,161.8,2.1,8.5,,34,0,28,329806,17676,15706,3,1057,1,2026-11-11T17:01:56,2026-11-11T17:04:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_749,hynek/structlog,4,0,session_timeout,A05,305.4,300.0,2.1,3.4,,29,1,19,278948,33372,15257,3,2539,4,2026-11-11T16:59:55,2026-11-11T17:05:04
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_272,python-humanize/humanize,4,0,none,A01,70.4,64.1,2.1,4.2,,12,0,9,96675,7138,14397,1,435,1,2026-11-11T17:03:54,2026-11-11T17:05:07
cand2,confirm-2,E4B,workstation,berth,base,standard,markdown-it-py_394,executablebooks/markdown-it-py,2,1,none,A00,59.9,55.2,1.8,2.9,,9,0,6,92601,6357,14157,0,6619,0,2026-11-11T17:04:39,2026-11-11T17:05:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_394,executablebooks/markdown-it-py,3,0,none,A01,80.1,75.4,1.8,2.9,,13,0,9,106780,8499,14342,1,6594,2,2026-11-11T17:05:07,2026-11-11T17:06:30
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_394,executablebooks/markdown-it-py,4,0,none,A01,49.1,44.3,1.8,3.0,,11,0,9,127656,4940,14552,0,6767,1,2026-11-11T17:05:41,2026-11-11T17:06:34
cand2,confirm-2,E4B,workstation,berth,base,standard,markdown-it-py_394,executablebooks/markdown-it-py,1,0,none,A01,116.7,111.8,1.9,3.0,,17,0,14,166231,12675,14549,1,5338,2,2026-11-11T17:04:34,2026-11-11T17:06:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_429,jazzband/prettytable,2,0,none,A01,300.5,289.6,2.1,8.9,,40,0,28,411199,32141,17384,6,2885,1,2026-11-11T17:01:31,2026-11-11T17:06:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_272,python-humanize/humanize,4,0,none,A01,171.1,165.0,2.1,4.1,,33,0,18,329835,18216,14975,2,1007,1,2026-11-11T17:04:06,2026-11-11T17:07:00
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_469,mahmoud/boltons,1,0,none,A01,35.6,31.1,1.8,2.8,,11,0,9,92258,3152,11278,0,441,1,2026-11-11T17:06:34,2026-11-11T17:07:12
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_469,mahmoud/boltons,2,1,none,A00,40.7,36.1,1.8,2.8,,14,0,12,131264,3704,13313,0,592,0,2026-11-11T17:06:34,2026-11-11T17:07:18
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_469,mahmoud/boltons,1,0,none,A01,57.7,53.1,1.8,2.8,,16,0,13,143136,5311,15135,1,516,1,2026-11-11T17:06:34,2026-11-11T17:07:35
cand2,confirm-2,E4B,workstation,berth,base,standard,markdown-it-py_394,executablebooks/markdown-it-py,4,1,none,A00,64.3,59.5,1.9,2.9,,11,0,8,104652,6033,15286,1,6615,0,2026-11-11T17:06:30,2026-11-11T17:07:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_469,mahmoud/boltons,2,1,none,A00,35.5,30.9,1.8,2.8,,14,0,12,126095,3167,12450,0,592,0,2026-11-11T17:07:00,2026-11-11T17:07:38
cand2,confirm-2,E4B,workstation,berth,base,standard,markdown-it-py_394,executablebooks/markdown-it-py,3,0,none,A01,160.2,155.5,1.9,2.8,,13,0,9,116493,17186,15031,2,6412,2,2026-11-11T17:05:04,2026-11-11T17:07:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_469,mahmoud/boltons,3,1,none,A00,42.4,37.8,1.8,2.8,,13,0,10,121800,3884,14708,1,592,0,2026-11-11T17:07:12,2026-11-11T17:07:58
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_469,mahmoud/boltons,3,1,none,A00,41.6,37.1,1.8,2.8,,11,0,9,92288,3811,12028,0,580,0,2026-11-11T17:07:18,2026-11-11T17:08:03
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_469,mahmoud/boltons,4,1,none,A00,30.4,25.8,1.8,2.8,,8,0,6,53742,2612,9946,0,592,0,2026-11-11T17:07:35,2026-11-11T17:08:08
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_469,mahmoud/boltons,4,0,none,A01,37.8,33.3,1.8,2.8,,10,0,8,91811,3346,12296,0,573,1,2026-11-11T17:07:38,2026-11-11T17:08:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3166,pallets/werkzeug,1,0,none,A01,50.1,45.3,1.8,3.0,,18,0,15,165572,4655,15161,1,711,1,2026-11-11T17:07:47,2026-11-11T17:08:40
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3166,pallets/werkzeug,1,0,none,A01,66.8,62.0,1.8,3.0,,21,0,18,203845,6467,14714,1,1066,1,2026-11-11T17:07:38,2026-11-11T17:08:48
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3166,pallets/werkzeug,2,0,none,A01,43.8,39.0,1.8,3.0,,14,0,12,134257,4127,13360,0,959,1,2026-11-11T17:08:03,2026-11-11T17:08:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3166,pallets/werkzeug,3,0,none,A01,45.1,40.3,1.8,3.0,,12,0,10,111086,4319,12800,0,1080,1,2026-11-11T17:08:08,2026-11-11T17:08:57
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3166,pallets/werkzeug,3,0,none,A01,35.8,30.9,1.8,3.0,,16,0,14,139844,3237,11919,0,718,1,2026-11-11T17:08:19,2026-11-11T17:08:57
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_394,executablebooks/markdown-it-py,1,0,none,A01,261.8,256.9,1.9,3.0,,33,0,22,326326,27982,15960,5,7299,1,2026-11-11T17:04:34,2026-11-11T17:08:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,markdown-it-py_394,executablebooks/markdown-it-py,2,0,none,A01,245.1,240.3,1.8,3.0,,30,0,19,279128,26124,16673,4,6880,1,2026-11-11T17:04:51,2026-11-11T17:09:00
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3166,pallets/werkzeug,2,0,none,A01,78.8,74.0,1.8,3.0,,30,0,23,275436,7956,14929,1,718,1,2026-11-11T17:07:58,2026-11-11T17:09:20
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3166,pallets/werkzeug,4,0,none,A01,32.6,27.7,1.8,3.0,,12,0,10,118846,3073,12845,0,950,1,2026-11-11T17:08:48,2026-11-11T17:09:24
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_3016,marshmallow-code/marshmallow,1,1,none,A00,31.2,26.3,1.9,3.0,,10,0,8,79408,2921,10916,0,437,0,2026-11-11T17:08:57,2026-11-11T17:09:31
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_3016,marshmallow-code/marshmallow,2,1,none,A00,31.1,26.2,1.9,3.0,,9,0,7,68713,2884,11113,0,437,0,2026-11-11T17:08:57,2026-11-11T17:09:32
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3166,pallets/werkzeug,4,0,none,A01,49.6,44.8,1.8,3.1,,16,0,13,122905,4968,14571,1,966,1,2026-11-11T17:08:40,2026-11-11T17:09:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_3016,marshmallow-code/marshmallow,2,1,none,A00,38.1,33.3,1.8,2.9,,13,0,10,119179,3690,12279,0,437,0,2026-11-11T17:08:59,2026-11-11T17:09:40
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_3016,marshmallow-code/marshmallow,3,1,none,A00,32.7,27.9,1.8,2.9,,8,0,6,56966,3107,9953,0,437,0,2026-11-11T17:09:20,2026-11-11T17:09:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_3016,marshmallow-code/marshmallow,4,1,none,A00,46.2,41.5,1.8,2.9,,12,0,8,102582,4513,11451,0,437,0,2026-11-11T17:09:31,2026-11-11T17:10:21
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_3016,marshmallow-code/marshmallow,1,0,none,A01,91.9,87.2,1.8,3.0,,26,0,23,268680,9725,15392,1,0,1,2026-11-11T17:08:50,2026-11-11T17:10:25
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_3016,marshmallow-code/marshmallow,4,1,none,A00,77.5,72.6,1.8,3.0,,15,0,10,112492,7939,14414,1,437,0,2026-11-11T17:09:24,2026-11-11T17:10:44
cand2,confirm-2,E4B,workstation,berth,base,standard,arrow_1234,arrow-py/arrow,2,0,none,A01,62.3,56.5,1.8,4.0,,15,0,12,119900,5954,15046,1,417,1,2026-11-11T17:09:40,2026-11-11T17:10:46
cand2,confirm-2,E4B,workstation,berth,base,standard,arrow_1234,arrow-py/arrow,1,0,none,A01,82.0,76.3,1.8,3.8,,22,0,19,200109,8159,15254,1,664,1,2026-11-11T17:09:33,2026-11-11T17:10:58
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,arrow_1234,arrow-py/arrow,1,0,none,A01,87.9,82.1,1.8,3.9,,22,0,13,204194,8801,14800,1,0,1,2026-11-11T17:09:32,2026-11-11T17:11:03
cand2,confirm-2,E4B,workstation,berth,base,standard,arrow_1234,arrow-py/arrow,4,0,none,A01,45.4,39.7,1.8,3.9,,13,0,11,122878,4260,13054,0,410,1,2026-11-11T17:10:44,2026-11-11T17:11:33
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_458,mahmoud/boltons,1,0,none,A01,44.0,39.3,1.8,2.9,,14,0,11,131960,4088,13054,0,762,1,2026-11-11T17:11:03,2026-11-11T17:11:50
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,arrow_1234,arrow-py/arrow,3,1,none,A00,88.1,82.3,1.8,3.9,,18,0,12,162205,8695,15783,1,414,0,2026-11-11T17:10:21,2026-11-11T17:11:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_458,mahmoud/boltons,1,1,none,A00,55.3,50.6,1.9,2.8,,15,0,11,134811,5331,11820,0,1409,0,2026-11-11T17:10:58,2026-11-11T17:11:56
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_458,mahmoud/boltons,2,0,none,A01,30.7,26.1,1.8,2.8,,11,0,8,56651,2706,6686,0,368,1,2026-11-11T17:11:33,2026-11-11T17:12:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_458,mahmoud/boltons,2,0,none,A01,22.5,17.8,1.8,2.9,,10,0,8,72501,1855,8847,0,368,1,2026-11-11T17:11:50,2026-11-11T17:12:16
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_3016,marshmallow-code/marshmallow,3,0,none,A01,194.7,189.2,1.8,3.7,,33,0,24,333252,20608,16826,3,438,1,2026-11-11T17:09:00,2026-11-11T17:12:18
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_458,mahmoud/boltons,3,0,none,A01,58.7,54.1,1.8,2.8,,17,0,14,134591,5835,14443,1,862,1,2026-11-11T17:11:52,2026-11-11T17:12:54
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_458,mahmoud/boltons,4,1,none,A00,38.1,33.3,1.8,3.0,,16,0,13,138894,3437,12668,0,1518,0,2026-11-11T17:12:16,2026-11-11T17:12:57
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_458,mahmoud/boltons,4,0,none,A01,47.8,43.0,1.8,3.0,,19,0,16,156962,4474,14953,1,368,1,2026-11-11T17:12:07,2026-11-11T17:12:58
cand2,confirm-2,E4B,workstation,berth,base,standard,arrow_1234,arrow-py/arrow,3,0,none,A01,157.0,141.3,1.8,13.9,,22,0,16,197319,15196,14784,1,925,1,2026-11-11T17:10:25,2026-11-11T17:13:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_458,mahmoud/boltons,3,0,none,A01,65.7,60.9,1.8,3.0,,16,0,13,159920,6633,14342,1,577,1,2026-11-11T17:11:56,2026-11-11T17:13:05
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_354,python-humanize/humanize,1,1,none,A00,82.1,76.5,2.1,3.5,,20,0,16,188518,8284,13951,0,709,0,2026-11-11T17:12:18,2026-11-11T17:13:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,arrow_1234,arrow-py/arrow,4,0,none,A01,174.3,168.6,1.8,3.9,,33,0,28,312526,18045,15118,3,777,1,2026-11-11T17:10:46,2026-11-11T17:13:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,arrow_1234,arrow-py/arrow,2,0,none,A01,243.1,229.2,1.8,12.0,,28,0,21,269540,18603,17296,5,1354,1,2026-11-11T17:09:56,2026-11-11T17:14:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_354,python-humanize/humanize,1,1,none,A00,69.9,64.2,2.2,3.5,,13,0,8,98235,6886,15247,1,711,0,2026-11-11T17:12:54,2026-11-11T17:14:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_354,python-humanize/humanize,2,1,none,A00,74.4,68.7,2.2,3.5,,16,0,10,116951,7316,14592,1,709,0,2026-11-11T17:12:57,2026-11-11T17:14:15
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_354,python-humanize/humanize,3,0,none,A01,68.0,62.3,2.1,3.6,,14,0,11,121204,6705,16116,1,579,1,2026-11-11T17:13:05,2026-11-11T17:14:16
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_354,python-humanize/humanize,3,1,none,A00,68.4,62.7,2.1,3.6,,18,0,14,137384,6029,14803,1,713,0,2026-11-11T17:13:05,2026-11-11T17:14:17
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_354,python-humanize/humanize,2,1,none,A00,83.2,77.5,2.2,3.5,,20,0,16,198174,8339,17338,1,713,0,2026-11-11T17:12:58,2026-11-11T17:14:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_354,python-humanize/humanize,4,1,none,A00,59.8,54.2,2.1,3.5,,12,0,8,106755,5208,14089,0,713,0,2026-11-11T17:13:43,2026-11-11T17:14:46
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_354,python-humanize/humanize,4,1,none,A00,61.8,56.2,2.1,3.5,,13,0,8,101391,6123,11731,0,1285,0,2026-11-11T17:13:43,2026-11-11T17:14:48
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3327,pallets/werkzeug,2,0,none,A01,37.3,32.5,1.9,3.0,,10,0,8,72679,3571,11064,0,658,1,2026-11-11T17:14:15,2026-11-11T17:14:55
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3327,pallets/werkzeug,3,0,none,A01,69.0,63.9,1.9,3.3,,15,0,12,125826,6978,15867,1,1758,1,2026-11-11T17:14:17,2026-11-11T17:15:29
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3327,pallets/werkzeug,4,0,none,A01,52.3,46.3,1.8,4.1,,12,0,10,108621,5061,12341,0,1173,1,2026-11-11T17:14:46,2026-11-11T17:15:42
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3327,pallets/werkzeug,4,0,none,A01,51.6,45.7,1.8,4.1,,9,0,7,76484,5015,12072,0,1011,1,2026-11-11T17:14:48,2026-11-11T17:15:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3327,pallets/werkzeug,1,0,none,A01,98.7,93.1,1.9,3.7,,19,0,15,196346,10256,17335,2,1389,1,2026-11-11T17:14:02,2026-11-11T17:15:44
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3327,pallets/werkzeug,1,0,none,A01,120.7,115.7,1.8,3.1,,21,0,16,186135,12992,15020,1,1254,1,2026-11-11T17:14:07,2026-11-11T17:16:11
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3327,pallets/werkzeug,3,0,none,A01,105.8,100.9,1.8,3.1,,23,0,18,202833,11136,15364,2,2181,1,2026-11-11T17:14:24,2026-11-11T17:16:13
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_666,python-attrs/cattrs,1,0,none,A01,92.1,82.7,2.1,7.2,,11,0,6,102033,9162,14337,1,1341,1,2026-11-11T17:14:55,2026-11-11T17:16:31
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_666,python-attrs/cattrs,1,0,none,A01,63.0,53.6,2.1,7.4,,11,0,7,79798,5991,10099,0,699,1,2026-11-11T17:15:29,2026-11-11T17:16:35
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3327,pallets/werkzeug,2,0,none,A01,139.4,134.4,1.9,3.1,,24,0,18,229169,15150,14959,3,2113,1,2026-11-11T17:14:16,2026-11-11T17:16:39
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_666,python-attrs/cattrs,3,0,none,A01,52.3,43.0,2.1,7.2,,11,0,9,87393,4771,10410,0,642,1,2026-11-11T17:15:44,2026-11-11T17:16:39
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_666,python-attrs/cattrs,2,0,none,A01,66.0,56.9,2.2,7.0,,9,0,5,66842,6475,10740,0,923,1,2026-11-11T17:15:42,2026-11-11T17:16:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_666,python-attrs/cattrs,3,0,none,A01,48.1,38.9,2.1,7.0,,9,0,7,79030,4488,11841,0,696,1,2026-11-11T17:16:11,2026-11-11T17:17:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_556,jd/tenacity,2,1,none,A00,24.9,19.2,2.2,3.5,,8,0,6,61654,2186,9411,0,363,0,2026-11-11T17:16:39,2026-11-11T17:17:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_556,jd/tenacity,1,1,none,A00,36.6,30.8,2.2,3.6,,9,0,7,77743,3514,11038,0,376,0,2026-11-11T17:16:39,2026-11-11T17:17:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_666,python-attrs/cattrs,4,0,none,A01,62.8,53.4,2.1,7.3,,10,0,8,96242,6149,13209,0,749,1,2026-11-11T17:16:13,2026-11-11T17:17:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_666,python-attrs/cattrs,2,0,none,A01,95.0,85.5,2.1,7.3,,14,0,11,123262,9826,14884,1,508,1,2026-11-11T17:15:43,2026-11-11T17:17:21
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_556,jd/tenacity,3,1,none,A00,18.3,12.6,2.2,3.5,,8,0,6,52040,1446,7737,0,363,0,2026-11-11T17:17:07,2026-11-11T17:17:28
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_556,jd/tenacity,2,1,none,A00,69.3,63.6,2.2,3.5,,13,0,10,106258,7228,14364,1,434,0,2026-11-11T17:16:51,2026-11-11T17:18:03
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_556,jd/tenacity,4,1,none,A00,49.2,43.4,2.2,3.6,,17,0,12,149281,4719,10530,0,376,0,2026-11-11T17:17:19,2026-11-11T17:18:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3234,pallets/werkzeug,1,0,none,A01,40.3,35.3,1.8,3.1,,12,0,10,102092,3871,10999,0,489,1,2026-11-11T17:17:28,2026-11-11T17:18:12
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_556,jd/tenacity,4,1,none,A00,55.1,49.4,2.2,3.6,,13,0,11,118668,5488,13051,0,376,0,2026-11-11T17:17:19,2026-11-11T17:18:17
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_666,python-attrs/cattrs,4,0,none,A01,118.0,108.9,2.2,6.9,,21,0,16,193710,10893,16039,1,788,1,2026-11-11T17:16:31,2026-11-11T17:18:32
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_556,jd/tenacity,3,1,none,A00,91.1,85.4,2.2,3.5,,16,0,11,153223,9525,14956,1,367,0,2026-11-11T17:17:02,2026-11-11T17:18:36
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3234,pallets/werkzeug,3,0,none,A01,49.0,44.1,1.9,3.0,,12,0,10,93460,4974,12050,0,545,1,2026-11-11T17:18:12,2026-11-11T17:19:04
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_556,jd/tenacity,1,1,none,A00,154.6,148.9,2.2,3.5,,28,0,24,274850,16888,15607,2,775,0,2026-11-11T17:16:35,2026-11-11T17:19:13
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3234,pallets/werkzeug,1,0,none,A01,121.3,116.4,1.8,3.0,,25,0,21,225807,12880,17069,2,1133,1,2026-11-11T17:17:21,2026-11-11T17:19:25
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3234,pallets/werkzeug,3,0,none,A01,96.7,91.8,1.8,3.0,,32,0,28,318724,10134,16272,1,1342,1,2026-11-11T17:18:17,2026-11-11T17:19:57
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3234,pallets/werkzeug,2,0,none,A01,106.8,101.9,1.9,3.0,,27,0,22,233578,11292,14758,1,0,1,2026-11-11T17:18:12,2026-11-11T17:20:01
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_450,mahmoud/boltons,1,1,none,A00,58.3,53.7,1.8,2.8,,13,0,9,103347,5854,11317,0,640,0,2026-11-11T17:19:04,2026-11-11T17:20:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_450,mahmoud/boltons,1,1,none,A00,54.5,49.9,1.8,2.8,,10,0,6,72679,5486,10380,0,623,0,2026-11-11T17:19:13,2026-11-11T17:20:10
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3234,pallets/werkzeug,2,0,none,A01,132.8,127.9,1.9,3.0,,24,0,19,232907,14166,15004,1,358,1,2026-11-11T17:18:03,2026-11-11T17:20:19
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3234,pallets/werkzeug,4,0,none,A01,116.7,111.9,1.9,3.0,,30,0,26,275822,12342,14849,2,1285,1,2026-11-11T17:18:32,2026-11-11T17:20:32
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_450,mahmoud/boltons,2,1,none,A00,66.9,62.3,1.8,2.8,,14,0,9,104631,6902,10810,0,536,0,2026-11-11T17:19:25,2026-11-11T17:20:35
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_450,mahmoud/boltons,2,1,none,A00,58.7,54.1,1.8,2.8,,10,0,6,58513,5906,8481,0,668,0,2026-11-11T17:19:57,2026-11-11T17:20:58
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2874,marshmallow-code/marshmallow,1,1,none,A00,32.8,28.0,1.8,2.9,,11,0,9,98574,2909,12593,0,506,0,2026-11-11T17:20:32,2026-11-11T17:21:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_450,mahmoud/boltons,4,1,none,A00,46.4,41.8,1.8,2.8,,9,0,7,73869,4483,11023,0,697,0,2026-11-11T17:20:19,2026-11-11T17:21:09
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2874,marshmallow-code/marshmallow,2,1,none,A00,28.7,24.0,1.8,2.9,,9,0,7,58849,2503,9157,0,503,0,2026-11-11T17:20:58,2026-11-11T17:21:30
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_450,mahmoud/boltons,3,1,none,A00,93.0,88.4,1.8,2.8,,22,0,12,218737,9646,12123,0,567,0,2026-11-11T17:20:01,2026-11-11T17:21:38
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_450,mahmoud/boltons,3,1,none,A00,91.0,86.3,1.8,2.8,,15,0,9,102140,9500,10089,0,756,0,2026-11-11T17:20:05,2026-11-11T17:21:39
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3234,pallets/werkzeug,4,0,none,A01,182.0,177.0,1.8,3.2,,23,0,17,194958,19679,17935,2,462,1,2026-11-11T17:18:36,2026-11-11T17:21:41
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2874,marshmallow-code/marshmallow,1,1,none,A00,63.3,58.5,1.8,3.0,,18,0,11,124990,6364,15158,1,623,0,2026-11-11T17:20:35,2026-11-11T17:21:42
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_450,mahmoud/boltons,4,1,none,A00,93.6,89.0,1.8,2.8,,12,0,7,87547,9845,10278,0,704,0,2026-11-11T17:20:10,2026-11-11T17:21:47
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2874,marshmallow-code/marshmallow,3,1,none,A00,40.6,35.8,1.8,2.9,,11,0,7,85004,3911,11390,0,619,0,2026-11-11T17:21:09,2026-11-11T17:21:52
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2874,marshmallow-code/marshmallow,2,1,none,A00,62.2,57.5,1.8,2.9,,17,0,12,147179,6243,15627,1,623,0,2026-11-11T17:21:07,2026-11-11T17:22:13
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2874,marshmallow-code/marshmallow,4,1,none,A00,38.1,33.3,1.9,2.9,,13,0,9,100518,3609,10260,0,619,0,2026-11-11T17:21:39,2026-11-11T17:22:21
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_472,mahmoud/boltons,2,0,none,A01,36.2,31.5,1.8,2.9,,9,0,7,68340,3515,10607,0,739,1,2026-11-11T17:21:47,2026-11-11T17:22:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_472,mahmoud/boltons,1,0,none,A01,44.6,39.8,1.8,2.9,,10,0,8,94576,4339,12538,0,623,1,2026-11-11T17:21:41,2026-11-11T17:22:29
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_472,mahmoud/boltons,1,0,none,A01,45.2,40.4,1.8,3.0,,7,0,5,51954,4504,11675,0,1789,1,2026-11-11T17:21:42,2026-11-11T17:22:30
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2874,marshmallow-code/marshmallow,3,1,none,A00,58.9,54.1,1.8,3.0,,18,0,13,141023,5995,15105,1,547,0,2026-11-11T17:21:30,2026-11-11T17:22:32
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_472,mahmoud/boltons,2,0,none,A01,41.5,36.8,1.8,2.9,,10,0,8,94331,4163,12445,0,739,1,2026-11-11T17:21:52,2026-11-11T17:22:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2874,marshmallow-code/marshmallow,4,1,none,A00,56.7,51.9,1.9,3.0,,22,0,15,186309,5781,14960,1,623,0,2026-11-11T17:21:38,2026-11-11T17:22:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_472,mahmoud/boltons,3,0,none,A01,30.3,25.7,1.8,2.8,,9,0,7,78114,2971,11246,0,739,1,2026-11-11T17:22:13,2026-11-11T17:22:46
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_472,mahmoud/boltons,4,0,none,A01,37.5,32.8,1.9,2.8,,9,0,7,74988,3994,12273,0,739,1,2026-11-11T17:22:26,2026-11-11T17:23:07
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,boltons_472,mahmoud/boltons,4,0,none,A01,65.7,61.0,1.9,2.8,,11,0,9,111734,7045,14107,0,812,1,2026-11-11T17:22:29,2026-11-11T17:23:38
cand2,confirm-2,E4B,workstation,berth,base,standard,boltons_472,mahmoud/boltons,3,0,none,A01,77.2,72.5,1.8,2.9,,19,0,16,171682,8419,13973,0,986,1,2026-11-11T17:22:21,2026-11-11T17:23:41
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3273,pallets/werkzeug,3,0,none,A01,55.4,50.6,1.8,3.0,,11,0,9,81334,5730,10301,0,1049,1,2026-11-11T17:22:46,2026-11-11T17:23:45
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3273,pallets/werkzeug,1,0,none,A01,99.2,94.3,1.9,3.0,,30,0,26,258045,10731,14649,2,2011,1,2026-11-11T17:22:30,2026-11-11T17:24:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3273,pallets/werkzeug,1,0,none,A01,100.3,95.4,1.9,3.0,,16,0,12,139402,10965,14888,1,1364,1,2026-11-11T17:22:32,2026-11-11T17:24:15
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3273,pallets/werkzeug,3,0,none,A01,72.6,67.8,1.8,3.0,,14,0,10,136102,7486,13776,0,1233,1,2026-11-11T17:23:07,2026-11-11T17:24:23
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3273,pallets/werkzeug,4,0,none,A01,53.7,48.9,1.9,2.9,,8,0,6,70281,5463,12397,0,1529,1,2026-11-11T17:23:38,2026-11-11T17:24:35
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_460,jazzband/prettytable,1,0,none,A01,50.7,45.2,2.1,3.4,,14,0,12,129816,4997,13946,0,1144,4,2026-11-11T17:23:45,2026-11-11T17:24:38
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3273,pallets/werkzeug,2,0,none,A01,122.7,117.9,1.8,3.0,,33,0,28,308844,13323,15591,2,1710,1,2026-11-11T17:22:37,2026-11-11T17:24:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3273,pallets/werkzeug,2,0,none,A01,142.3,137.5,1.8,3.0,,26,0,21,253157,15656,15200,2,1044,1,2026-11-11T17:22:37,2026-11-11T17:25:03
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_460,jazzband/prettytable,2,0,none,A01,65.0,59.4,2.1,3.5,,19,0,16,167841,6524,14351,1,801,1,2026-11-11T17:24:15,2026-11-11T17:25:24
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_460,jazzband/prettytable,2,0,none,A01,59.9,54.3,2.0,3.5,,16,0,12,149306,6030,13871,0,750,1,2026-11-11T17:24:23,2026-11-11T17:25:26
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_460,jazzband/prettytable,1,0,none,A01,91.0,85.5,2.1,3.4,,14,0,10,112730,9596,15030,1,1006,4,2026-11-11T17:24:12,2026-11-11T17:25:46
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3273,pallets/werkzeug,4,0,tool_budget,A02,123.6,118.7,1.9,3.0,,32,0,28,278065,13319,15576,2,22327,2,2026-11-11T17:23:41,2026-11-11T17:25:48
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_460,jazzband/prettytable,4,0,none,A01,70.5,65.0,2.1,3.5,,15,0,12,124598,7211,15374,1,542,1,2026-11-11T17:24:43,2026-11-11T17:25:57
cand2,confirm-2,E4B,workstation,berth,base,standard,prettytable_460,jazzband/prettytable,3,0,none,A01,104.2,98.8,2.1,3.4,,24,0,21,207271,11060,14954,1,1558,4,2026-11-11T17:24:38,2026-11-11T17:26:26
cand2,confirm-2,E4B,workstation,berth,base,standard,arrow_1218,arrow-py/arrow,2,0,none,A01,57.5,51.9,1.8,3.8,,14,0,12,109760,5750,11710,0,0,1,2026-11-11T17:25:46,2026-11-11T17:26:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_460,jazzband/prettytable,4,0,none,A01,101.3,95.8,2.0,3.5,,23,0,20,210571,10618,16191,1,1286,1,2026-11-11T17:25:03,2026-11-11T17:26:47
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,prettytable_460,jazzband/prettytable,3,0,none,A01,134.8,129.1,2.1,3.6,,24,0,19,219524,14451,15363,2,1188,1,2026-11-11T17:24:35,2026-11-11T17:26:53
cand2,confirm-2,E4B,workstation,berth,base,standard,arrow_1218,arrow-py/arrow,1,0,none,A01,87.4,81.7,1.8,3.8,,25,0,21,209833,9078,15497,2,658,1,2026-11-11T17:25:26,2026-11-11T17:26:56
cand2,confirm-2,E4B,workstation,berth,base,standard,arrow_1218,arrow-py/arrow,3,0,none,A01,69.1,63.5,1.8,3.8,,11,0,8,92865,6960,16437,1,446,1,2026-11-11T17:25:57,2026-11-11T17:27:09
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_605,jd/tenacity,1,1,none,A00,60.5,54.8,2.1,3.6,,18,0,14,148377,5683,16584,1,761,0,2026-11-11T17:26:53,2026-11-11T17:27:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,arrow_1218,arrow-py/arrow,1,0,none,A01,157.1,151.4,1.9,3.8,,22,0,17,210322,16276,16590,3,806,1,2026-11-11T17:25:24,2026-11-11T17:28:04
cand2,confirm-2,E4B,workstation,berth,base,standard,arrow_1218,arrow-py/arrow,4,0,none,A01,85.5,79.9,1.8,3.8,,13,0,10,95267,8302,14531,1,682,1,2026-11-11T17:26:47,2026-11-11T17:28:16
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_605,jd/tenacity,1,1,none,A00,84.6,78.9,2.1,3.6,,25,0,18,214336,8201,14584,1,806,0,2026-11-11T17:26:56,2026-11-11T17:28:24
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_605,jd/tenacity,2,1,none,A00,84.5,78.9,2.1,3.5,,25,0,18,260483,8396,15436,1,1050,0,2026-11-11T17:27:09,2026-11-11T17:28:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,arrow_1218,arrow-py/arrow,4,0,none,A01,124.6,119.0,1.8,3.8,,19,0,11,139237,12739,14763,1,934,1,2026-11-11T17:26:47,2026-11-11T17:28:55
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_605,jd/tenacity,4,0,none,A01,42.2,36.6,2.1,3.6,,9,0,7,70040,3978,10876,0,677,2,2026-11-11T17:28:24,2026-11-11T17:29:09
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_605,jd/tenacity,3,1,none,A00,51.1,45.4,2.1,3.6,,21,0,18,178142,4885,14936,1,801,0,2026-11-11T17:28:16,2026-11-11T17:29:10
cand2,confirm-2,E4B,workstation,berth,base,standard,tenacity_605,jd/tenacity,2,1,none,A00,76.3,70.6,2.1,3.6,,17,0,13,136257,7539,15033,1,1115,0,2026-11-11T17:27:56,2026-11-11T17:29:16
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,arrow_1218,arrow-py/arrow,2,0,none,A01,231.4,225.8,1.8,3.8,,30,0,24,287454,24394,16953,3,1568,1,2026-11-11T17:25:48,2026-11-11T17:29:42
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,arrow_1218,arrow-py/arrow,3,0,none,A01,214.0,208.4,1.8,3.8,,30,0,20,288382,22061,16851,4,763,1,2026-11-11T17:26:26,2026-11-11T17:30:03
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_605,jd/tenacity,3,1,none,A00,173.4,167.8,2.1,3.6,,28,0,17,264321,18104,14398,3,897,0,2026-11-11T17:28:04,2026-11-11T17:31:00
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_710,python-attrs/cattrs,3,0,none,A01,82.9,72.3,2.1,8.5,,10,0,7,88285,7850,15525,1,782,1,2026-11-11T17:29:42,2026-11-11T17:31:08
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_710,python-attrs/cattrs,1,0,none,A01,123.6,112.6,2.1,8.8,,26,0,22,238018,12153,15477,2,519,1,2026-11-11T17:29:09,2026-11-11T17:31:16
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_710,python-attrs/cattrs,2,0,none,A01,125.3,112.3,2.1,10.9,,28,0,24,273750,12034,15880,2,893,1,2026-11-11T17:29:10,2026-11-11T17:31:18
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,tenacity_605,jd/tenacity,4,1,none,A00,159.9,154.1,2.1,3.7,,31,0,23,299484,16625,15573,3,1056,0,2026-11-11T17:28:37,2026-11-11T17:31:20
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_710,python-attrs/cattrs,1,0,none,A01,155.5,149.7,2.2,3.7,,34,0,28,325368,16034,15148,3,1109,4,2026-11-11T17:28:55,2026-11-11T17:31:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_318,python-humanize/humanize,1,1,none,A00,31.5,26.0,2.1,3.4,,11,0,9,71911,2869,8517,0,415,0,2026-11-11T17:31:16,2026-11-11T17:31:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_318,python-humanize/humanize,2,1,none,A00,30.7,25.2,2.1,3.4,,11,0,9,70476,2871,7977,0,415,0,2026-11-11T17:31:33,2026-11-11T17:32:07
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_318,python-humanize/humanize,2,0,none,A01,46.8,41.2,2.1,3.5,,12,0,10,76292,4762,8741,0,481,1,2026-11-11T17:31:20,2026-11-11T17:32:09
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_318,python-humanize/humanize,3,1,none,A00,25.3,19.8,2.1,3.4,,8,0,6,37400,2147,6125,0,497,0,2026-11-11T17:31:51,2026-11-11T17:32:19
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_318,python-humanize/humanize,1,0,none,A01,59.4,53.8,2.1,3.5,,13,0,11,102490,6146,12287,0,4879,2,2026-11-11T17:31:18,2026-11-11T17:32:21
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_710,python-attrs/cattrs,2,0,none,A01,189.8,179.2,2.1,8.5,,28,0,19,288867,19845,15726,2,0,1,2026-11-11T17:29:16,2026-11-11T17:32:28
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_318,python-humanize/humanize,3,1,none,A00,24.4,18.9,2.1,3.4,,9,0,7,54291,2076,7505,0,415,0,2026-11-11T17:32:07,2026-11-11T17:32:35
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_318,python-humanize/humanize,4,1,none,A00,25.7,20.2,2.1,3.4,,9,0,7,53585,2227,7355,0,497,0,2026-11-11T17:32:09,2026-11-11T17:32:38
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1513,python-attrs/attrs,1,1,none,A00,21.1,15.1,2.1,3.8,,8,0,6,41846,1630,6503,0,469,0,2026-11-11T17:32:21,2026-11-11T17:32:45
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_710,python-attrs/cattrs,4,0,none,A01,95.5,84.8,2.1,8.6,,15,0,11,97738,9640,14970,1,839,1,2026-11-11T17:31:08,2026-11-11T17:32:47
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_318,python-humanize/humanize,4,1,none,A00,27.2,21.5,2.1,3.6,,9,0,7,45900,2447,6629,0,421,0,2026-11-11T17:32:19,2026-11-11T17:32:49
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1513,python-attrs/attrs,1,1,none,A00,22.9,16.9,2.1,3.9,,9,0,7,60402,1892,8137,0,471,0,2026-11-11T17:32:28,2026-11-11T17:32:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_710,python-attrs/cattrs,3,0,none,A01,169.7,158.6,2.1,9.1,,35,0,28,336177,17963,15274,4,2167,1,2026-11-11T17:30:03,2026-11-11T17:32:55
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1513,python-attrs/attrs,2,1,none,A00,18.4,12.4,2.1,3.9,,5,0,3,22798,1462,5983,0,471,0,2026-11-11T17:32:38,2026-11-11T17:33:00
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1513,python-attrs/attrs,2,1,none,A00,30.7,24.8,2.1,3.8,,13,0,9,102804,2926,11003,0,471,0,2026-11-11T17:32:35,2026-11-11T17:33:09
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1513,python-attrs/attrs,3,1,none,A00,22.0,16.0,2.2,3.9,,9,0,7,60446,1839,8105,0,506,0,2026-11-11T17:32:47,2026-11-11T17:33:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1513,python-attrs/attrs,4,1,none,A00,23.8,17.8,2.1,3.9,,9,0,7,61933,2043,8498,0,471,0,2026-11-11T17:32:49,2026-11-11T17:33:16
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1513,python-attrs/attrs,4,1,none,A00,26.6,20.6,2.1,3.8,,8,0,6,45938,2384,7254,0,471,0,2026-11-11T17:32:54,2026-11-11T17:33:24
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1513,python-attrs/attrs,3,1,none,A00,38.2,32.2,2.2,3.8,,11,0,8,74902,3868,9698,0,471,0,2026-11-11T17:32:45,2026-11-11T17:33:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_710,python-attrs/cattrs,4,0,none,A01,151.9,141.4,2.1,8.4,,22,0,17,205919,16518,15815,2,0,1,2026-11-11T17:31:00,2026-11-11T17:33:35
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_297,python-humanize/humanize,1,0,none,A01,105.7,99.7,2.1,3.9,,17,0,14,146926,11379,16242,1,739,1,2026-11-11T17:32:55,2026-11-11T17:34:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_297,python-humanize/humanize,1,0,none,A01,102.7,96.4,2.1,4.2,,19,0,15,170035,10946,15292,1,1167,1,2026-11-11T17:33:00,2026-11-11T17:34:46
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_297,python-humanize/humanize,3,0,none,A01,91.5,85.3,2.1,4.2,,24,0,18,206152,9404,15164,1,663,1,2026-11-11T17:33:16,2026-11-11T17:34:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_297,python-humanize/humanize,2,0,none,A01,128.4,122.8,2.1,3.4,,21,0,15,206536,13475,14340,1,3834,2,2026-11-11T17:33:09,2026-11-11T17:35:20
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_297,python-humanize/humanize,3,0,none,A01,126.4,120.2,2.1,4.1,,23,0,19,201115,12840,15167,2,608,1,2026-11-11T17:33:24,2026-11-11T17:35:34
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2854,marshmallow-code/marshmallow,2,0,none,A01,53.0,47.5,1.8,3.7,,18,0,15,148023,4998,14926,1,805,1,2026-11-11T17:34:51,2026-11-11T17:35:47
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2854,marshmallow-code/marshmallow,1,0,none,A01,60.4,55.6,1.8,3.0,,11,0,9,102076,5939,13691,0,576,1,2026-11-11T17:34:44,2026-11-11T17:35:48
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2854,marshmallow-code/marshmallow,2,0,none,A01,31.0,26.2,1.8,3.0,,9,0,7,45452,2797,7057,0,484,1,2026-11-11T17:35:20,2026-11-11T17:35:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2854,marshmallow-code/marshmallow,1,0,none,A01,95.7,90.9,1.8,3.0,,22,0,18,212176,9659,14986,1,583,1,2026-11-11T17:34:46,2026-11-11T17:36:25
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_297,python-humanize/humanize,2,0,none,A01,189.6,184.0,2.1,3.5,,35,0,28,318539,20082,15307,4,1831,2,2026-11-11T17:33:12,2026-11-11T17:36:25
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2854,marshmallow-code/marshmallow,3,0,none,A01,56.9,52.1,1.8,3.0,,15,0,11,113128,5442,11442,0,489,1,2026-11-11T17:35:34,2026-11-11T17:36:34
cand2,confirm-2,E4B,workstation,berth,base,standard,marshmallow_2854,marshmallow-code/marshmallow,4,0,none,A01,43.5,38.8,1.8,3.0,,14,0,12,117414,4023,11938,0,750,1,2026-11-11T17:35:54,2026-11-11T17:36:41
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2854,marshmallow-code/marshmallow,3,0,none,A01,56.8,51.9,1.8,3.1,,14,0,11,110129,5483,14411,1,545,1,2026-11-11T17:35:47,2026-11-11T17:36:47
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3335,pallets/werkzeug,2,0,none,A01,27.7,22.9,1.8,3.0,,6,0,4,29708,2584,7636,0,1176,2,2026-11-11T17:36:41,2026-11-11T17:37:12
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3335,pallets/werkzeug,1,0,none,A01,47.6,42.7,1.8,3.1,,11,0,5,91893,4770,11044,0,1044,2,2026-11-11T17:36:25,2026-11-11T17:37:16
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3335,pallets/werkzeug,1,0,none,A01,48.3,43.4,1.8,3.1,,10,0,7,65374,4136,8951,0,609,1,2026-11-11T17:36:25,2026-11-11T17:37:16
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_297,python-humanize/humanize,4,0,none,A01,233.4,225.8,2.1,5.5,,37,0,28,347287,24623,17965,5,1591,1,2026-11-11T17:33:27,2026-11-11T17:37:23
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,marshmallow_2854,marshmallow-code/marshmallow,4,0,none,A01,101.7,96.5,1.8,3.4,,16,0,12,144365,10634,16342,1,795,1,2026-11-11T17:35:48,2026-11-11T17:37:33
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3335,pallets/werkzeug,3,0,none,A01,53.9,49.0,1.8,3.1,,16,0,14,142269,5398,12972,0,1288,1,2026-11-11T17:36:47,2026-11-11T17:37:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_297,python-humanize/humanize,4,0,none,A01,253.2,247.2,2.1,3.9,,33,0,23,327980,26954,15057,4,1913,1,2026-11-11T17:33:35,2026-11-11T17:37:51
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3335,pallets/werkzeug,3,0,none,A01,46.7,41.9,1.9,3.0,,12,0,9,94182,4553,9759,0,762,1,2026-11-11T17:37:12,2026-11-11T17:38:01
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_686,python-attrs/cattrs,1,0,none,A01,61.4,55.4,2.1,3.8,,20,0,17,149108,6094,15456,1,595,2,2026-11-11T17:37:23,2026-11-11T17:38:27
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3335,pallets/werkzeug,2,0,none,A01,112.6,107.6,1.8,3.1,,25,0,20,233578,12041,15515,2,2177,1,2026-11-11T17:36:34,2026-11-11T17:38:29
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_686,python-attrs/cattrs,1,0,none,A01,54.1,48.0,2.1,3.9,,13,0,10,109091,5133,14696,1,641,2,2026-11-11T17:37:33,2026-11-11T17:38:30
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_686,python-attrs/cattrs,2,0,none,A01,60.5,54.6,2.1,3.8,,8,0,6,51715,5757,11707,0,522,2,2026-11-11T17:37:51,2026-11-11T17:38:55
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_686,python-attrs/cattrs,2,0,none,A01,99.2,93.3,2.1,3.8,,26,0,20,259174,10265,13188,0,0,2,2026-11-11T17:37:44,2026-11-11T17:39:26
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_686,python-attrs/cattrs,4,0,none,A01,54.7,48.8,2.1,3.9,,15,0,12,113558,5170,14505,1,568,2,2026-11-11T17:38:30,2026-11-11T17:39:28
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_686,python-attrs/cattrs,3,0,none,A01,63.0,57.0,2.2,3.9,,16,0,11,136218,6121,15363,1,680,2,2026-11-11T17:38:27,2026-11-11T17:39:34
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3139,pallets/werkzeug,1,0,none,A01,39.1,34.1,1.8,3.2,,19,0,17,168823,3764,13394,0,502,1,2026-11-11T17:38:55,2026-11-11T17:39:37
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3335,pallets/werkzeug,4,0,none,A01,139.9,134.9,1.9,3.1,,23,0,13,215589,15165,15304,1,1089,1,2026-11-11T17:37:16,2026-11-11T17:39:39
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_686,python-attrs/cattrs,4,0,none,A01,84.3,78.4,2.1,3.8,,21,0,16,190961,8735,15399,2,680,2,2026-11-11T17:38:29,2026-11-11T17:39:57
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_686,python-attrs/cattrs,3,0,none,A01,124.1,118.2,2.1,3.8,,27,0,22,230268,9043,15763,2,568,2,2026-11-11T17:38:01,2026-11-11T17:40:09
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3139,pallets/werkzeug,1,0,none,A01,48.0,43.0,1.9,3.1,,15,0,13,124424,4981,12188,0,429,1,2026-11-11T17:39:26,2026-11-11T17:40:17
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3139,pallets/werkzeug,3,0,none,A01,37.7,32.8,1.9,3.1,,19,0,17,146001,3591,12479,0,502,1,2026-11-11T17:39:37,2026-11-11T17:40:18
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3139,pallets/werkzeug,4,0,none,A01,37.0,32.2,1.8,3.0,,11,0,9,62302,3475,8874,0,502,1,2026-11-11T17:40:09,2026-11-11T17:40:49
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3139,pallets/werkzeug,3,0,none,A01,72.5,67.6,1.8,3.1,,24,0,21,210694,7354,15001,1,0,1,2026-11-11T17:39:39,2026-11-11T17:40:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3139,pallets/werkzeug,2,0,none,A01,84.6,79.6,1.9,3.1,,34,0,27,335504,8848,15211,1,502,1,2026-11-11T17:39:28,2026-11-11T17:40:56
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3335,pallets/werkzeug,4,0,none,A01,217.0,211.4,1.9,3.7,,21,0,18,193665,9880,15094,1,1865,1,2026-11-11T17:37:16,2026-11-11T17:40:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,werkzeug_3139,pallets/werkzeug,4,0,none,A01,70.1,65.2,1.8,3.0,,27,0,24,229112,7096,14420,1,0,1,2026-11-11T17:39:57,2026-11-11T17:41:10
cand2,confirm-2,E4B,workstation,berth,base,standard,werkzeug_3139,pallets/werkzeug,2,0,none,A01,125.6,120.6,1.9,3.1,,23,0,16,197078,13481,15946,1,521,1,2026-11-11T17:39:34,2026-11-11T17:41:42
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_741,hynek/structlog,3,0,none,A01,100.1,94.7,2.1,3.3,,20,0,17,166605,10259,15044,1,26015,4,2026-11-11T17:40:56,2026-11-11T17:42:39
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_741,hynek/structlog,2,0,none,A01,114.5,108.7,2.1,3.7,,25,0,21,213340,11713,14784,2,1595,1,2026-11-11T17:40:54,2026-11-11T17:42:52
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_741,hynek/structlog,1,0,none,A01,158.1,152.3,2.1,3.7,,19,0,15,169326,16593,15328,2,2883,1,2026-11-11T17:40:17,2026-11-11T17:42:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_741,hynek/structlog,4,0,none,A01,107.0,101.5,2.1,3.5,,17,0,7,162491,11037,14665,1,0,1,2026-11-11T17:41:10,2026-11-11T17:43:00
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_741,hynek/structlog,3,0,none,A01,151.0,145.4,2.1,3.5,,25,0,21,240350,15910,17149,2,1209,1,2026-11-11T17:40:56,2026-11-11T17:43:30
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_741,hynek/structlog,1,0,none,A01,201.9,196.4,2.1,3.4,,34,0,28,334859,21495,16310,3,5559,4,2026-11-11T17:40:18,2026-11-11T17:43:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1529,python-attrs/attrs,1,0,none,A01,71.1,62.5,2.1,6.5,,12,0,9,107348,6373,16316,1,979,1,2026-11-11T17:42:39,2026-11-11T17:43:53
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_741,hynek/structlog,4,0,none,A01,131.8,126.3,2.1,3.4,,14,0,10,125579,13970,16311,2,3338,4,2026-11-11T17:41:42,2026-11-11T17:43:57
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1529,python-attrs/attrs,1,0,none,A01,62.3,56.4,2.1,3.7,,17,0,15,152199,6218,14025,0,778,4,2026-11-11T17:42:52,2026-11-11T17:43:58
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1529,python-attrs/attrs,2,0,none,A01,64.2,55.6,2.1,6.5,,13,0,11,115347,6183,13863,0,1498,1,2026-11-11T17:42:59,2026-11-11T17:44:06
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_741,hynek/structlog,2,0,none,A01,201.5,196.0,2.1,3.4,,30,0,20,267080,21807,17647,2,1723,4,2026-11-11T17:40:49,2026-11-11T17:44:13
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1529,python-attrs/attrs,2,0,none,A01,85.4,76.6,2.1,6.6,,19,0,14,165143,8760,15567,1,425,1,2026-11-11T17:43:00,2026-11-11T17:44:28
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1529,python-attrs/attrs,3,0,none,A01,63.2,50.8,2.1,10.3,,13,0,10,102953,5876,11150,0,0,1,2026-11-11T17:43:30,2026-11-11T17:44:37
cand2,confirm-2,E4B,workstation,berth,base,standard,attrs_1529,python-attrs/attrs,4,0,none,A01,47.4,38.8,2.1,6.6,,11,0,9,82906,4610,11469,0,425,1,2026-11-11T17:43:57,2026-11-11T17:44:48
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_759,hynek/structlog,1,0,none,A01,46.0,40.3,2.1,3.5,,7,0,5,54744,4696,10021,0,1459,1,2026-11-11T17:44:06,2026-11-11T17:44:55
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_759,hynek/structlog,2,0,none,A01,47.6,42.2,2.1,3.4,,9,0,7,64270,4913,10215,0,1438,4,2026-11-11T17:44:13,2026-11-11T17:45:04
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_759,hynek/structlog,4,0,none,A01,76.0,70.4,2.1,3.5,,15,0,10,113523,7821,14618,1,640,1,2026-11-11T17:44:55,2026-11-11T17:46:14
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_759,hynek/structlog,1,0,none,A01,160.8,155.2,2.1,3.5,,23,0,19,231877,17529,15263,2,579,1,2026-11-11T17:43:58,2026-11-11T17:46:42
cand2,confirm-2,E4B,workstation,berth,base,standard,structlog_759,hynek/structlog,3,0,none,A01,112.7,107.0,2.1,3.6,,17,0,13,144285,11840,14536,1,868,1,2026-11-11T17:44:48,2026-11-11T17:46:44
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_759,hynek/structlog,4,0,none,A01,130.6,125.0,2.1,3.5,,21,0,17,191994,13816,14510,1,598,1,2026-11-11T17:45:04,2026-11-11T17:47:18
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_759,hynek/structlog,3,0,none,A01,163.0,157.5,2.1,3.5,,25,0,18,266657,17411,16323,1,2259,4,2026-11-11T17:44:37,2026-11-11T17:47:23
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1529,python-attrs/attrs,3,0,none,A01,231.9,223.3,2.1,6.6,,31,0,23,317991,24037,16819,2,1106,1,2026-11-11T17:43:43,2026-11-11T17:47:38
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1410,fastapi/typer,1,0,none,A01,58.6,52.8,1.9,3.9,,9,0,6,77079,5733,14438,1,607,1,2026-11-11T17:46:42,2026-11-11T17:47:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,structlog_759,hynek/structlog,2,0,tool_budget,A02,200.0,194.4,2.2,3.4,,33,0,28,338444,21515,15109,2,1182,4,2026-11-11T17:44:28,2026-11-11T17:47:52
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1410,fastapi/typer,2,0,none,A01,66.6,60.9,1.9,3.8,,15,0,12,153746,6636,14707,1,943,1,2026-11-11T17:46:44,2026-11-11T17:47:53
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1410,fastapi/typer,1,0,none,A01,104.4,98.7,1.9,3.8,,17,0,11,169695,10087,15909,1,397,1,2026-11-11T17:46:14,2026-11-11T17:48:02
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1410,fastapi/typer,4,0,none,A01,49.4,43.8,1.9,3.7,,10,0,7,95825,4677,15214,1,0,1,2026-11-11T17:47:43,2026-11-11T17:48:36
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1410,fastapi/typer,2,0,none,A01,94.6,88.8,2.0,3.8,,15,0,11,143478,9373,14342,1,617,1,2026-11-11T17:47:18,2026-11-11T17:48:55
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1410,fastapi/typer,3,0,none,A01,91.8,86.1,1.9,3.8,,26,0,22,231895,9147,14709,2,715,1,2026-11-11T17:47:23,2026-11-11T17:48:58
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,attrs_1529,python-attrs/attrs,4,0,session_timeout,A05,308.9,300.0,2.2,6.7,,34,1,24,349647,31552,16195,5,660,1,2026-11-11T17:43:53,2026-11-11T17:49:05
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,typer_1410,fastapi/typer,3,0,none,A01,98.6,92.9,1.9,3.8,,21,0,16,220356,9939,15508,2,641,1,2026-11-11T17:47:38,2026-11-11T17:49:20
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_668,python-attrs/cattrs,1,0,none,A01,96.9,90.5,2.1,4.3,,22,0,18,213036,9581,14691,2,1403,1,2026-11-11T17:47:53,2026-11-11T17:49:33
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_668,python-attrs/cattrs,1,0,none,A01,130.5,124.6,2.1,3.8,,24,0,20,218130,13357,15720,2,1478,1,2026-11-11T17:48:02,2026-11-11T17:50:15
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_668,python-attrs/cattrs,2,0,none,A01,78.2,72.2,2.1,3.8,,12,0,7,103114,7679,14580,1,735,1,2026-11-11T17:48:55,2026-11-11T17:50:17
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_668,python-attrs/cattrs,3,0,none,A01,88.1,82.1,2.1,3.8,,15,0,10,120084,8824,15120,1,981,1,2026-11-11T17:48:58,2026-11-11T17:50:29
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_668,python-attrs/cattrs,3,0,none,A01,94.8,88.9,2.1,3.8,,20,0,17,175396,9577,15028,1,1107,1,2026-11-11T17:49:05,2026-11-11T17:50:43
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_668,python-attrs/cattrs,2,0,none,A01,129.2,123.4,2.1,3.7,,27,0,24,260153,13267,15887,1,735,4,2026-11-11T17:48:36,2026-11-11T17:50:48
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_668,python-attrs/cattrs,4,0,none,A01,93.6,87.7,2.1,3.8,,18,0,13,140328,9416,14393,1,1896,2,2026-11-11T17:49:20,2026-11-11T17:50:56
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_668,python-attrs/cattrs,4,0,none,A01,118.5,112.0,2.1,4.4,,20,0,16,186690,11961,17762,2,1402,1,2026-11-11T17:49:33,2026-11-11T17:51:35
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_295,python-humanize/humanize,1,0,none,A01,81.9,75.8,2.1,4.1,,18,0,15,152687,8076,16051,1,436,1,2026-11-11T17:50:17,2026-11-11T17:51:42
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_295,python-humanize/humanize,2,0,none,A01,56.5,50.3,2.1,4.1,,13,0,10,105463,5311,14587,1,438,1,2026-11-11T17:50:43,2026-11-11T17:51:42
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_295,python-humanize/humanize,3,0,none,A01,52.2,46.0,2.1,4.1,,8,0,6,69626,4881,13110,0,475,1,2026-11-11T17:50:48,2026-11-11T17:51:43
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_295,python-humanize/humanize,1,1,none,A00,104.4,98.4,2.1,3.9,,19,0,13,166885,10511,16108,2,586,0,2026-11-11T17:50:15,2026-11-11T17:52:03
cand2,confirm-2,E4B,workstation,berth,base,standard,typer_1410,fastapi/typer,4,0,tool_budget,A02,256.6,250.3,1.9,4.4,,36,0,28,353578,21760,16075,5,457,1,2026-11-11T17:47:52,2026-11-11T17:52:11
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_728,pytest-dev/pluggy,1,0,none,A01,28.3,22.0,2.4,4.0,,11,0,9,75383,2257,8925,0,1005,1,2026-11-11T17:51:42,2026-11-11T17:52:14
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_728,pytest-dev/pluggy,1,0,none,A01,28.8,22.5,2.3,4.0,,11,0,9,84669,2315,9616,0,1005,1,2026-11-11T17:51:43,2026-11-11T17:52:15
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_728,pytest-dev/pluggy,2,0,none,A01,26.2,20.0,2.3,3.9,,10,0,8,74596,2196,8962,0,1005,1,2026-11-11T17:52:03,2026-11-11T17:52:32
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_295,python-humanize/humanize,2,1,none,A00,123.9,117.7,2.1,4.0,,18,0,14,158728,12763,15072,1,541,0,2026-11-11T17:50:29,2026-11-11T17:52:36
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_728,pytest-dev/pluggy,2,0,none,A01,23.6,17.2,2.3,4.0,,10,0,8,66173,1883,8367,0,1005,1,2026-11-11T17:52:11,2026-11-11T17:52:38
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_728,pytest-dev/pluggy,3,0,none,A01,24.4,18.1,2.3,4.0,,10,0,8,82721,1922,9642,0,1005,1,2026-11-11T17:52:14,2026-11-11T17:52:41
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_728,pytest-dev/pluggy,4,0,none,A01,38.1,31.9,2.3,3.9,,13,0,9,96752,3409,9419,0,1005,1,2026-11-11T17:52:32,2026-11-11T17:53:13
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,pluggy_728,pytest-dev/pluggy,4,0,none,A01,36.8,30.5,2.3,4.0,,13,0,11,111549,3228,10883,0,1005,1,2026-11-11T17:52:36,2026-11-11T17:53:16
cand2,confirm-2,E4B,workstation,berth,base,standard,pluggy_728,pytest-dev/pluggy,3,0,none,A01,59.8,53.9,2.3,3.7,,16,0,14,141038,5920,13603,0,1006,1,2026-11-11T17:52:15,2026-11-11T17:53:18
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_295,python-humanize/humanize,3,0,none,A01,150.3,144.3,2.1,4.0,,20,0,15,198563,15750,15859,2,438,1,2026-11-11T17:50:56,2026-11-11T17:53:30
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_702,python-attrs/cattrs,1,0,none,A01,67.8,60.5,2.1,5.2,,15,0,10,126890,6469,12254,0,634,1,2026-11-11T17:52:38,2026-11-11T17:53:49
cand2,confirm-2,E4B,workstation,berth,base,standard,humanize_295,python-humanize/humanize,4,0,none,A01,167.9,162.2,2.2,3.5,,31,0,26,272228,17611,16637,3,540,2,2026-11-11T17:51:42,2026-11-11T17:54:33
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_702,python-attrs/cattrs,2,0,none,A01,85.3,77.7,2.1,5.5,,18,0,14,170106,8039,16361,1,444,1,2026-11-11T17:53:13,2026-11-11T17:54:42
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_702,python-attrs/cattrs,2,0,none,A01,94.8,87.5,2.1,5.2,,28,0,23,236323,9187,16180,2,532,1,2026-11-11T17:53:16,2026-11-11T17:54:54
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_702,python-attrs/cattrs,1,0,none,A01,130.2,122.9,2.1,5.2,,34,0,28,346572,12947,15737,3,742,1,2026-11-11T17:52:41,2026-11-11T17:54:55
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_702,python-attrs/cattrs,3,0,none,A01,97.8,90.6,2.1,5.2,,27,0,21,223934,9636,14468,1,0,1,2026-11-11T17:53:18,2026-11-11T17:54:59
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_702,python-attrs/cattrs,4,0,none,A01,75.9,68.6,2.1,5.2,,23,0,19,215338,7416,15860,2,529,1,2026-11-11T17:53:49,2026-11-11T17:55:08
cand2,confirm-2,E4B,workstation,berth,base,standard,cattrs_702,python-attrs/cattrs,4,0,none,A01,37.6,30.2,2.1,5.3,,9,0,7,63536,3543,10077,0,730,1,2026-11-11T17:54:33,2026-11-11T17:55:14
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,cattrs_702,python-attrs/cattrs,3,0,none,A01,101.1,93.8,2.1,5.2,,25,0,21,247855,9759,15851,2,544,1,2026-11-11T17:53:30,2026-11-11T17:55:14
cand2,confirm-2,E4B,workstation,berth,v-t6,standard,humanize_295,python-humanize/humanize,4,0,none,A01,226.1,220.2,2.1,3.8,,31,0,25,304926,24553,16894,3,448,1,2026-11-11T17:51:35,2026-11-11T17:55:24
cand3,dev-3,E4B,workstation,berth,base,standard,packaging_1199,pypa/packaging,1,1,none,A00,19.9,14.8,2.0,3.2,,10,0,8,57236,1671,7559,0,1066,0,2026-11-11T18:09:21,2026-11-11T18:09:44
cand3,dev-3,E4B,workstation,berth,v-a1,standard,packaging_1199,pypa/packaging,1,0,none,A01,39.7,34.5,1.9,3.3,,19,0,15,138976,3726,14929,0,530,1,2026-11-11T18:09:21,2026-11-11T18:10:04
cand3,dev-3,E4B,workstation,berth,v-a2,standard,more-itertools_1285,more-itertools/more-itertools,1,0,none,A01,51.5,43.3,1.9,6.3,,18,0,15,157084,4718,14518,1,464,1,2026-11-11T18:09:21,2026-11-11T18:10:16
cand3,dev-3,E4B,workstation,berth,v-a1,standard,click_3137,pallets/click,1,0,none,A01,53.1,48.3,1.9,2.8,,10,0,6,51292,5254,8614,0,931,1,2026-11-11T18:09:21,2026-11-11T18:10:18
cand3,dev-3,E4B,workstation,berth,v-a2,standard,packaging_1199,pypa/packaging,1,1,none,A00,53.5,48.2,1.9,3.3,,21,0,18,182233,5105,14754,1,1066,0,2026-11-11T18:09:21,2026-11-11T18:10:18
cand3,dev-3,E4B,workstation,berth,v-a1,standard,more-itertools_1285,more-itertools/more-itertools,1,0,none,A01,76.8,69.0,2.0,5.8,,20,0,16,147825,7408,17276,0,1546,1,2026-11-11T18:09:21,2026-11-11T18:10:41
cand3,dev-3,E4B,workstation,berth,base,standard,more-itertools_1101,more-itertools/more-itertools,1,1,none,A00,44.6,37.6,1.8,5.3,,12,0,10,82080,4101,10141,0,2637,0,2026-11-11T18:10:18,2026-11-11T18:11:05
cand3,dev-3,E4B,workstation,berth,v-a1,standard,more-itertools_1101,more-itertools/more-itertools,1,0,none,A01,46.8,39.6,1.8,5.4,,16,0,11,79034,4309,8773,0,1263,1,2026-11-11T18:10:16,2026-11-11T18:11:06
cand3,dev-3,E4B,workstation,berth,v-a1,standard,packaging_1314,pypa/packaging,1,1,none,A00,45.9,40.9,1.8,3.2,,19,0,14,113694,4410,9940,0,671,0,2026-11-11T18:10:18,2026-11-11T18:11:07
cand3,dev-3,E4B,workstation,berth,v-a2,standard,packaging_1314,pypa/packaging,1,1,none,A00,29.8,24.9,1.8,3.2,,12,0,10,100402,2777,10854,0,646,0,2026-11-11T18:10:41,2026-11-11T18:11:14
cand3,dev-3,E4B,workstation,berth,base,standard,click_3137,pallets/click,1,0,none,A01,112.8,108.1,1.9,2.8,,27,0,23,260260,12080,16477,2,813,4,2026-11-11T18:09:21,2026-11-11T18:11:17
cand3,dev-3,E4B,workstation,berth,base,standard,more-itertools_1285,more-itertools/more-itertools,1,0,none,A01,121.7,113.8,1.9,5.9,,29,0,24,245677,12391,15322,3,1780,1,2026-11-11T18:09:21,2026-11-11T18:11:26
cand3,dev-3,E4B,workstation,berth,v-a2,standard,click_3137,pallets/click,1,0,none,A01,100.3,95.7,1.7,2.9,,22,0,18,195285,10625,15926,1,732,1,2026-11-11T18:09:44,2026-11-11T18:11:28
cand3,dev-3,E4B,workstation,berth,base,standard,packaging_1314,pypa/packaging,1,1,none,A00,36.4,31.4,1.8,3.1,,11,0,9,74785,3548,9264,0,646,0,2026-11-11T18:11:05,2026-11-11T18:11:45
cand3,dev-3,E4B,workstation,berth,v-a2,standard,packaging_1319,pypa/packaging,1,0,none,A01,54.2,28.2,1.8,24.2,,10,0,8,90026,3288,12380,0,602,1,2026-11-11T18:11:17,2026-11-11T18:12:15
cand3,dev-3,E4B,workstation,berth,v-a1,standard,pluggy_759,pytest-dev/pluggy,1,0,none,A01,69.4,63.3,2.3,3.9,,20,0,15,170153,7309,16179,0,1067,1,2026-11-11T18:11:07,2026-11-11T18:12:19
cand3,dev-3,E4B,workstation,berth,v-a2,standard,pluggy_759,pytest-dev/pluggy,1,0,none,A01,68.1,61.8,2.3,3.9,,18,0,14,163236,7226,16043,1,665,1,2026-11-11T18:11:14,2026-11-11T18:12:25
cand3,dev-3,E4B,workstation,berth,v-a1,standard,more-itertools_1095,more-itertools/more-itertools,1,0,none,A01,44.3,38.0,1.8,4.4,,20,0,15,112166,4531,10013,0,470,1,2026-11-11T18:11:45,2026-11-11T18:12:32
cand3,dev-3,E4B,workstation,berth,v-a1,standard,packaging_1319,pypa/packaging,1,0,none,A01,65.5,38.9,1.8,24.7,,13,0,9,51580,2399,6275,0,621,1,2026-11-11T18:11:26,2026-11-11T18:12:35
cand3,dev-3,E4B,workstation,berth,base,standard,packaging_1319,pypa/packaging,1,0,none,A01,72.6,46.4,1.8,24.3,,13,0,9,87443,3259,8952,0,621,1,2026-11-11T18:11:28,2026-11-11T18:12:43
cand3,dev-3,E4B,workstation,berth,v-a2,standard,more-itertools_1095,more-itertools/more-itertools,1,0,none,A01,35.8,29.5,1.9,4.5,,11,0,9,101841,3656,12475,0,836,1,2026-11-11T18:12:15,2026-11-11T18:12:54
cand3,dev-3,E4B,workstation,berth,base,standard,pluggy_759,pytest-dev/pluggy,1,0,none,A01,118.9,112.8,2.3,3.7,,21,0,14,169236,13558,15067,1,629,1,2026-11-11T18:11:06,2026-11-11T18:13:08
cand3,dev-3,E4B,workstation,berth,base,standard,tomlkit_508,python-poetry/tomlkit,1,0,none,A01,42.0,36.9,2.0,3.2,,7,0,5,59109,4354,12892,0,409,1,2026-11-11T18:12:25,2026-11-11T18:13:10
cand3,dev-3,E4B,workstation,berth,v-a1,standard,tomlkit_508,python-poetry/tomlkit,1,0,none,A01,41.8,36.7,1.9,3.1,,12,0,7,73752,4246,9755,0,395,1,2026-11-11T18:12:35,2026-11-11T18:13:20
cand3,dev-3,E4B,workstation,berth,v-a2,standard,tomlkit_508,python-poetry/tomlkit,1,0,none,A01,47.8,42.6,2.0,3.2,,9,0,7,79017,4969,12922,0,395,1,2026-11-11T18:12:32,2026-11-11T18:13:23
cand3,dev-3,E4B,workstation,berth,base,standard,tenacity_656,jd/tenacity,1,0,none,A01,25.4,18.0,2.1,5.3,,10,0,8,86872,2020,10781,0,519,1,2026-11-11T18:13:10,2026-11-11T18:13:39
cand3,dev-3,E4B,workstation,berth,v-a2,standard,tenacity_656,jd/tenacity,1,0,none,A01,24.4,17.0,2.1,5.3,,9,0,7,84953,1859,11478,0,519,1,2026-11-11T18:13:20,2026-11-11T18:13:47
cand3,dev-3,E4B,workstation,berth,base,standard,more-itertools_1095,more-itertools/more-itertools,1,0,none,A01,93.7,88.7,1.8,3.1,,25,0,21,214867,10476,14634,1,1086,2,2026-11-11T18:12:19,2026-11-11T18:13:56
cand3,dev-3,E4B,workstation,berth,v-a1,standard,tenacity_656,jd/tenacity,1,0,none,A01,32.6,25.1,2.1,5.4,,16,0,11,117867,2796,11223,0,519,1,2026-11-11T18:13:23,2026-11-11T18:13:59
cand3,dev-3,E4B,workstation,berth,base,standard,more-itertools_1116,more-itertools/more-itertools,1,0,none,A01,72.2,67.2,1.8,3.2,,13,0,11,130977,7884,14214,0,660,2,2026-11-11T18:12:43,2026-11-11T18:13:59
cand3,dev-3,E4B,workstation,berth,v-a1,standard,more-itertools_1116,more-itertools/more-itertools,1,0,none,A01,65.5,57.1,1.8,6.6,,19,0,14,149446,6125,13798,0,1063,1,2026-11-11T18:12:54,2026-11-11T18:14:02
cand3,dev-3,E4B,workstation,berth,v-a2,standard,more-itertools_1116,more-itertools/more-itertools,1,0,none,A01,51.7,46.5,1.8,3.3,,8,0,6,71723,5487,12369,0,1970,2,2026-11-11T18:13:08,2026-11-11T18:14:03
cand3,dev-3,E4B,workstation,berth,base,standard,tomlkit_493,python-poetry/tomlkit,1,0,none,A01,46.0,40.9,1.9,3.1,,17,0,15,138686,4612,12970,0,614,1,2026-11-11T18:13:47,2026-11-11T18:14:36
cand3,dev-3,E4B,workstation,berth,v-a2,standard,pluggy_767,pytest-dev/pluggy,1,1,none,A00,38.2,32.1,2.3,3.8,,15,0,13,133561,3451,12549,0,580,0,2026-11-11T18:14:03,2026-11-11T18:14:44
cand3,dev-3,E4B,workstation,berth,v-a1,standard,tomlkit_493,python-poetry/tomlkit,1,0,none,A01,75.0,70.0,1.9,3.0,,29,1,26,318101,7825,22895,0,681,1,2026-11-11T18:13:39,2026-11-11T18:14:57
cand3,dev-3,E4B,workstation,berth,v-a1,standard,packaging_1346,pypa/packaging,1,0,none,A01,60.1,54.8,1.9,3.4,,19,0,11,131755,5899,13457,0,1113,1,2026-11-11T18:13:59,2026-11-11T18:15:02
cand3,dev-3,E4B,workstation,berth,v-a2,standard,tomlkit_493,python-poetry/tomlkit,1,0,none,A01,74.4,69.3,2.0,3.1,,21,0,18,175105,7637,15062,1,649,1,2026-11-11T18:13:56,2026-11-11T18:15:14
cand3,dev-3,E4B,workstation,berth,v-a1,standard,pluggy_767,pytest-dev/pluggy,1,1,none,A00,39.1,32.9,2.3,3.9,,13,0,9,76512,3555,11702,0,651,0,2026-11-11T18:14:36,2026-11-11T18:15:19
cand3,dev-3,E4B,workstation,berth,v-a2,standard,packaging_1346,pypa/packaging,1,0,none,A01,75.1,69.7,1.8,3.5,,12,0,9,113836,7773,13736,0,264,1,2026-11-11T18:14:02,2026-11-11T18:15:20
cand3,dev-3,E4B,workstation,berth,base,standard,pluggy_767,pytest-dev/pluggy,1,1,none,A00,34.5,28.2,2.3,4.0,,11,0,9,98662,3084,12244,0,565,0,2026-11-11T18:14:44,2026-11-11T18:15:22
cand3,dev-3,E4B,workstation,berth,base,standard,packaging_1346,pypa/packaging,1,0,none,A01,92.9,87.7,1.9,3.3,,13,0,10,113182,9752,15164,1,1665,1,2026-11-11T18:13:59,2026-11-11T18:15:35
cand3,dev-3,E4B,workstation,berth,v-a2,standard,packaging_1146,pypa/packaging,1,0,none,A01,35.3,29.9,1.8,3.5,,12,0,9,95647,3259,10561,0,502,1,2026-11-11T18:14:57,2026-11-11T18:15:35
cand3,dev-3,E4B,workstation,berth,base,standard,packaging_1146,pypa/packaging,1,0,none,A01,32.3,27.0,1.8,3.6,,10,0,8,72946,3005,10138,0,430,1,2026-11-11T18:15:02,2026-11-11T18:15:37
cand3,dev-3,E4B,workstation,berth,v-a2,standard,click_3068,pallets/click,1,0,none,A01,47.0,42.3,1.9,2.9,,12,0,10,113453,5038,14127,0,875,1,2026-11-11T18:15:19,2026-11-11T18:16:09
cand3,dev-3,E4B,workstation,berth,v-a1,standard,click_3068,pallets/click,1,0,none,A01,54.8,50.2,1.8,2.8,,24,0,20,163117,6035,12300,0,1386,4,2026-11-11T18:15:20,2026-11-11T18:16:18
cand3,dev-3,E4B,workstation,berth,v-a1,standard,packaging_1146,pypa/packaging,1,0,none,A01,72.8,67.4,1.9,3.5,,62,0,39,345386,7918,10594,0,0,1,2026-11-11T18:15:14,2026-11-11T18:16:29
cand3,dev-3,E4B,workstation,berth,base,standard,click_3068,pallets/click,1,0,none,A01,71.6,67.0,1.8,2.8,,20,0,16,187141,8227,15363,1,922,1,2026-11-11T18:15:22,2026-11-11T18:16:36
cand3,dev-3,E4B,workstation,berth,v-a2,standard,more-itertools_1101,more-itertools/more-itertools,1,0,none,A01,483.3,178.7,1.7,302.8,,13,0,11,124514,6444,13854,0,2843,124,2026-11-11T18:10:04,2026-11-11T18:18:10
cand3,screen-3,E4B,workstation,berth,v-a3,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,37.8,31.8,2.3,3.7,,16,0,12,68070,3839,7205,0,337,2,2026-11-11T19:30:32,2026-11-11T19:31:13
cand3,screen-3,E4B,workstation,berth,base,standard,attrs_1593,python-attrs/attrs,1,0,none,A01,38.4,32.4,2.2,3.7,,9,0,7,71386,3953,11790,0,480,1,2026-11-11T19:30:32,2026-11-11T19:31:14
cand3,screen-3,E4B,workstation,berth,v-a4,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,41.5,35.5,2.2,3.7,,10,0,8,93250,3543,12482,0,480,1,2026-11-11T19:30:32,2026-11-11T19:31:17
cand3,screen-3,E4B,workstation,berth,v-a4,standard,attrs_1593,python-attrs/attrs,1,0,none,A01,48.2,42.3,2.3,3.6,,12,0,10,119134,5037,13066,0,480,1,2026-11-11T19:30:32,2026-11-11T19:31:23
cand3,screen-3,E4B,workstation,berth,base,standard,attrs_1593,python-attrs/attrs,2,0,none,A01,51.9,46.0,2.2,3.7,,13,0,10,124234,5476,12759,0,386,1,2026-11-11T19:30:32,2026-11-11T19:31:27
cand3,screen-3,E4B,workstation,berth,base,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,77.4,72.7,1.9,2.8,,12,0,9,107590,8687,14838,1,750,1,2026-11-11T19:30:32,2026-11-11T19:31:53
cand3,screen-3,E4B,workstation,berth,v-a4,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,78.4,73.8,1.8,2.8,,11,0,8,106656,8438,16232,1,2510,2,2026-11-11T19:31:14,2026-11-11T19:32:35
cand3,screen-3,E4B,workstation,berth,v-a4,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,129.8,125.2,1.9,2.8,,29,0,24,300992,14333,18522,0,2392,2,2026-11-11T19:30:32,2026-11-11T19:32:45
cand3,screen-3,E4B,workstation,berth,v-a3,standard,attrs_1593,python-attrs/attrs,1,0,none,A01,144.5,138.7,2.3,3.6,,37,0,28,262170,15867,14768,0,508,1,2026-11-11T19:30:32,2026-11-11T19:33:00
cand3,screen-3,E4B,workstation,berth,base,standard,click_3777,pallets/click,1,0,none,A01,36.9,32.2,1.7,3.0,,7,0,5,61658,3522,11768,0,1268,1,2026-11-11T19:32:35,2026-11-11T19:33:15
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3777,pallets/click,1,0,none,A01,107.9,103.1,1.8,3.0,,15,0,12,157107,11484,15751,1,3383,1,2026-11-11T19:31:27,2026-11-11T19:33:18
cand3,screen-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,161.5,157.0,1.8,2.8,,36,0,28,297515,17253,15732,0,2949,1,2026-11-11T19:31:17,2026-11-11T19:34:02
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3777,pallets/click,2,0,none,A01,44.0,39.2,1.8,3.1,,11,0,7,77764,4044,11175,0,1402,1,2026-11-11T19:33:15,2026-11-11T19:34:02
cand3,screen-3,E4B,workstation,berth,base,standard,markdown-it-py_391,executablebooks/markdown-it-py,2,0,none,A01,160.1,155.6,1.8,2.8,,18,0,14,175432,17125,15617,2,3442,1,2026-11-11T19:31:23,2026-11-11T19:34:07
cand3,screen-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_391,executablebooks/markdown-it-py,1,0,none,A01,192.0,187.4,1.8,2.8,,45,0,36,451554,20483,21678,0,2329,2,2026-11-11T19:31:13,2026-11-11T19:34:28
cand3,screen-3,E4B,workstation,berth,base,standard,click_3777,pallets/click,2,0,none,A01,107.0,101.8,1.7,3.4,,13,0,10,122220,10931,14750,1,3663,1,2026-11-11T19:33:00,2026-11-11T19:34:50
cand3,screen-3,E4B,workstation,berth,v-a4,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,67.2,58.6,2.1,6.5,,17,0,13,148090,6138,14942,1,669,1,2026-11-11T19:34:02,2026-11-11T19:35:12
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3777,pallets/click,2,0,none,A01,176.3,171.1,1.7,3.4,,25,0,21,252928,18251,14516,2,4048,1,2026-11-11T19:32:45,2026-11-11T19:35:44
cand3,screen-3,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,79.0,70.5,2.0,6.5,,17,0,14,129868,7288,14945,1,556,1,2026-11-11T19:34:28,2026-11-11T19:35:50
cand3,screen-3,E4B,workstation,berth,v-a3,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,157.3,148.4,2.0,6.9,,50,0,42,497347,15471,23093,0,505,1,2026-11-11T19:33:18,2026-11-11T19:35:58
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3777,pallets/click,1,0,none,A01,260.4,255.7,1.7,3.0,,47,1,38,517046,27366,24151,0,1279,1,2026-11-11T19:31:53,2026-11-11T19:36:16
cand3,screen-3,E4B,workstation,berth,base,standard,attrs_1428,python-attrs/attrs,1,0,none,A01,142.3,133.7,2.1,6.5,,34,0,28,292287,14152,15396,2,509,1,2026-11-11T19:34:02,2026-11-11T19:36:27
cand3,screen-3,E4B,workstation,berth,v-a4,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,165.6,157.0,2.0,6.6,,41,0,34,362549,16668,15288,2,457,1,2026-11-11T19:34:07,2026-11-11T19:36:55
cand3,screen-3,E4B,workstation,berth,v-a3,standard,attrs_1428,python-attrs/attrs,2,0,none,A01,136.1,130.9,2.0,3.2,,54,0,44,470899,13665,22433,0,614,1,2026-11-11T19:34:50,2026-11-11T19:37:08
cand3,screen-3,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,37.1,32.1,1.9,3.1,,10,0,6,52462,3382,6572,0,463,1,2026-11-11T19:37:08,2026-11-11T19:37:49
cand3,screen-3,E4B,workstation,berth,v-a3,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,73.0,68.0,1.8,3.1,,13,0,9,73224,7352,11435,0,527,1,2026-11-11T19:36:55,2026-11-11T19:38:11
cand3,screen-3,E4B,workstation,berth,v-a4,standard,tomlkit_471,python-poetry/tomlkit,1,0,none,A01,30.3,25.2,1.9,3.1,,7,0,5,47528,2777,8502,0,513,1,2026-11-11T19:37:49,2026-11-11T19:38:22
cand3,screen-3,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,1,0,none,A01,161.0,103.8,2.0,55.2,,18,0,14,142147,11167,15794,1,0,-9,2026-11-11T19:35:50,2026-11-11T19:38:34
cand3,screen-3,E4B,workstation,berth,base,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,A01,21.8,16.6,1.9,3.3,,5,0,3,27495,2121,6753,0,513,1,2026-11-11T19:38:34,2026-11-11T19:38:59
cand3,screen-3,E4B,workstation,berth,v-a4,standard,tomlkit_471,python-poetry/tomlkit,2,0,none,A01,36.7,31.4,1.9,3.3,,10,0,8,84477,3829,11315,0,490,1,2026-11-11T19:38:22,2026-11-11T19:39:02
cand3,screen-3,E4B,workstation,berth,v-a3,standard,tomlkit_471,python-poetry/tomlkit,2,1,none,A00,62.7,57.6,1.9,3.2,,17,0,12,100528,6870,12296,0,685,0,2026-11-11T19:38:11,2026-11-11T19:39:17
cand3,screen-3,E4B,workstation,berth,v-a4,standard,structlog_739,hynek/structlog,1,0,none,A01,249.1,188.4,2.0,58.7,,40,0,33,380294,20298,16258,2,1713,-9,2026-11-11T19:35:12,2026-11-11T19:39:24
cand3,screen-3,E4B,workstation,berth,v-a3,standard,structlog_739,hynek/structlog,2,0,none,A01,216.9,155.2,2.0,59.7,,57,0,44,635322,16780,24575,0,501,-9,2026-11-11T19:35:58,2026-11-11T19:39:38
cand3,screen-3,E4B,workstation,berth,base,standard,structlog_739,hynek/structlog,2,0,none,A01,199.3,138.2,2.0,59.0,,23,0,18,197713,15108,16051,3,825,-9,2026-11-11T19:36:16,2026-11-11T19:39:39
cand3,screen-3,E4B,workstation,berth,base,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,40.3,32.5,1.9,5.9,,11,0,8,73004,3929,9444,0,2118,0,2026-11-11T19:38:59,2026-11-11T19:39:43
cand3,screen-3,E4B,workstation,berth,v-a4,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,40.6,32.9,1.8,5.9,,16,0,14,149910,3917,13360,0,707,0,2026-11-11T19:39:02,2026-11-11T19:39:45
cand3,screen-3,E4B,workstation,berth,v-a3,standard,more-itertools_1276,more-itertools/more-itertools,1,1,none,A00,32.5,24.9,1.9,5.7,,15,0,10,83904,2939,10542,0,674,0,2026-11-11T19:39:17,2026-11-11T19:39:53
cand3,screen-3,E4B,workstation,berth,v-a4,standard,starlette_3720,Kludex/starlette,1,0,none,A01,21.5,15.9,2.1,3.5,,9,0,6,65270,1789,9718,0,639,2,2026-11-11T19:39:45,2026-11-11T19:40:10
cand3,screen-3,E4B,workstation,berth,v-a4,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,36.2,28.6,1.9,5.7,,11,0,9,95071,3368,11810,0,816,0,2026-11-11T19:39:38,2026-11-11T19:40:17
cand3,screen-3,E4B,workstation,berth,base,standard,more-itertools_1276,more-itertools/more-itertools,2,0,none,A01,52.6,44.6,1.8,6.3,,17,0,14,145039,5319,15735,1,659,1,2026-11-11T19:39:24,2026-11-11T19:40:20
cand3,screen-3,E4B,workstation,berth,v-a4,standard,structlog_739,hynek/structlog,2,0,none,A01,235.1,173.7,2.0,59.4,,39,0,34,384875,19562,15052,3,695,-9,2026-11-11T19:36:27,2026-11-11T19:40:25
cand3,screen-3,E4B,workstation,berth,v-a3,standard,more-itertools_1276,more-itertools/more-itertools,2,1,none,A00,53.7,46.2,1.9,5.6,,18,0,13,110027,3888,12132,0,745,0,2026-11-11T19:39:39,2026-11-11T19:40:35
cand3,screen-3,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,1,0,none,A01,50.1,44.6,2.1,3.4,,10,0,8,75745,5461,11369,0,639,2,2026-11-11T19:39:43,2026-11-11T19:40:36
cand3,screen-3,E4B,workstation,berth,v-a3,standard,starlette_3720,Kludex/starlette,2,1,none,A00,27.4,21.8,2.1,3.5,,8,0,4,27180,2719,5687,0,640,0,2026-11-11T19:40:10,2026-11-11T19:40:41
cand3,screen-3,E4B,workstation,berth,base,standard,starlette_3720,Kludex/starlette,2,0,none,A01,17.9,12.3,2.0,3.5,,7,0,5,37197,1458,6593,0,639,2,2026-11-11T19:40:20,2026-11-11T19:40:41
cand3,screen-3,E4B,workstation,berth,v-a3,standard,starlette_3720,Kludex/starlette,1,1,none,A00,63.3,57.9,2.0,3.4,,24,0,16,124387,7082,9848,0,640,0,2026-11-11T19:39:53,2026-11-11T19:40:59
cand3,screen-3,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,34.3,29.7,1.8,2.8,,9,0,5,73212,3568,9865,0,1106,0,2026-11-11T19:40:25,2026-11-11T19:41:02
cand3,screen-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,21.1,16.3,1.8,2.9,,11,0,6,57354,1845,7042,0,1106,0,2026-11-11T19:40:41,2026-11-11T19:41:05
cand3,screen-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,27.0,22.2,1.9,2.9,,11,0,7,59979,2559,8233,0,1106,0,2026-11-11T19:40:36,2026-11-11T19:41:06
cand3,screen-3,E4B,workstation,berth,v-a4,standard,markdown-it-py_416,executablebooks/markdown-it-py,1,1,none,A00,27.7,22.9,1.8,2.9,,10,0,8,102047,2476,13842,0,1106,0,2026-11-11T19:40:35,2026-11-11T19:41:06
cand3,screen-3,E4B,workstation,berth,base,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,33.1,28.5,1.8,2.8,,15,0,8,128736,3338,10118,0,1106,0,2026-11-11T19:40:41,2026-11-11T19:41:17
cand3,screen-3,E4B,workstation,berth,v-a4,standard,markdown-it-py_416,executablebooks/markdown-it-py,2,1,none,A00,25.0,20.3,1.9,2.8,,10,0,8,92577,2374,10957,0,1106,0,2026-11-11T19:40:59,2026-11-11T19:41:27
cand3,screen-3,E4B,workstation,berth,v-a4,standard,starlette_3720,Kludex/starlette,2,0,none,A01,70.2,64.6,2.1,3.5,,24,0,18,166768,7824,10734,0,775,2,2026-11-11T19:40:17,2026-11-11T19:41:31
cand3,screen-3,E4B,workstation,berth,base,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,29.6,22.6,2.2,4.9,,8,0,6,56836,2650,9854,0,1132,0,2026-11-11T19:41:02,2026-11-11T19:41:35
cand3,screen-3,E4B,workstation,berth,base,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,33.7,26.7,2.1,4.9,,9,0,7,70297,3072,10568,0,1132,0,2026-11-11T19:41:06,2026-11-11T19:41:43
cand3,screen-3,E4B,workstation,berth,v-a4,standard,cattrs_683,python-attrs/cattrs,1,1,none,A00,35.3,28.3,2.1,4.9,,12,0,10,121036,3226,13502,0,1126,0,2026-11-11T19:41:05,2026-11-11T19:41:43
cand3,screen-3,E4B,workstation,berth,v-a3,standard,cattrs_683,python-attrs/cattrs,1,0,none,A01,41.2,34.3,2.1,4.9,,18,0,10,90285,3945,7959,0,708,1,2026-11-11T19:41:06,2026-11-11T19:41:50
cand3,screen-3,E4B,workstation,berth,v-a4,standard,cattrs_683,python-attrs/cattrs,2,0,none,A01,31.3,24.4,2.0,4.9,,12,0,10,105069,2777,11672,0,1103,1,2026-11-11T19:41:17,2026-11-11T19:41:51
cand3,screen-3,E4B,workstation,berth,v-a3,standard,cattrs_683,python-attrs/cattrs,2,1,none,A00,46.4,39.7,2.1,4.6,,16,0,12,102009,4561,12068,0,1130,0,2026-11-11T19:41:27,2026-11-11T19:42:16
cand3,screen-3,E4B,workstation,berth,v-a4,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,37.2,31.6,1.8,3.7,,17,0,15,140175,3677,11754,0,1278,1,2026-11-11T19:41:43,2026-11-11T19:42:23
cand3,screen-3,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,51.0,45.6,1.8,3.6,,20,0,18,166037,5381,12756,0,1230,1,2026-11-11T19:41:35,2026-11-11T19:42:29
cand3,screen-3,E4B,workstation,berth,v-a3,standard,arrow_1222,arrow-py/arrow,1,0,none,A01,64.5,59.0,1.9,3.6,,21,0,17,141991,6952,13703,0,1598,1,2026-11-11T19:41:31,2026-11-11T19:42:38
cand3,screen-3,E4B,workstation,berth,v-a3,standard,structlog_739,hynek/structlog,1,0,none,A01,423.7,118.4,2.0,303.3,,46,1,40,386205,12589,24399,0,1244,124,2026-11-11T19:35:44,2026-11-11T19:42:51
cand3,screen-3,E4B,workstation,berth,v-a3,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,64.9,59.5,1.8,3.6,,22,0,18,145998,6579,12712,0,1230,1,2026-11-11T19:41:51,2026-11-11T19:42:59
cand3,screen-3,E4B,workstation,berth,base,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,79.3,73.9,1.8,3.6,,18,0,15,135593,8588,14398,1,2252,1,2026-11-11T19:41:50,2026-11-11T19:43:13
cand3,screen-3,E4B,workstation,berth,v-a4,standard,arrow_1222,arrow-py/arrow,2,0,none,A01,122.0,116.6,1.8,3.6,,43,0,36,323849,13290,14666,2,1230,1,2026-11-11T19:41:43,2026-11-11T19:43:48
cand3,screen-3,E4B,workstation,berth,v-a3,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,43.3,38.7,1.8,2.9,,12,0,8,61137,4319,10656,0,584,1,2026-11-11T19:43:13,2026-11-11T19:43:59
cand3,screen-3,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,110.2,103.0,1.8,5.5,,30,0,26,263218,11015,14835,1,0,1,2026-11-11T19:42:16,2026-11-11T19:44:10
cand3,screen-3,E4B,workstation,berth,v-a4,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,21.4,16.8,1.7,2.8,,9,0,7,60829,1846,8615,0,584,1,2026-11-11T19:43:59,2026-11-11T19:44:23
cand3,screen-3,E4B,workstation,berth,v-a4,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,115.8,111.0,1.8,3.0,,37,0,33,343888,12518,14726,1,180111,2,2026-11-11T19:42:29,2026-11-11T19:44:28
cand3,screen-3,E4B,workstation,berth,base,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,101.0,93.7,1.8,5.5,,21,0,18,171142,10625,14595,1,1127,1,2026-11-11T19:42:51,2026-11-11T19:44:35
cand3,screen-3,E4B,workstation,berth,v-a4,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,25.9,21.3,1.8,2.9,,11,0,9,78704,2438,9143,0,584,1,2026-11-11T19:44:10,2026-11-11T19:44:38
cand3,screen-3,E4B,workstation,berth,base,standard,marshmallow_2909,marshmallow-code/marshmallow,1,0,none,A01,47.3,42.7,1.8,2.9,,23,0,20,197605,4739,14621,1,584,1,2026-11-11T19:43:48,2026-11-11T19:44:39
cand3,screen-3,E4B,workstation,berth,base,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,37.7,33.0,1.8,2.9,,11,0,7,64135,3782,8493,0,584,1,2026-11-11T19:44:23,2026-11-11T19:45:04
cand3,screen-3,E4B,workstation,berth,base,standard,click_2972,pallets/click,1,1,none,A00,23.2,18.3,1.8,3.1,,8,0,6,49780,2032,8250,0,443,0,2026-11-11T19:44:39,2026-11-11T19:45:05
cand3,screen-3,E4B,workstation,berth,v-a3,standard,more-itertools_1253,more-itertools/more-itertools,1,0,none,A01,160.3,152.8,1.8,5.7,,50,0,40,395142,17463,15062,0,0,1,2026-11-11T19:42:23,2026-11-11T19:45:06
cand3,screen-3,E4B,workstation,berth,v-a4,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,126.8,119.1,1.8,5.9,,30,0,26,249805,13581,15994,0,1359,1,2026-11-11T19:42:59,2026-11-11T19:45:09
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_2972,pallets/click,1,1,none,A00,27.5,22.5,1.8,3.2,,10,0,8,87047,2536,11478,0,443,0,2026-11-11T19:44:38,2026-11-11T19:45:09
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_2972,pallets/click,1,1,none,A00,33.2,28.2,1.8,3.2,,13,0,8,71540,3270,9485,0,443,0,2026-11-11T19:44:35,2026-11-11T19:45:11
cand3,screen-3,E4B,workstation,berth,v-a3,standard,marshmallow_2909,marshmallow-code/marshmallow,2,0,none,A01,41.1,36.2,1.8,3.1,,13,0,9,57085,4293,7982,0,584,1,2026-11-11T19:44:28,2026-11-11T19:45:12
cand3,screen-3,E4B,workstation,berth,v-a3,standard,more-itertools_1253,more-itertools/more-itertools,2,0,none,A01,151.4,143.4,1.8,6.2,,48,0,40,398820,16347,16375,0,527,1,2026-11-11T19:42:38,2026-11-11T19:45:13
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_2972,pallets/click,2,1,none,A00,29.8,24.9,2.0,2.9,,12,0,7,52560,2994,7665,0,431,0,2026-11-11T19:45:05,2026-11-11T19:45:38
cand3,screen-3,E4B,workstation,berth,base,standard,click_2972,pallets/click,2,1,none,A00,51.0,46.1,2.0,2.9,,17,0,13,139642,5512,12736,0,443,0,2026-11-11T19:45:04,2026-11-11T19:45:58
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,53.3,47.1,2.0,4.2,,8,0,6,58829,5465,12370,0,1140,1,2026-11-11T19:45:12,2026-11-11T19:46:08
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_2972,pallets/click,2,0,none,A01,64.6,59.7,1.9,2.9,,25,0,22,241843,6892,15674,1,586,1,2026-11-11T19:45:06,2026-11-11T19:46:14
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,64.8,58.1,2.0,4.7,,14,0,9,91180,6639,12277,0,1106,1,2026-11-11T19:45:13,2026-11-11T19:46:20
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,66.6,59.8,2.0,4.8,,12,0,7,69407,6860,11775,0,997,1,2026-11-11T19:45:11,2026-11-11T19:46:21
cand3,screen-3,E4B,workstation,berth,v-a3,standard,humanize_334,python-humanize/humanize,1,0,none,A01,22.1,16.1,2.0,4.0,,11,0,6,52992,1702,7961,0,499,1,2026-11-11T19:45:58,2026-11-11T19:46:23
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_1036,pydantic/pydantic-settings,2,0,none,A01,47.3,40.8,2.0,4.5,,9,0,7,75938,4625,12549,0,815,1,2026-11-11T19:45:38,2026-11-11T19:46:28
cand3,screen-3,E4B,workstation,berth,v-a4,standard,humanize_334,python-humanize/humanize,1,0,none,A01,17.9,11.8,2.1,4.1,,8,0,6,42183,1314,6266,0,499,1,2026-11-11T19:46:08,2026-11-11T19:46:29
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,78.7,71.8,2.1,4.8,,11,0,7,86571,8354,12426,0,948,1,2026-11-11T19:45:09,2026-11-11T19:46:31
cand3,screen-3,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,1,0,none,A01,19.1,13.0,2.1,4.0,,6,0,4,24895,1525,5121,0,499,1,2026-11-11T19:46:14,2026-11-11T19:46:36
cand3,screen-3,E4B,workstation,berth,v-a3,standard,humanize_334,python-humanize/humanize,2,0,none,A01,27.8,21.7,2.1,3.9,,8,0,4,33345,2442,7053,0,499,1,2026-11-11T19:46:20,2026-11-11T19:46:51
cand3,screen-3,E4B,workstation,berth,base,standard,humanize_334,python-humanize/humanize,2,0,none,A01,39.4,33.3,2.1,3.9,,10,0,6,45697,3759,6503,0,527,1,2026-11-11T19:46:23,2026-11-11T19:47:05
cand3,screen-3,E4B,workstation,berth,v-a4,standard,tenacity_640,jd/tenacity,1,0,none,A01,37.8,30.3,2.1,5.4,,11,0,9,116987,3318,14380,0,426,1,2026-11-11T19:46:31,2026-11-11T19:47:12
cand3,screen-3,E4B,workstation,berth,v-a4,standard,humanize_334,python-humanize/humanize,2,0,none,A01,49.0,42.8,2.1,4.0,,13,0,11,97717,4779,10236,0,571,1,2026-11-11T19:46:21,2026-11-11T19:47:13
cand3,screen-3,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,1,0,none,A01,46.8,39.2,2.1,5.4,,11,0,9,85348,4270,10534,0,770,1,2026-11-11T19:46:28,2026-11-11T19:47:18
cand3,screen-3,E4B,workstation,berth,v-a3,standard,tenacity_640,jd/tenacity,1,0,none,A01,54.8,47.3,2.1,5.4,,18,0,13,183854,5249,18016,0,385,1,2026-11-11T19:46:29,2026-11-11T19:47:27
cand3,screen-3,E4B,workstation,berth,v-a4,standard,tenacity_640,jd/tenacity,2,0,none,A01,62.3,54.9,2.0,5.4,,12,0,9,114765,6154,17363,1,682,1,2026-11-11T19:46:36,2026-11-11T19:47:41
cand3,screen-3,E4B,workstation,berth,v-a3,standard,tenacity_640,jd/tenacity,2,0,none,A01,53.9,46.4,2.1,5.5,,22,0,18,162437,5173,14830,0,474,1,2026-11-11T19:46:51,2026-11-11T19:47:48
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,51.7,17.0,2.0,32.8,,11,0,9,85969,1819,10462,0,455,1,2026-11-11T19:47:13,2026-11-11T19:48:08
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,51.9,17.0,1.9,32.9,,7,0,5,54623,1940,9771,0,455,1,2026-11-11T19:47:27,2026-11-11T19:48:22
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,68.6,33.7,1.9,32.9,,12,0,7,57216,3894,7197,0,512,1,2026-11-11T19:47:18,2026-11-11T19:48:30
cand3,screen-3,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,1,0,none,A01,79.7,52.6,2.0,25.0,,14,0,8,86482,6180,8086,0,652,1,2026-11-11T19:47:12,2026-11-11T19:48:34
cand3,screen-3,E4B,workstation,berth,base,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,52.8,25.7,2.0,25.1,,8,0,6,50175,3115,8389,0,458,1,2026-11-11T19:47:48,2026-11-11T19:48:44
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pyparsing_635,pyparsing/pyparsing,2,0,none,A01,60.5,34.0,2.0,24.5,,15,0,10,81539,4110,8825,0,499,1,2026-11-11T19:47:41,2026-11-11T19:48:44
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_1036,pydantic/pydantic-settings,1,0,none,A01,218.9,210.7,2.1,6.1,,34,0,28,288738,24632,14895,2,1130,1,2026-11-11T19:45:09,2026-11-11T19:48:51
cand3,screen-3,E4B,workstation,berth,base,standard,tenacity_640,jd/tenacity,2,0,none,A01,103.7,98.0,2.1,3.6,,26,0,22,226457,11560,15645,2,287,2,2026-11-11T19:47:05,2026-11-11T19:48:52
cand3,screen-3,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,52.9,46.6,2.0,4.3,,14,0,11,97420,5325,15464,1,1050,1,2026-11-11T19:48:08,2026-11-11T19:49:04
cand3,screen-3,E4B,workstation,berth,v-a3,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,60.7,54.9,1.9,3.9,,20,0,16,173021,6142,19387,0,1127,1,2026-11-11T19:48:22,2026-11-11T19:49:26
cand3,screen-3,E4B,workstation,berth,v-a3,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,48.4,42.7,1.8,3.9,,17,0,12,144812,4611,14958,0,1336,1,2026-11-11T19:48:44,2026-11-11T19:49:36
cand3,screen-3,E4B,workstation,berth,base,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,64.6,58.9,1.8,3.9,,14,0,11,100686,6645,15096,1,989,1,2026-11-11T19:48:34,2026-11-11T19:49:42
cand3,screen-3,E4B,workstation,berth,v-a4,standard,werkzeug_3109,pallets/werkzeug,2,0,none,A01,60.3,53.6,1.8,4.9,,15,0,12,121592,6064,15870,1,1105,1,2026-11-11T19:48:44,2026-11-11T19:49:48
cand3,screen-3,E4B,workstation,berth,v-a3,standard,cachetools_436,tkem/cachetools,1,0,none,A01,50.1,44.2,2.2,3.7,,15,0,11,76834,5096,9599,0,857,1,2026-11-11T19:49:04,2026-11-11T19:49:57
cand3,screen-3,E4B,workstation,berth,v-a3,standard,cattrs_713,python-attrs/cattrs,1,1,none,A00,34.4,27.7,2.0,4.7,,12,0,8,52726,3087,8575,0,708,0,2026-11-11T19:49:48,2026-11-11T19:50:25
cand3,screen-3,E4B,workstation,berth,v-a4,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,30.9,24.1,2.0,4.8,,8,0,6,66821,2645,9832,0,665,1,2026-11-11T19:49:57,2026-11-11T19:50:31
cand3,screen-3,E4B,workstation,berth,v-a3,standard,cachetools_436,tkem/cachetools,2,0,none,A01,60.7,54.7,2.3,3.7,,20,0,14,135417,6143,11993,0,858,1,2026-11-11T19:49:42,2026-11-11T19:50:46
cand3,screen-3,E4B,workstation,berth,v-a4,standard,werkzeug_3109,pallets/werkzeug,1,0,none,A01,138.8,133.1,1.9,3.9,,34,0,28,309860,15063,16198,1,1243,1,2026-11-11T19:48:30,2026-11-11T19:50:52
cand3,screen-3,E4B,workstation,berth,v-a3,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,28.4,21.6,2.0,4.8,,11,0,6,47896,2318,6969,0,665,1,2026-11-11T19:50:31,2026-11-11T19:51:02
cand3,screen-3,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,1,0,none,A01,127.7,121.7,2.2,3.8,,11,0,8,98215,13965,16811,1,2629,2,2026-11-11T19:48:52,2026-11-11T19:51:03
cand3,screen-3,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,1,0,none,A01,41.8,34.9,2.1,4.7,,9,0,5,56969,3856,9008,0,696,1,2026-11-11T19:50:25,2026-11-11T19:51:10
cand3,screen-3,E4B,workstation,berth,base,standard,cattrs_713,python-attrs/cattrs,2,0,none,A01,30.0,23.3,2.0,4.7,,7,0,5,48198,2517,10220,0,777,1,2026-11-11T19:50:52,2026-11-11T19:51:24
cand3,screen-3,E4B,workstation,berth,v-a4,standard,cattrs_713,python-attrs/cattrs,2,1,none,A00,44.0,37.1,2.1,4.8,,9,0,6,70137,4203,9887,0,960,0,2026-11-11T19:50:46,2026-11-11T19:51:33
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,29.2,23.0,2.3,3.9,,12,0,10,92962,2683,10127,0,1016,1,2026-11-11T19:51:03,2026-11-11T19:51:35
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,31.1,25.0,2.2,3.8,,19,0,14,92810,2882,7873,0,1016,1,2026-11-11T19:51:10,2026-11-11T19:51:44
cand3,screen-3,E4B,workstation,berth,base,standard,pluggy_729,pytest-dev/pluggy,1,0,none,A01,43.1,37.0,2.3,3.9,,14,0,12,117400,4353,12040,0,1016,1,2026-11-11T19:51:02,2026-11-11T19:51:48
cand3,screen-3,E4B,workstation,berth,base,standard,cachetools_436,tkem/cachetools,2,0,none,A01,133.3,127.2,2.2,3.8,,16,0,11,149401,14751,14956,1,1205,1,2026-11-11T19:49:36,2026-11-11T19:51:52
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,28.6,22.5,2.2,3.9,,18,0,13,82373,2601,7078,0,1016,1,2026-11-11T19:51:24,2026-11-11T19:51:56
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,28.6,22.6,2.3,3.8,,12,0,10,109459,2540,12528,0,1016,1,2026-11-11T19:51:33,2026-11-11T19:52:04
cand3,screen-3,E4B,workstation,berth,v-a4,standard,boltons_440,mahmoud/boltons,1,0,none,A01,47.8,43.2,1.8,2.8,,12,0,10,118316,4859,14033,0,2200,1,2026-11-11T19:51:52,2026-11-11T19:52:43
cand3,screen-3,E4B,workstation,berth,v-a3,standard,boltons_440,mahmoud/boltons,2,0,none,A01,61.5,56.9,1.8,2.8,,14,0,9,91228,6344,13136,0,1948,1,2026-11-11T19:52:04,2026-11-11T19:53:09
cand3,screen-3,E4B,workstation,berth,v-a4,standard,cachetools_436,tkem/cachetools,1,0,none,A01,260.3,254.3,2.2,3.8,,35,0,30,374026,29087,19953,1,2908,1,2026-11-11T19:48:51,2026-11-11T19:53:14
cand3,screen-3,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,2,0,none,A01,77.9,73.3,1.8,2.9,,13,0,10,108595,8070,14364,1,1596,1,2026-11-11T19:51:56,2026-11-11T19:53:17
cand3,screen-3,E4B,workstation,berth,v-a4,standard,cachetools_436,tkem/cachetools,2,0,none,A01,236.6,230.5,2.2,3.9,,33,0,27,354479,26270,21587,1,1734,1,2026-11-11T19:49:26,2026-11-11T19:53:25
cand3,screen-3,E4B,workstation,berth,base,standard,boltons_440,mahmoud/boltons,1,0,none,A01,112.6,108.0,1.8,2.8,,18,0,15,148768,11856,14336,1,1182,1,2026-11-11T19:51:44,2026-11-11T19:53:39
cand3,screen-3,E4B,workstation,berth,v-a4,standard,boltons_440,mahmoud/boltons,2,0,none,A01,61.0,56.4,1.8,2.9,,11,0,8,94932,5896,14383,1,2128,1,2026-11-11T19:52:43,2026-11-11T19:53:47
cand3,screen-3,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,1,1,none,A00,32.5,25.3,1.8,5.4,,13,0,11,77696,2641,8239,0,430,0,2026-11-11T19:53:14,2026-11-11T19:53:50
cand3,screen-3,E4B,workstation,berth,v-a4,standard,more-itertools_1153,more-itertools/more-itertools,1,0,none,A01,40.3,33.1,1.8,5.5,,17,0,15,144644,3441,12282,0,548,1,2026-11-11T19:53:09,2026-11-11T19:53:52
cand3,screen-3,E4B,workstation,berth,base,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,30.2,23.1,1.8,5.4,,12,0,10,85804,2529,10708,0,430,0,2026-11-11T19:53:25,2026-11-11T19:53:58
cand3,screen-3,E4B,workstation,berth,base,standard,pluggy_729,pytest-dev/pluggy,2,0,none,A01,151.6,145.8,2.2,3.6,,29,0,22,253905,16155,14786,2,1913,1,2026-11-11T19:51:35,2026-11-11T19:54:10
cand3,screen-3,E4B,workstation,berth,v-a3,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,37.7,30.5,1.8,5.3,,18,0,13,103658,3333,10723,0,430,0,2026-11-11T19:53:39,2026-11-11T19:54:20
cand3,screen-3,E4B,workstation,berth,v-a4,standard,more-itertools_1153,more-itertools/more-itertools,2,1,none,A00,45.2,38.0,1.8,5.3,,16,0,13,133486,4144,14670,1,430,0,2026-11-11T19:53:47,2026-11-11T19:54:35
cand3,screen-3,E4B,workstation,berth,v-a3,standard,more-itertools_1153,more-itertools/more-itertools,1,0,none,A01,76.4,69.2,1.8,5.4,,21,0,16,154246,7158,14787,0,548,1,2026-11-11T19:53:17,2026-11-11T19:54:36
cand3,screen-3,E4B,workstation,berth,v-a3,standard,boltons_440,mahmoud/boltons,1,0,none,A01,192.1,187.5,1.8,2.8,,35,0,28,315285,20260,19587,0,0,1,2026-11-11T19:51:48,2026-11-11T19:55:03
cand3,screen-3,E4B,workstation,berth,v-a3,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,73.1,65.8,1.8,5.5,,24,1,21,242794,7048,23308,0,570,1,2026-11-11T19:53:52,2026-11-11T19:55:08
cand3,screen-3,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,99.4,92.0,1.8,5.6,,19,0,16,171715,10050,15527,1,1483,1,2026-11-11T19:53:58,2026-11-11T19:55:40
cand3,screen-3,E4B,workstation,berth,v-a3,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,78.1,70.4,1.8,5.8,,17,0,13,118488,7649,13539,0,1502,1,2026-11-11T19:54:20,2026-11-11T19:55:41
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1179,pypa/packaging,1,0,none,A01,64.4,59.5,1.8,3.1,,16,0,12,134474,6422,16239,1,862,1,2026-11-11T19:55:03,2026-11-11T19:56:11
cand3,screen-3,E4B,workstation,berth,base,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,118.4,110.8,1.8,5.8,,13,0,10,108848,12216,15878,1,1919,1,2026-11-11T19:54:10,2026-11-11T19:56:11
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1179,pypa/packaging,1,1,none,A00,67.4,62.6,1.8,3.1,,16,0,9,112399,6839,15802,0,1273,0,2026-11-11T19:55:08,2026-11-11T19:56:19
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1179,pypa/packaging,1,0,none,A01,112.7,107.8,1.8,3.1,,28,0,22,243500,11759,15377,1,689,1,2026-11-11T19:54:36,2026-11-11T19:56:32
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1179,pypa/packaging,2,0,none,A01,41.0,35.9,1.8,3.4,,10,0,8,93432,3886,12026,0,647,1,2026-11-11T19:56:11,2026-11-11T19:56:55
cand3,screen-3,E4B,workstation,berth,v-a4,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,38.8,33.1,2.0,3.7,,15,0,13,125434,3516,11303,0,840,1,2026-11-11T19:56:19,2026-11-11T19:57:01
cand3,screen-3,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,46.7,40.9,2.1,3.7,,8,0,4,47734,4484,8037,0,850,1,2026-11-11T19:56:11,2026-11-11T19:57:01
cand3,screen-3,E4B,workstation,berth,v-a3,standard,prettytable_399,jazzband/prettytable,1,0,none,A01,31.3,25.6,2.0,3.7,,9,0,5,33188,2770,6506,0,832,1,2026-11-11T19:56:32,2026-11-11T19:57:06
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1179,pypa/packaging,2,0,none,A01,83.5,78.5,1.8,3.2,,26,0,23,247370,8550,14491,1,1116,1,2026-11-11T19:55:40,2026-11-11T19:57:07
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1179,pypa/packaging,2,1,none,A00,116.6,111.7,1.8,3.1,,43,0,34,442163,12211,23388,0,639,0,2026-11-11T19:55:41,2026-11-11T19:57:41
cand3,screen-3,E4B,workstation,berth,base,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,56.6,50.9,2.1,3.6,,15,0,11,141606,5559,13603,0,913,1,2026-11-11T19:56:55,2026-11-11T19:57:54
cand3,screen-3,E4B,workstation,berth,v-a4,standard,more-itertools_1248,more-itertools/more-itertools,2,0,none,A01,197.3,189.8,1.8,5.8,,32,0,25,293076,20938,16185,2,1146,1,2026-11-11T19:54:35,2026-11-11T19:57:56
cand3,screen-3,E4B,workstation,berth,v-a4,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,57.8,52.0,2.1,3.7,,20,0,17,158705,5604,15773,1,783,1,2026-11-11T19:57:01,2026-11-11T19:58:01
cand3,screen-3,E4B,workstation,berth,v-a4,standard,more-itertools_1248,more-itertools/more-itertools,1,0,none,A01,260.5,253.2,1.8,5.5,,56,0,44,512934,27875,16068,4,0,1,2026-11-11T19:53:50,2026-11-11T19:58:13
cand3,screen-3,E4B,workstation,berth,v-a3,standard,prettytable_399,jazzband/prettytable,2,0,none,A01,114.8,109.0,2.1,3.6,,38,0,29,216578,11951,11456,0,970,1,2026-11-11T19:57:01,2026-11-11T19:58:59
cand3,screen-3,E4B,workstation,berth,v-a4,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,66.0,61.3,1.8,2.9,,13,0,10,98329,6696,15352,1,1267,1,2026-11-11T19:57:56,2026-11-11T19:59:05
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,1,0,none,A01,54.9,49.9,1.8,3.3,,15,0,11,125298,5397,14430,1,659,1,2026-11-11T19:58:13,2026-11-11T19:59:11
cand3,screen-3,E4B,workstation,berth,v-a4,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,141.3,136.8,1.8,2.7,,31,0,21,270851,14941,14958,1,804,4,2026-11-11T19:57:06,2026-11-11T19:59:31
cand3,screen-3,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,92.7,88.1,1.8,2.9,,18,0,15,158838,9522,14199,0,0,1,2026-11-11T19:58:01,2026-11-11T19:59:37
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1150,pypa/packaging,2,0,none,A01,63.2,57.9,1.8,3.5,,12,0,9,100434,6037,15307,1,1341,1,2026-11-11T19:59:11,2026-11-11T20:00:17
cand3,screen-3,E4B,workstation,berth,v-a3,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,189.8,185.3,1.8,2.8,,44,0,37,429514,19980,21428,0,624,4,2026-11-11T19:57:07,2026-11-11T20:00:20
cand3,screen-3,E4B,workstation,berth,base,standard,marshmallow_2937,marshmallow-code/marshmallow,1,0,none,A01,162.2,157.7,1.8,2.7,,30,0,26,268165,17051,15337,2,4118,4,2026-11-11T19:57:41,2026-11-11T20:00:26
cand3,screen-3,E4B,workstation,berth,v-a3,standard,marshmallow_2937,marshmallow-code/marshmallow,2,0,none,A01,170.9,166.2,1.8,2.9,,32,0,24,305761,17936,24272,0,599,1,2026-11-11T19:57:54,2026-11-11T20:00:48
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3704,pallets/click,1,0,none,A01,46.5,41.6,1.8,3.1,,13,0,11,122635,4487,14212,0,794,1,2026-11-11T20:00:17,2026-11-11T20:01:07
cand3,screen-3,E4B,workstation,berth,base,standard,click_3704,pallets/click,1,1,none,A00,48.1,43.2,1.8,3.1,,14,0,12,107491,4567,11749,0,803,0,2026-11-11T20:00:20,2026-11-11T20:01:11
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3704,pallets/click,1,1,none,A00,52.6,47.8,1.8,3.1,,20,0,15,143660,5057,13908,0,1147,0,2026-11-11T20:00:26,2026-11-11T20:01:21
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1150,pypa/packaging,1,0,none,A01,142.4,137.3,1.8,3.3,,27,0,22,235825,14594,14775,1,719,1,2026-11-11T19:58:59,2026-11-11T20:01:24
cand3,screen-3,E4B,workstation,berth,base,standard,click_3704,pallets/click,2,1,none,A00,30.7,25.8,1.8,3.1,,9,0,7,49561,2671,7876,0,734,0,2026-11-11T20:01:07,2026-11-11T20:01:41
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1150,pypa/packaging,2,0,none,A01,138.3,133.3,1.8,3.2,,35,0,27,331570,14376,20631,0,663,1,2026-11-11T19:59:31,2026-11-11T20:01:52
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3211,pallets/click,1,0,none,A01,29.0,24.4,1.8,2.8,,15,0,11,79316,2674,8117,0,624,1,2026-11-11T20:01:21,2026-11-11T20:01:53
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3704,pallets/click,2,1,none,A00,48.1,43.2,1.8,3.1,,16,0,13,127346,4672,14651,1,896,0,2026-11-11T20:01:11,2026-11-11T20:02:02
cand3,screen-3,E4B,workstation,berth,base,standard,click_3211,pallets/click,1,0,none,A01,36.7,32.1,1.8,2.8,,13,0,11,104371,3578,11034,0,526,1,2026-11-11T20:01:24,2026-11-11T20:02:04
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3211,pallets/click,1,0,none,A01,20.8,16.2,1.8,2.8,,11,0,9,78330,1731,8697,0,624,1,2026-11-11T20:01:41,2026-11-11T20:02:04
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1150,pypa/packaging,2,0,none,A01,150.3,145.2,1.8,3.3,,22,0,17,234254,15795,14631,2,0,1,2026-11-11T19:59:37,2026-11-11T20:02:10
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1150,pypa/packaging,1,0,none,A01,189.9,184.7,1.8,3.3,,37,1,31,410031,19968,23778,0,1611,1,2026-11-11T19:59:05,2026-11-11T20:02:18
cand3,screen-3,E4B,workstation,berth,base,standard,click_3211,pallets/click,2,0,none,A01,30.6,26.1,1.8,2.8,,13,0,11,113327,2757,11980,0,624,1,2026-11-11T20:01:52,2026-11-11T20:02:26
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3211,pallets/click,2,0,none,A01,33.8,29.2,1.8,2.8,,13,0,11,132256,3145,13344,0,624,1,2026-11-11T20:01:53,2026-11-11T20:02:30
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3211,pallets/click,2,0,none,A01,27.4,22.7,1.8,2.8,,12,0,8,59882,2453,7921,0,624,1,2026-11-11T20:02:02,2026-11-11T20:02:32
cand3,screen-3,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,42.6,26.6,2.2,13.8,,11,0,9,90004,3045,9925,0,0,1,2026-11-11T20:02:10,2026-11-11T20:02:56
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,54.3,38.2,2.3,13.8,,13,0,9,131139,4335,11803,0,0,1,2026-11-11T20:02:04,2026-11-11T20:03:02
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1379,pypa/packaging,1,1,none,A00,29.9,22.5,1.8,5.5,,10,0,7,73292,2500,9754,0,574,0,2026-11-11T20:02:32,2026-11-11T20:03:05
cand3,screen-3,E4B,workstation,berth,base,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,55.7,39.9,2.2,13.6,,11,0,6,84222,4652,8774,0,517,1,2026-11-11T20:02:18,2026-11-11T20:03:16
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3704,pallets/click,2,0,none,A01,153.1,148.5,1.8,2.8,,41,0,34,384901,16528,19498,0,2263,4,2026-11-11T20:00:48,2026-11-11T20:03:24
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1379,pypa/packaging,1,1,none,A00,21.5,14.1,1.8,5.5,,11,0,9,86189,1402,9660,0,574,0,2026-11-11T20:03:02,2026-11-11T20:03:26
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,54.2,38.2,2.2,13.7,,19,0,14,152777,4253,12453,0,0,1,2026-11-11T20:02:30,2026-11-11T20:03:28
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pluggy_632,pytest-dev/pluggy,1,0,none,A01,89.4,73.3,2.3,13.9,,24,0,16,192758,8324,14301,0,365,1,2026-11-11T20:02:04,2026-11-11T20:03:36
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1379,pypa/packaging,2,1,none,A00,28.4,21.1,1.8,5.5,,15,0,7,63034,2383,6297,0,574,0,2026-11-11T20:03:05,2026-11-11T20:03:37
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1379,pypa/packaging,1,1,none,A00,39.2,31.9,1.8,5.5,,17,0,9,97586,3591,10445,0,574,0,2026-11-11T20:02:56,2026-11-11T20:03:38
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1379,pypa/packaging,2,1,none,A00,26.7,19.5,1.8,5.5,,12,0,9,100092,2004,10734,0,574,0,2026-11-11T20:03:16,2026-11-11T20:03:46
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pluggy_632,pytest-dev/pluggy,2,0,none,A01,86.0,69.8,2.3,14.0,,9,0,6,83810,8200,14841,1,517,1,2026-11-11T20:02:26,2026-11-11T20:03:55
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1379,pypa/packaging,2,1,none,A00,29.8,22.5,1.8,5.4,,10,0,8,77478,2456,11357,0,574,0,2026-11-11T20:03:24,2026-11-11T20:03:57
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1299,pypa/packaging,1,0,none,A01,41.5,34.0,1.9,5.7,,17,0,12,117387,3733,11944,0,536,1,2026-11-11T20:03:36,2026-11-11T20:04:21
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1299,pypa/packaging,1,0,none,A01,70.5,63.1,1.8,5.6,,17,0,13,149913,6934,14491,1,1117,1,2026-11-11T20:03:26,2026-11-11T20:04:40
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1299,pypa/packaging,2,0,none,A01,52.3,44.8,1.8,5.7,,15,0,10,123600,4869,15558,0,695,1,2026-11-11T20:03:46,2026-11-11T20:04:41
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1194,pypa/packaging,1,1,none,A00,44.9,39.8,1.8,3.3,,15,0,13,158439,4314,14126,0,861,0,2026-11-11T20:03:55,2026-11-11T20:04:43
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1194,pypa/packaging,1,1,none,A00,58.9,53.9,1.8,3.2,,21,0,16,182912,6009,15084,0,970,0,2026-11-11T20:03:57,2026-11-11T20:04:59
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1194,pypa/packaging,1,1,none,A00,43.9,38.8,1.8,3.3,,15,0,13,115767,4265,11795,0,958,0,2026-11-11T20:04:21,2026-11-11T20:05:09
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1194,pypa/packaging,2,1,none,A00,38.7,33.7,1.8,3.2,,14,0,12,114673,3527,12058,0,1302,0,2026-11-11T20:04:40,2026-11-11T20:05:22
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1299,pypa/packaging,2,0,none,A01,127.5,120.0,1.9,5.6,,29,0,24,261272,13266,14645,2,1018,1,2026-11-11T20:03:37,2026-11-11T20:05:47
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1328,pypa/packaging,1,1,none,A00,51.9,46.8,1.8,3.3,,10,0,8,79363,4979,11652,0,1190,0,2026-11-11T20:04:59,2026-11-11T20:05:54
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1194,pypa/packaging,2,1,none,A00,76.1,71.0,1.8,3.3,,41,0,36,410522,7489,19115,0,1292,0,2026-11-11T20:04:41,2026-11-11T20:06:00
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1328,pypa/packaging,1,1,none,A00,40.7,35.6,1.8,3.3,,10,0,8,88186,3788,12687,0,1222,0,2026-11-11T20:05:22,2026-11-11T20:06:05
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1328,pypa/packaging,1,0,none,A01,54.9,49.7,1.8,3.3,,16,0,11,109314,5219,12567,0,1498,1,2026-11-11T20:05:09,2026-11-11T20:06:07
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1328,pypa/packaging,2,1,none,A00,37.8,32.7,1.8,3.3,,12,0,10,102458,3386,11119,0,1230,0,2026-11-11T20:05:47,2026-11-11T20:06:28
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_925,pypa/packaging,1,1,none,A00,25.3,20.7,1.8,2.8,,11,0,8,76808,2167,8909,0,537,0,2026-11-11T20:06:05,2026-11-11T20:06:34
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_925,pypa/packaging,1,1,none,A00,24.1,19.6,1.8,2.8,,10,0,8,69814,2065,9579,0,536,0,2026-11-11T20:06:07,2026-11-11T20:06:34
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1328,pypa/packaging,2,1,none,A00,46.2,41.1,1.8,3.3,,12,0,10,100120,4382,11994,0,1137,0,2026-11-11T20:05:54,2026-11-11T20:06:43
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_1299,pypa/packaging,1,0,none,A01,205.6,198.2,1.8,5.6,,35,0,28,357303,21962,15756,3,0,1,2026-11-11T20:03:28,2026-11-11T20:06:56
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_1328,pypa/packaging,2,1,none,A00,54.6,49.4,1.8,3.4,,19,0,11,110208,5242,10932,0,1262,0,2026-11-11T20:06:00,2026-11-11T20:06:58
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_925,pypa/packaging,1,1,none,A00,28.2,23.5,1.8,2.9,,13,0,9,64349,2491,8850,0,536,0,2026-11-11T20:06:28,2026-11-11T20:06:59
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_925,pypa/packaging,2,1,none,A00,29.0,24.5,1.8,2.7,,11,0,9,100400,2573,14159,0,537,0,2026-11-11T20:06:43,2026-11-11T20:07:16
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1194,pypa/packaging,2,1,none,A00,159.8,154.8,1.8,3.2,,52,0,44,539000,16776,21363,1,969,0,2026-11-11T20:04:43,2026-11-11T20:07:26
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_925,pypa/packaging,2,0,none,A01,78.7,74.2,1.8,2.7,,17,0,13,157272,6990,14368,1,0,1,2026-11-11T20:06:34,2026-11-11T20:07:56
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_804,pypa/packaging,2,0,none,A01,48.2,43.1,1.8,3.3,,12,0,10,102598,4804,12476,0,927,1,2026-11-11T20:07:16,2026-11-11T20:08:07
cand3,screen-3,E4B,workstation,berth,base,standard,packaging_804,pypa/packaging,1,0,none,A01,68.8,63.6,1.9,3.3,,17,0,14,160069,7083,14493,1,931,2,2026-11-11T20:06:56,2026-11-11T20:08:08
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_804,pypa/packaging,2,0,none,A01,41.6,36.5,1.8,3.3,,12,0,9,95113,3996,10849,0,870,1,2026-11-11T20:07:26,2026-11-11T20:08:10
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_925,pypa/packaging,2,1,none,A00,115.9,111.3,1.8,2.7,,39,0,29,292782,12068,13828,0,537,0,2026-11-11T20:06:34,2026-11-11T20:08:33
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_1299,pypa/packaging,2,0,none,A01,301.1,293.6,1.8,5.6,,49,0,42,533240,21057,22096,3,1120,1,2026-11-11T20:03:38,2026-11-11T20:08:42
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_804,pypa/packaging,2,0,none,A01,50.5,45.5,1.8,3.2,,18,0,13,123144,4870,15706,0,887,1,2026-11-11T20:07:56,2026-11-11T20:08:49
cand3,screen-3,E4B,workstation,berth,v-a4,standard,packaging_804,pypa/packaging,1,0,none,A01,120.5,115.5,1.8,3.2,,28,0,22,204763,12632,14436,1,735,1,2026-11-11T20:06:59,2026-11-11T20:09:03
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,69.9,64.1,2.0,3.8,,13,0,9,90346,6285,16520,0,1079,1,2026-11-11T20:08:08,2026-11-11T20:09:21
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,67.2,61.4,2.0,3.8,,20,0,17,169105,6444,14549,1,491,1,2026-11-11T20:08:33,2026-11-11T20:09:43
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,56.5,50.6,2.0,3.9,,16,0,11,105683,4769,15330,0,495,1,2026-11-11T20:08:49,2026-11-11T20:09:48
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_979,pydantic/pydantic-settings,2,0,none,A01,65.4,59.4,2.0,3.9,,19,0,16,164902,6143,14611,1,970,1,2026-11-11T20:08:42,2026-11-11T20:09:50
cand3,screen-3,E4B,workstation,berth,v-a3,standard,packaging_804,pypa/packaging,1,0,none,A01,170.8,165.7,1.8,3.3,,33,0,24,266622,9241,17929,0,586,1,2026-11-11T20:06:58,2026-11-11T20:09:52
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,65.0,59.1,2.1,3.8,,17,0,14,123558,6132,14349,1,757,1,2026-11-11T20:09:03,2026-11-11T20:10:11
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,41.0,35.2,2.0,3.8,,13,0,9,80149,3744,12120,0,829,1,2026-11-11T20:09:50,2026-11-11T20:10:35
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,144.1,138.2,2.0,3.9,,44,0,38,378271,14882,14793,2,485,1,2026-11-11T20:08:10,2026-11-11T20:10:37
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,48.9,42.9,2.0,4.0,,11,0,9,102677,4608,12663,0,719,1,2026-11-11T20:09:48,2026-11-11T20:10:41
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,78.2,72.3,2.0,3.9,,21,0,17,229049,7773,20479,0,609,1,2026-11-11T20:09:21,2026-11-11T20:10:42
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_669,pydantic/pydantic-settings,2,0,none,A01,65.1,59.3,2.0,3.8,,12,0,8,101098,6467,12913,0,836,1,2026-11-11T20:09:52,2026-11-11T20:11:00
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,72.1,66.4,2.0,3.7,,15,0,10,139484,7236,18948,0,2787,1,2026-11-11T20:10:11,2026-11-11T20:11:25
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,63.9,58.2,2.0,3.6,,12,0,9,115335,5896,16999,1,776,1,2026-11-11T20:10:37,2026-11-11T20:11:44
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_780,pydantic/pydantic-settings,1,0,none,A01,69.3,62.5,2.0,4.7,,13,0,9,111185,6674,14700,1,714,1,2026-11-11T20:10:35,2026-11-11T20:11:47
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_979,pydantic/pydantic-settings,1,0,none,A01,225.9,220.4,2.1,3.5,,31,0,25,288935,23940,15076,3,12754,2,2026-11-11T20:08:07,2026-11-11T20:11:56
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,79.3,73.9,2.0,3.5,,16,0,12,147886,7762,14638,1,879,2,2026-11-11T20:11:00,2026-11-11T20:12:22
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_669,pydantic/pydantic-settings,1,0,none,A01,165.0,159.2,2.0,3.8,,36,0,29,328221,17226,15529,2,711,1,2026-11-11T20:09:43,2026-11-11T20:12:31
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,73.4,68.1,2.0,3.3,,13,0,10,103972,7082,14755,1,650,1,2026-11-11T20:11:25,2026-11-11T20:12:42
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,61.7,56.4,2.0,3.4,,12,0,9,105122,5939,15578,1,1009,1,2026-11-11T20:11:56,2026-11-11T20:13:00
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,183.5,177.2,2.0,4.3,,21,0,16,199424,18936,16118,3,1627,1,2026-11-11T20:10:41,2026-11-11T20:13:47
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_780,pydantic/pydantic-settings,2,0,none,A01,183.5,177.8,2.0,3.7,,36,0,28,396449,18897,21093,0,2734,1,2026-11-11T20:10:42,2026-11-11T20:13:49
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3239,pallets/click,1,0,none,A01,74.6,69.5,1.8,3.4,,18,0,13,143346,7428,16355,0,511,1,2026-11-11T20:12:42,2026-11-11T20:13:59
cand3,screen-3,E4B,workstation,berth,base,standard,click_3239,pallets/click,1,0,none,A01,67.5,62.4,1.8,3.3,,14,0,11,117184,6692,15760,1,612,1,2026-11-11T20:13:00,2026-11-11T20:14:11
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,149.1,143.7,2.0,3.4,,33,0,26,278998,14690,18552,0,794,1,2026-11-11T20:11:44,2026-11-11T20:14:17
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3239,pallets/click,1,0,none,A01,77.4,72.0,1.8,3.6,,15,0,12,126955,7622,14346,1,656,1,2026-11-11T20:13:47,2026-11-11T20:15:08
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,203.2,197.9,2.0,3.3,,33,0,28,289828,21135,14372,3,558,1,2026-11-11T20:12:31,2026-11-11T20:15:57
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,107.1,101.8,2.0,3.4,,16,0,12,135623,10827,15027,1,642,2,2026-11-11T20:14:17,2026-11-11T20:16:07
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_688,pydantic/pydantic-settings,1,0,none,A01,260.9,255.5,2.0,3.4,,39,0,31,420205,27068,20892,3,3454,1,2026-11-11T20:11:47,2026-11-11T20:16:11
cand3,screen-3,E4B,workstation,berth,base,standard,click_3239,pallets/click,2,0,none,A01,141.7,137.2,1.8,2.7,,25,0,19,234499,14562,14683,1,726,4,2026-11-11T20:13:49,2026-11-11T20:16:14
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3239,pallets/click,2,0,none,A01,137.0,131.9,1.8,3.3,,25,0,21,244305,14025,14942,2,392,1,2026-11-11T20:13:59,2026-11-11T20:16:19
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,no_submit,A06,94.2,92.2,2.0,,,12,0,7,98976,10057,12674,0,0,-1,2026-11-11T20:15:08,2026-11-11T20:16:45
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3239,pallets/click,2,0,none,A01,151.4,143.8,1.8,5.7,,41,1,35,449101,15295,23393,0,990,1,2026-11-11T20:14:11,2026-11-11T20:16:45
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,50.2,44.7,2.0,3.5,,9,0,7,76442,4883,13562,0,1109,1,2026-11-11T20:16:14,2026-11-11T20:17:07
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3769,pallets/click,1,0,none,A01,46.2,41.3,1.8,3.1,,14,0,9,70723,4523,10082,0,465,1,2026-11-11T20:16:19,2026-11-11T20:17:08
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_688,pydantic/pydantic-settings,2,0,none,A01,285.9,280.5,2.0,3.5,,31,1,25,275668,30297,23600,0,895,1,2026-11-11T20:12:22,2026-11-11T20:17:11
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,63.2,57.6,2.0,3.5,,17,0,11,138527,6325,15710,0,2470,1,2026-11-11T20:16:11,2026-11-11T20:17:17
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3769,pallets/click,1,0,none,A01,45.4,40.6,1.8,3.0,,11,0,9,105908,4255,13562,0,481,1,2026-11-11T20:16:45,2026-11-11T20:17:34
cand3,screen-3,E4B,workstation,berth,base,standard,click_3769,pallets/click,1,0,none,A01,48.3,43.4,1.8,3.1,,16,0,11,136179,4463,12142,0,589,1,2026-11-11T20:16:45,2026-11-11T20:17:36
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_3769,pallets/click,2,0,none,A01,42.6,37.8,1.8,3.0,,22,0,17,202327,3856,19551,0,416,1,2026-11-11T20:17:07,2026-11-11T20:17:53
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_3769,pallets/click,2,0,none,A01,41.1,36.3,1.8,3.1,,12,0,10,111923,3736,13247,0,416,1,2026-11-11T20:17:11,2026-11-11T20:17:55
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_1001,pydantic/pydantic-settings,2,0,none,A01,116.5,111.1,2.0,3.4,,17,0,14,166199,12103,14679,1,1954,2,2026-11-11T20:16:07,2026-11-11T20:18:06
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,50.0,44.4,2.0,3.7,,16,0,12,102081,4626,12564,0,719,1,2026-11-11T20:17:17,2026-11-11T20:18:10
cand3,screen-3,E4B,workstation,berth,base,standard,click_3769,pallets/click,2,0,none,A01,63.3,58.5,1.8,3.0,,19,0,13,161818,6234,12772,0,484,1,2026-11-11T20:17:08,2026-11-11T20:18:15
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_2816,pallets/click,1,1,none,A00,19.0,14.5,1.8,2.8,,11,0,9,71173,1518,7957,0,440,0,2026-11-11T20:18:15,2026-11-11T20:18:37
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_2816,pallets/click,1,1,none,A00,27.1,22.4,1.8,2.8,,16,0,11,65524,2321,6429,0,440,0,2026-11-11T20:18:10,2026-11-11T20:18:40
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,63.0,56.9,2.0,4.1,,16,0,13,126147,6094,15509,1,966,1,2026-11-11T20:17:53,2026-11-11T20:18:59
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,87.2,76.7,2.0,8.5,,14,0,10,129840,8332,16293,1,1276,1,2026-11-11T20:17:34,2026-11-11T20:19:04
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_1001,pydantic/pydantic-settings,1,0,none,A01,186.0,180.4,2.0,3.6,,43,0,35,467690,19580,21462,0,592,1,2026-11-11T20:15:57,2026-11-11T20:19:06
cand3,screen-3,E4B,workstation,berth,base,standard,click_2816,pallets/click,1,1,none,A00,28.4,23.6,1.8,2.9,,13,0,11,99852,2383,10917,0,440,0,2026-11-11T20:18:37,2026-11-11T20:19:08
cand3,screen-3,E4B,workstation,berth,base,standard,click_2816,pallets/click,2,1,none,A00,25.9,21.3,1.8,2.9,,11,0,9,66828,2150,7895,0,440,0,2026-11-11T20:18:40,2026-11-11T20:19:09
cand3,screen-3,E4B,workstation,berth,v-a4,standard,click_2816,pallets/click,2,1,none,A00,19.8,15.2,1.8,2.8,,12,0,10,88563,1551,9321,0,440,0,2026-11-11T20:18:59,2026-11-11T20:19:22
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_658,pydantic/pydantic-settings,1,0,none,A01,108.1,102.4,2.0,3.7,,18,0,14,165827,11159,16034,1,0,1,2026-11-11T20:17:36,2026-11-11T20:19:27
cand3,screen-3,E4B,workstation,berth,v-a3,standard,click_2816,pallets/click,2,1,none,A00,29.8,25.2,1.9,2.8,,17,0,11,72970,2583,7288,0,440,0,2026-11-11T20:19:04,2026-11-11T20:19:37
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,169.7,159.2,2.0,8.4,,34,1,30,351306,16458,21468,1,1872,1,2026-11-11T20:18:06,2026-11-11T20:20:59
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,80.5,74.6,2.0,3.9,,13,0,9,113007,7369,14482,1,926,1,2026-11-11T20:19:37,2026-11-11T20:21:00
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,112.9,107.2,2.0,3.7,,27,0,22,243463,10862,15924,2,0,1,2026-11-11T20:19:09,2026-11-11T20:21:05
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_959,pydantic/pydantic-settings,1,1,none,A00,132.0,126.3,2.0,3.8,,42,1,36,471138,12924,23240,0,647,0,2026-11-11T20:19:08,2026-11-11T20:21:23
cand3,screen-3,E4B,workstation,berth,base,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,121.5,115.8,2.0,3.8,,30,0,26,279597,12034,14967,2,1943,1,2026-11-11T20:19:27,2026-11-11T20:21:32
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_658,pydantic/pydantic-settings,2,0,none,A01,227.6,222.1,2.0,3.5,,51,1,44,644961,23729,24289,0,1404,2,2026-11-11T20:17:55,2026-11-11T20:21:46
cand3,screen-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_959,pydantic/pydantic-settings,2,0,none,A01,143.4,137.5,2.0,3.9,,44,1,38,497641,14352,23219,0,1208,1,2026-11-11T20:19:22,2026-11-11T20:21:48
cand3,screen-3,E4B,workstation,berth,v-a4,standard,pydantic-settings_959,pydantic/pydantic-settings,1,0,none,A01,167.5,161.4,2.0,4.1,,37,0,31,339327,16791,19439,2,1711,1,2026-11-11T20:19:06,2026-11-11T20:21:57
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1219,pypa/packaging,1,0,none,A01,29.5,24.4,1.9,3.2,,9,0,7,58316,3052,8864,0,1193,1,2026-11-11T23:39:28,2026-11-11T23:40:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1219,pypa/packaging,2,0,none,A01,31.7,26.4,1.9,3.4,,12,0,7,51935,3349,8011,0,786,1,2026-11-11T23:39:28,2026-11-11T23:40:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1219,pypa/packaging,4,0,none,A01,32.4,27.1,2.0,3.3,,10,0,6,49844,3397,8736,0,1122,1,2026-11-11T23:39:28,2026-11-11T23:40:04
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1219,pypa/packaging,3,0,none,A01,34.0,28.6,1.9,3.5,,12,0,8,77933,3530,8310,0,1122,1,2026-11-11T23:39:28,2026-11-11T23:40:06
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1219,pypa/packaging,1,0,none,A01,34.7,29.4,1.9,3.4,,14,0,9,73196,3671,9591,0,1217,1,2026-11-11T23:39:28,2026-11-11T23:40:07
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1219,pypa/packaging,4,0,none,A01,38.0,32.7,1.9,3.4,,9,0,6,59142,4161,8936,0,1285,1,2026-11-11T23:39:28,2026-11-11T23:40:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1219,pypa/packaging,3,0,none,A01,45.6,40.5,1.9,3.2,,14,0,9,78909,5189,10430,0,982,1,2026-11-11T23:39:28,2026-11-11T23:40:17
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1071,pypa/packaging,1,0,none,A01,34.5,29.7,1.9,2.9,,11,0,9,78324,3847,9620,0,2476,1,2026-11-11T23:40:04,2026-11-11T23:40:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1071,pypa/packaging,2,0,none,A01,33.6,28.9,1.8,2.9,,13,0,8,56179,3761,8217,0,1529,2,2026-11-11T23:40:06,2026-11-11T23:40:42
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1071,pypa/packaging,3,0,none,A01,33.5,28.8,1.8,2.9,,7,0,5,44828,3771,8765,0,2820,2,2026-11-11T23:40:07,2026-11-11T23:40:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1071,pypa/packaging,3,0,none,A01,58.6,54.0,1.8,2.8,,19,0,14,119063,6724,13046,0,1500,2,2026-11-11T23:40:10,2026-11-11T23:41:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1071,pypa/packaging,4,0,none,A01,55.6,51.0,1.7,2.9,,19,0,14,98521,6173,11327,0,2519,1,2026-11-11T23:40:17,2026-11-11T23:41:16
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1219,pypa/packaging,2,0,none,A01,115.1,109.8,2.0,3.3,,11,0,7,72781,3772,8916,0,1153,1,2026-11-11T23:39:28,2026-11-11T23:41:27
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1071,pypa/packaging,4,0,none,A01,42.5,37.8,1.8,2.9,,13,0,10,84726,4274,9203,0,771,2,2026-11-11T23:40:41,2026-11-11T23:41:27
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1071,pypa/packaging,2,0,none,A01,80.6,75.7,1.9,3.0,,18,0,11,134333,9353,10281,0,2495,1,2026-11-11T23:40:04,2026-11-11T23:41:28
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1171,pypa/packaging,1,0,none,A01,55.5,47.4,1.8,6.3,,16,0,13,122873,5326,15221,1,610,1,2026-11-11T23:40:43,2026-11-11T23:41:41
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1171,pypa/packaging,2,0,none,A01,35.9,27.6,1.8,6.5,,12,0,10,93765,3005,11226,0,610,1,2026-11-11T23:41:11,2026-11-11T23:41:50
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1171,pypa/packaging,3,0,none,A01,35.0,26.7,1.8,6.5,,11,0,9,84618,2863,10419,0,610,1,2026-11-11T23:41:27,2026-11-11T23:42:05
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1171,pypa/packaging,1,0,none,A01,81.7,56.2,1.8,23.7,,16,0,12,101953,4457,15725,0,636,1,2026-11-11T23:40:42,2026-11-11T23:42:07
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1171,pypa/packaging,4,0,none,A01,38.4,30.1,1.8,6.5,,10,0,8,67387,3103,9775,0,672,1,2026-11-11T23:41:28,2026-11-11T23:42:09
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1071,pypa/packaging,1,0,none,A01,134.5,129.8,1.9,2.8,,42,0,33,341522,15588,18969,0,3069,2,2026-11-11T23:40:01,2026-11-11T23:42:19
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1171,pypa/packaging,2,0,none,A01,105.3,96.9,1.8,6.6,,28,0,20,214180,11250,14150,0,769,1,2026-11-11T23:41:16,2026-11-11T23:43:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1459,pypa/packaging,1,0,none,A01,74.0,31.0,1.8,41.2,,14,0,9,96101,3482,12219,0,1300,1,2026-11-11T23:41:50,2026-11-11T23:43:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1459,pypa/packaging,2,0,none,A01,81.6,24.5,1.8,55.4,,14,0,9,64879,2864,7768,0,858,1,2026-11-11T23:42:09,2026-11-11T23:43:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1171,pypa/packaging,3,0,none,A01,124.9,119.7,1.8,3.4,,45,0,36,367350,13671,16297,0,825,2,2026-11-11T23:41:27,2026-11-11T23:43:35
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1459,pypa/packaging,2,0,none,A01,107.6,99.5,1.8,6.3,,26,0,19,207150,11363,15683,1,1483,1,2026-11-11T23:42:07,2026-11-11T23:43:58
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1459,pypa/packaging,1,0,none,A01,109.7,66.0,1.8,41.9,,15,0,12,115132,5692,15856,1,1247,1,2026-11-11T23:42:05,2026-11-11T23:43:58
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1459,pypa/packaging,3,0,none,A01,100.9,57.1,1.8,41.9,,15,0,13,126360,6533,15825,0,1247,1,2026-11-11T23:42:19,2026-11-11T23:44:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1171,pypa/packaging,4,0,none,A01,139.5,130.8,1.8,6.9,,31,0,22,254785,15490,19551,0,583,1,2026-11-11T23:41:41,2026-11-11T23:44:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1459,pypa/packaging,3,0,none,A01,78.7,34.0,1.8,42.9,,14,0,10,68511,3956,8649,0,1285,1,2026-11-11T23:43:04,2026-11-11T23:44:26
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,packaging_1459,pypa/packaging,4,0,none,A01,77.3,33.2,1.8,42.3,,18,0,13,95638,3855,9206,0,1236,1,2026-11-11T23:43:07,2026-11-11T23:44:28
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3243,pallets/werkzeug,1,0,none,A01,79.5,74.7,1.9,2.9,,20,0,17,164827,9247,14825,1,475,2,2026-11-11T23:43:35,2026-11-11T23:44:58
cand3,confirm-3,E4B,workstation,berth,base,standard,packaging_1459,pypa/packaging,4,0,none,A01,82.0,25.3,1.8,54.8,,9,0,7,63138,3345,9568,0,1024,1,2026-11-11T23:43:34,2026-11-11T23:44:59
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3243,pallets/werkzeug,2,0,none,A01,79.4,74.6,1.9,2.9,,23,0,20,174715,8685,14946,1,1006,2,2026-11-11T23:44:03,2026-11-11T23:45:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_702,pydantic/pydantic-settings,1,1,none,A00,41.3,35.7,2.0,3.7,,11,0,6,52776,3893,7922,0,786,0,2026-11-11T23:44:59,2026-11-11T23:45:43
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_702,pydantic/pydantic-settings,2,1,none,A00,23.6,18.0,1.9,3.6,,7,0,5,49081,1977,9560,0,846,0,2026-11-11T23:45:43,2026-11-11T23:46:10
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3243,pallets/werkzeug,3,0,none,A01,130.0,124.2,1.9,3.9,,19,0,16,173202,14336,15944,1,0,1,2026-11-11T23:44:04,2026-11-11T23:46:17
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_702,pydantic/pydantic-settings,3,1,none,A00,26.8,21.2,2.0,3.6,,10,0,8,55055,2254,7023,0,744,0,2026-11-11T23:46:17,2026-11-11T23:46:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3243,pallets/werkzeug,2,0,none,A01,198.9,194.1,1.9,2.9,,50,1,43,617738,21419,24300,0,1615,2,2026-11-11T23:43:58,2026-11-11T23:47:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_702,pydantic/pydantic-settings,3,1,none,A00,36.7,31.1,2.0,3.7,,11,0,6,53251,3413,8678,0,735,0,2026-11-11T23:46:47,2026-11-11T23:47:26
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3243,pallets/werkzeug,4,0,none,A01,163.7,159.0,1.8,2.9,,23,0,19,215657,17580,16936,2,3511,2,2026-11-11T23:44:58,2026-11-11T23:47:44
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_702,pydantic/pydantic-settings,1,0,none,A01,143.4,137.7,2.0,3.8,,28,0,21,263825,15183,14989,1,544,1,2026-11-11T23:45:25,2026-11-11T23:47:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3243,pallets/werkzeug,1,0,none,A01,230.8,225.9,1.9,3.0,,41,1,35,437091,25688,22837,0,5400,2,2026-11-11T23:43:58,2026-11-11T23:47:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_702,pydantic/pydantic-settings,4,1,none,A00,31.0,25.2,2.0,3.8,,11,0,6,46569,2611,6938,0,786,0,2026-11-11T23:47:20,2026-11-11T23:47:54
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_702,pydantic/pydantic-settings,4,1,none,A00,25.7,19.9,1.9,3.8,,7,0,5,52159,2083,9411,0,744,0,2026-11-11T23:47:26,2026-11-11T23:47:55
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3243,pallets/werkzeug,4,0,none,A01,214.9,208.9,1.8,4.2,,46,0,39,428287,23336,20336,0,1498,1,2026-11-11T23:44:28,2026-11-11T23:48:06
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_702,pydantic/pydantic-settings,2,1,none,A00,120.8,115.2,2.0,3.6,,26,0,18,209985,12718,16348,0,783,0,2026-11-11T23:46:10,2026-11-11T23:48:14
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3126,pallets/click,3,0,none,A01,38.8,34.3,1.8,2.8,,12,0,8,63791,3855,7895,0,576,1,2026-11-11T23:48:06,2026-11-11T23:48:48
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3126,pallets/click,2,0,none,A01,59.8,55.3,1.8,2.8,,11,0,7,105494,6123,13350,0,547,1,2026-11-11T23:47:54,2026-11-11T23:48:57
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3126,pallets/click,1,0,none,A01,71.1,66.4,1.8,2.8,,15,0,12,147079,7423,14222,0,511,1,2026-11-11T23:47:44,2026-11-11T23:48:58
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3126,pallets/click,4,0,none,A01,45.1,40.4,1.8,2.9,,15,0,10,97701,4420,11052,0,622,1,2026-11-11T23:48:14,2026-11-11T23:49:02
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3243,pallets/werkzeug,3,0,none,A01,276.2,270.3,1.8,4.0,,41,1,35,454807,30327,24466,0,685,1,2026-11-11T23:44:26,2026-11-11T23:49:05
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3126,pallets/click,2,0,none,A01,72.2,67.5,1.8,2.9,,19,0,14,169140,7444,14903,0,552,1,2026-11-11T23:47:52,2026-11-11T23:49:07
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3126,pallets/click,3,0,none,A01,77.3,72.8,1.8,2.8,,14,0,11,116409,8109,14572,1,481,1,2026-11-11T23:47:55,2026-11-11T23:49:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3126,pallets/click,1,0,none,A01,101.5,96.9,1.8,2.8,,28,0,19,238319,10832,14653,0,493,1,2026-11-11T23:47:51,2026-11-11T23:49:36
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3126,pallets/click,4,0,none,A01,60.4,55.9,1.8,2.8,,17,0,14,143482,6213,15744,1,646,1,2026-11-11T23:48:48,2026-11-11T23:49:51
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3637,pallets/click,2,0,none,A01,47.5,42.9,1.8,2.8,,9,0,7,70597,4825,11522,0,1367,2,2026-11-11T23:49:02,2026-11-11T23:49:52
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3637,pallets/click,1,0,none,A01,67.7,63.1,1.8,2.8,,13,0,10,96536,7028,14377,1,2055,2,2026-11-11T23:48:58,2026-11-11T23:50:09
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3637,pallets/click,3,0,none,A01,61.9,57.4,1.8,2.8,,22,0,17,226896,6294,18702,0,1224,2,2026-11-11T23:49:15,2026-11-11T23:50:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3637,pallets/click,4,0,none,A01,46.4,41.9,1.7,2.8,,16,0,12,103214,4515,12450,0,624,2,2026-11-11T23:49:36,2026-11-11T23:50:25
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3637,pallets/click,3,0,none,A01,84.1,79.5,1.7,2.8,,21,0,18,174638,8826,15007,1,1118,1,2026-11-11T23:49:07,2026-11-11T23:50:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3637,pallets/click,2,0,none,A01,119.7,115.2,1.8,2.8,,39,0,31,343702,12854,18402,0,940,1,2026-11-11T23:49:05,2026-11-11T23:51:08
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3637,pallets/click,1,0,none,A01,128.2,123.5,1.8,2.8,,42,0,34,400389,13731,21199,0,1155,2,2026-11-11T23:48:57,2026-11-11T23:51:08
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3637,pallets/click,4,0,none,A01,78.5,73.8,1.8,2.8,,21,0,18,163614,8236,14817,1,1570,2,2026-11-11T23:49:51,2026-11-11T23:51:12
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1097,more-itertools/more-itertools,2,0,none,A01,61.2,55.2,1.8,4.3,,12,0,10,99417,6221,12780,0,574,1,2026-11-11T23:50:20,2026-11-11T23:51:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1097,more-itertools/more-itertools,2,0,none,A01,59.1,53.0,1.8,4.4,,18,0,13,120726,5992,12046,0,510,1,2026-11-11T23:50:25,2026-11-11T23:51:27
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1097,more-itertools/more-itertools,1,0,none,A01,80.8,76.0,1.8,3.0,,17,0,14,137531,8597,14364,1,170471,2,2026-11-11T23:50:09,2026-11-11T23:51:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1097,more-itertools/more-itertools,4,0,none,A01,63.3,57.1,1.8,4.3,,28,0,23,275748,6041,17855,0,379,1,2026-11-11T23:51:08,2026-11-11T23:52:14
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1097,more-itertools/more-itertools,3,0,tool_budget,A02,104.5,99.7,1.8,3.0,,31,0,28,232744,11004,14355,1,1489,2,2026-11-11T23:50:34,2026-11-11T23:52:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1097,more-itertools/more-itertools,1,0,none,A01,149.6,144.7,1.8,3.1,,32,1,24,277063,15884,23655,0,169439,2,2026-11-11T23:49:52,2026-11-11T23:52:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_764,pydantic/pydantic-settings,2,0,none,A01,50.3,44.5,1.9,3.9,,21,0,16,224210,4630,19709,0,1198,1,2026-11-11T23:51:33,2026-11-11T23:52:26
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1097,more-itertools/more-itertools,4,0,none,A01,76.2,65.5,1.7,8.9,,13,0,11,100819,7087,12677,0,1653,1,2026-11-11T23:51:12,2026-11-11T23:52:32
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_764,pydantic/pydantic-settings,4,0,none,A01,78.0,72.1,2.0,3.9,,28,1,25,336109,7289,22551,0,3342,1,2026-11-11T23:52:26,2026-11-11T23:53:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1097,more-itertools/more-itertools,3,0,none,A01,165.6,160.8,1.8,3.0,,41,0,32,394040,17155,17886,0,1763,2,2026-11-11T23:51:08,2026-11-11T23:53:56
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_764,pydantic/pydantic-settings,2,0,none,A01,101.0,95.2,2.0,3.7,,33,0,28,294401,10046,14673,2,0,1,2026-11-11T23:52:14,2026-11-11T23:53:58
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_764,pydantic/pydantic-settings,4,0,none,A01,101.8,96.1,2.0,3.7,,18,0,13,153317,10192,15426,1,1688,1,2026-11-11T23:52:32,2026-11-11T23:54:16
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_764,pydantic/pydantic-settings,1,0,none,A01,175.6,170.0,2.1,3.5,,32,0,27,299600,18143,16133,3,2472,2,2026-11-11T23:51:24,2026-11-11T23:54:23
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_764,pydantic/pydantic-settings,1,0,none,A01,173.8,168.3,2.0,3.5,,45,1,38,498505,17877,23626,0,68990,2,2026-11-11T23:51:27,2026-11-11T23:54:24
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_764,pydantic/pydantic-settings,3,0,none,A01,147.2,138.4,2.1,6.7,,34,0,28,321253,14708,15595,3,1363,1,2026-11-11T23:52:22,2026-11-11T23:54:52
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_359,python-humanize/humanize,3,0,none,A01,35.4,29.9,2.0,3.4,,13,0,11,115133,3022,12676,0,627,1,2026-11-11T23:54:24,2026-11-11T23:55:02
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_359,python-humanize/humanize,2,0,none,A01,57.0,51.5,2.1,3.4,,27,0,21,353270,5283,22366,0,629,1,2026-11-11T23:54:16,2026-11-11T23:55:16
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_359,python-humanize/humanize,2,0,none,A01,84.0,78.6,2.0,3.4,,14,0,11,113069,8259,15042,1,757,1,2026-11-11T23:53:58,2026-11-11T23:55:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_764,pydantic/pydantic-settings,3,0,none,A01,179.6,174.1,2.0,3.5,,52,1,44,562055,18321,23918,0,783,2,2026-11-11T23:52:25,2026-11-11T23:55:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_359,python-humanize/humanize,3,0,none,A01,62.0,56.4,2.0,3.5,,22,0,17,222962,5765,17210,0,787,1,2026-11-11T23:54:23,2026-11-11T23:55:28
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_359,python-humanize/humanize,4,0,none,A01,40.3,34.9,2.0,3.4,,12,0,10,98512,3589,11480,0,629,1,2026-11-11T23:54:52,2026-11-11T23:55:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_359,python-humanize/humanize,4,0,none,A01,34.3,28.8,2.0,3.4,,16,0,11,123312,2876,13458,0,627,1,2026-11-11T23:55:02,2026-11-11T23:55:40
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_527,python-poetry/tomlkit,1,1,none,A00,42.7,37.8,1.9,3.0,,10,0,8,69947,4122,10132,0,796,0,2026-11-11T23:55:25,2026-11-11T23:56:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_527,python-poetry/tomlkit,1,1,none,A00,54.6,49.7,1.9,3.0,,18,0,14,138537,5371,13983,0,796,0,2026-11-11T23:55:16,2026-11-11T23:56:14
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_527,python-poetry/tomlkit,2,1,none,A00,50.1,45.2,1.9,3.0,,14,0,11,106854,4895,15056,1,684,0,2026-11-11T23:55:27,2026-11-11T23:56:21
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_359,python-humanize/humanize,1,0,none,A01,152.5,147.0,2.0,3.5,,28,0,21,268347,15714,23308,0,787,1,2026-11-11T23:53:47,2026-11-11T23:56:23
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_359,python-humanize/humanize,1,0,none,A01,144.4,138.9,2.0,3.5,,20,0,16,188847,14291,18578,2,797,1,2026-11-11T23:53:56,2026-11-11T23:56:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_527,python-poetry/tomlkit,3,0,none,A01,62.3,57.5,1.9,3.0,,20,0,11,129551,6250,14019,0,0,1,2026-11-11T23:55:35,2026-11-11T23:56:40
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3147,pallets/werkzeug,2,0,none,A01,36.7,31.0,1.8,3.9,,8,0,6,57094,3560,10452,0,454,1,2026-11-11T23:56:24,2026-11-11T23:57:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_527,python-poetry/tomlkit,2,1,none,A00,95.1,90.1,1.9,3.0,,32,0,24,233074,9952,17647,0,796,0,2026-11-11T23:55:28,2026-11-11T23:57:06
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_527,python-poetry/tomlkit,4,0,none,A01,66.9,62.0,1.9,3.0,,15,0,13,139469,7040,14167,0,768,2,2026-11-11T23:56:11,2026-11-11T23:57:21
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3147,pallets/werkzeug,2,0,none,A01,42.7,37.0,1.8,3.9,,13,0,9,57004,4186,9541,0,537,1,2026-11-11T23:56:40,2026-11-11T23:57:26
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_527,python-poetry/tomlkit,3,0,none,A01,109.0,104.1,1.9,3.0,,24,0,21,215637,11682,14587,1,442,2,2026-11-11T23:55:40,2026-11-11T23:57:32
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3147,pallets/werkzeug,3,0,none,A01,32.6,27.0,1.8,3.8,,9,0,7,56029,2989,8871,0,519,1,2026-11-11T23:57:04,2026-11-11T23:57:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_527,python-poetry/tomlkit,4,1,none,A00,99.8,94.9,1.9,3.0,,36,0,28,285434,10687,18022,0,796,0,2026-11-11T23:56:14,2026-11-11T23:57:57
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3147,pallets/werkzeug,3,0,none,A01,57.5,51.8,1.8,3.9,,14,0,10,83203,5795,13142,0,595,1,2026-11-11T23:57:06,2026-11-11T23:58:07
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3147,pallets/werkzeug,1,0,none,A01,109.3,103.6,1.8,3.8,,26,0,16,231430,11745,12290,0,537,1,2026-11-11T23:56:23,2026-11-11T23:58:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3147,pallets/werkzeug,4,0,none,A01,66.8,61.1,1.8,3.8,,17,0,13,113418,6920,12264,0,567,1,2026-11-11T23:57:21,2026-11-11T23:58:31
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3364,pallets/click,1,0,none,A01,53.2,48.7,1.7,2.8,,13,0,9,86577,5463,14236,0,431,1,2026-11-11T23:57:39,2026-11-11T23:58:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3147,pallets/werkzeug,1,0,none,A01,153.6,147.8,1.9,3.9,,36,0,29,302491,16833,17846,0,1131,1,2026-11-11T23:56:21,2026-11-11T23:58:57
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3147,pallets/werkzeug,4,0,none,A01,99.5,93.9,1.8,3.8,,24,0,20,191982,10603,14846,1,0,1,2026-11-11T23:57:26,2026-11-11T23:59:08
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3364,pallets/click,3,0,none,A01,78.9,74.4,1.8,2.8,,11,0,8,88359,8205,14377,1,693,1,2026-11-11T23:58:15,2026-11-11T23:59:37
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3364,pallets/click,3,0,none,A01,69.9,65.4,1.8,2.7,,22,0,17,189990,6912,16624,0,714,4,2026-11-11T23:58:31,2026-11-11T23:59:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3364,pallets/click,4,0,none,A01,69.0,64.5,1.8,2.8,,34,0,29,436464,6636,24068,0,582,1,2026-11-11T23:58:35,2026-11-11T23:59:47
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3364,pallets/click,4,0,none,A01,67.1,62.5,1.8,2.8,,16,0,13,141348,6499,16010,1,664,1,2026-11-11T23:58:57,2026-11-12T00:00:07
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3364,pallets/click,2,0,none,A01,120.9,116.3,1.8,2.8,,19,0,15,160364,12624,17108,2,582,1,2026-11-11T23:58:07,2026-11-12T00:00:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3364,pallets/click,2,0,none,A01,133.6,129.1,1.8,2.8,,34,0,27,263657,14061,17768,0,582,1,2026-11-11T23:57:57,2026-11-12T00:00:13
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3364,pallets/click,1,0,none,A01,164.3,159.6,1.8,2.9,,33,0,28,295504,17471,15195,3,888,1,2026-11-11T23:57:32,2026-11-12T00:00:19
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3235,pallets/click,2,0,none,A01,43.2,38.7,1.8,2.8,,13,0,11,111670,4136,13937,0,440,1,2026-11-11T23:59:47,2026-11-12T00:00:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3235,pallets/click,1,0,none,A01,65.8,61.2,1.8,2.8,,22,0,18,168127,6683,14611,0,541,1,2026-11-11T23:59:37,2026-11-12T00:00:45
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3235,pallets/click,4,0,none,A01,31.8,27.3,1.7,2.8,,13,0,11,102288,2954,11277,0,394,1,2026-11-12T00:00:19,2026-11-12T00:00:53
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3235,pallets/click,3,0,none,A01,50.3,45.6,1.8,2.8,,11,0,9,82947,5054,12725,0,460,1,2026-11-12T00:00:07,2026-11-12T00:01:01
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3235,pallets/click,1,0,none,A01,111.2,106.7,1.8,2.8,,21,0,18,172742,11515,15310,1,894,4,2026-11-11T23:59:08,2026-11-12T00:01:02
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3235,pallets/click,4,0,none,A01,55.4,50.9,1.8,2.8,,18,0,13,104148,5595,11867,0,622,1,2026-11-12T00:00:13,2026-11-12T00:01:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3235,pallets/click,3,0,none,A01,64.7,59.5,1.8,3.4,,19,0,14,129006,6587,14489,0,889,1,2026-11-12T00:00:11,2026-11-12T00:01:18
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_756,hynek/structlog,1,0,none,A01,42.0,36.5,2.0,3.4,,18,0,14,97294,3951,10609,0,513,1,2026-11-12T00:00:45,2026-11-12T00:01:30
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_756,hynek/structlog,1,0,none,A01,77.8,72.4,2.1,3.4,,25,0,21,205934,7758,14797,1,0,1,2026-11-12T00:00:33,2026-11-12T00:01:54
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3235,pallets/click,2,0,none,A01,136.1,131.5,1.8,2.8,,39,0,31,391159,14296,18911,0,542,1,2026-11-11T23:59:43,2026-11-12T00:02:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_756,hynek/structlog,3,0,none,A01,49.9,44.4,2.1,3.5,,21,0,15,117273,4648,12993,0,822,1,2026-11-12T00:01:11,2026-11-12T00:02:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_756,hynek/structlog,4,0,none,A01,49.8,44.3,2.0,3.5,,23,0,17,207713,4434,20117,0,547,1,2026-11-12T00:01:18,2026-11-12T00:02:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_756,hynek/structlog,2,0,none,A01,78.0,72.5,2.0,3.5,,26,1,23,243784,7592,21495,0,624,1,2026-11-12T00:00:53,2026-11-12T00:02:14
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_756,hynek/structlog,3,0,no_submit,A06,84.6,82.6,2.1,,,26,0,20,247866,8740,16243,1,0,-1,2026-11-12T00:01:02,2026-11-12T00:02:30
cand3,confirm-3,E4B,workstation,berth,base,standard,click_2846,pallets/click,1,0,none,A01,29.7,25.1,1.8,2.9,,6,0,4,35632,2831,8106,0,486,1,2026-11-12T00:02:03,2026-11-12T00:02:35
cand3,confirm-3,E4B,workstation,berth,base,standard,click_2846,pallets/click,2,0,none,A01,29.4,24.7,1.8,2.9,,5,0,3,26970,2805,7831,0,486,1,2026-11-12T00:02:04,2026-11-12T00:02:37
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_756,hynek/structlog,4,0,none,A01,64.1,58.2,2.0,3.8,,20,0,17,164941,6214,14510,1,538,1,2026-11-12T00:01:30,2026-11-12T00:02:37
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_2846,pallets/click,1,0,none,A01,44.1,39.4,1.8,2.9,,13,0,8,73062,4321,9758,0,576,1,2026-11-12T00:01:54,2026-11-12T00:02:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_2846,pallets/click,2,0,none,A01,34.2,29.6,1.8,2.8,,14,0,9,83966,3428,10445,0,486,1,2026-11-12T00:02:11,2026-11-12T00:02:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_2846,pallets/click,3,0,none,A01,40.6,36.0,1.8,2.8,,14,0,9,75419,4172,10094,0,671,1,2026-11-12T00:02:14,2026-11-12T00:02:58
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_756,hynek/structlog,2,0,none,A01,115.6,110.1,2.1,3.4,,20,0,15,161256,12150,15587,2,0,1,2026-11-12T00:01:01,2026-11-12T00:02:59
cand3,confirm-3,E4B,workstation,berth,base,standard,click_2846,pallets/click,3,0,none,A01,38.7,34.1,1.8,2.8,,6,0,4,38344,4146,9276,0,1093,1,2026-11-12T00:02:30,2026-11-12T00:03:12
cand3,confirm-3,E4B,workstation,berth,base,standard,click_2846,pallets/click,4,0,none,A01,38.2,33.5,1.8,2.8,,8,0,6,60460,4014,11257,0,486,1,2026-11-12T00:02:35,2026-11-12T00:03:17
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_2846,pallets/click,4,0,none,A01,53.3,48.7,1.8,2.8,,14,0,9,92333,5853,13153,0,555,1,2026-11-12T00:02:37,2026-11-12T00:03:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_445,mahmoud/boltons,1,0,none,A01,62.0,57.2,1.8,3.1,,15,0,10,98401,6884,14403,0,469,1,2026-11-12T00:02:41,2026-11-12T00:03:46
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_445,mahmoud/boltons,2,0,none,A01,64.9,60.1,1.8,3.1,,13,0,9,63153,7334,10678,0,628,1,2026-11-12T00:02:48,2026-11-12T00:03:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_445,mahmoud/boltons,3,0,none,A01,55.9,51.3,1.8,2.8,,20,0,15,135917,5985,13506,0,653,1,2026-11-12T00:02:59,2026-11-12T00:03:58
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_445,mahmoud/boltons,2,0,none,A01,73.6,69.0,1.8,2.8,,14,0,11,112827,8187,14747,1,539,2,2026-11-12T00:02:58,2026-11-12T00:04:14
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_663,pydantic/pydantic-settings,1,0,none,A01,26.2,20.6,2.0,3.6,,10,0,8,60710,2177,7293,0,671,1,2026-11-12T00:03:46,2026-11-12T00:04:15
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_445,mahmoud/boltons,1,0,none,A01,105.0,100.1,1.8,3.1,,22,0,19,173322,11896,14458,1,523,1,2026-11-12T00:02:37,2026-11-12T00:04:26
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_445,mahmoud/boltons,4,0,none,A01,68.6,63.7,1.7,3.1,,17,0,14,161816,7349,13536,0,0,1,2026-11-12T00:03:17,2026-11-12T00:04:28
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_663,pydantic/pydantic-settings,2,0,none,A01,22.6,17.0,2.0,3.6,,9,0,7,53098,1869,7205,0,615,1,2026-11-12T00:04:14,2026-11-12T00:04:40
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_445,mahmoud/boltons,3,0,none,A01,103.1,98.3,1.8,3.1,,24,0,20,198480,11423,14602,1,0,1,2026-11-12T00:03:12,2026-11-12T00:04:58
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_663,pydantic/pydantic-settings,2,0,none,A01,60.7,51.1,2.0,7.6,,11,0,5,65367,5840,12945,0,1341,1,2026-11-12T00:03:58,2026-11-12T00:05:02
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_663,pydantic/pydantic-settings,4,0,none,A01,76.1,66.7,2.0,7.4,,18,0,13,141122,7478,14997,0,1342,1,2026-11-12T00:04:28,2026-11-12T00:05:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_663,pydantic/pydantic-settings,3,0,none,A01,80.9,75.2,2.0,3.8,,17,0,13,132332,8402,14580,0,1533,1,2026-11-12T00:04:26,2026-11-12T00:05:50
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_714,python-attrs/cattrs,1,0,none,A01,49.7,43.6,2.1,4.0,,6,0,4,48139,4836,11649,0,529,1,2026-11-12T00:04:58,2026-11-12T00:05:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_445,mahmoud/boltons,4,0,none,A01,135.3,130.3,1.8,3.2,,35,0,28,269254,14855,15082,0,518,1,2026-11-12T00:03:33,2026-11-12T00:05:51
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_663,pydantic/pydantic-settings,4,0,none,A01,81.2,75.7,2.0,3.6,,22,0,16,189894,8424,14653,1,1259,1,2026-11-12T00:04:40,2026-11-12T00:06:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_663,pydantic/pydantic-settings,1,0,none,A01,142.6,137.0,2.0,3.6,,35,0,28,303184,15515,18615,0,851,1,2026-11-12T00:03:56,2026-11-12T00:06:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_714,python-attrs/cattrs,1,0,none,A01,79.1,73.2,2.0,3.8,,10,0,5,70781,8299,14143,0,1005,1,2026-11-12T00:05:02,2026-11-12T00:06:24
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_663,pydantic/pydantic-settings,3,0,none,A01,144.8,135.4,2.0,7.4,,25,0,20,234071,15523,16988,2,2316,1,2026-11-12T00:04:15,2026-11-12T00:06:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_714,python-attrs/cattrs,3,0,none,A01,69.3,63.5,2.1,3.8,,11,0,5,79397,7322,16723,0,540,1,2026-11-12T00:05:51,2026-11-12T00:07:04
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_714,python-attrs/cattrs,4,0,none,A01,84.1,78.3,2.1,3.7,,7,0,4,56912,8497,15578,1,713,1,2026-11-12T00:06:22,2026-11-12T00:07:49
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_714,python-attrs/cattrs,3,0,none,A01,132.2,126.5,2.1,3.7,,13,0,8,118911,13899,15442,1,1545,1,2026-11-12T00:05:51,2026-11-12T00:08:06
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3363,pallets/click,1,0,none,A01,113.6,108.2,1.8,3.6,,23,0,19,210588,11535,15031,1,705,1,2026-11-12T00:06:24,2026-11-12T00:08:21
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3363,pallets/click,1,0,none,A01,113.1,108.7,1.8,2.7,,33,1,27,342858,11557,24287,0,621,4,2026-11-12T00:06:43,2026-11-12T00:08:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_714,python-attrs/cattrs,2,0,none,A01,174.5,168.6,2.2,3.8,,27,0,18,247992,18590,20047,0,540,1,2026-11-12T00:05:47,2026-11-12T00:08:45
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_714,python-attrs/cattrs,2,0,none,A01,175.8,169.9,2.1,3.8,,22,0,14,199325,18781,15719,2,2216,1,2026-11-12T00:05:50,2026-11-12T00:08:49
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_714,python-attrs/cattrs,4,0,none,A01,165.0,159.2,2.0,3.7,,23,0,16,229366,17567,23418,0,933,1,2026-11-12T00:06:04,2026-11-12T00:08:52
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3363,pallets/click,2,0,none,A01,75.5,68.0,1.8,5.7,,16,0,13,141405,7556,15088,1,537,1,2026-11-12T00:07:49,2026-11-12T00:09:07
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3363,pallets/click,3,0,none,A01,61.2,56.1,1.8,3.3,,13,0,11,111861,6308,12500,0,540,1,2026-11-12T00:08:06,2026-11-12T00:09:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3363,pallets/click,2,0,none,A01,153.0,147.9,1.8,3.3,,40,1,34,394669,16008,23014,0,526,1,2026-11-12T00:07:04,2026-11-12T00:09:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3363,pallets/click,4,0,none,A01,57.9,52.8,1.8,3.3,,12,0,7,68961,5927,11896,0,540,1,2026-11-12T00:08:39,2026-11-12T00:09:40
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_900,pydantic/pydantic-settings,1,0,none,A01,66.5,60.8,2.0,3.8,,12,0,10,114641,6833,14078,0,644,1,2026-11-12T00:08:52,2026-11-12T00:10:02
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_900,pydantic/pydantic-settings,2,0,no_submit,A06,100.8,98.8,2.0,,,20,0,15,176065,10989,14388,1,0,-1,2026-11-12T00:09:07,2026-11-12T00:10:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3363,pallets/click,3,0,none,A01,152.4,147.4,1.8,3.3,,39,0,31,353734,16501,17606,0,540,1,2026-11-12T00:08:21,2026-11-12T00:10:56
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_900,pydantic/pydantic-settings,3,0,none,A01,99.9,94.2,2.0,3.7,,19,0,16,180448,10280,15813,1,840,1,2026-11-12T00:09:40,2026-11-12T00:11:23
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_900,pydantic/pydantic-settings,4,0,none,A01,86.7,81.0,2.0,3.7,,19,0,16,172596,8852,15903,1,2549,1,2026-11-12T00:10:02,2026-11-12T00:11:32
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3363,pallets/click,4,0,none,A01,165.5,160.5,1.8,3.3,,21,0,17,187872,17836,14462,1,964,1,2026-11-12T00:08:45,2026-11-12T00:11:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_900,pydantic/pydantic-settings,2,0,none,A01,149.2,143.5,2.0,3.7,,34,0,26,328486,15789,17180,0,3269,1,2026-11-12T00:09:10,2026-11-12T00:11:42
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_900,pydantic/pydantic-settings,1,0,none,A01,173.1,167.2,2.0,3.9,,41,0,33,385316,18471,20188,0,2413,1,2026-11-12T00:08:49,2026-11-12T00:11:45
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1820,fastapi/typer,1,1,none,A00,46.6,41.5,1.9,3.1,,15,0,10,78802,4340,9620,0,956,0,2026-11-12T00:10:56,2026-11-12T00:11:46
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1820,fastapi/typer,1,1,none,A00,34.4,29.6,1.9,3.0,,11,0,9,72715,3221,9509,0,578,0,2026-11-12T00:11:23,2026-11-12T00:12:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_900,pydantic/pydantic-settings,3,0,none,A01,151.6,145.8,2.0,3.7,,36,0,30,343358,16041,20612,0,1682,1,2026-11-12T00:09:40,2026-11-12T00:12:14
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1820,fastapi/typer,2,0,none,A01,43.0,38.1,1.9,3.0,,13,0,11,106738,4135,11853,0,551,1,2026-11-12T00:11:32,2026-11-12T00:12:18
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1820,fastapi/typer,2,1,none,A00,43.8,38.8,1.9,3.1,,15,0,10,76088,4229,9108,0,956,0,2026-11-12T00:11:33,2026-11-12T00:12:20
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1820,fastapi/typer,3,1,none,A00,34.0,29.0,1.9,3.1,,11,0,9,72520,3061,9456,0,578,0,2026-11-12T00:11:45,2026-11-12T00:12:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1820,fastapi/typer,3,0,none,A01,36.9,31.8,1.9,3.2,,16,0,11,85765,3369,9696,0,584,1,2026-11-12T00:11:42,2026-11-12T00:12:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1820,fastapi/typer,4,1,none,A00,34.0,29.1,1.9,3.0,,15,0,10,99276,3091,11175,0,956,0,2026-11-12T00:12:01,2026-11-12T00:12:37
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_809,pytest-dev/pluggy,1,1,none,A00,33.7,27.7,2.3,3.7,,14,0,10,69061,2919,8402,0,717,0,2026-11-12T00:12:14,2026-11-12T00:12:51
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1820,fastapi/typer,4,0,none,A01,66.1,61.2,1.9,3.0,,17,0,13,133813,6617,15344,1,595,1,2026-11-12T00:11:46,2026-11-12T00:12:55
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_809,pytest-dev/pluggy,3,0,none,A01,41.3,35.2,2.3,3.8,,14,0,10,95822,3733,8905,0,713,1,2026-11-12T00:12:22,2026-11-12T00:13:07
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_809,pytest-dev/pluggy,1,0,none,A01,49.3,43.1,2.3,3.8,,18,0,15,139884,4618,14944,1,709,1,2026-11-12T00:12:18,2026-11-12T00:13:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_809,pytest-dev/pluggy,3,0,none,A01,31.7,25.5,2.2,3.9,,14,0,9,61790,2751,8061,0,699,1,2026-11-12T00:12:37,2026-11-12T00:13:12
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_809,pytest-dev/pluggy,2,0,none,A01,51.3,45.1,2.3,3.9,,18,0,15,153278,4851,14682,1,709,1,2026-11-12T00:12:20,2026-11-12T00:13:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_900,pydantic/pydantic-settings,4,0,none,A01,142.4,136.4,2.0,3.9,,32,1,26,331634,14894,24547,0,644,1,2026-11-12T00:10:51,2026-11-12T00:13:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_809,pytest-dev/pluggy,4,0,none,A01,29.4,23.4,2.3,3.8,,15,0,10,70756,2611,7574,0,657,1,2026-11-12T00:12:51,2026-11-12T00:13:23
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_809,pytest-dev/pluggy,2,0,none,A01,58.4,52.3,2.3,3.8,,32,0,27,372975,5611,20069,0,709,1,2026-11-12T00:12:22,2026-11-12T00:13:23
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_809,pytest-dev/pluggy,4,0,none,A01,31.6,25.6,2.2,3.8,,9,0,7,58693,2958,8984,0,713,1,2026-11-12T00:12:55,2026-11-12T00:13:29
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_1034,pydantic/pydantic-settings,3,1,none,A00,129.4,124.0,2.0,3.4,,30,0,26,270478,13040,17631,2,4139,0,2026-11-12T00:13:23,2026-11-12T00:15:35
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_1034,pydantic/pydantic-settings,1,0,none,A01,166.0,160.4,2.1,3.4,,32,0,28,290088,17216,16508,2,648,1,2026-11-12T00:13:10,2026-11-12T00:15:59
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_1034,pydantic/pydantic-settings,2,0,none,A01,178.3,172.9,2.0,3.4,,33,0,28,322088,18314,16806,3,1743,1,2026-11-12T00:13:12,2026-11-12T00:16:14
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_1034,pydantic/pydantic-settings,4,0,none,A01,175.6,170.0,2.0,3.6,,27,0,22,254688,17882,16807,3,4482,1,2026-11-12T00:13:23,2026-11-12T00:16:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_783,pydantic/pydantic-settings,1,0,none,A01,49.5,42.7,2.0,4.8,,11,0,6,75316,4507,12186,0,712,1,2026-11-12T00:15:35,2026-11-12T00:16:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_1034,pydantic/pydantic-settings,2,0,none,A01,197.0,191.5,2.0,3.5,,39,1,31,396016,20304,24230,0,2163,1,2026-11-12T00:13:15,2026-11-12T00:16:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_1034,pydantic/pydantic-settings,1,0,none,A01,213.3,207.7,2.1,3.6,,45,1,36,504317,22142,24324,0,5784,1,2026-11-12T00:13:07,2026-11-12T00:16:43
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_783,pydantic/pydantic-settings,1,0,none,A01,66.6,56.9,2.0,7.7,,6,0,4,51294,6052,12568,0,711,1,2026-11-12T00:15:59,2026-11-12T00:17:08
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_1034,pydantic/pydantic-settings,4,0,none,A01,263.9,258.3,2.0,3.6,,57,0,44,583329,27570,21534,0,984,1,2026-11-12T00:13:29,2026-11-12T00:17:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_1034,pydantic/pydantic-settings,3,0,session_timeout,A05,305.8,300.1,2.0,3.7,,48,3,43,505165,30900,24137,0,2218,1,2026-11-12T00:13:16,2026-11-12T00:18:25
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_783,pydantic/pydantic-settings,3,0,none,A01,148.7,139.2,2.0,7.5,,22,0,18,213359,15028,15349,2,886,1,2026-11-12T00:16:28,2026-11-12T00:19:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_783,pydantic/pydantic-settings,2,0,none,A01,166.8,157.3,2.0,7.5,,32,0,24,362798,16871,24157,0,798,1,2026-11-12T00:16:22,2026-11-12T00:19:12
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_519,python-poetry/tomlkit,1,0,none,A01,45.3,40.4,1.9,3.0,,9,0,7,55297,4302,8628,0,581,1,2026-11-12T00:18:25,2026-11-12T00:19:13
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_783,pydantic/pydantic-settings,3,0,none,A01,176.2,166.7,2.0,7.5,,32,1,27,342028,17790,24486,0,1379,1,2026-11-12T00:16:35,2026-11-12T00:19:34
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_783,pydantic/pydantic-settings,2,0,none,A01,207.2,201.7,2.0,3.5,,29,0,24,290497,21635,15433,3,1039,2,2026-11-12T00:16:14,2026-11-12T00:19:44
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_519,python-poetry/tomlkit,3,1,none,A00,28.5,23.5,1.9,3.0,,10,0,8,66809,2449,8973,0,563,0,2026-11-12T00:19:13,2026-11-12T00:19:45
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_519,python-poetry/tomlkit,2,1,none,A00,34.4,29.4,1.9,3.1,,15,0,10,72603,3110,8809,0,597,0,2026-11-12T00:19:12,2026-11-12T00:19:49
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_519,python-poetry/tomlkit,1,0,none,A01,122.1,117.2,1.9,3.0,,35,1,30,306734,12454,24126,0,525,1,2026-11-12T00:17:56,2026-11-12T00:20:01
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_519,python-poetry/tomlkit,2,0,none,A01,71.5,66.6,1.9,3.0,,16,0,11,106526,7304,14386,1,581,1,2026-11-12T00:19:00,2026-11-12T00:20:14
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_886,pydantic/pydantic-settings,1,1,none,A00,32.3,27.0,2.0,3.3,,13,0,8,59813,2994,7952,0,1135,0,2026-11-12T00:19:49,2026-11-12T00:20:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_783,pydantic/pydantic-settings,4,0,none,A01,226.3,216.7,2.0,7.6,,31,1,24,355573,23732,24399,0,1026,1,2026-11-12T00:16:43,2026-11-12T00:20:32
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_886,pydantic/pydantic-settings,1,1,none,A00,28.9,23.5,2.0,3.4,,8,0,6,48027,2685,7859,0,1123,0,2026-11-12T00:20:01,2026-11-12T00:20:33
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_783,pydantic/pydantic-settings,4,0,none,A01,203.2,193.3,2.0,8.0,,30,0,23,251623,21035,15184,1,1366,1,2026-11-12T00:17:08,2026-11-12T00:20:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_519,python-poetry/tomlkit,3,1,none,A00,66.1,61.2,1.9,3.0,,15,0,10,88374,7143,13630,0,1114,0,2026-11-12T00:19:34,2026-11-12T00:20:43
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_519,python-poetry/tomlkit,4,0,none,A01,56.4,51.4,1.9,3.0,,11,0,9,94861,5977,12768,0,491,1,2026-11-12T00:19:45,2026-11-12T00:20:44
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_519,python-poetry/tomlkit,4,1,none,A00,61.2,56.2,1.9,3.1,,16,0,12,112168,6544,14124,0,765,0,2026-11-12T00:19:44,2026-11-12T00:20:48
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_886,pydantic/pydantic-settings,2,1,none,A00,36.2,30.9,2.0,3.4,,8,0,6,52859,3766,8786,0,1279,0,2026-11-12T00:20:14,2026-11-12T00:20:53
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_886,pydantic/pydantic-settings,2,1,none,A00,36.0,30.6,2.0,3.4,,12,0,7,54900,3722,8128,0,1135,0,2026-11-12T00:20:25,2026-11-12T00:21:04
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_886,pydantic/pydantic-settings,3,1,none,A00,30.6,25.2,2.0,3.4,,8,0,6,49342,3056,8180,0,1150,0,2026-11-12T00:20:32,2026-11-12T00:21:06
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_886,pydantic/pydantic-settings,3,1,none,A00,42.0,36.6,2.0,3.3,,12,0,7,57034,4296,9002,0,1135,0,2026-11-12T00:20:33,2026-11-12T00:21:18
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_886,pydantic/pydantic-settings,4,1,none,A00,37.4,32.0,2.0,3.4,,11,0,7,63524,3575,7300,0,1123,0,2026-11-12T00:20:43,2026-11-12T00:21:23
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_886,pydantic/pydantic-settings,4,1,none,A00,46.5,41.1,2.0,3.4,,12,0,7,59441,4733,9238,0,1310,0,2026-11-12T00:20:34,2026-11-12T00:21:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3866,pallets/click,3,0,none,A01,71.4,66.0,1.8,3.7,,30,0,25,310912,6799,19858,0,1137,1,2026-11-12T00:21:06,2026-11-12T00:22:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1048,more-itertools/more-itertools,1,0,none,A01,43.6,36.4,1.8,5.4,,13,0,8,70422,4297,11047,0,1498,1,2026-11-12T00:22:20,2026-11-12T00:23:07
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3866,pallets/click,2,0,none,A01,129.4,123.8,1.8,3.9,,24,0,20,221039,13750,15410,2,318,1,2026-11-12T00:21:04,2026-11-12T00:23:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3866,pallets/click,2,0,none,A01,141.2,95.2,1.8,44.3,,42,1,36,430098,10065,23135,0,1721,1,2026-11-12T00:20:53,2026-11-12T00:23:18
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1048,more-itertools/more-itertools,1,0,none,A01,54.2,47.5,1.9,4.8,,10,0,8,89724,5174,11483,0,1358,1,2026-11-12T00:23:07,2026-11-12T00:24:05
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3866,pallets/click,4,0,none,A01,167.6,161.8,1.8,3.9,,44,1,38,445882,18507,22544,0,1414,1,2026-11-12T00:21:24,2026-11-12T00:24:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3866,pallets/click,1,0,none,A01,217.9,169.3,1.8,46.8,,48,1,43,506223,18824,23981,0,1613,1,2026-11-12T00:20:48,2026-11-12T00:24:29
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3866,pallets/click,3,0,none,A01,196.6,188.7,1.8,6.1,,25,0,22,197517,7237,14635,1,1363,1,2026-11-12T00:21:18,2026-11-12T00:24:38
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3866,pallets/click,1,0,none,A01,256.5,218.8,1.8,35.9,,31,0,25,286466,15213,15477,3,1853,1,2026-11-12T00:20:44,2026-11-12T00:25:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1048,more-itertools/more-itertools,3,0,none,A01,54.0,49.2,1.9,2.9,,15,0,9,84688,5539,10688,0,168555,2,2026-11-12T00:24:15,2026-11-12T00:25:12
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1048,more-itertools/more-itertools,2,0,none,A01,119.2,112.9,1.9,4.4,,25,0,22,227128,12713,15069,1,1340,1,2026-11-12T00:23:16,2026-11-12T00:25:18
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_648,pydantic/pydantic-settings,1,0,none,A01,40.7,34.9,2.0,3.7,,10,0,8,75568,4052,11168,0,655,1,2026-11-12T00:25:04,2026-11-12T00:25:48
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3866,pallets/click,4,0,tool_budget,A02,266.9,262.4,1.8,2.7,,34,0,28,307580,15795,14485,1,1850,4,2026-11-12T00:21:23,2026-11-12T00:25:54
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_648,pydantic/pydantic-settings,1,0,none,A01,41.1,35.4,2.0,3.8,,14,0,10,81177,3729,12463,0,667,1,2026-11-12T00:25:12,2026-11-12T00:25:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_648,pydantic/pydantic-settings,2,0,none,A01,49.0,43.3,2.0,3.7,,12,0,8,66667,4891,10900,0,657,1,2026-11-12T00:25:18,2026-11-12T00:26:11
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1048,more-itertools/more-itertools,4,0,none,A01,93.9,87.6,1.8,4.5,,15,0,11,128921,10034,14266,0,833,1,2026-11-12T00:24:38,2026-11-12T00:26:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1048,more-itertools/more-itertools,4,0,none,A01,104.4,97.5,1.8,5.0,,30,0,23,184431,11066,14032,0,1457,1,2026-11-12T00:24:29,2026-11-12T00:26:17
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1048,more-itertools/more-itertools,3,0,none,A01,133.3,128.4,1.9,3.0,,22,0,19,206939,14776,14367,1,1972,2,2026-11-12T00:24:05,2026-11-12T00:26:21
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_648,pydantic/pydantic-settings,3,0,none,A01,40.3,34.6,2.0,3.7,,11,0,9,100783,3882,11957,0,655,1,2026-11-12T00:25:56,2026-11-12T00:26:39
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_968,pydantic/pydantic-settings,1,1,none,A00,19.4,13.6,2.0,3.8,,6,0,4,33472,1471,7147,0,784,0,2026-11-12T00:26:21,2026-11-12T00:26:44
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1048,more-itertools/more-itertools,2,0,none,A01,207.4,201.1,1.9,4.5,,45,0,36,479646,23002,21411,0,1295,1,2026-11-12T00:23:18,2026-11-12T00:26:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_968,pydantic/pydantic-settings,1,1,none,A00,31.1,25.2,2.0,3.9,,17,0,11,77597,2725,7319,0,784,0,2026-11-12T00:26:17,2026-11-12T00:26:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_648,pydantic/pydantic-settings,3,0,none,A01,55.7,49.9,2.0,3.8,,15,0,10,94627,5572,13168,0,655,1,2026-11-12T00:25:54,2026-11-12T00:26:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_648,pydantic/pydantic-settings,4,0,none,A01,44.3,38.5,2.0,3.7,,13,0,8,78203,4175,13211,0,655,1,2026-11-12T00:26:15,2026-11-12T00:27:02
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_968,pydantic/pydantic-settings,2,1,none,A00,21.0,15.2,2.0,3.8,,9,0,7,56583,1587,8210,0,784,0,2026-11-12T00:26:39,2026-11-12T00:27:03
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_648,pydantic/pydantic-settings,4,0,none,A01,57.9,52.2,2.0,3.7,,14,0,10,139634,5739,13876,0,655,1,2026-11-12T00:26:11,2026-11-12T00:27:12
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_968,pydantic/pydantic-settings,4,1,none,A00,26.8,20.9,2.0,3.8,,12,0,7,56544,2166,8628,0,784,0,2026-11-12T00:26:52,2026-11-12T00:27:22
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_968,pydantic/pydantic-settings,3,1,none,A00,32.4,26.5,2.1,3.9,,10,0,8,72759,2819,10539,0,784,0,2026-11-12T00:26:48,2026-11-12T00:27:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_968,pydantic/pydantic-settings,2,1,none,A00,39.4,33.4,2.0,3.9,,15,0,10,82649,3239,12571,0,784,0,2026-11-12T00:26:44,2026-11-12T00:27:26
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_968,pydantic/pydantic-settings,3,1,none,A00,34.0,28.1,2.0,3.9,,17,0,11,90710,3059,9126,0,784,0,2026-11-12T00:26:51,2026-11-12T00:27:28
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_648,pydantic/pydantic-settings,2,0,none,A01,100.2,94.5,2.0,3.7,,19,0,13,171351,10474,15327,2,0,1,2026-11-12T00:25:48,2026-11-12T00:27:31
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_968,pydantic/pydantic-settings,4,1,none,A00,33.8,28.0,2.0,3.8,,10,0,6,61614,3195,7758,0,784,0,2026-11-12T00:27:02,2026-11-12T00:27:39
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_727,pydantic/pydantic-settings,2,0,none,A01,26.7,20.8,2.1,3.9,,12,0,10,85977,2460,10178,0,706,1,2026-11-12T00:27:22,2026-11-12T00:27:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_727,pydantic/pydantic-settings,1,0,none,A01,47.9,41.5,2.0,4.4,,12,0,7,63072,4849,10740,0,638,1,2026-11-12T00:27:03,2026-11-12T00:27:54
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_727,pydantic/pydantic-settings,1,0,none,A01,39.8,33.3,2.0,4.4,,9,0,7,67349,4002,11224,0,1115,1,2026-11-12T00:27:12,2026-11-12T00:27:54
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_727,pydantic/pydantic-settings,3,0,none,A01,28.7,22.2,2.0,4.5,,9,0,7,61037,2647,9511,0,638,1,2026-11-12T00:27:26,2026-11-12T00:27:58
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_727,pydantic/pydantic-settings,4,0,none,A01,35.5,29.3,2.0,4.3,,13,0,8,71905,3488,9708,0,1109,1,2026-11-12T00:27:31,2026-11-12T00:28:09
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_727,pydantic/pydantic-settings,2,0,none,A01,48.0,41.6,2.1,4.4,,11,0,7,53646,5025,9868,0,1109,1,2026-11-12T00:27:24,2026-11-12T00:28:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_727,pydantic/pydantic-settings,3,0,none,A01,46.2,39.8,2.0,4.4,,12,0,8,62452,4763,9912,0,1109,1,2026-11-12T00:27:28,2026-11-12T00:28:17
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_727,pydantic/pydantic-settings,4,0,none,A01,55.8,49.6,2.0,4.3,,11,0,7,80139,6017,10876,0,1109,1,2026-11-12T00:27:39,2026-11-12T00:28:37
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3420,pallets/click,4,0,none,A01,43.7,39.2,1.8,2.8,,18,0,16,163459,4449,13293,0,374,1,2026-11-12T00:28:17,2026-11-12T00:29:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3420,pallets/click,1,0,none,A01,69.9,65.2,1.8,2.9,,28,0,23,242537,7517,16319,0,530,1,2026-11-12T00:27:54,2026-11-12T00:29:07
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3420,pallets/click,2,0,none,A01,84.9,80.3,1.8,2.8,,15,0,12,145411,9323,14931,1,2535,1,2026-11-12T00:27:58,2026-11-12T00:29:26
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3420,pallets/click,1,0,none,A01,93.7,88.9,1.9,2.9,,18,0,15,162448,10312,14739,1,2160,1,2026-11-12T00:27:52,2026-11-12T00:29:29
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3420,pallets/click,3,0,none,A01,78.8,74.2,1.8,2.8,,14,0,11,136685,8479,16619,1,3072,1,2026-11-12T00:28:15,2026-11-12T00:29:37
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3420,pallets/click,3,0,none,A01,93.2,88.6,1.8,2.8,,49,0,39,369629,10118,11869,0,401,1,2026-11-12T00:28:09,2026-11-12T00:29:46
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_769,pydantic/pydantic-settings,1,0,none,A01,41.5,35.4,2.0,4.0,,10,0,8,81331,4083,11320,0,359,1,2026-11-12T00:29:04,2026-11-12T00:29:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3420,pallets/click,2,0,none,A01,123.8,119.2,1.8,2.9,,46,0,34,422811,13778,17374,0,2371,1,2026-11-12T00:27:54,2026-11-12T00:30:01
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_769,pydantic/pydantic-settings,2,0,none,A01,65.9,60.1,2.0,3.8,,16,0,13,130162,6803,15697,1,303,1,2026-11-12T00:29:29,2026-11-12T00:30:38
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3420,pallets/click,4,0,none,A01,133.8,129.2,1.8,2.8,,29,0,20,231459,14572,15741,0,2181,1,2026-11-12T00:28:37,2026-11-12T00:30:54
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_769,pydantic/pydantic-settings,3,0,none,A01,71.5,64.9,2.0,4.6,,18,0,13,145186,7133,15356,1,856,1,2026-11-12T00:29:46,2026-11-12T00:31:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_438,mahmoud/boltons,1,1,none,A00,27.9,23.4,1.8,2.7,,15,0,10,99447,2396,11701,0,818,0,2026-11-12T00:30:54,2026-11-12T00:31:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_769,pydantic/pydantic-settings,1,0,none,A01,143.5,137.8,2.0,3.8,,35,0,26,305435,15296,19148,0,1446,1,2026-11-12T00:29:07,2026-11-12T00:31:34
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_438,mahmoud/boltons,1,0,none,A01,59.2,54.7,1.8,2.7,,23,0,21,205287,5745,13273,0,0,1,2026-11-12T00:30:38,2026-11-12T00:31:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_438,mahmoud/boltons,2,1,none,A00,39.9,35.3,1.8,2.8,,22,0,16,173385,3623,13392,0,818,0,2026-11-12T00:31:00,2026-11-12T00:31:43
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_438,mahmoud/boltons,2,1,none,A00,24.9,20.4,1.8,2.8,,16,0,14,135117,1973,11268,0,818,0,2026-11-12T00:31:25,2026-11-12T00:31:53
cand3,confirm-3,E4B,workstation,berth,base,standard,pydantic-settings_769,pydantic/pydantic-settings,4,0,none,A01,122.1,116.3,2.0,3.8,,21,0,18,216973,12618,14760,1,856,1,2026-11-12T00:29:48,2026-11-12T00:31:54
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_438,mahmoud/boltons,3,1,none,A00,30.5,26.0,1.8,2.7,,16,0,14,141186,2516,11902,0,818,0,2026-11-12T00:31:34,2026-11-12T00:32:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_438,mahmoud/boltons,3,1,none,A00,27.7,23.1,1.8,2.8,,17,0,13,96345,2216,8987,0,818,0,2026-11-12T00:31:40,2026-11-12T00:32:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_438,mahmoud/boltons,4,1,none,A00,29.7,25.2,1.8,2.7,,18,0,14,141879,2465,14548,0,818,0,2026-11-12T00:31:43,2026-11-12T00:32:16
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_438,mahmoud/boltons,4,1,none,A00,43.5,39.0,1.8,2.7,,17,0,14,139848,3963,15119,1,818,0,2026-11-12T00:31:53,2026-11-12T00:32:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_769,pydantic/pydantic-settings,2,0,none,A01,193.9,188.1,2.0,3.8,,27,0,19,281459,20431,18729,0,0,1,2026-11-12T00:29:26,2026-11-12T00:32:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_769,pydantic/pydantic-settings,4,0,none,A01,166.3,159.7,2.0,4.6,,44,2,40,570986,16866,24330,0,856,1,2026-11-12T00:30:01,2026-11-12T00:32:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pydantic-settings_769,pydantic/pydantic-settings,3,0,none,A01,196.4,190.5,2.0,3.8,,34,0,24,350440,20610,22924,0,424,1,2026-11-12T00:29:37,2026-11-12T00:32:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_441,mahmoud/boltons,1,0,none,A01,58.0,53.6,1.8,2.7,,15,0,11,111132,5696,15510,0,410,1,2026-11-12T00:32:07,2026-11-12T00:33:08
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_441,mahmoud/boltons,2,0,none,A01,76.7,72.2,1.8,2.7,,17,0,12,141947,7816,16386,0,1033,1,2026-11-12T00:32:11,2026-11-12T00:33:30
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_441,mahmoud/boltons,2,0,none,A01,85.5,81.0,1.8,2.7,,13,0,10,116367,8665,15644,1,1109,1,2026-11-12T00:32:16,2026-11-12T00:33:44
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_441,mahmoud/boltons,3,0,none,A01,62.9,58.3,1.8,2.8,,13,0,8,98443,6295,14656,0,991,1,2026-11-12T00:32:39,2026-11-12T00:33:45
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_441,mahmoud/boltons,3,0,none,A01,75.0,70.5,1.8,2.8,,18,0,15,140127,7552,14725,1,970,1,2026-11-12T00:32:43,2026-11-12T00:34:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_441,mahmoud/boltons,4,0,none,A01,62.0,57.5,1.8,2.8,,16,0,11,145153,6151,17596,0,1005,1,2026-11-12T00:32:56,2026-11-12T00:34:01
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_441,mahmoud/boltons,1,0,none,A01,126.7,122.1,1.8,2.8,,16,0,12,145052,13119,14614,1,1835,1,2026-11-12T00:31:54,2026-11-12T00:34:03
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_434,mahmoud/boltons,1,0,none,A01,85.6,81.0,1.8,2.7,,20,0,13,153917,8717,15503,1,603,1,2026-11-12T00:33:08,2026-11-12T00:34:37
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_434,mahmoud/boltons,3,0,none,A01,47.4,42.9,1.8,2.7,,13,0,10,105837,4511,15941,1,583,1,2026-11-12T00:34:01,2026-11-12T00:34:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_434,mahmoud/boltons,2,0,none,A01,65.2,60.6,1.8,2.7,,24,0,19,248077,6359,19010,0,725,1,2026-11-12T00:33:44,2026-11-12T00:34:52
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_434,mahmoud/boltons,4,0,none,A01,50.2,45.6,1.8,2.8,,15,0,11,128441,4788,12514,0,603,1,2026-11-12T00:34:03,2026-11-12T00:34:57
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_434,mahmoud/boltons,2,0,none,A01,76.2,71.8,1.8,2.7,,21,0,18,171528,7683,14980,1,587,1,2026-11-12T00:33:45,2026-11-12T00:35:05
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_434,mahmoud/boltons,4,0,none,A01,42.5,38.1,1.8,2.7,,17,0,12,114064,3942,13068,0,583,1,2026-11-12T00:34:37,2026-11-12T00:35:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_727,pytest-dev/pluggy,2,1,none,A00,26.8,20.8,2.2,3.7,,12,0,7,59730,2203,7691,0,495,0,2026-11-12T00:34:57,2026-11-12T00:35:27
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_441,mahmoud/boltons,4,0,none,A01,156.2,151.6,1.8,2.8,,30,0,25,294159,16290,15514,2,1118,2,2026-11-12T00:32:51,2026-11-12T00:35:30
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_727,pytest-dev/pluggy,1,1,none,A00,41.9,35.9,2.3,3.7,,15,0,13,131600,3870,11777,0,495,0,2026-11-12T00:34:52,2026-11-12T00:35:37
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_434,mahmoud/boltons,1,0,none,A01,128.5,124.0,1.8,2.7,,37,0,29,341502,13301,20815,0,594,1,2026-11-12T00:33:30,2026-11-12T00:35:42
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_727,pytest-dev/pluggy,1,1,none,A00,54.5,48.5,2.3,3.7,,18,0,13,158213,5351,14634,0,826,0,2026-11-12T00:34:52,2026-11-12T00:35:50
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_727,pytest-dev/pluggy,2,1,none,A00,59.6,53.7,2.2,3.7,,18,0,15,165731,5988,14497,1,495,0,2026-11-12T00:35:05,2026-11-12T00:36:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_727,pytest-dev/pluggy,3,1,none,A00,39.8,33.8,2.3,3.8,,15,0,10,84713,3734,8945,0,826,0,2026-11-12T00:35:27,2026-11-12T00:36:09
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_727,pytest-dev/pluggy,3,1,none,A00,45.8,39.8,2.3,3.8,,15,0,13,144048,4415,13178,0,826,0,2026-11-12T00:35:22,2026-11-12T00:36:11
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_727,pytest-dev/pluggy,4,1,none,A00,40.5,34.6,2.2,3.7,,10,0,8,94537,3886,13299,0,495,0,2026-11-12T00:35:37,2026-11-12T00:36:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_727,pytest-dev/pluggy,4,1,none,A00,49.4,43.4,2.2,3.7,,16,0,11,126977,4905,13842,0,826,0,2026-11-12T00:35:30,2026-11-12T00:36:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_434,mahmoud/boltons,3,0,none,A01,152.0,147.5,1.8,2.7,,36,0,30,349981,16269,19800,0,955,1,2026-11-12T00:34:01,2026-11-12T00:36:36
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1154,more-itertools/more-itertools,1,0,none,A01,58.6,51.4,1.8,5.4,,22,0,17,149103,5698,12251,0,682,1,2026-11-12T00:35:42,2026-11-12T00:36:43
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1154,more-itertools/more-itertools,2,0,none,A01,41.4,34.0,1.8,5.5,,14,0,12,106173,3717,10930,0,651,1,2026-11-12T00:36:07,2026-11-12T00:36:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1154,more-itertools/more-itertools,2,0,none,A01,42.7,35.5,1.8,5.4,,19,0,14,113983,3841,9971,0,651,1,2026-11-12T00:36:09,2026-11-12T00:36:55
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1154,more-itertools/more-itertools,4,0,none,A01,40.6,33.5,1.8,5.4,,14,0,12,126073,3598,12772,0,426,1,2026-11-12T00:36:22,2026-11-12T00:37:06
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1154,more-itertools/more-itertools,4,0,none,A01,40.8,33.6,1.8,5.3,,12,0,7,53886,3690,8026,0,307,1,2026-11-12T00:36:36,2026-11-12T00:37:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1154,more-itertools/more-itertools,3,0,none,A01,80.1,72.9,1.8,5.4,,27,0,22,314664,8073,21087,0,552,1,2026-11-12T00:36:11,2026-11-12T00:37:34
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1154,more-itertools/more-itertools,3,0,none,A01,72.5,65.4,1.8,5.3,,19,0,16,162409,6603,14614,1,684,1,2026-11-12T00:36:20,2026-11-12T00:37:36
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1154,more-itertools/more-itertools,1,0,none,A01,126.2,121.4,1.8,3.0,,33,0,28,297201,13614,14642,2,1124,2,2026-11-12T00:35:50,2026-11-12T00:37:59
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_254,python-humanize/humanize,1,0,none,A01,76.6,70.0,2.1,4.5,,18,0,13,153817,7932,16482,0,2256,1,2026-11-12T00:36:43,2026-11-12T00:38:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1405,fastapi/typer,1,0,none,A01,47.0,40.8,1.9,4.4,,20,0,15,112325,4312,10491,0,626,1,2026-11-12T00:38:03,2026-11-12T00:38:53
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_254,python-humanize/humanize,4,0,none,A01,77.1,71.1,2.0,4.0,,19,0,14,164679,7841,15558,0,1217,1,2026-11-12T00:37:36,2026-11-12T00:38:56
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_254,python-humanize/humanize,2,0,none,A01,119.1,113.0,2.0,4.0,,23,0,19,185105,12595,14713,2,616,1,2026-11-12T00:36:55,2026-11-12T00:38:57
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_254,python-humanize/humanize,1,0,none,A01,127.5,121.4,2.1,4.0,,23,0,19,193042,13616,15434,2,1179,1,2026-11-12T00:36:52,2026-11-12T00:39:02
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_254,python-humanize/humanize,4,0,none,A01,103.9,97.7,2.1,4.1,,14,0,10,116972,10481,16514,1,1360,1,2026-11-12T00:37:59,2026-11-12T00:39:46
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1405,fastapi/typer,2,0,none,A01,50.3,43.9,1.9,4.5,,24,0,15,162759,4505,11722,0,624,1,2026-11-12T00:38:57,2026-11-12T00:39:51
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_254,python-humanize/humanize,3,0,none,A01,148.3,142.1,2.0,4.1,,15,0,11,131534,15725,15053,2,938,1,2026-11-12T00:37:20,2026-11-12T00:39:51
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1405,fastapi/typer,1,0,none,A01,67.9,61.6,1.9,4.3,,20,0,17,152269,6486,14791,1,1149,1,2026-11-12T00:38:53,2026-11-12T00:40:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_254,python-humanize/humanize,2,0,none,A01,179.7,173.6,2.0,4.0,,40,0,32,456526,19050,22496,0,417,1,2026-11-12T00:37:06,2026-11-12T00:40:09
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1405,fastapi/typer,2,1,none,A00,77.8,71.5,1.9,4.4,,22,0,19,178464,7691,14557,1,973,0,2026-11-12T00:38:56,2026-11-12T00:40:17
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1405,fastapi/typer,3,0,none,A01,41.9,35.7,1.9,4.3,,16,0,14,116198,3891,10720,0,626,1,2026-11-12T00:39:46,2026-11-12T00:40:31
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_254,python-humanize/humanize,3,0,none,A01,184.8,178.7,2.1,4.0,,34,0,26,356304,19599,24245,0,1420,1,2026-11-12T00:37:34,2026-11-12T00:40:42
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_451,jazzband/prettytable,1,0,none,A01,36.7,31.1,2.1,3.5,,14,0,9,63022,3371,8864,0,449,1,2026-11-12T00:40:09,2026-11-12T00:40:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1405,fastapi/typer,4,0,none,A01,72.4,66.2,1.9,4.3,,17,0,13,148308,7227,14885,0,1111,1,2026-11-12T00:39:51,2026-11-12T00:41:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_451,jazzband/prettytable,2,0,none,A01,48.8,43.3,2.0,3.5,,23,0,18,197881,4562,16838,0,591,1,2026-11-12T00:40:17,2026-11-12T00:41:09
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_451,jazzband/prettytable,1,0,none,A01,83.3,77.8,2.1,3.5,,14,0,9,100962,8354,15435,1,1353,1,2026-11-12T00:40:04,2026-11-12T00:41:30
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_451,jazzband/prettytable,2,0,none,A01,75.4,69.9,2.0,3.5,,27,0,23,258454,7337,15683,2,457,1,2026-11-12T00:40:31,2026-11-12T00:41:50
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_451,jazzband/prettytable,3,0,none,A01,64.8,59.2,2.0,3.5,,22,0,19,180365,6128,14888,1,1148,1,2026-11-12T00:40:42,2026-11-12T00:41:50
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_451,jazzband/prettytable,4,0,none,A01,39.6,34.0,2.0,3.6,,14,0,12,126102,3584,12396,0,1021,1,2026-11-12T00:41:09,2026-11-12T00:41:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1405,fastapi/typer,3,0,none,A01,167.6,161.2,1.9,4.6,,41,0,33,315366,12113,15398,0,624,1,2026-11-12T00:39:02,2026-11-12T00:41:53
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1405,fastapi/typer,4,0,none,A01,122.1,115.6,1.9,4.6,,27,0,22,226923,12458,15494,2,1351,1,2026-11-12T00:39:51,2026-11-12T00:41:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_451,jazzband/prettytable,3,0,none,A01,66.2,60.5,2.0,3.6,,20,0,16,197659,6360,23343,0,589,1,2026-11-12T00:40:48,2026-11-12T00:41:57
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_600,python-poetry/tomlkit,1,0,none,A01,48.7,43.7,1.9,3.1,,12,0,10,88086,4936,11017,0,987,1,2026-11-12T00:41:30,2026-11-12T00:42:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_451,jazzband/prettytable,4,0,none,A01,75.9,70.3,2.1,3.5,,20,0,15,139532,7880,15149,0,509,1,2026-11-12T00:41:07,2026-11-12T00:42:26
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_600,python-poetry/tomlkit,1,1,none,A00,37.6,32.5,2.0,3.1,,15,0,10,76809,3656,8957,0,715,0,2026-11-12T00:41:50,2026-11-12T00:42:30
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_600,python-poetry/tomlkit,3,1,none,A00,33.3,28.2,1.9,3.2,,16,0,11,79548,3108,8691,0,715,0,2026-11-12T00:41:56,2026-11-12T00:42:32
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_600,python-poetry/tomlkit,4,0,none,A01,41.0,35.9,1.9,3.2,,19,0,14,117529,3932,10809,0,785,1,2026-11-12T00:41:57,2026-11-12T00:42:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_600,python-poetry/tomlkit,2,1,none,A00,49.8,44.7,2.0,3.1,,23,0,18,184816,4973,15812,0,715,0,2026-11-12T00:41:50,2026-11-12T00:42:43
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_600,python-poetry/tomlkit,2,1,none,A00,53.1,48.0,2.0,3.2,,16,0,12,138298,5337,12453,0,715,0,2026-11-12T00:41:51,2026-11-12T00:42:48
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_600,python-poetry/tomlkit,3,0,none,A01,57.6,52.5,2.0,3.1,,21,0,18,159937,5869,14387,1,762,1,2026-11-12T00:41:53,2026-11-12T00:42:54
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_600,python-poetry/tomlkit,4,0,none,A01,52.5,47.4,1.9,3.1,,14,0,12,114169,5290,12416,0,783,1,2026-11-12T00:42:22,2026-11-12T00:43:17
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3235,pallets/werkzeug,3,0,none,A01,55.7,51.1,1.8,2.8,,17,0,12,127836,5558,13979,0,1920,1,2026-11-12T00:42:43,2026-11-12T00:43:42
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3235,pallets/werkzeug,4,1,none,A00,46.3,41.7,1.8,2.8,,11,0,9,108275,4570,14037,0,1223,0,2026-11-12T00:42:54,2026-11-12T00:43:43
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3235,pallets/werkzeug,2,0,none,A01,66.7,62.0,1.8,2.8,,16,0,13,143479,6833,15102,1,1813,2,2026-11-12T00:42:41,2026-11-12T00:43:51
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3235,pallets/werkzeug,1,1,none,A00,101.7,97.0,1.9,2.8,,18,0,15,167010,10664,15177,1,1181,0,2026-11-12T00:42:26,2026-11-12T00:44:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3235,pallets/werkzeug,4,0,none,A01,65.7,61.0,1.8,2.9,,23,1,20,235443,6344,24067,0,1334,2,2026-11-12T00:43:17,2026-11-12T00:44:26
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1158,more-itertools/more-itertools,1,0,none,A01,41.9,34.1,1.8,6.0,,12,0,10,81560,3514,9288,0,473,1,2026-11-12T00:43:43,2026-11-12T00:44:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3235,pallets/werkzeug,2,0,none,A01,115.5,110.8,1.8,2.9,,28,0,21,271182,12071,19804,0,1028,1,2026-11-12T00:42:32,2026-11-12T00:44:31
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1158,more-itertools/more-itertools,2,0,none,A01,56.3,48.9,1.8,5.6,,19,0,16,141907,5096,14524,1,556,1,2026-11-12T00:43:51,2026-11-12T00:44:50
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1158,more-itertools/more-itertools,3,0,none,A01,34.6,27.3,1.8,5.4,,16,0,11,64906,2760,6709,0,445,1,2026-11-12T00:44:26,2026-11-12T00:45:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3235,pallets/werkzeug,1,0,none,A01,152.4,147.7,1.8,2.9,,44,2,40,421106,15198,22679,0,1572,1,2026-11-12T00:42:30,2026-11-12T00:45:06
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1158,more-itertools/more-itertools,2,0,none,A01,53.1,45.8,1.8,5.5,,21,0,16,128289,4775,12720,0,442,1,2026-11-12T00:44:10,2026-11-12T00:45:06
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3235,pallets/werkzeug,3,0,none,A01,181.2,176.6,1.8,2.9,,24,0,20,226228,18883,15776,2,21927,2,2026-11-12T00:42:48,2026-11-12T00:45:52
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1158,more-itertools/more-itertools,3,0,none,A01,86.8,79.6,1.8,5.5,,28,0,22,233813,8346,15403,2,444,1,2026-11-12T00:44:28,2026-11-12T00:45:58
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_653,jd/tenacity,2,0,none,A01,58.8,51.3,2.1,5.4,,12,0,9,117813,5348,14423,1,993,1,2026-11-12T00:45:06,2026-11-12T00:46:08
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1158,more-itertools/more-itertools,4,0,none,A01,80.9,73.1,1.8,6.0,,24,1,21,223390,7409,24010,0,455,1,2026-11-12T00:44:50,2026-11-12T00:46:14
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1158,more-itertools/more-itertools,1,0,none,A01,189.4,182.3,1.8,5.4,,53,1,44,471502,19059,23326,0,0,1,2026-11-12T00:43:42,2026-11-12T00:46:54
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_653,jd/tenacity,1,0,none,A01,140.0,132.7,2.1,5.3,,33,0,28,316373,13549,16021,2,1229,1,2026-11-12T00:45:06,2026-11-12T00:47:29
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_653,jd/tenacity,3,0,none,A01,94.1,86.7,2.1,5.3,,28,0,24,246461,8693,15002,2,606,1,2026-11-12T00:45:58,2026-11-12T00:47:35
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1158,more-itertools/more-itertools,4,0,none,A01,194.7,187.3,1.8,5.7,,25,0,16,209324,17724,16999,1,788,1,2026-11-12T00:44:31,2026-11-12T00:47:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_653,jd/tenacity,3,0,none,A01,132.4,125.1,2.1,5.3,,39,1,33,429184,12872,23322,0,997,1,2026-11-12T00:46:08,2026-11-12T00:48:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_653,jd/tenacity,1,0,none,A01,212.6,205.2,2.1,5.3,,50,1,41,515005,21055,23628,0,422,1,2026-11-12T00:45:04,2026-11-12T00:48:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_653,jd/tenacity,4,0,none,A01,164.5,157.1,2.1,5.3,,44,1,33,502472,15950,24251,0,480,1,2026-11-12T00:46:14,2026-11-12T00:49:02
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_653,jd/tenacity,4,0,none,A01,131.0,123.6,2.1,5.3,,31,0,26,284715,12816,14607,2,543,1,2026-11-12T00:46:54,2026-11-12T00:49:08
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1127,more-itertools/more-itertools,1,0,none,A01,95.9,87.9,1.8,6.2,,17,0,14,143389,8930,14915,1,1603,1,2026-11-12T00:47:29,2026-11-12T00:49:08
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_653,jd/tenacity,2,0,none,A01,213.3,206.0,2.1,5.3,,60,1,44,712200,21583,23896,0,0,1,2026-11-12T00:45:52,2026-11-12T00:49:28
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1127,more-itertools/more-itertools,2,0,none,A01,62.1,57.5,1.8,2.9,,9,0,7,84508,6286,14189,0,39094,2,2026-11-12T00:48:24,2026-11-12T00:49:29
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1127,more-itertools/more-itertools,3,1,none,A00,65.6,57.8,1.8,6.0,,17,0,12,123970,6540,13716,0,1077,0,2026-11-12T00:48:39,2026-11-12T00:49:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1127,more-itertools/more-itertools,4,1,none,A00,45.8,38.0,1.8,6.0,,16,0,11,95487,4407,9837,0,1082,0,2026-11-12T00:49:08,2026-11-12T00:49:57
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1127,more-itertools/more-itertools,4,0,none,A01,65.8,61.1,1.8,2.9,,13,0,11,127405,7129,14402,0,1323,2,2026-11-12T00:49:08,2026-11-12T00:50:17
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1127,more-itertools/more-itertools,1,0,none,A01,161.7,157.0,1.8,2.9,,42,0,33,405537,17414,19805,0,2170,2,2026-11-12T00:47:35,2026-11-12T00:50:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1127,more-itertools/more-itertools,2,1,none,A00,153.7,145.8,1.8,6.1,,35,0,27,285464,16289,15489,0,1678,0,2026-11-12T00:47:48,2026-11-12T00:50:25
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1127,more-itertools/more-itertools,3,0,none,A01,86.1,81.4,1.8,2.9,,14,0,11,120451,9540,15835,1,39002,2,2026-11-12T00:49:02,2026-11-12T00:50:31
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_811,hynek/structlog,1,0,none,A01,99.4,93.9,2.1,3.5,,18,0,14,143453,10976,14878,1,0,1,2026-11-12T00:49:28,2026-11-12T00:51:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_811,hynek/structlog,1,0,none,A01,123.4,118.0,2.1,3.3,,29,0,22,205160,13728,15260,0,1853,4,2026-11-12T00:49:29,2026-11-12T00:51:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_811,hynek/structlog,2,0,none,A01,112.4,107.0,2.1,3.3,,27,0,19,177404,12367,14549,0,1842,4,2026-11-12T00:49:48,2026-11-12T00:51:43
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_811,hynek/structlog,3,0,none,A01,88.0,82.4,2.1,3.5,,16,0,12,140049,9583,14572,1,0,1,2026-11-12T00:50:17,2026-11-12T00:51:48
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_811,hynek/structlog,2,0,none,A01,120.8,115.4,2.0,3.3,,21,0,18,195793,13350,15169,1,4744,4,2026-11-12T00:49:57,2026-11-12T00:52:00
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_811,hynek/structlog,4,0,none,A01,88.9,83.3,2.0,3.5,,17,0,14,157714,9676,14522,1,0,1,2026-11-12T00:50:31,2026-11-12T00:52:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_811,hynek/structlog,3,0,none,A01,112.3,106.8,2.0,3.5,,31,0,23,205639,12395,13442,0,1031,1,2026-11-12T00:50:20,2026-11-12T00:52:15
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1099,more-itertools/more-itertools,1,0,none,A01,76.1,69.3,1.8,5.0,,15,0,11,126080,8104,12583,0,1154,1,2026-11-12T00:51:10,2026-11-12T00:52:30
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1099,more-itertools/more-itertools,2,0,none,A01,46.1,39.2,1.8,5.1,,12,0,7,61747,4313,8723,0,1136,1,2026-11-12T00:51:43,2026-11-12T00:52:32
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1099,more-itertools/more-itertools,2,0,none,A01,53.9,49.2,1.8,3.0,,12,0,10,87666,5877,11661,0,2308,2,2026-11-12T00:51:48,2026-11-12T00:52:45
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_811,hynek/structlog,4,0,none,A01,151.3,146.0,2.1,3.3,,33,0,25,249387,17200,14810,0,1541,4,2026-11-12T00:50:25,2026-11-12T00:52:59
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_757,hynek/structlog,1,0,none,A01,19.0,13.6,2.0,3.4,,7,0,5,36049,1483,6407,0,378,1,2026-11-12T00:52:45,2026-11-12T00:53:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_757,hynek/structlog,1,0,none,A01,34.6,29.1,2.1,3.4,,15,0,11,68691,3279,8966,0,490,1,2026-11-12T00:52:32,2026-11-12T00:53:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1099,more-itertools/more-itertools,1,0,none,A01,103.1,96.3,1.8,5.0,,20,0,13,118676,11269,14765,0,1287,1,2026-11-12T00:51:35,2026-11-12T00:53:21
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_757,hynek/structlog,2,0,none,A01,23.5,17.9,2.1,3.5,,8,0,6,46233,1949,7480,0,378,1,2026-11-12T00:52:59,2026-11-12T00:53:26
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1099,more-itertools/more-itertools,3,0,none,A01,84.2,77.3,1.8,5.1,,21,0,18,170616,8996,16277,1,447,1,2026-11-12T00:52:00,2026-11-12T00:53:28
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_757,hynek/structlog,4,0,none,A01,20.6,15.2,2.0,3.4,,7,0,5,36259,1599,6333,0,378,1,2026-11-12T00:53:28,2026-11-12T00:53:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1099,more-itertools/more-itertools,3,0,none,A01,110.3,103.4,1.8,5.1,,34,0,26,254562,11614,15911,0,1178,1,2026-11-12T00:52:03,2026-11-12T00:53:56
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_757,hynek/structlog,3,0,none,A01,45.0,39.4,2.0,3.5,,10,0,8,86480,4407,11194,0,833,1,2026-11-12T00:53:10,2026-11-12T00:53:58
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_757,hynek/structlog,3,0,none,A01,36.0,30.4,2.1,3.5,,15,0,10,63935,3360,7593,0,546,1,2026-11-12T00:53:21,2026-11-12T00:54:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_757,hynek/structlog,2,0,none,A01,57.2,51.7,2.1,3.4,,24,0,19,260484,5738,19490,0,478,1,2026-11-12T00:53:07,2026-11-12T00:54:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1099,more-itertools/more-itertools,4,0,none,A01,123.5,118.7,1.8,3.0,,31,0,23,222265,13641,15900,0,1663,2,2026-11-12T00:52:15,2026-11-12T00:54:21
cand3,confirm-3,E4B,workstation,berth,base,standard,markdown-it-py_379,executablebooks/markdown-it-py,1,1,none,A00,33.4,28.6,1.9,3.0,,7,0,5,46891,3276,8839,0,1162,0,2026-11-12T00:53:51,2026-11-12T00:54:28
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1099,more-itertools/more-itertools,4,0,none,A01,116.8,111.9,1.8,3.1,,18,0,11,175256,12910,14917,1,2779,2,2026-11-12T00:52:30,2026-11-12T00:54:29
cand3,confirm-3,E4B,workstation,berth,base,standard,markdown-it-py_379,executablebooks/markdown-it-py,2,1,none,A00,33.0,28.4,1.8,2.8,,8,0,6,55334,3350,9053,0,1375,0,2026-11-12T00:54:00,2026-11-12T00:54:36
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_757,hynek/structlog,4,0,none,A01,75.9,70.4,2.1,3.4,,30,0,22,162040,7950,11643,0,979,1,2026-11-12T00:53:26,2026-11-12T00:54:45
cand3,confirm-3,E4B,workstation,berth,base,standard,markdown-it-py_379,executablebooks/markdown-it-py,3,1,none,A00,37.1,32.4,1.8,2.9,,10,0,8,76112,3855,9777,0,1454,0,2026-11-12T00:54:07,2026-11-12T00:54:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_379,executablebooks/markdown-it-py,3,1,none,A00,28.7,24.1,1.8,2.8,,12,0,7,62975,2842,8060,0,1004,0,2026-11-12T00:54:21,2026-11-12T00:54:53
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_379,executablebooks/markdown-it-py,4,1,none,A00,31.0,26.4,1.8,2.8,,13,0,8,73623,3088,8854,0,1183,0,2026-11-12T00:54:28,2026-11-12T00:55:02
cand3,confirm-3,E4B,workstation,berth,base,standard,markdown-it-py_379,executablebooks/markdown-it-py,4,1,none,A00,33.5,28.8,1.8,2.9,,10,0,8,72708,3408,9120,0,961,0,2026-11-12T00:54:29,2026-11-12T00:55:06
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_799,pytest-dev/pluggy,1,0,none,A01,36.8,30.9,2.2,3.8,,9,0,7,66380,3770,9649,0,589,1,2026-11-12T00:54:36,2026-11-12T00:55:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_799,pytest-dev/pluggy,2,0,none,A01,36.4,30.4,2.2,3.8,,16,0,11,90578,3788,10285,0,859,1,2026-11-12T00:54:47,2026-11-12T00:55:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_379,executablebooks/markdown-it-py,2,1,none,A00,88.1,83.4,1.8,2.9,,20,0,14,121711,10246,11023,0,1449,0,2026-11-12T00:53:58,2026-11-12T00:55:29
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_799,pytest-dev/pluggy,1,0,none,A01,46.5,40.4,2.3,3.9,,14,0,9,77322,4966,10070,0,686,1,2026-11-12T00:54:45,2026-11-12T00:55:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_799,pytest-dev/pluggy,3,0,none,A01,38.1,32.0,2.2,3.8,,12,0,7,66792,3870,9124,0,589,1,2026-11-12T00:55:06,2026-11-12T00:55:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_453,mahmoud/boltons,1,0,none,A01,39.1,34.5,1.8,2.7,,18,0,13,120214,3869,13103,0,635,1,2026-11-12T00:55:29,2026-11-12T00:56:11
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_453,mahmoud/boltons,2,0,none,A01,21.3,16.9,1.8,2.7,,7,0,5,41425,1839,7241,0,841,1,2026-11-12T00:55:47,2026-11-12T00:56:11
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_799,pytest-dev/pluggy,4,0,none,A01,50.3,44.3,2.3,3.8,,8,0,5,52978,5135,9612,0,711,1,2026-11-12T00:55:27,2026-11-12T00:56:20
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_453,mahmoud/boltons,1,0,none,A01,74.1,69.6,1.8,2.8,,17,0,14,143686,7870,14590,1,713,2,2026-11-12T00:55:34,2026-11-12T00:56:51
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_453,mahmoud/boltons,3,0,none,A01,37.9,33.3,1.8,2.8,,8,0,6,67889,3722,11755,0,918,2,2026-11-12T00:56:11,2026-11-12T00:56:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_453,mahmoud/boltons,2,0,none,A01,40.6,36.0,1.8,2.8,,14,0,9,64795,4068,9560,0,830,1,2026-11-12T00:56:11,2026-11-12T00:56:55
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_453,mahmoud/boltons,3,1,none,A00,36.2,31.7,1.8,2.8,,14,0,10,63423,3603,8948,0,933,0,2026-11-12T00:56:20,2026-11-12T00:56:59
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_453,mahmoud/boltons,4,0,none,A01,31.7,27.2,1.8,2.7,,8,0,5,50618,3022,8016,0,851,1,2026-11-12T00:56:52,2026-11-12T00:57:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_453,mahmoud/boltons,4,1,none,A00,37.4,32.9,1.8,2.7,,14,0,9,86541,3709,13349,0,986,0,2026-11-12T00:56:51,2026-11-12T00:57:32
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_594,python-poetry/tomlkit,1,1,none,A00,40.2,35.1,1.9,3.2,,14,0,10,70920,3964,9877,0,524,0,2026-11-12T00:56:59,2026-11-12T00:57:42
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_799,pytest-dev/pluggy,3,0,none,A01,164.9,159.0,2.2,3.6,,29,0,23,243280,18744,14815,2,6074,1,2026-11-12T00:55:02,2026-11-12T00:57:50
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_799,pytest-dev/pluggy,2,0,tool_budget,A02,177.7,171.9,2.2,3.6,,38,0,28,365377,20387,15233,1,1403,1,2026-11-12T00:54:53,2026-11-12T00:57:54
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_594,python-poetry/tomlkit,1,0,none,A01,58.7,52.7,2.0,4.0,,17,0,13,112218,6071,10530,0,810,1,2026-11-12T00:56:55,2026-11-12T00:57:56
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_594,python-poetry/tomlkit,2,0,none,A01,28.3,23.1,1.9,3.3,,10,0,8,73302,2623,10553,0,512,1,2026-11-12T00:57:32,2026-11-12T00:58:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_594,python-poetry/tomlkit,2,0,none,A01,34.3,29.1,1.9,3.3,,13,0,9,51520,3347,7297,0,520,1,2026-11-12T00:57:27,2026-11-12T00:58:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_799,pytest-dev/pluggy,4,0,none,A01,174.9,168.9,2.2,3.8,,28,0,21,227631,19827,18844,0,711,1,2026-11-12T00:55:16,2026-11-12T00:58:14
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_594,python-poetry/tomlkit,3,0,none,A01,30.6,25.4,1.9,3.3,,11,0,9,70920,2893,9392,0,512,1,2026-11-12T00:57:42,2026-11-12T00:58:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_594,python-poetry/tomlkit,3,0,none,A01,34.2,29.0,2.0,3.3,,14,0,10,58102,3367,7644,0,512,1,2026-11-12T00:57:50,2026-11-12T00:58:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_594,python-poetry/tomlkit,4,0,none,A01,38.3,33.1,1.9,3.3,,18,0,13,87013,3829,9616,0,542,1,2026-11-12T00:57:54,2026-11-12T00:58:35
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_594,python-poetry/tomlkit,4,0,none,A01,46.3,41.1,1.9,3.3,,13,0,9,84890,4862,10383,0,508,1,2026-11-12T00:57:56,2026-11-12T00:58:46
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_604,jd/tenacity,1,0,none,A01,41.7,34.3,2.1,5.3,,10,0,8,96479,3872,12581,0,755,1,2026-11-12T00:58:04,2026-11-12T00:58:49
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_604,jd/tenacity,2,0,none,A01,52.4,45.0,2.1,5.3,,15,0,10,82003,5227,10367,0,769,1,2026-11-12T00:58:16,2026-11-12T00:59:12
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_604,jd/tenacity,1,0,none,A01,68.5,61.1,2.1,5.3,,19,0,15,140583,6923,13534,0,1070,1,2026-11-12T00:58:03,2026-11-12T00:59:14
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_604,jd/tenacity,2,0,none,A01,87.1,79.7,2.1,5.3,,18,0,15,158121,9066,15183,1,884,1,2026-11-12T00:58:14,2026-11-12T00:59:44
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_604,jd/tenacity,3,0,none,A01,73.9,66.5,2.1,5.3,,19,0,16,158355,7356,14772,1,393,1,2026-11-12T00:58:35,2026-11-12T00:59:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_379,executablebooks/markdown-it-py,1,0,none,A01,360.0,55.6,1.8,302.6,,17,0,12,104501,6608,10943,0,583,124,2026-11-12T00:53:56,2026-11-12T00:59:59
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_604,jd/tenacity,4,0,none,A01,86.6,80.9,2.1,3.5,,16,0,11,121819,8943,15099,1,762,2,2026-11-12T00:58:46,2026-11-12T01:00:15
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3152,pallets/click,1,1,none,A00,67.5,62.6,1.8,3.1,,13,0,10,114035,6608,16409,1,571,0,2026-11-12T00:59:12,2026-11-12T01:00:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3152,pallets/click,1,0,none,A01,66.0,60.5,1.8,3.8,,18,0,13,127805,6444,15965,0,782,1,2026-11-12T00:59:14,2026-11-12T01:00:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_604,jd/tenacity,3,0,none,A01,117.9,110.4,2.1,5.4,,43,0,25,443834,12240,21492,0,1046,1,2026-11-12T00:58:27,2026-11-12T01:00:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3152,pallets/click,2,0,none,A01,49.1,44.0,1.8,3.3,,22,0,17,182890,4689,17365,0,513,1,2026-11-12T00:59:44,2026-11-12T01:00:36
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3152,pallets/click,2,0,none,A01,64.4,59.6,1.8,3.1,,17,0,13,142492,6280,15597,1,755,1,2026-11-12T00:59:52,2026-11-12T01:00:59
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3152,pallets/click,4,0,none,A01,43.4,38.3,1.8,3.3,,11,0,7,51606,4036,8277,0,809,1,2026-11-12T01:00:22,2026-11-12T01:01:09
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,click_3152,pallets/click,3,0,none,A01,63.4,58.6,1.8,3.1,,23,0,18,226327,6214,19728,0,463,1,2026-11-12T01:00:15,2026-11-12T01:01:22
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3152,pallets/click,3,0,none,A01,81.9,77.0,1.8,3.1,,21,0,18,194424,8243,14446,1,397,1,2026-11-12T00:59:59,2026-11-12T01:01:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_604,jd/tenacity,4,0,none,A01,164.3,158.7,2.1,3.5,,42,0,34,423645,17373,19057,0,1414,2,2026-11-12T00:58:49,2026-11-12T01:01:36
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_654,jd/tenacity,1,1,none,A00,69.2,61.9,2.1,5.2,,16,0,13,128745,6661,14367,1,1274,0,2026-11-12T01:00:28,2026-11-12T01:01:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_654,jd/tenacity,2,0,none,A01,79.7,74.1,2.1,3.5,,16,0,12,115966,8243,14079,0,1193,2,2026-11-12T01:00:59,2026-11-12T01:02:22
cand3,confirm-3,E4B,workstation,berth,base,standard,click_3152,pallets/click,4,0,none,A01,122.3,117.8,1.8,2.7,,31,0,27,285093,12915,14490,2,739,4,2026-11-12T01:00:24,2026-11-12T01:02:29
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_654,jd/tenacity,4,1,none,A00,57.8,50.5,2.1,5.2,,14,0,9,88217,5679,11440,0,1293,0,2026-11-12T01:01:36,2026-11-12T01:02:37
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_654,jd/tenacity,3,1,none,A00,75.7,68.4,2.1,5.2,,15,0,12,132425,7507,14338,1,1267,0,2026-11-12T01:01:22,2026-11-12T01:02:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_654,jd/tenacity,3,0,none,A01,73.6,66.2,2.1,5.3,,14,0,9,107711,7442,15033,0,1870,1,2026-11-12T01:01:24,2026-11-12T01:02:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_654,jd/tenacity,1,1,none,A00,131.8,124.5,2.1,5.2,,32,0,24,291259,13725,20926,0,964,0,2026-11-12T01:00:36,2026-11-12T01:02:51
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_654,jd/tenacity,4,0,none,A01,97.0,89.7,2.1,5.2,,15,0,12,146684,10244,15849,1,1922,1,2026-11-12T01:01:40,2026-11-12T01:03:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_506,python-poetry/tomlkit,1,0,none,A01,69.1,64.1,1.9,3.0,,25,0,21,286126,7062,21513,0,569,1,2026-11-12T01:02:29,2026-11-12T01:03:41
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_506,python-poetry/tomlkit,3,0,none,A01,53.0,48.0,1.9,3.1,,6,0,4,43393,5250,10365,0,2537,1,2026-11-12T01:02:51,2026-11-12T01:03:47
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_654,jd/tenacity,2,0,none,A01,165.4,158.0,2.1,5.3,,23,0,18,221312,17315,15493,2,1861,1,2026-11-12T01:01:09,2026-11-12T01:03:57
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_506,python-poetry/tomlkit,1,0,none,A01,95.0,89.9,1.9,3.1,,15,0,9,96574,9942,14500,1,857,1,2026-11-12T01:02:22,2026-11-12T01:04:00
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_506,python-poetry/tomlkit,4,0,none,A01,61.3,56.3,1.9,3.0,,13,0,9,96201,5910,11823,0,752,1,2026-11-12T01:03:20,2026-11-12T01:04:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_506,python-poetry/tomlkit,4,0,none,A01,51.7,46.7,1.9,3.1,,11,0,7,45237,4873,8837,0,2348,1,2026-11-12T01:03:41,2026-11-12T01:04:36
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_506,python-poetry/tomlkit,2,0,none,A01,118.4,112.9,1.9,3.5,,31,0,23,201835,12151,14742,0,1014,1,2026-11-12T01:02:37,2026-11-12T01:04:38
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,jsonschema_1416,python-jsonschema/jsonschema,1,0,none,A01,72.0,66.1,2.1,3.7,,18,1,15,300537,5570,23589,0,540,1,2026-11-12T01:03:47,2026-11-12T01:05:02
cand3,confirm-3,E4B,workstation,berth,base,standard,jsonschema_1416,python-jsonschema/jsonschema,2,0,none,A01,65.4,59.6,2.1,3.7,,11,0,7,112368,6217,14372,1,433,1,2026-11-12T01:04:00,2026-11-12T01:05:08
cand3,confirm-3,E4B,workstation,berth,base,standard,jsonschema_1416,python-jsonschema/jsonschema,1,0,none,A01,70.9,65.0,2.1,3.7,,11,0,6,111487,6706,15343,1,435,1,2026-11-12T01:03:57,2026-11-12T01:05:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,jsonschema_1416,python-jsonschema/jsonschema,2,1,none,A00,45.9,40.1,2.1,3.7,,16,1,13,251784,3824,23080,0,853,0,2026-11-12T01:04:24,2026-11-12T01:05:13
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_506,python-poetry/tomlkit,2,0,none,A01,152.0,146.0,1.9,4.1,,35,0,28,332540,15409,15171,2,2985,1,2026-11-12T01:02:40,2026-11-12T01:05:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,jsonschema_1416,python-jsonschema/jsonschema,3,1,none,A00,67.4,61.6,2.1,3.6,,21,0,17,339382,6196,22648,0,554,0,2026-11-12T01:04:36,2026-11-12T01:05:46
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_506,python-poetry/tomlkit,3,0,none,A01,184.6,179.5,1.9,3.1,,37,0,30,319577,19001,18215,0,772,1,2026-11-12T01:02:41,2026-11-12T01:05:48
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2892,marshmallow-code/marshmallow,1,0,none,A01,35.1,30.3,1.8,3.0,,13,0,10,91541,3096,10153,0,731,1,2026-11-12T01:05:13,2026-11-12T01:05:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2892,marshmallow-code/marshmallow,1,0,none,A01,39.0,34.2,1.8,3.0,,15,0,10,64771,3534,7916,0,547,1,2026-11-12T01:05:11,2026-11-12T01:05:53
cand3,confirm-3,E4B,workstation,berth,base,standard,jsonschema_1416,python-jsonschema/jsonschema,4,0,none,A01,55.3,49.6,2.1,3.7,,12,0,7,122146,5167,15174,1,435,1,2026-11-12T01:05:02,2026-11-12T01:06:00
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2892,marshmallow-code/marshmallow,2,0,none,A01,63.1,58.5,1.8,2.9,,20,0,17,158182,5934,14563,1,503,1,2026-11-12T01:05:16,2026-11-12T01:06:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2892,marshmallow-code/marshmallow,3,0,none,A01,57.6,52.9,1.8,2.9,,21,0,16,150901,5469,14882,0,529,1,2026-11-12T01:05:48,2026-11-12T01:06:49
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,jsonschema_1416,python-jsonschema/jsonschema,4,1,none,A00,129.7,123.9,2.2,3.6,,39,2,35,585263,12513,24123,0,491,0,2026-11-12T01:05:08,2026-11-12T01:07:21
cand3,confirm-3,E4B,workstation,berth,base,standard,jsonschema_1416,python-jsonschema/jsonschema,3,0,none,A01,165.4,159.6,2.1,3.8,,32,0,26,319665,16313,15864,3,563,1,2026-11-12T01:04:38,2026-11-12T01:07:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2892,marshmallow-code/marshmallow,2,0,none,A01,99.5,94.8,1.8,2.9,,57,1,44,596379,9610,23466,0,0,1,2026-11-12T01:05:46,2026-11-12T01:07:29
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3038,pallets/werkzeug,1,0,none,A01,44.2,39.5,1.8,2.9,,17,0,12,85894,3986,10400,0,560,2,2026-11-12T01:06:49,2026-11-12T01:07:36
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2892,marshmallow-code/marshmallow,4,0,none,A01,102.8,98.1,1.8,2.9,,20,0,17,136169,10236,14902,1,506,1,2026-11-12T01:05:53,2026-11-12T01:07:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2892,marshmallow-code/marshmallow,4,0,none,A01,106.9,102.2,1.8,2.9,,35,0,28,239578,10736,13164,0,897,1,2026-11-12T01:06:00,2026-11-12T01:07:50
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3038,pallets/werkzeug,1,0,none,A01,98.2,93.4,1.8,2.9,,24,0,21,181319,9927,14531,1,1333,2,2026-11-12T01:06:22,2026-11-12T01:08:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3038,pallets/werkzeug,3,0,none,A01,36.7,31.9,1.8,2.9,,14,0,10,77841,3354,12240,0,793,2,2026-11-12T01:07:36,2026-11-12T01:08:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3038,pallets/werkzeug,2,0,none,A01,66.5,61.7,1.8,2.9,,22,0,17,199747,6451,18977,0,726,2,2026-11-12T01:07:21,2026-11-12T01:08:31
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3038,pallets/werkzeug,2,0,none,A01,78.3,73.6,1.8,2.9,,17,0,13,131788,7813,14381,1,713,2,2026-11-12T01:07:27,2026-11-12T01:08:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_752,pytest-dev/pluggy,1,1,none,A00,31.9,25.8,2.2,3.8,,17,0,12,82988,2609,9166,0,453,0,2026-11-12T01:08:16,2026-11-12T01:08:51
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_752,pytest-dev/pluggy,1,1,none,A00,47.0,40.8,2.3,3.9,,11,0,7,72881,4256,8803,0,453,0,2026-11-12T01:08:03,2026-11-12T01:08:53
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3038,pallets/werkzeug,3,0,none,A01,82.1,77.2,1.8,3.1,,26,0,19,209417,8169,15488,1,749,2,2026-11-12T01:07:29,2026-11-12T01:08:54
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_752,pytest-dev/pluggy,2,1,none,A00,35.7,29.8,2.2,3.7,,16,0,11,85382,3099,9589,0,453,0,2026-11-12T01:08:31,2026-11-12T01:09:09
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_752,pytest-dev/pluggy,2,1,none,A00,43.1,37.0,2.3,3.8,,13,0,11,84152,3966,11128,0,453,0,2026-11-12T01:08:48,2026-11-12T01:09:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_752,pytest-dev/pluggy,3,1,none,A00,44.2,38.1,2.3,3.9,,19,0,14,93526,4002,8956,0,453,0,2026-11-12T01:08:53,2026-11-12T01:09:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3038,pallets/werkzeug,4,0,none,A01,119.7,114.9,1.8,3.0,,39,1,33,397715,11955,24441,0,593,2,2026-11-12T01:07:39,2026-11-12T01:09:41
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_752,pytest-dev/pluggy,3,1,none,A00,66.4,60.3,2.3,3.8,,11,0,8,93861,6399,12617,0,453,0,2026-11-12T01:08:51,2026-11-12T01:10:00
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3038,pallets/werkzeug,4,0,none,A01,130.4,125.6,1.8,3.0,,34,0,28,284109,11223,16594,3,605,2,2026-11-12T01:07:50,2026-11-12T01:10:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_752,pytest-dev/pluggy,4,1,none,A00,69.4,63.3,2.2,3.9,,29,0,25,234502,6512,18417,0,448,0,2026-11-12T01:08:54,2026-11-12T01:10:06
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_752,pytest-dev/pluggy,4,1,none,A00,71.9,65.8,2.2,3.8,,19,0,13,179704,6774,13505,0,453,0,2026-11-12T01:09:09,2026-11-12T01:10:24
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3333,pallets/werkzeug,2,0,none,A01,39.7,35.0,1.8,2.9,,13,0,11,127514,3465,13900,0,526,2,2026-11-12T01:09:41,2026-11-12T01:10:24
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3333,pallets/werkzeug,1,0,none,A01,68.0,63.3,1.8,2.9,,18,0,15,150459,6416,14772,1,467,2,2026-11-12T01:09:40,2026-11-12T01:10:51
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2892,marshmallow-code/marshmallow,3,0,session_timeout,A05,301.9,300.1,1.8,,,12,1,11,103886,10223,15845,0,0,-1,2026-11-12T01:05:51,2026-11-12T01:10:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3333,pallets/werkzeug,4,0,none,A01,65.7,61.1,1.8,2.8,,22,0,17,173975,6243,13927,0,1171,2,2026-11-12T01:10:24,2026-11-12T01:11:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_530,python-poetry/tomlkit,1,0,none,A01,62.7,57.6,1.9,3.2,,15,0,10,97961,6114,12601,0,468,1,2026-11-12T01:10:51,2026-11-12T01:11:57
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3333,pallets/werkzeug,3,0,none,A01,122.5,117.8,1.8,2.9,,19,0,16,184616,12510,15156,1,2217,2,2026-11-12T01:10:06,2026-11-12T01:12:12
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_530,python-poetry/tomlkit,2,0,none,A01,44.0,38.5,1.9,3.6,,9,0,7,83433,4233,13132,0,561,1,2026-11-12T01:11:33,2026-11-12T01:12:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3333,pallets/werkzeug,1,0,none,A01,165.1,160.4,1.9,2.9,,37,0,29,383278,16889,20842,0,1441,2,2026-11-12T01:09:34,2026-11-12T01:12:22
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_530,python-poetry/tomlkit,1,0,none,A01,94.5,89.5,1.9,3.1,,14,0,9,116372,9798,15864,1,589,2,2026-11-12T01:10:56,2026-11-12T01:12:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3333,pallets/werkzeug,2,0,none,A01,162.4,157.6,1.9,2.9,,38,0,29,412658,16862,19888,0,2176,2,2026-11-12T01:10:00,2026-11-12T01:12:46
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_530,python-poetry/tomlkit,2,0,none,A01,65.8,60.8,1.9,3.1,,17,0,12,139681,6804,15519,0,707,1,2026-11-12T01:11:57,2026-11-12T01:13:06
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_530,python-poetry/tomlkit,3,0,none,A01,43.5,38.1,1.9,3.5,,7,0,5,56355,4370,11139,0,600,1,2026-11-12T01:12:20,2026-11-12T01:13:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_530,python-poetry/tomlkit,3,0,none,A01,53.8,48.1,1.9,3.8,,16,0,11,118861,5422,13203,0,835,1,2026-11-12T01:12:12,2026-11-12T01:13:09
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_628,python-poetry/tomlkit,1,0,none,A01,43.9,38.8,1.9,3.2,,13,0,11,121556,4355,13524,0,861,1,2026-11-12T01:12:46,2026-11-12T01:13:33
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3333,pallets/werkzeug,4,0,none,A01,185.6,180.9,1.8,2.9,,33,0,28,283192,19915,14964,3,4391,2,2026-11-12T01:10:24,2026-11-12T01:13:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_530,python-poetry/tomlkit,4,0,none,A01,61.7,56.7,1.9,3.1,,18,0,12,146193,6423,14637,0,747,1,2026-11-12T01:12:34,2026-11-12T01:13:38
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_628,python-poetry/tomlkit,2,0,none,A01,35.7,30.5,2.0,3.2,,18,0,13,139739,3324,14657,0,607,1,2026-11-12T01:13:07,2026-11-12T01:13:45
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_628,python-poetry/tomlkit,1,1,none,A00,41.6,36.5,2.0,3.1,,17,0,12,95857,4028,10448,0,615,0,2026-11-12T01:13:06,2026-11-12T01:13:50
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_628,python-poetry/tomlkit,2,1,none,A00,41.2,36.1,1.9,3.2,,12,0,10,96173,4024,12147,0,666,0,2026-11-12T01:13:09,2026-11-12T01:13:53
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_530,python-poetry/tomlkit,4,0,none,A01,93.1,88.2,1.9,3.1,,18,0,15,156786,10148,14847,1,823,2,2026-11-12T01:12:22,2026-11-12T01:13:59
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3333,pallets/werkzeug,3,0,none,A01,251.3,246.6,1.8,2.8,,28,0,23,369393,13200,24176,0,3297,2,2026-11-12T01:10:03,2026-11-12T01:14:18
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_628,python-poetry/tomlkit,4,0,none,A01,43.1,37.9,1.9,3.2,,18,0,14,121845,4010,9143,0,607,1,2026-11-12T01:13:38,2026-11-12T01:14:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_628,python-poetry/tomlkit,3,1,none,A00,49.2,44.1,2.0,3.1,,19,0,15,163501,4771,17102,0,713,0,2026-11-12T01:13:33,2026-11-12T01:14:25
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_628,python-poetry/tomlkit,3,0,none,A01,59.4,54.3,1.9,3.2,,14,0,10,136027,5961,13894,0,724,1,2026-11-12T01:13:33,2026-11-12T01:14:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_628,python-poetry/tomlkit,4,0,none,A01,46.9,41.8,1.9,3.2,,18,0,13,125314,4516,12248,0,771,1,2026-11-12T01:13:45,2026-11-12T01:14:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_628,jd/tenacity,1,1,none,A00,45.1,37.8,2.1,5.2,,14,0,7,71165,4078,8891,0,1346,0,2026-11-12T01:13:53,2026-11-12T01:14:41
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_628,jd/tenacity,1,0,none,A01,54.5,47.2,2.1,5.3,,10,0,8,87927,5220,12338,0,1149,1,2026-11-12T01:13:50,2026-11-12T01:14:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_628,jd/tenacity,2,1,none,A00,59.7,52.5,2.1,5.2,,18,0,11,119646,5533,11592,0,1149,0,2026-11-12T01:13:59,2026-11-12T01:15:01
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_628,jd/tenacity,3,0,none,A01,57.7,52.1,2.1,3.5,,20,0,17,174978,5913,15412,1,991,2,2026-11-12T01:14:25,2026-11-12T01:15:25
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_628,jd/tenacity,2,1,none,A00,65.5,58.2,2.1,5.2,,18,0,14,178805,6585,13162,0,1247,0,2026-11-12T01:14:18,2026-11-12T01:15:26
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_467,mahmoud/boltons,1,0,none,A01,48.3,43.7,1.8,2.7,,11,0,8,82599,4948,12102,0,1005,1,2026-11-12T01:14:41,2026-11-12T01:15:32
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_628,jd/tenacity,4,1,none,A00,55.1,47.8,2.1,5.2,,13,0,11,129981,5387,13835,0,1247,0,2026-11-12T01:14:35,2026-11-12T01:15:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_628,jd/tenacity,4,1,none,A00,64.3,57.0,2.1,5.2,,20,0,15,178328,6371,15481,0,1247,0,2026-11-12T01:14:35,2026-11-12T01:15:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_467,mahmoud/boltons,1,0,none,A01,52.5,48.0,1.8,2.7,,16,0,11,107830,5386,12983,0,879,1,2026-11-12T01:14:48,2026-11-12T01:15:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_628,jd/tenacity,3,0,none,A01,90.8,83.5,2.1,5.2,,16,0,11,153937,9288,19589,0,1084,1,2026-11-12T01:14:25,2026-11-12T01:15:59
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_467,mahmoud/boltons,2,0,none,A01,60.4,55.8,1.8,2.8,,15,0,9,90330,6296,11352,0,1133,1,2026-11-12T01:15:01,2026-11-12T01:16:05
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_467,mahmoud/boltons,2,0,none,A01,44.1,39.6,1.8,2.7,,13,0,11,131468,4383,14034,0,738,1,2026-11-12T01:15:25,2026-11-12T01:16:12
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_467,mahmoud/boltons,3,0,none,A01,52.4,47.9,1.8,2.8,,12,0,8,72064,5369,12603,0,883,1,2026-11-12T01:15:32,2026-11-12T01:16:28
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_467,mahmoud/boltons,4,0,none,A01,42.5,38.0,1.8,2.8,,12,0,10,97280,4268,12011,0,738,1,2026-11-12T01:15:43,2026-11-12T01:16:28
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_467,mahmoud/boltons,3,0,none,A01,60.0,55.4,1.8,2.8,,14,0,11,106881,6189,15652,1,1005,1,2026-11-12T01:15:26,2026-11-12T01:16:29
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_467,mahmoud/boltons,4,0,none,A01,52.8,48.2,1.8,2.8,,15,0,10,95530,5408,12447,0,1005,1,2026-11-12T01:15:34,2026-11-12T01:16:29
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_448,jazzband/prettytable,1,0,none,A01,79.3,73.9,2.1,3.4,,14,0,10,102292,8487,14473,1,1308,1,2026-11-12T01:15:59,2026-11-12T01:17:21
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_455,mahmoud/boltons,1,1,none,A00,24.0,19.5,1.7,2.8,,12,0,10,82480,1995,8940,0,611,0,2026-11-12T01:17:21,2026-11-12T01:17:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_448,jazzband/prettytable,3,0,none,A01,78.0,72.5,2.1,3.5,,10,0,6,51529,8132,10907,0,1690,1,2026-11-12T01:16:28,2026-11-12T01:17:49
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_448,jazzband/prettytable,2,0,none,A01,120.0,114.6,2.0,3.4,,30,0,26,348009,12665,24559,0,1584,1,2026-11-12T01:16:12,2026-11-12T01:18:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_455,mahmoud/boltons,2,1,none,A00,33.9,29.3,1.8,2.8,,19,0,14,106090,2929,9364,0,611,0,2026-11-12T01:17:49,2026-11-12T01:18:26
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_448,jazzband/prettytable,4,0,none,A01,113.9,107.5,2.1,4.3,,21,0,18,195613,11787,14560,1,770,1,2026-11-12T01:16:29,2026-11-12T01:18:26
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_448,jazzband/prettytable,2,0,none,A01,139.5,133.9,2.0,3.5,,28,0,24,224573,14858,15327,2,2461,1,2026-11-12T01:16:05,2026-11-12T01:18:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_448,jazzband/prettytable,1,0,none,A01,169.9,164.3,2.1,3.4,,42,0,34,341438,18244,18603,0,782,1,2026-11-12T01:15:43,2026-11-12T01:18:36
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_448,jazzband/prettytable,3,0,none,A01,124.9,118.9,2.1,3.9,,29,0,25,266177,12967,15536,2,2203,1,2026-11-12T01:16:28,2026-11-12T01:18:36
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_455,mahmoud/boltons,3,1,none,A00,32.1,27.5,1.8,2.8,,14,0,12,110083,2571,10992,0,611,0,2026-11-12T01:18:26,2026-11-12T01:19:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_455,mahmoud/boltons,4,1,none,A00,32.5,27.9,1.8,2.8,,18,0,14,81418,2791,7538,0,611,0,2026-11-12T01:18:27,2026-11-12T01:19:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_455,mahmoud/boltons,3,1,none,A00,33.7,29.0,1.8,2.8,,18,0,13,92074,2899,9440,0,611,0,2026-11-12T01:18:26,2026-11-12T01:19:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_455,mahmoud/boltons,1,0,none,A01,76.4,71.7,1.8,2.9,,30,1,26,345020,7372,24402,0,576,1,2026-11-12T01:17:48,2026-11-12T01:19:08
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_455,mahmoud/boltons,2,1,none,A00,55.6,51.1,1.8,2.8,,24,0,21,218546,5342,14585,1,611,0,2026-11-12T01:18:15,2026-11-12T01:19:14
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_455,mahmoud/boltons,4,1,none,A00,39.8,35.3,1.8,2.8,,19,0,16,173483,3755,14424,1,611,0,2026-11-12T01:18:36,2026-11-12T01:19:19
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1128,more-itertools/more-itertools,4,1,none,A00,45.7,38.6,1.8,5.3,,17,0,11,86990,4364,10078,0,1296,0,2026-11-12T01:19:19,2026-11-12T01:20:08
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1128,more-itertools/more-itertools,2,0,none,A01,68.3,61.2,1.8,5.4,,12,0,9,91654,6341,15148,1,1164,1,2026-11-12T01:19:03,2026-11-12T01:20:14
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_448,jazzband/prettytable,4,0,none,A01,228.3,222.8,2.1,3.5,,35,0,27,315958,24725,22437,0,2466,1,2026-11-12T01:16:29,2026-11-12T01:20:21
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1128,more-itertools/more-itertools,3,0,none,A01,90.1,82.9,1.8,5.4,,15,0,12,122184,9361,14836,1,697,1,2026-11-12T01:19:08,2026-11-12T01:20:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_696,python-attrs/cattrs,1,0,none,A01,52.7,35.4,2.0,15.3,,13,0,9,76264,2925,11524,0,616,1,2026-11-12T01:20:21,2026-11-12T01:21:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_696,python-attrs/cattrs,2,0,none,A01,56.9,34.2,2.0,20.6,,16,0,11,86007,3536,10474,0,564,1,2026-11-12T01:20:40,2026-11-12T01:21:40
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1128,more-itertools/more-itertools,4,0,none,A01,92.9,88.1,1.8,3.0,,11,0,8,82487,9636,16216,1,1204,2,2026-11-12T01:20:08,2026-11-12T01:21:44
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1128,more-itertools/more-itertools,2,0,none,A01,166.4,158.7,1.8,5.9,,48,1,41,488949,17539,24174,0,999,1,2026-11-12T01:19:03,2026-11-12T01:21:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1128,more-itertools/more-itertools,1,0,none,A01,168.8,161.5,1.9,5.4,,41,0,33,352121,17889,19264,0,1901,1,2026-11-12T01:19:01,2026-11-12T01:21:53
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1128,more-itertools/more-itertools,3,0,none,A01,164.6,159.8,1.8,3.0,,41,0,34,370805,17712,20408,0,174021,2,2026-11-12T01:19:14,2026-11-12T01:22:01
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_696,python-attrs/cattrs,1,0,none,A01,119.6,90.7,2.1,26.8,,20,0,16,170254,9773,15358,1,605,1,2026-11-12T01:20:14,2026-11-12T01:22:17
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1128,more-itertools/more-itertools,1,0,none,A01,229.2,221.9,1.8,5.4,,27,0,22,244588,24901,16160,3,1608,1,2026-11-12T01:18:36,2026-11-12T01:22:29
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_696,python-attrs/cattrs,2,0,none,A01,75.4,40.2,2.1,33.1,,10,0,8,88318,4297,12712,0,540,1,2026-11-12T01:21:16,2026-11-12T01:22:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_696,python-attrs/cattrs,3,0,none,A01,77.0,40.0,2.1,34.9,,15,0,10,95733,4487,12342,0,540,1,2026-11-12T01:21:40,2026-11-12T01:23:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_696,python-attrs/cattrs,4,0,none,A01,65.6,28.8,2.1,34.8,,15,0,10,81166,3159,9896,0,568,1,2026-11-12T01:21:53,2026-11-12T01:23:02
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_626,python-poetry/tomlkit,1,1,none,A00,59.8,54.4,2.0,3.4,,19,0,16,152123,6138,14546,1,836,0,2026-11-12T01:22:01,2026-11-12T01:23:04
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_696,python-attrs/cattrs,4,0,none,A01,89.6,72.9,2.1,14.6,,20,0,16,153764,7806,14830,1,0,1,2026-11-12T01:21:52,2026-11-12T01:23:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_626,python-poetry/tomlkit,2,0,none,A01,59.4,54.1,2.0,3.3,,20,0,15,135074,6010,12889,0,705,1,2026-11-12T01:22:29,2026-11-12T01:23:31
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_696,python-attrs/cattrs,3,0,none,A01,106.7,90.1,2.1,14.5,,12,0,8,99548,10218,15084,1,1957,1,2026-11-12T01:21:44,2026-11-12T01:23:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_626,python-poetry/tomlkit,1,0,none,A01,77.9,72.7,2.0,3.3,,21,0,17,217623,8238,18789,0,704,1,2026-11-12T01:22:17,2026-11-12T01:23:37
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_626,python-poetry/tomlkit,3,0,none,A01,43.6,38.5,1.9,3.2,,16,0,11,105719,4362,12421,0,660,1,2026-11-12T01:23:02,2026-11-12T01:23:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_626,python-poetry/tomlkit,4,0,none,A01,44.8,39.6,1.9,3.2,,15,0,10,79741,4508,10214,0,911,1,2026-11-12T01:23:04,2026-11-12T01:23:52
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_626,python-poetry/tomlkit,3,0,none,A01,51.7,46.5,2.0,3.3,,12,0,8,82453,5320,10577,0,911,1,2026-11-12T01:23:00,2026-11-12T01:23:55
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_591,jd/tenacity,1,1,none,A00,23.2,17.5,2.1,3.6,,8,0,6,49563,1925,7455,0,780,0,2026-11-12T01:23:31,2026-11-12T01:23:57
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_626,python-poetry/tomlkit,4,0,none,A01,30.7,25.4,2.0,3.3,,10,0,8,66264,2871,9216,0,482,1,2026-11-12T01:23:25,2026-11-12T01:23:59
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_626,python-poetry/tomlkit,2,0,none,A01,84.8,79.6,2.0,3.3,,30,0,27,259573,9080,14968,1,761,2,2026-11-12T01:22:35,2026-11-12T01:24:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_591,jd/tenacity,1,1,none,A00,33.5,27.9,2.1,3.4,,16,0,8,88661,3252,8484,0,567,0,2026-11-12T01:23:34,2026-11-12T01:24:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_591,jd/tenacity,2,1,none,A00,35.4,29.8,2.1,3.5,,12,0,7,71002,3503,9498,0,839,0,2026-11-12T01:23:37,2026-11-12T01:24:16
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_591,jd/tenacity,2,1,none,A00,28.1,22.5,2.1,3.5,,8,0,6,53222,2685,8195,0,766,0,2026-11-12T01:23:48,2026-11-12T01:24:20
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_451,mahmoud/boltons,1,1,none,A00,19.2,14.6,1.8,2.8,,11,0,9,67379,1609,7823,0,484,0,2026-11-12T01:24:03,2026-11-12T01:24:25
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_591,jd/tenacity,4,0,none,A01,25.8,20.2,2.1,3.5,,8,0,6,51273,2343,7739,0,708,1,2026-11-12T01:23:59,2026-11-12T01:24:28
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_591,jd/tenacity,3,1,none,A00,32.9,27.2,2.1,3.5,,12,0,10,111834,3231,13122,0,845,0,2026-11-12T01:23:52,2026-11-12T01:24:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_591,jd/tenacity,4,1,none,A00,35.4,29.8,2.1,3.4,,12,0,5,57413,3549,7344,0,713,0,2026-11-12T01:23:57,2026-11-12T01:24:36
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_451,mahmoud/boltons,2,1,none,A00,23.9,19.4,1.8,2.8,,10,0,8,62305,2233,8228,0,493,0,2026-11-12T01:24:20,2026-11-12T01:24:46
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_451,mahmoud/boltons,1,1,none,A00,36.0,31.4,1.8,2.9,,16,0,11,104497,3646,11375,0,493,0,2026-11-12T01:24:10,2026-11-12T01:24:49
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_451,mahmoud/boltons,3,1,none,A00,18.6,13.9,1.8,2.9,,11,0,9,66672,1473,7774,0,484,0,2026-11-12T01:24:28,2026-11-12T01:24:49
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_451,mahmoud/boltons,4,1,none,A00,19.7,15.0,1.8,2.9,,11,0,9,66843,1620,7759,0,493,0,2026-11-12T01:24:28,2026-11-12T01:24:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_451,mahmoud/boltons,3,1,none,A00,28.3,23.7,1.8,2.8,,15,0,10,77835,2709,9028,0,493,0,2026-11-12T01:24:25,2026-11-12T01:24:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_591,jd/tenacity,3,1,none,A00,61.6,55.9,2.1,3.5,,26,0,16,166644,6534,9824,0,775,0,2026-11-12T01:23:55,2026-11-12T01:25:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_451,mahmoud/boltons,4,1,none,A00,25.9,21.3,1.8,2.8,,15,0,10,93449,2432,9874,0,493,0,2026-11-12T01:24:36,2026-11-12T01:25:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_451,mahmoud/boltons,2,1,none,A00,57.9,53.4,1.8,2.8,,23,0,19,205559,6034,17112,0,493,0,2026-11-12T01:24:16,2026-11-12T01:25:17
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_595,python-poetry/tomlkit,2,1,none,A00,62.7,57.5,1.9,3.2,,14,0,9,92589,6111,14112,0,832,0,2026-11-12T01:24:51,2026-11-12T01:25:57
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_595,python-poetry/tomlkit,3,0,none,A01,56.6,51.4,1.9,3.2,,18,0,13,123787,5445,12506,0,873,1,2026-11-12T01:25:00,2026-11-12T01:26:00
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_595,python-poetry/tomlkit,2,0,none,A01,77.6,72.4,2.0,3.2,,26,0,23,226925,7763,14492,1,999,2,2026-11-12T01:24:49,2026-11-12T01:26:10
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_595,python-poetry/tomlkit,1,0,none,A01,80.5,75.2,2.0,3.3,,24,0,18,174603,8029,15874,1,678,1,2026-11-12T01:24:49,2026-11-12T01:26:13
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_595,python-poetry/tomlkit,3,0,none,A01,74.3,69.1,1.9,3.3,,22,0,19,187664,7367,14463,1,926,1,2026-11-12T01:24:56,2026-11-12T01:26:14
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_595,python-poetry/tomlkit,4,0,none,A01,74.6,69.5,1.9,3.2,,17,0,13,149702,7540,17742,0,880,1,2026-11-12T01:25:04,2026-11-12T01:26:22
cand3,confirm-3,E4B,workstation,berth,base,standard,tomlkit_595,python-poetry/tomlkit,4,0,none,A01,71.6,66.5,1.9,3.2,,17,0,14,144649,7186,15658,1,0,1,2026-11-12T01:25:17,2026-11-12T01:26:31
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3164,pallets/werkzeug,1,1,none,A00,32.6,27.8,1.8,2.9,,18,0,13,92835,2913,8345,0,1204,0,2026-11-12T01:26:00,2026-11-12T01:26:35
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3164,pallets/werkzeug,1,1,none,A00,40.6,35.8,1.9,2.9,,14,0,11,109057,3763,10552,0,1198,0,2026-11-12T01:25:57,2026-11-12T01:26:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3164,pallets/werkzeug,3,1,none,A00,34.3,29.6,1.8,2.9,,22,0,17,130317,2919,9746,0,713,0,2026-11-12T01:26:14,2026-11-12T01:26:51
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3164,pallets/werkzeug,3,1,none,A00,29.1,24.4,1.8,2.9,,12,0,10,83652,2394,9269,0,1198,0,2026-11-12T01:26:22,2026-11-12T01:26:54
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tomlkit_595,python-poetry/tomlkit,1,0,none,A01,131.1,125.9,2.0,3.2,,45,2,41,490303,13446,23454,0,437,1,2026-11-12T01:24:46,2026-11-12T01:27:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3164,pallets/werkzeug,2,1,none,A00,47.9,43.1,1.9,2.9,,22,0,17,204122,4430,16740,0,719,0,2026-11-12T01:26:10,2026-11-12T01:27:01
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3164,pallets/werkzeug,4,1,none,A00,33.2,28.5,1.8,2.9,,15,0,13,116170,2944,11011,0,1210,0,2026-11-12T01:26:31,2026-11-12T01:27:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3164,pallets/werkzeug,4,1,none,A00,33.6,28.9,1.8,2.9,,15,0,10,105328,3082,11655,0,805,0,2026-11-12T01:26:35,2026-11-12T01:27:12
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_728,hynek/structlog,1,0,none,A01,45.4,39.9,2.1,3.4,,16,0,11,101752,4594,10628,0,2274,1,2026-11-12T01:26:40,2026-11-12T01:27:29
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_728,hynek/structlog,1,1,none,A00,42.7,37.3,2.1,3.3,,6,0,4,43592,4535,10353,0,1823,0,2026-11-12T01:26:51,2026-11-12T01:27:37
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_728,hynek/structlog,2,0,none,A01,44.0,38.6,2.1,3.4,,7,0,5,55169,4670,10990,0,1889,1,2026-11-12T01:26:54,2026-11-12T01:27:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_728,hynek/structlog,2,0,none,A01,44.3,38.8,2.1,3.4,,20,0,15,117021,4609,10112,0,1272,1,2026-11-12T01:27:01,2026-11-12T01:27:48
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_728,hynek/structlog,3,0,none,A01,44.4,38.9,2.1,3.4,,7,0,5,55555,4702,11017,0,2136,1,2026-11-12T01:27:01,2026-11-12T01:27:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_728,hynek/structlog,4,0,none,A01,56.6,51.2,2.0,3.4,,12,0,8,69243,6000,11244,0,1421,1,2026-11-12T01:27:12,2026-11-12T01:28:12
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_728,hynek/structlog,4,0,none,A01,47.8,42.4,2.1,3.3,,8,0,6,67120,4856,11263,0,2035,1,2026-11-12T01:27:29,2026-11-12T01:28:19
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3325,pallets/werkzeug,1,0,none,A01,51.9,47.2,1.8,2.9,,13,0,10,101804,5267,14999,1,1178,1,2026-11-12T01:27:41,2026-11-12T01:28:36
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3325,pallets/werkzeug,2,0,none,A01,48.0,43.2,1.8,3.0,,9,0,7,69498,4785,10801,0,1446,1,2026-11-12T01:27:48,2026-11-12T01:28:39
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3164,pallets/werkzeug,2,1,none,A00,144.5,139.7,1.8,3.0,,30,0,26,284091,13133,14934,2,1204,0,2026-11-12T01:26:13,2026-11-12T01:28:40
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3325,pallets/werkzeug,3,0,none,A01,71.3,66.5,1.8,3.0,,20,0,17,151846,7259,14736,1,1294,1,2026-11-12T01:28:12,2026-11-12T01:29:26
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_728,hynek/structlog,3,0,none,A01,143.5,138.1,2.1,3.4,,31,0,24,216831,15566,15380,0,2055,1,2026-11-12T01:27:07,2026-11-12T01:29:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3325,pallets/werkzeug,1,0,none,A01,143.2,138.5,1.8,2.9,,47,1,41,513065,15100,22311,0,1118,1,2026-11-12T01:27:37,2026-11-12T01:30:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_609,jd/tenacity,2,0,none,A01,42.5,35.3,2.1,5.2,,17,0,12,101697,3903,9233,0,504,1,2026-11-12T01:29:34,2026-11-12T01:30:19
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_609,jd/tenacity,1,1,none,A00,60.7,53.5,2.1,5.1,,17,0,12,134647,5702,13009,0,1365,0,2026-11-12T01:29:26,2026-11-12T01:30:30
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3325,pallets/werkzeug,3,0,none,A01,127.4,122.7,1.8,2.9,,45,0,37,453532,13273,21085,0,1489,1,2026-11-12T01:28:19,2026-11-12T01:30:30
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3325,pallets/werkzeug,4,0,none,A01,114.5,109.8,1.8,2.9,,25,0,21,225077,11971,15736,2,1764,2,2026-11-12T01:28:39,2026-11-12T01:30:37
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3325,pallets/werkzeug,4,0,none,A01,121.7,116.9,1.9,2.9,,50,1,44,498973,12567,24417,0,1047,1,2026-11-12T01:28:36,2026-11-12T01:30:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3325,pallets/werkzeug,2,0,none,A01,183.6,178.9,1.8,2.9,,38,1,32,384559,19613,22923,0,2489,1,2026-11-12T01:27:48,2026-11-12T01:30:55
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_609,jd/tenacity,1,0,none,A01,138.5,132.9,2.1,3.5,,29,0,25,266520,14510,15193,2,972,2,2026-11-12T01:28:40,2026-11-12T01:31:02
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_609,jd/tenacity,4,0,none,A01,47.2,39.9,2.1,5.1,,12,0,7,80336,4236,10286,0,459,1,2026-11-12T01:30:30,2026-11-12T01:31:20
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_609,jd/tenacity,4,0,none,A01,50.5,43.2,2.1,5.2,,10,0,8,90819,4812,13016,0,924,1,2026-11-12T01:30:37,2026-11-12T01:31:30
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_609,jd/tenacity,3,0,none,A01,69.8,62.5,2.1,5.2,,14,0,10,128958,6783,12474,0,1190,1,2026-11-12T01:30:19,2026-11-12T01:31:32
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_609,jd/tenacity,3,0,none,A01,60.5,53.1,2.1,5.2,,15,0,11,111025,5858,12875,0,1238,1,2026-11-12T01:30:30,2026-11-12T01:31:33
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_609,jd/tenacity,2,0,none,A01,94.8,87.5,2.1,5.2,,19,0,14,167476,9814,15473,1,749,1,2026-11-12T01:30:03,2026-11-12T01:31:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1157,more-itertools/more-itertools,1,1,none,A00,62.7,55.4,1.8,5.5,,29,0,23,202341,6139,14400,0,1077,0,2026-11-12T01:30:41,2026-11-12T01:31:46
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1157,more-itertools/more-itertools,1,0,none,A01,74.1,66.9,1.8,5.4,,25,0,22,178009,6816,14464,1,1032,1,2026-11-12T01:30:55,2026-11-12T01:32:12
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1157,more-itertools/more-itertools,4,0,none,A01,43.4,36.0,1.8,5.6,,16,0,11,76472,3868,8966,0,1022,1,2026-11-12T01:31:33,2026-11-12T01:32:20
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1157,more-itertools/more-itertools,4,1,none,A00,47.5,40.2,1.8,5.5,,13,0,11,82282,4389,9766,0,1018,0,2026-11-12T01:31:40,2026-11-12T01:32:31
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1157,more-itertools/more-itertools,2,0,none,A01,94.9,87.7,1.8,5.4,,25,0,21,211740,9646,14837,2,0,1,2026-11-12T01:31:02,2026-11-12T01:32:40
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_741,jd/tenacity,1,0,none,A01,53.0,45.7,2.1,5.2,,14,0,11,117228,4923,14487,1,534,1,2026-11-12T01:31:46,2026-11-12T01:32:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_741,jd/tenacity,1,1,none,A00,48.7,41.5,2.1,5.1,,15,0,10,84475,4394,10730,0,828,0,2026-11-12T01:32:12,2026-11-12T01:33:04
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1157,more-itertools/more-itertools,3,0,none,A01,95.7,88.3,1.8,5.5,,28,0,25,244903,9615,14878,1,1047,1,2026-11-12T01:31:30,2026-11-12T01:33:09
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_741,jd/tenacity,2,0,none,A01,41.0,33.7,2.1,5.2,,9,0,7,81990,3454,10904,0,622,1,2026-11-12T01:32:31,2026-11-12T01:33:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_741,jd/tenacity,2,0,none,A01,56.4,49.2,2.1,5.2,,25,0,20,211128,5088,14932,0,706,1,2026-11-12T01:32:20,2026-11-12T01:33:19
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_741,jd/tenacity,3,1,none,A00,56.0,48.7,2.1,5.1,,19,0,14,138041,5285,13506,0,1022,0,2026-11-12T01:32:40,2026-11-12T01:33:39
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_741,jd/tenacity,3,0,none,A01,60.1,52.8,2.1,5.2,,19,0,14,159099,5620,14979,1,423,1,2026-11-12T01:32:43,2026-11-12T01:33:46
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_741,jd/tenacity,4,0,none,A01,43.7,36.3,2.1,5.2,,12,0,10,117589,3874,14050,0,587,1,2026-11-12T01:33:04,2026-11-12T01:33:50
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1157,more-itertools/more-itertools,3,0,none,A01,147.7,141.3,1.8,4.6,,49,0,41,412483,15548,18455,0,1134,1,2026-11-12T01:31:32,2026-11-12T01:34:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1157,more-itertools/more-itertools,2,0,none,A01,170.2,163.1,1.8,5.3,,44,1,38,416733,18023,23521,0,680,1,2026-11-12T01:31:20,2026-11-12T01:34:13
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_741,jd/tenacity,4,0,none,A01,63.6,56.3,2.1,5.2,,20,0,15,226688,6165,21547,0,517,1,2026-11-12T01:33:09,2026-11-12T01:34:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1040,more-itertools/more-itertools,1,0,none,A01,78.7,70.8,1.8,6.1,,20,0,15,133976,8155,13733,0,1413,1,2026-11-12T01:33:15,2026-11-12T01:34:37
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1040,more-itertools/more-itertools,1,0,none,A01,89.2,81.4,1.8,6.0,,17,0,14,136115,9437,14658,1,1988,1,2026-11-12T01:33:19,2026-11-12T01:34:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1040,more-itertools/more-itertools,3,0,none,A01,71.8,63.9,1.8,6.1,,14,0,10,86161,7406,13534,0,1673,1,2026-11-12T01:33:50,2026-11-12T01:35:05
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1040,more-itertools/more-itertools,3,0,none,A01,61.9,54.0,1.8,6.1,,15,0,13,132585,6242,12709,0,464,1,2026-11-12T01:34:03,2026-11-12T01:35:08
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_468,jazzband/prettytable,1,1,none,A00,35.8,30.3,2.1,3.5,,12,0,8,73677,3336,11360,0,626,0,2026-11-12T01:34:37,2026-11-12T01:35:15
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1040,more-itertools/more-itertools,2,0,none,A01,115.7,107.9,1.8,6.0,,19,0,16,155500,11951,15630,1,1565,1,2026-11-12T01:33:39,2026-11-12T01:35:37
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_468,jazzband/prettytable,1,0,none,A01,52.4,46.9,2.0,3.4,,17,0,14,132081,5042,14983,1,360,1,2026-11-12T01:34:51,2026-11-12T01:35:46
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_468,jazzband/prettytable,3,1,none,A00,37.1,31.7,2.0,3.4,,18,0,13,127935,3272,13241,0,623,0,2026-11-12T01:35:37,2026-11-12T01:36:18
cand3,confirm-3,E4B,workstation,berth,base,standard,more-itertools_1040,more-itertools/more-itertools,4,0,none,A01,128.2,120.3,1.8,6.1,,17,0,13,144183,13410,14406,1,455,1,2026-11-12T01:34:13,2026-11-12T01:36:25
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_468,jazzband/prettytable,3,1,none,A00,67.8,62.3,2.0,3.5,,25,0,22,239046,6603,14437,1,623,0,2026-11-12T01:35:15,2026-11-12T01:36:26
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1040,more-itertools/more-itertools,2,0,none,A01,171.8,164.0,1.8,6.0,,30,0,23,238335,18319,16729,0,1172,1,2026-11-12T01:33:46,2026-11-12T01:36:40
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_468,jazzband/prettytable,2,1,none,A00,92.9,87.4,2.1,3.4,,21,0,18,174871,9351,14356,1,884,0,2026-11-12T01:35:05,2026-11-12T01:36:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,more-itertools_1040,more-itertools/more-itertools,4,0,none,A01,169.0,161.1,1.8,6.0,,36,0,29,290216,17881,23256,0,464,1,2026-11-12T01:34:16,2026-11-12T01:37:08
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_468,jazzband/prettytable,2,1,none,A00,120.2,114.7,2.0,3.5,,42,1,36,407190,12376,23324,0,567,0,2026-11-12T01:35:08,2026-11-12T01:37:11
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_468,jazzband/prettytable,4,1,none,A00,63.2,57.8,2.0,3.4,,20,0,17,164565,6438,14631,1,623,0,2026-11-12T01:36:18,2026-11-12T01:37:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_695,pytest-dev/pluggy,1,0,none,A01,64.6,58.7,2.3,3.7,,18,0,13,112934,6486,16097,0,684,3,2026-11-12T01:36:25,2026-11-12T01:37:32
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_695,pytest-dev/pluggy,2,0,none,A01,59.8,53.9,2.2,3.7,,14,0,9,72566,5943,10295,0,720,3,2026-11-12T01:36:41,2026-11-12T01:37:44
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_468,jazzband/prettytable,4,1,none,A00,122.0,116.5,2.0,3.4,,34,0,26,323503,12699,18987,0,623,0,2026-11-12T01:35:46,2026-11-12T01:37:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_695,pytest-dev/pluggy,4,1,none,A00,40.7,34.7,2.2,3.7,,14,0,9,75265,3601,9177,0,604,0,2026-11-12T01:37:32,2026-11-12T01:38:16
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_695,pytest-dev/pluggy,2,0,none,A01,141.2,135.2,2.2,3.7,,32,0,28,276650,14781,15430,2,731,3,2026-11-12T01:36:40,2026-11-12T01:39:04
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_695,pytest-dev/pluggy,3,0,none,A01,116.1,110.2,2.2,3.7,,23,0,19,212419,11862,16949,2,745,3,2026-11-12T01:37:11,2026-11-12T01:39:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_722,python-attrs/cattrs,2,0,none,A01,65.1,58.3,2.0,4.7,,12,0,4,69948,6272,11003,0,585,1,2026-11-12T01:38:16,2026-11-12T01:39:24
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_695,pytest-dev/pluggy,1,0,none,A01,178.2,172.3,2.2,3.6,,33,0,28,305424,18778,15704,3,25336,1,2026-11-12T01:36:26,2026-11-12T01:39:27
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_695,pytest-dev/pluggy,4,0,none,A01,120.8,114.8,2.2,3.8,,31,0,26,267314,12278,14615,3,752,3,2026-11-12T01:37:24,2026-11-12T01:39:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_695,pytest-dev/pluggy,3,0,none,A01,157.2,151.3,2.2,3.7,,49,1,43,582228,16127,23805,0,692,3,2026-11-12T01:37:08,2026-11-12T01:39:48
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_722,python-attrs/cattrs,1,1,none,A00,142.2,135.4,2.1,4.7,,27,0,20,245895,14839,19860,0,849,0,2026-11-12T01:37:51,2026-11-12T01:40:17
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_722,python-attrs/cattrs,3,0,none,A01,57.5,50.6,2.1,4.8,,10,0,6,77369,5762,11435,0,3194,1,2026-11-12T01:39:24,2026-11-12T01:40:24
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1821,fastapi/typer,1,0,none,A01,82.4,77.5,1.9,3.0,,19,0,16,170505,8239,14597,1,712,1,2026-11-12T01:39:48,2026-11-12T01:41:13
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_722,python-attrs/cattrs,1,0,none,A01,252.3,245.5,2.1,4.7,,34,0,27,308925,26593,14900,4,874,1,2026-11-12T01:37:44,2026-11-12T01:41:59
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1821,fastapi/typer,2,0,none,A01,43.3,38.3,1.9,3.1,,10,0,8,84524,3896,11267,0,960,1,2026-11-12T01:41:13,2026-11-12T01:42:00
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_722,python-attrs/cattrs,2,0,none,A01,172.5,164.6,2.1,5.8,,21,0,16,203748,17299,15897,2,729,1,2026-11-12T01:39:04,2026-11-12T01:42:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1821,fastapi/typer,2,0,none,A01,119.4,114.5,1.9,3.0,,39,0,31,402183,11721,21363,0,406,1,2026-11-12T01:40:24,2026-11-12T01:42:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_722,python-attrs/cattrs,3,0,none,A01,199.5,193.3,2.0,4.2,,31,0,18,300402,21093,23567,0,577,1,2026-11-12T01:39:10,2026-11-12T01:42:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_722,python-attrs/cattrs,4,0,none,A01,204.1,197.1,2.0,4.9,,33,0,26,348037,21451,20506,0,2074,1,2026-11-12T01:39:28,2026-11-12T01:42:55
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1821,fastapi/typer,1,0,none,A01,155.3,150.4,1.9,3.1,,36,1,30,353035,15967,23847,0,387,1,2026-11-12T01:40:17,2026-11-12T01:42:55
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1821,fastapi/typer,4,0,none,A01,54.1,49.1,1.9,3.1,,17,0,12,107587,4240,12125,0,527,1,2026-11-12T01:42:00,2026-11-12T01:42:57
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1821,fastapi/typer,3,0,none,A01,57.5,52.5,1.9,3.1,,17,0,14,134900,5622,14918,1,446,1,2026-11-12T01:41:59,2026-11-12T01:43:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1821,fastapi/typer,3,0,none,A01,65.8,60.9,1.9,3.0,,25,0,20,263809,6538,19738,0,487,1,2026-11-12T01:42:00,2026-11-12T01:43:08
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_722,python-attrs/cattrs,4,0,none,A01,272.3,265.5,2.1,4.7,,40,0,28,387678,29138,15257,3,865,1,2026-11-12T01:39:27,2026-11-12T01:44:03
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_732,pytest-dev/pluggy,2,0,none,A01,77.7,71.7,2.3,3.7,,12,0,10,120162,7887,13819,0,754,1,2026-11-12T01:42:55,2026-11-12T01:44:16
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1821,fastapi/typer,4,0,none,A01,124.5,119.7,1.9,3.0,,18,0,14,167755,13056,14880,2,1902,1,2026-11-12T01:42:27,2026-11-12T01:44:34
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_732,pytest-dev/pluggy,3,0,none,A01,114.0,108.3,2.2,3.5,,18,0,15,163789,11853,15140,1,26149,1,2026-11-12T01:43:00,2026-11-12T01:44:57
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_732,pytest-dev/pluggy,1,0,none,A01,158.8,153.0,2.3,3.5,,24,0,19,223696,16552,15938,3,5699,1,2026-11-12T01:42:55,2026-11-12T01:45:36
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3266,pallets/werkzeug,1,0,none,A01,53.0,47.8,1.8,3.4,,16,0,11,91883,4932,10027,0,595,1,2026-11-12T01:44:57,2026-11-12T01:45:53
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_732,pytest-dev/pluggy,1,0,none,A01,226.9,221.0,2.2,3.7,,45,0,38,480995,23802,21101,0,2406,1,2026-11-12T01:42:33,2026-11-12T01:46:23
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_732,pytest-dev/pluggy,2,0,none,A01,208.9,202.9,2.3,3.8,,49,0,42,542687,21664,24559,0,3406,1,2026-11-12T01:42:57,2026-11-12T01:46:29
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3266,pallets/werkzeug,2,0,none,A01,34.3,29.0,1.8,3.5,,12,0,10,100237,2894,11920,0,1003,1,2026-11-12T01:45:53,2026-11-12T01:46:30
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3266,pallets/werkzeug,1,0,none,A01,116.4,111.3,1.8,3.3,,31,0,27,300253,11597,17578,2,1048,1,2026-11-12T01:44:34,2026-11-12T01:46:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_732,pytest-dev/pluggy,3,0,none,A01,202.1,196.0,2.2,3.9,,44,1,38,503179,20960,23616,0,1439,1,2026-11-12T01:43:08,2026-11-12T01:46:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3266,pallets/werkzeug,2,0,none,A01,55.3,49.8,1.8,3.7,,23,0,18,200269,5153,19961,0,479,1,2026-11-12T01:45:36,2026-11-12T01:46:35
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3266,pallets/werkzeug,3,0,none,A01,30.2,25.0,1.8,3.4,,9,0,7,56034,2732,8641,0,477,1,2026-11-12T01:46:23,2026-11-12T01:46:56
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3266,pallets/werkzeug,4,0,none,A01,26.1,20.8,1.8,3.4,,7,0,5,43749,2247,8783,0,477,1,2026-11-12T01:46:34,2026-11-12T01:47:03
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_732,pytest-dev/pluggy,4,0,none,A01,168.0,162.2,2.2,3.6,,33,0,28,322243,17370,14938,2,49353,1,2026-11-12T01:44:16,2026-11-12T01:47:06
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3266,pallets/werkzeug,4,0,none,A01,38.2,33.2,1.9,3.1,,16,0,11,93857,3584,9460,0,973,1,2026-11-12T01:46:30,2026-11-12T01:47:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_732,pytest-dev/pluggy,4,0,none,A01,190.0,183.9,2.2,3.9,,46,1,40,484388,19662,21820,0,532,1,2026-11-12T01:44:03,2026-11-12T01:47:16
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1457,python-attrs/attrs,1,0,none,A01,42.2,33.3,2.1,6.8,,8,0,6,61214,3724,10332,0,629,1,2026-11-12T01:46:35,2026-11-12T01:47:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3266,pallets/werkzeug,3,0,none,A01,53.1,47.7,1.9,3.4,,25,0,20,173158,5268,11471,0,809,1,2026-11-12T01:46:29,2026-11-12T01:47:26
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1457,python-attrs/attrs,2,0,none,A01,47.7,38.9,2.1,6.7,,14,0,10,79989,4372,8707,0,591,1,2026-11-12T01:47:03,2026-11-12T01:47:54
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2925,marshmallow-code/marshmallow,1,0,none,A01,35.8,31.1,1.8,2.9,,16,0,11,117404,3295,12146,0,476,1,2026-11-12T01:47:26,2026-11-12T01:48:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1457,python-attrs/attrs,3,0,none,A01,69.2,60.4,2.1,6.7,,16,0,11,121625,6665,17929,0,811,1,2026-11-12T01:47:06,2026-11-12T01:48:19
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1457,python-attrs/attrs,4,0,none,A01,59.9,50.9,2.1,6.8,,15,0,10,88120,4910,12115,0,591,1,2026-11-12T01:47:20,2026-11-12T01:48:23
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1457,python-attrs/attrs,4,0,none,A01,66.6,57.7,2.1,6.8,,10,0,7,83632,6063,14590,1,763,1,2026-11-12T01:47:16,2026-11-12T01:48:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1457,python-attrs/attrs,1,0,none,A01,121.8,113.0,2.1,6.7,,31,1,25,241102,11352,22338,0,673,1,2026-11-12T01:46:34,2026-11-12T01:48:38
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2925,marshmallow-code/marshmallow,2,0,none,A01,35.6,30.9,1.8,2.9,,13,0,8,97218,3331,9290,0,476,1,2026-11-12T01:48:04,2026-11-12T01:48:43
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2925,marshmallow-code/marshmallow,1,0,none,A01,54.0,49.3,1.8,2.9,,14,0,10,147271,5394,13935,0,901,1,2026-11-12T01:47:54,2026-11-12T01:48:51
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1457,python-attrs/attrs,2,0,none,A01,116.7,107.9,2.1,6.7,,11,0,7,92342,10920,14896,1,629,1,2026-11-12T01:46:56,2026-11-12T01:48:55
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2925,marshmallow-code/marshmallow,2,0,none,A01,44.4,39.6,1.8,2.9,,18,0,13,167469,4247,17058,0,762,1,2026-11-12T01:48:19,2026-11-12T01:49:06
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2925,marshmallow-code/marshmallow,3,0,none,A01,40.5,35.8,1.8,2.9,,10,0,8,84718,3839,12257,0,863,1,2026-11-12T01:48:23,2026-11-12T01:49:07
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2925,marshmallow-code/marshmallow,4,0,none,A01,36.6,31.9,1.8,2.9,,11,0,7,81121,3565,9003,0,476,1,2026-11-12T01:48:43,2026-11-12T01:49:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2925,marshmallow-code/marshmallow,4,0,none,A01,46.0,41.3,1.8,2.9,,13,0,9,77329,4608,10019,0,863,1,2026-11-12T01:48:38,2026-11-12T01:49:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2925,marshmallow-code/marshmallow,3,0,none,A01,63.8,59.3,1.8,2.8,,20,0,15,159616,6545,15032,0,917,4,2026-11-12T01:48:25,2026-11-12T01:49:32
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_749,hynek/structlog,1,0,none,A01,64.5,58.7,2.1,3.7,,13,0,10,98900,6470,15169,1,1052,1,2026-11-12T01:48:51,2026-11-12T01:49:58
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1457,python-attrs/attrs,3,0,none,A01,189.9,181.2,2.1,6.5,,22,0,16,204259,17005,15994,3,0,1,2026-11-12T01:47:11,2026-11-12T01:50:24
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_749,hynek/structlog,2,0,none,A01,89.9,84.5,2.1,3.3,,21,0,18,173655,9060,14750,1,993,4,2026-11-12T01:49:07,2026-11-12T01:50:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_749,hynek/structlog,3,0,none,A01,75.8,70.3,2.1,3.5,,22,1,19,235498,7346,22632,0,1473,1,2026-11-12T01:49:22,2026-11-12T01:50:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_749,hynek/structlog,4,0,none,A01,62.2,56.7,2.0,3.4,,17,0,12,133288,6009,16051,0,1131,1,2026-11-12T01:49:58,2026-11-12T01:51:03
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_429,jazzband/prettytable,1,0,none,A01,41.6,35.3,2.0,4.3,,9,0,7,62366,3776,10587,0,618,1,2026-11-12T01:50:40,2026-11-12T01:51:24
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_749,hynek/structlog,3,0,none,A01,117.3,111.8,2.1,3.4,,30,0,27,265804,11841,14640,1,1709,4,2026-11-12T01:49:27,2026-11-12T01:51:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_429,jazzband/prettytable,1,0,none,A01,65.2,59.7,2.0,3.5,,17,0,13,147306,6370,18926,0,709,1,2026-11-12T01:50:24,2026-11-12T01:51:32
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_429,jazzband/prettytable,2,0,none,A01,77.9,67.5,2.0,8.4,,21,0,18,192206,7409,15116,1,1062,1,2026-11-12T01:50:41,2026-11-12T01:52:02
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_749,hynek/structlog,4,0,none,A01,155.8,150.5,2.0,3.3,,31,0,27,295898,16468,14921,2,2996,4,2026-11-12T01:49:32,2026-11-12T01:52:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_429,jazzband/prettytable,3,0,none,A01,45.2,39.7,2.1,3.5,,11,0,6,51019,4449,9311,0,458,1,2026-11-12T01:51:28,2026-11-12T01:52:16
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_429,jazzband/prettytable,4,0,none,A01,47.3,40.9,2.0,4.3,,13,0,8,80642,4553,11405,0,616,1,2026-11-12T01:51:32,2026-11-12T01:52:23
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_749,hynek/structlog,2,0,none,A01,208.1,202.8,2.1,3.3,,47,0,36,476164,22119,23566,0,1697,4,2026-11-12T01:49:06,2026-11-12T01:52:38
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_749,hynek/structlog,1,0,none,A01,223.8,218.4,2.1,3.3,,48,0,38,568968,23859,23418,0,1954,4,2026-11-12T01:48:55,2026-11-12T01:52:42
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_272,python-humanize/humanize,1,0,none,A01,30.5,24.4,2.0,4.1,,7,0,5,43397,2630,8754,0,435,1,2026-11-12T01:52:16,2026-11-12T01:52:50
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_272,python-humanize/humanize,1,0,none,A01,39.7,33.6,2.1,4.0,,12,0,8,64893,3640,10307,0,432,1,2026-11-12T01:52:11,2026-11-12T01:52:54
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_272,python-humanize/humanize,2,0,none,A01,42.8,36.6,2.0,4.1,,9,0,5,55836,4099,8991,0,435,1,2026-11-12T01:52:23,2026-11-12T01:53:08
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_272,python-humanize/humanize,2,0,none,A01,29.6,23.4,2.0,4.2,,12,0,8,58631,2588,8396,0,435,1,2026-11-12T01:52:38,2026-11-12T01:53:10
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_429,jazzband/prettytable,3,0,none,A01,104.0,93.3,2.1,8.6,,18,0,13,157476,10507,15256,1,1461,1,2026-11-12T01:51:24,2026-11-12T01:53:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_272,python-humanize/humanize,3,0,none,A01,33.0,26.9,2.1,4.0,,11,0,7,53262,2989,9417,0,435,1,2026-11-12T01:52:50,2026-11-12T01:53:26
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_272,python-humanize/humanize,3,0,none,A01,47.4,41.3,2.1,4.1,,9,0,5,57269,4718,9546,0,435,1,2026-11-12T01:52:42,2026-11-12T01:53:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_272,python-humanize/humanize,4,0,none,A01,37.1,31.0,2.0,4.1,,11,0,7,53920,3525,9889,0,435,1,2026-11-12T01:52:54,2026-11-12T01:53:34
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_429,jazzband/prettytable,2,0,none,A01,157.9,152.4,2.0,3.5,,37,0,30,370685,17116,18612,0,1183,1,2026-11-12T01:51:03,2026-11-12T01:53:44
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_272,python-humanize/humanize,4,0,none,A01,43.4,37.3,2.1,4.0,,10,0,6,59753,4268,8805,0,435,1,2026-11-12T01:53:08,2026-11-12T01:53:55
cand3,confirm-3,E4B,workstation,berth,base,standard,markdown-it-py_394,executablebooks/markdown-it-py,1,1,none,A00,54.0,49.4,1.8,2.8,,11,0,9,110649,5736,13924,0,6467,0,2026-11-12T01:53:11,2026-11-12T01:54:08
cand3,confirm-3,E4B,workstation,berth,base,standard,markdown-it-py_394,executablebooks/markdown-it-py,2,1,none,A00,52.9,48.3,1.8,2.8,,10,0,8,106304,5597,13491,0,6420,0,2026-11-12T01:53:26,2026-11-12T01:54:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_394,executablebooks/markdown-it-py,2,1,none,A00,74.6,70.1,1.8,2.8,,25,0,14,148594,8248,10873,0,6429,0,2026-11-12T01:53:33,2026-11-12T01:54:50
cand3,confirm-3,E4B,workstation,berth,base,standard,markdown-it-py_394,executablebooks/markdown-it-py,3,0,none,A01,78.1,73.4,1.8,2.9,,8,0,6,84141,8694,14167,0,6962,1,2026-11-12T01:53:34,2026-11-12T01:54:55
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_429,jazzband/prettytable,4,0,none,A01,171.7,166.3,2.0,3.4,,31,0,27,263032,19207,15299,2,979,4,2026-11-12T01:52:02,2026-11-12T01:54:57
cand3,confirm-3,E4B,workstation,berth,base,standard,markdown-it-py_394,executablebooks/markdown-it-py,4,0,none,A01,45.9,41.2,1.8,2.9,,6,0,4,56510,4817,12392,0,6546,2,2026-11-12T01:54:08,2026-11-12T01:54:57
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_394,executablebooks/markdown-it-py,4,1,none,A00,64.5,59.8,1.8,2.9,,16,0,8,108947,7015,12341,0,6453,0,2026-11-12T01:53:55,2026-11-12T01:55:02
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_469,mahmoud/boltons,1,0,none,A01,40.9,36.3,1.8,2.8,,16,0,11,89657,4159,9658,0,511,1,2026-11-12T01:54:22,2026-11-12T01:55:05
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_469,mahmoud/boltons,3,1,none,A00,37.2,32.7,1.8,2.7,,14,0,9,72474,3431,9989,0,592,0,2026-11-12T01:54:57,2026-11-12T01:55:38
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_469,mahmoud/boltons,2,1,none,A00,41.5,36.9,1.8,2.8,,19,0,14,115828,3861,10410,0,580,0,2026-11-12T01:54:57,2026-11-12T01:55:42
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_469,mahmoud/boltons,4,1,none,A00,42.5,38.0,1.8,2.7,,14,0,11,111166,3989,11636,0,592,0,2026-11-12T01:55:05,2026-11-12T01:55:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_394,executablebooks/markdown-it-py,1,0,none,A01,164.8,160.2,1.8,2.8,,37,1,28,358340,18036,24186,0,4439,2,2026-11-12T01:53:10,2026-11-12T01:55:58
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_469,mahmoud/boltons,2,1,none,A00,67.1,62.6,1.8,2.7,,22,0,17,178968,6602,15800,1,547,0,2026-11-12T01:54:55,2026-11-12T01:56:05
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_469,mahmoud/boltons,3,1,none,A00,60.2,55.7,1.8,2.7,,24,0,21,224044,5863,14695,1,592,0,2026-11-12T01:55:02,2026-11-12T01:56:05
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_469,mahmoud/boltons,1,1,none,A00,76.7,72.1,1.8,2.8,,23,0,18,181566,7701,10678,0,559,0,2026-11-12T01:54:50,2026-11-12T01:56:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_469,mahmoud/boltons,4,1,none,A00,32.4,27.8,1.8,2.7,,16,0,11,93861,2914,10125,0,592,0,2026-11-12T01:55:38,2026-11-12T01:56:13
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3166,pallets/werkzeug,1,0,none,A01,36.0,31.2,1.8,2.9,,11,0,9,88348,3391,10646,0,711,1,2026-11-12T01:55:42,2026-11-12T01:56:21
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3166,pallets/werkzeug,2,0,none,A01,38.8,34.1,1.8,2.9,,19,0,14,186163,3684,17273,0,702,1,2026-11-12T01:55:58,2026-11-12T01:56:40
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3166,pallets/werkzeug,2,0,none,A01,35.8,31.1,1.8,2.9,,13,0,11,95345,3353,10814,0,950,1,2026-11-12T01:56:05,2026-11-12T01:56:44
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3166,pallets/werkzeug,3,0,none,A01,46.7,42.0,1.8,2.9,,19,0,14,135034,4429,13940,0,1024,2,2026-11-12T01:56:05,2026-11-12T01:56:55
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3166,pallets/werkzeug,1,0,none,A01,77.0,72.3,1.8,2.9,,28,0,23,328152,7748,20609,0,293,1,2026-11-12T01:55:51,2026-11-12T01:57:11
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3166,pallets/werkzeug,4,0,none,A01,57.4,52.6,1.8,2.9,,21,0,18,200077,5592,14546,1,738,1,2026-11-12T01:56:13,2026-11-12T01:57:14
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_3016,marshmallow-code/marshmallow,1,1,none,A00,35.3,30.6,1.8,2.9,,8,0,6,54037,3253,9444,0,437,0,2026-11-12T01:56:44,2026-11-12T01:57:23
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3166,pallets/werkzeug,3,0,none,A01,72.8,68.0,1.8,2.9,,24,0,21,201580,7290,14608,1,1024,2,2026-11-12T01:56:10,2026-11-12T01:57:26
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_3016,marshmallow-code/marshmallow,1,1,none,A00,44.6,39.8,1.8,3.0,,17,0,12,132524,4223,12791,0,437,0,2026-11-12T01:56:40,2026-11-12T01:57:27
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_3016,marshmallow-code/marshmallow,2,1,none,A00,45.4,40.7,1.8,2.9,,14,0,9,100698,4367,10512,0,437,0,2026-11-12T01:56:55,2026-11-12T01:57:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_3016,marshmallow-code/marshmallow,2,1,none,A00,38.3,33.7,1.8,2.9,,15,0,11,74792,3547,10042,0,437,0,2026-11-12T01:57:11,2026-11-12T01:57:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_3016,marshmallow-code/marshmallow,3,1,none,A00,43.2,38.5,1.8,2.9,,16,0,11,101329,3992,11756,0,437,0,2026-11-12T01:57:14,2026-11-12T01:58:00
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_3016,marshmallow-code/marshmallow,4,1,none,A00,31.5,26.8,1.8,2.9,,7,0,5,43779,2755,8834,0,437,0,2026-11-12T01:57:26,2026-11-12T01:58:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,markdown-it-py_394,executablebooks/markdown-it-py,3,0,none,A01,262.4,257.8,1.8,2.9,,37,1,28,376100,28616,24207,0,6200,1,2026-11-12T01:53:44,2026-11-12T01:58:10
cand3,confirm-3,E4B,workstation,berth,base,standard,arrow_1234,arrow-py/arrow,2,0,none,A01,41.0,35.3,1.8,3.8,,14,0,11,95253,3644,10573,0,421,1,2026-11-12T01:58:00,2026-11-12T01:58:44
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_3016,marshmallow-code/marshmallow,3,0,none,A01,78.6,73.7,1.8,3.1,,11,0,8,98070,7796,15881,1,424,1,2026-11-12T01:57:23,2026-11-12T01:58:44
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3166,pallets/werkzeug,4,0,none,A01,142.3,137.5,1.8,3.0,,47,0,39,569204,14647,21909,0,776,2,2026-11-12T01:56:21,2026-11-12T01:58:46
cand3,confirm-3,E4B,workstation,berth,base,standard,arrow_1234,arrow-py/arrow,1,0,none,A01,56.0,50.4,1.8,3.8,,15,0,13,124788,5223,13384,0,355,1,2026-11-12T01:57:52,2026-11-12T01:58:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_3016,marshmallow-code/marshmallow,4,1,none,A00,93.7,89.0,1.8,2.9,,37,1,32,390495,9379,23592,0,437,0,2026-11-12T01:57:27,2026-11-12T01:59:04
cand3,confirm-3,E4B,workstation,berth,base,standard,arrow_1234,arrow-py/arrow,4,0,none,A01,58.1,52.5,1.8,3.8,,17,0,14,134630,5544,14497,1,355,1,2026-11-12T01:58:46,2026-11-12T01:59:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_458,mahmoud/boltons,1,0,none,A01,41.4,36.8,1.8,2.9,,18,0,13,113372,3953,9771,0,610,1,2026-11-12T01:59:04,2026-11-12T01:59:49
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,arrow_1234,arrow-py/arrow,2,0,none,A01,135.4,129.9,1.8,3.8,,43,0,35,412201,13757,21656,0,857,1,2026-11-12T01:58:01,2026-11-12T02:00:19
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_458,mahmoud/boltons,1,0,none,A01,89.1,84.5,1.8,2.8,,30,0,27,255957,9051,14651,1,1152,1,2026-11-12T01:58:51,2026-11-12T02:00:23
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_458,mahmoud/boltons,2,0,none,A01,34.1,29.5,1.8,2.8,,14,0,9,74536,3044,8147,0,368,1,2026-11-12T01:59:47,2026-11-12T02:00:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,arrow_1234,arrow-py/arrow,1,0,none,A01,168.9,164.3,1.8,2.8,,52,0,44,554273,17373,23493,0,837,4,2026-11-12T01:57:43,2026-11-12T02:00:35
cand3,confirm-3,E4B,workstation,berth,base,standard,arrow_1234,arrow-py/arrow,3,0,none,A01,146.5,140.2,1.8,4.5,,22,0,18,196547,15035,17285,2,158471,1,2026-11-12T01:58:10,2026-11-12T02:00:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_458,mahmoud/boltons,3,1,none,A00,28.0,23.5,1.8,2.7,,12,0,8,54729,2720,7088,0,426,0,2026-11-12T02:00:23,2026-11-12T02:00:54
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_458,mahmoud/boltons,2,1,none,A00,66.2,61.6,1.8,2.8,,18,0,15,152261,6774,15593,1,1518,0,2026-11-12T01:59:49,2026-11-12T02:00:58
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_458,mahmoud/boltons,4,0,none,A01,32.6,28.0,1.8,2.8,,16,0,11,81440,3231,7669,0,368,1,2026-11-12T02:00:24,2026-11-12T02:01:00
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_458,mahmoud/boltons,4,0,none,A01,42.8,38.3,1.8,2.8,,13,0,9,78120,4279,7892,0,734,1,2026-11-12T02:00:35,2026-11-12T02:01:21
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,arrow_1234,arrow-py/arrow,3,0,none,A01,154.7,149.1,1.8,3.8,,35,0,27,295476,14360,21610,0,417,1,2026-11-12T01:58:44,2026-11-12T02:01:22
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_354,python-humanize/humanize,1,1,none,A00,41.3,35.7,2.1,3.5,,8,0,6,47287,3979,9115,0,713,0,2026-11-12T02:00:39,2026-11-12T02:01:23
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_354,python-humanize/humanize,2,1,none,A00,43.7,38.3,2.1,3.4,,9,0,7,60433,4142,10619,0,709,0,2026-11-12T02:01:00,2026-11-12T02:01:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,arrow_1234,arrow-py/arrow,4,0,none,A01,183.3,177.4,1.8,4.1,,46,1,40,499328,19193,22143,0,2461,1,2026-11-12T01:58:44,2026-11-12T02:01:51
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_458,mahmoud/boltons,3,0,none,A01,95.7,91.1,1.8,2.8,,31,0,27,252507,10181,14376,1,1152,1,2026-11-12T02:00:19,2026-11-12T02:01:57
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_354,python-humanize/humanize,3,1,none,A00,50.1,44.6,2.1,3.4,,10,0,8,89096,4762,13135,0,713,0,2026-11-12T02:01:22,2026-11-12T02:02:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_354,python-humanize/humanize,2,1,none,A00,76.7,71.2,2.1,3.4,,20,0,16,192222,7704,17387,0,715,0,2026-11-12T02:00:58,2026-11-12T02:02:18
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_354,python-humanize/humanize,4,1,none,A00,70.6,65.1,2.1,3.4,,13,0,9,112590,7053,13944,0,467,0,2026-11-12T02:01:23,2026-11-12T02:02:37
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3327,pallets/werkzeug,1,0,none,A01,53.5,48.8,1.8,2.9,,10,0,8,75624,4594,10782,0,580,1,2026-11-12T02:01:51,2026-11-12T02:02:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3327,pallets/werkzeug,2,0,none,A01,41.7,36.9,1.8,2.9,,15,0,10,78092,3909,9216,0,658,1,2026-11-12T02:02:15,2026-11-12T02:03:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_354,python-humanize/humanize,1,1,none,A00,133.8,128.3,2.1,3.4,,33,1,28,366534,13899,23726,0,709,0,2026-11-12T02:00:54,2026-11-12T02:03:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_354,python-humanize/humanize,3,1,none,A00,133.6,128.1,2.1,3.4,,32,1,27,290246,13768,22765,0,715,0,2026-11-12T02:01:21,2026-11-12T02:03:38
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3327,pallets/werkzeug,3,0,none,A01,63.6,58.3,1.8,3.5,,16,0,11,100067,6023,15205,0,1103,1,2026-11-12T02:02:47,2026-11-12T02:03:54
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3327,pallets/werkzeug,4,0,none,A01,56.9,51.6,1.8,3.5,,17,0,12,170746,5227,19785,0,1115,1,2026-11-12T02:03:00,2026-11-12T02:04:00
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3327,pallets/werkzeug,2,0,none,A01,122.1,117.3,1.8,3.0,,22,0,19,177405,12547,14447,1,1999,1,2026-11-12T02:02:18,2026-11-12T02:04:23
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3327,pallets/werkzeug,1,0,none,A01,152.9,148.1,1.8,3.0,,31,0,23,263496,15962,16926,0,580,1,2026-11-12T02:01:57,2026-11-12T02:04:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_666,python-attrs/cattrs,1,0,none,A01,56.2,47.2,2.1,6.9,,11,0,7,62671,5004,10261,0,749,1,2026-11-12T02:03:38,2026-11-12T02:04:37
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_666,python-attrs/cattrs,2,0,none,A01,40.9,31.9,2.0,7.0,,7,0,5,44051,3677,8404,0,716,1,2026-11-12T02:04:00,2026-11-12T02:04:44
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_666,python-attrs/cattrs,1,0,none,A01,57.9,49.1,2.1,6.7,,7,0,5,59360,5617,11430,0,942,1,2026-11-12T02:03:54,2026-11-12T02:04:55
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3327,pallets/werkzeug,3,0,none,A01,156.5,151.7,1.8,3.0,,30,0,25,287473,16555,16247,2,1678,2,2026-11-12T02:02:37,2026-11-12T02:05:17
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3327,pallets/werkzeug,4,0,none,A01,125.1,120.3,1.8,3.0,,34,0,28,293688,13200,16530,3,0,1,2026-11-12T02:03:11,2026-11-12T02:05:19
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_354,python-humanize/humanize,4,1,none,A00,214.2,208.6,2.1,3.5,,36,2,27,358104,22980,21864,0,698,0,2026-11-12T02:01:47,2026-11-12T02:05:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_666,python-attrs/cattrs,3,0,none,A01,45.8,36.7,2.1,7.0,,14,0,9,70383,4009,9276,0,719,1,2026-11-12T02:04:37,2026-11-12T02:05:26
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_666,python-attrs/cattrs,4,0,none,A01,40.0,31.0,2.1,6.9,,8,0,6,52575,3441,9134,0,734,1,2026-11-12T02:04:55,2026-11-12T02:05:37
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_556,jd/tenacity,1,1,none,A00,41.7,36.0,2.2,3.5,,11,0,9,93831,4224,11251,0,380,0,2026-11-12T02:05:17,2026-11-12T02:06:02
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_666,python-attrs/cattrs,3,0,none,A01,89.4,80.2,2.1,7.0,,11,0,7,79185,9198,10327,0,704,1,2026-11-12T02:04:33,2026-11-12T02:06:06
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_556,jd/tenacity,2,1,none,A00,40.2,34.5,2.1,3.6,,9,0,7,74963,4074,11087,0,760,0,2026-11-12T02:05:26,2026-11-12T02:06:09
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_556,jd/tenacity,2,1,none,A00,43.2,37.5,2.1,3.6,,14,0,9,72437,4388,8321,0,376,0,2026-11-12T02:05:24,2026-11-12T02:06:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_556,jd/tenacity,1,1,none,A00,49.4,43.6,2.2,3.7,,16,0,11,101879,5081,11189,0,363,0,2026-11-12T02:05:19,2026-11-12T02:06:12
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_556,jd/tenacity,3,1,none,A00,31.4,25.6,2.1,3.6,,15,0,10,80538,2934,7877,0,363,0,2026-11-12T02:05:37,2026-11-12T02:06:12
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_556,jd/tenacity,3,1,none,A00,34.4,28.8,2.2,3.5,,13,0,11,104622,3298,11501,0,363,0,2026-11-12T02:06:02,2026-11-12T02:06:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_556,jd/tenacity,4,1,none,A00,26.9,21.3,2.2,3.5,,14,0,9,70607,2324,7140,0,367,0,2026-11-12T02:06:09,2026-11-12T02:06:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3234,pallets/werkzeug,1,0,none,A01,42.3,37.5,1.8,3.0,,12,0,7,75407,4171,10760,0,975,1,2026-11-12T02:06:12,2026-11-12T02:06:57
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_666,python-attrs/cattrs,2,0,none,A01,153.8,144.8,2.1,6.9,,33,0,25,260519,16784,16608,0,452,1,2026-11-12T02:04:23,2026-11-12T02:06:59
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3234,pallets/werkzeug,2,0,none,A01,57.2,52.3,1.8,3.1,,16,0,9,132539,5796,14200,0,614,1,2026-11-12T02:06:12,2026-11-12T02:07:12
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_556,jd/tenacity,4,1,none,A00,66.5,60.7,2.2,3.5,,13,0,10,108263,6852,14353,1,376,0,2026-11-12T02:06:06,2026-11-12T02:07:16
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3234,pallets/werkzeug,2,0,none,A01,39.1,34.3,1.8,3.0,,9,0,7,61545,3774,9522,0,777,1,2026-11-12T02:06:39,2026-11-12T02:07:21
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3234,pallets/werkzeug,3,0,none,A01,45.6,40.9,1.8,3.0,,18,0,14,120437,4504,13496,0,722,1,2026-11-12T02:06:39,2026-11-12T02:07:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_666,python-attrs/cattrs,4,0,none,A01,179.2,170.1,2.1,7.0,,25,0,19,187925,19634,12857,0,709,1,2026-11-12T02:04:44,2026-11-12T02:07:46
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3234,pallets/werkzeug,1,0,none,A01,113.6,108.8,1.8,3.0,,23,0,19,212976,10841,16655,1,0,1,2026-11-12T02:06:10,2026-11-12T02:08:07
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3234,pallets/werkzeug,4,0,none,A01,67.5,62.7,1.8,3.0,,16,0,13,134557,7031,14408,1,831,1,2026-11-12T02:06:59,2026-11-12T02:08:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_450,mahmoud/boltons,1,1,none,A00,48.9,44.4,1.8,2.8,,15,0,11,95691,4974,10777,0,686,0,2026-11-12T02:07:21,2026-11-12T02:08:13
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3234,pallets/werkzeug,3,0,none,A01,75.4,70.4,1.8,3.1,,17,0,14,143653,7962,14579,1,1609,1,2026-11-12T02:06:57,2026-11-12T02:08:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3234,pallets/werkzeug,4,0,none,A01,67.7,62.9,1.8,3.0,,29,0,23,283801,6947,18354,0,557,1,2026-11-12T02:07:12,2026-11-12T02:08:23
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_450,mahmoud/boltons,2,1,none,A00,42.2,37.8,1.8,2.7,,10,0,5,60319,4263,8403,0,960,0,2026-11-12T02:07:46,2026-11-12T02:08:31
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_450,mahmoud/boltons,3,1,none,A00,35.6,31.1,1.8,2.7,,7,0,5,42950,3673,9281,0,778,0,2026-11-12T02:08:07,2026-11-12T02:08:46
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_450,mahmoud/boltons,3,1,none,A00,36.1,31.5,1.8,2.8,,9,0,5,33233,3732,7362,0,494,0,2026-11-12T02:08:10,2026-11-12T02:08:49
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2874,marshmallow-code/marshmallow,1,1,none,A00,29.7,25.1,1.8,2.9,,12,0,7,53972,3077,8381,0,619,0,2026-11-12T02:08:23,2026-11-12T02:08:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_450,mahmoud/boltons,4,1,none,A00,40.0,35.5,1.8,2.8,,9,0,5,29950,4300,6787,0,778,0,2026-11-12T02:08:13,2026-11-12T02:08:56
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_450,mahmoud/boltons,4,0,none,A01,49.5,45.0,1.8,2.7,,8,0,5,58338,5483,12325,0,0,1,2026-11-12T02:08:15,2026-11-12T02:09:08
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2874,marshmallow-code/marshmallow,1,1,none,A00,34.4,29.8,1.8,2.9,,10,0,8,78791,3582,10839,0,619,0,2026-11-12T02:08:31,2026-11-12T02:09:08
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2874,marshmallow-code/marshmallow,2,1,none,A00,31.0,26.4,1.8,2.8,,10,0,8,66778,3030,8984,0,619,0,2026-11-12T02:08:46,2026-11-12T02:09:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2874,marshmallow-code/marshmallow,2,1,none,A00,40.0,35.4,1.8,2.8,,18,0,14,108816,4009,12057,0,557,0,2026-11-12T02:08:49,2026-11-12T02:09:32
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2874,marshmallow-code/marshmallow,3,1,none,A00,39.7,35.1,1.8,2.9,,14,0,10,83316,3886,11328,0,552,0,2026-11-12T02:08:56,2026-11-12T02:09:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2874,marshmallow-code/marshmallow,4,1,none,A00,28.5,23.8,1.8,2.9,,13,0,8,62268,2594,8333,0,546,0,2026-11-12T02:09:08,2026-11-12T02:09:39
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_450,mahmoud/boltons,1,0,none,A01,143.9,139.3,1.8,2.8,,21,0,15,164497,16278,14512,1,516,1,2026-11-12T02:07:16,2026-11-12T02:09:43
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2874,marshmallow-code/marshmallow,3,1,none,A00,46.3,41.6,1.8,3.0,,15,0,12,128265,4656,14547,1,511,0,2026-11-12T02:08:56,2026-11-12T02:09:45
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2874,marshmallow-code/marshmallow,4,1,none,A00,56.0,51.3,1.8,2.9,,16,0,10,125527,5962,10164,0,547,0,2026-11-12T02:09:08,2026-11-12T02:10:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_472,mahmoud/boltons,1,0,none,A01,36.6,32.0,1.8,2.8,,15,0,10,82494,3728,9443,0,423,1,2026-11-12T02:09:32,2026-11-12T02:10:11
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_472,mahmoud/boltons,2,0,none,A01,30.9,26.2,1.8,2.8,,16,0,11,88365,3035,10173,0,739,1,2026-11-12T02:09:39,2026-11-12T02:10:13
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_450,mahmoud/boltons,2,1,none,A00,171.1,166.6,1.8,2.7,,41,0,24,265718,19621,15044,0,686,0,2026-11-12T02:07:28,2026-11-12T02:10:22
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_472,mahmoud/boltons,2,0,none,A01,41.5,36.9,1.8,2.8,,10,0,8,69164,4343,10626,0,653,1,2026-11-12T02:09:39,2026-11-12T02:10:24
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_472,mahmoud/boltons,3,0,none,A01,54.6,50.0,1.8,2.8,,11,0,9,82666,5874,12594,0,1965,1,2026-11-12T02:09:43,2026-11-12T02:10:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_472,mahmoud/boltons,3,0,none,A01,69.0,64.4,1.8,2.8,,21,0,16,186852,7385,16976,0,824,1,2026-11-12T02:09:45,2026-11-12T02:10:57
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_472,mahmoud/boltons,4,0,none,A01,51.3,46.7,1.8,2.8,,11,0,9,82914,5231,10621,0,739,1,2026-11-12T02:10:11,2026-11-12T02:11:06
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,boltons_472,mahmoud/boltons,4,0,none,A01,59.8,55.2,1.8,2.8,,16,0,11,110485,6199,14103,0,2557,1,2026-11-12T02:10:07,2026-11-12T02:11:10
cand3,confirm-3,E4B,workstation,berth,base,standard,boltons_472,mahmoud/boltons,1,0,none,A01,144.1,139.6,1.8,2.8,,23,0,18,214859,15724,17225,2,5358,1,2026-11-12T02:09:20,2026-11-12T02:11:47
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3273,pallets/werkzeug,3,0,none,A01,73.3,68.6,1.8,3.0,,23,0,20,190331,7391,14494,1,2054,2,2026-11-12T02:10:57,2026-11-12T02:12:13
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3273,pallets/werkzeug,1,0,none,A01,117.7,112.9,1.8,2.9,,22,0,19,190601,12446,15893,1,1631,1,2026-11-12T02:10:13,2026-11-12T02:12:14
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3273,pallets/werkzeug,3,0,none,A01,75.8,71.1,1.8,2.9,,20,0,15,131186,7669,12728,0,1627,2,2026-11-12T02:11:06,2026-11-12T02:12:25
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3273,pallets/werkzeug,4,0,none,A01,74.2,69.4,1.8,3.0,,20,0,15,168794,7478,17479,0,1404,2,2026-11-12T02:11:10,2026-11-12T02:12:27
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3273,pallets/werkzeug,4,0,none,A01,51.3,46.6,1.8,2.9,,8,0,6,51207,5236,9547,0,1062,2,2026-11-12T02:11:47,2026-11-12T02:12:41
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3273,pallets/werkzeug,1,0,none,A01,155.2,150.4,1.8,2.9,,51,0,42,557897,16712,23507,0,1944,2,2026-11-12T02:10:22,2026-11-12T02:13:00
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3273,pallets/werkzeug,2,0,none,A01,141.3,136.6,1.8,3.0,,25,0,20,212351,15270,15809,2,1882,1,2026-11-12T02:10:40,2026-11-12T02:13:05
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_460,jazzband/prettytable,1,0,none,A01,58.3,52.8,2.0,3.5,,20,0,15,130785,6121,12434,0,1266,1,2026-11-12T02:12:14,2026-11-12T02:13:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_460,jazzband/prettytable,2,0,none,A01,47.5,42.0,2.1,3.5,,16,0,11,86469,4840,10750,0,759,1,2026-11-12T02:12:25,2026-11-12T02:13:15
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_460,jazzband/prettytable,2,0,none,A01,58.4,53.0,2.0,3.3,,17,0,15,144193,6139,13301,0,1322,4,2026-11-12T02:12:27,2026-11-12T02:13:29
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3273,pallets/werkzeug,2,0,none,A01,205.5,200.7,1.8,2.9,,54,0,44,572434,22472,22686,0,1205,2,2026-11-12T02:10:24,2026-11-12T02:13:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_460,jazzband/prettytable,3,0,none,A01,60.7,55.2,2.1,3.4,,21,0,16,153692,6091,13957,0,760,1,2026-11-12T02:13:00,2026-11-12T02:14:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,prettytable_460,jazzband/prettytable,4,0,none,A01,62.0,56.6,2.1,3.4,,20,0,15,132945,6217,12738,0,992,4,2026-11-12T02:13:05,2026-11-12T02:14:09
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_460,jazzband/prettytable,4,0,none,A01,57.6,52.1,2.0,3.5,,13,0,11,121680,5711,14787,0,756,1,2026-11-12T02:13:15,2026-11-12T02:14:15
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_460,jazzband/prettytable,1,0,none,A01,141.9,136.4,2.1,3.4,,18,0,14,175362,15368,16312,1,782,1,2026-11-12T02:12:13,2026-11-12T02:14:38
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,arrow_1218,arrow-py/arrow,2,0,none,A01,62.3,56.8,1.8,3.7,,16,0,12,104322,6220,12834,0,763,1,2026-11-12T02:14:04,2026-11-12T02:15:09
cand3,confirm-3,E4B,workstation,berth,base,standard,prettytable_460,jazzband/prettytable,3,0,none,A01,148.7,143.4,2.0,3.3,,24,0,20,218990,16142,14811,1,1631,4,2026-11-12T02:12:41,2026-11-12T02:15:13
cand3,confirm-3,E4B,workstation,berth,base,standard,arrow_1218,arrow-py/arrow,2,0,none,A01,83.4,77.9,1.8,3.8,,23,0,20,180102,8592,14636,1,542,1,2026-11-12T02:13:52,2026-11-12T02:15:19
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,arrow_1218,arrow-py/arrow,3,0,none,A01,61.6,56.0,1.8,3.9,,14,0,9,84750,6272,12423,0,763,1,2026-11-12T02:14:15,2026-11-12T02:15:20
cand3,confirm-3,E4B,workstation,berth,base,standard,arrow_1218,arrow-py/arrow,3,0,none,A01,69.3,63.6,1.8,3.9,,9,0,7,67992,7144,13575,0,465,1,2026-11-12T02:14:09,2026-11-12T02:15:22
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,arrow_1218,arrow-py/arrow,1,0,none,A01,124.6,118.9,1.8,3.9,,29,0,20,198366,13232,15645,0,930,1,2026-11-12T02:13:15,2026-11-12T02:15:23
cand3,confirm-3,E4B,workstation,berth,base,standard,arrow_1218,arrow-py/arrow,1,0,none,A01,127.4,121.9,1.8,3.7,,26,0,22,236158,13459,15588,2,1582,1,2026-11-12T02:13:29,2026-11-12T02:15:39
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_605,jd/tenacity,1,1,none,A00,44.6,38.8,2.1,3.6,,12,0,8,106420,4400,11899,0,833,0,2026-11-12T02:15:13,2026-11-12T02:16:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_605,jd/tenacity,1,1,none,A00,39.4,33.6,2.1,3.6,,14,0,8,64327,3815,8223,0,656,0,2026-11-12T02:15:19,2026-11-12T02:16:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_605,jd/tenacity,2,1,none,A00,38.3,32.5,2.1,3.7,,13,0,8,61136,3702,8258,0,666,0,2026-11-12T02:15:20,2026-11-12T02:16:02
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_605,jd/tenacity,3,1,none,A00,36.6,30.8,2.1,3.7,,15,0,10,63430,3489,6688,0,661,0,2026-11-12T02:15:23,2026-11-12T02:16:03
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_605,jd/tenacity,3,1,none,A00,30.7,25.1,2.1,3.5,,10,0,8,76829,2815,9995,0,638,0,2026-11-12T02:15:39,2026-11-12T02:16:13
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_605,jd/tenacity,2,0,none,A01,50.4,44.7,2.1,3.6,,8,0,6,51486,5162,11433,0,862,2,2026-11-12T02:15:22,2026-11-12T02:16:15
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,tenacity_605,jd/tenacity,4,0,none,A01,42.7,37.0,2.1,3.5,,13,0,8,62174,3894,8477,0,644,2,2026-11-12T02:16:01,2026-11-12T02:16:47
cand3,confirm-3,E4B,workstation,berth,base,standard,arrow_1218,arrow-py/arrow,4,0,none,A01,101.7,96.1,1.8,3.7,,19,0,15,157722,10624,16398,2,1284,1,2026-11-12T02:15:09,2026-11-12T02:16:54
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,arrow_1218,arrow-py/arrow,4,0,none,A01,151.6,146.1,1.8,3.7,,29,0,22,214413,16284,19880,0,763,1,2026-11-12T02:14:38,2026-11-12T02:17:13
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_710,python-attrs/cattrs,1,0,none,A01,82.3,71.9,2.1,8.2,,13,0,10,119100,7556,15946,1,979,1,2026-11-12T02:16:03,2026-11-12T02:17:28
cand3,confirm-3,E4B,workstation,berth,base,standard,tenacity_605,jd/tenacity,4,0,none,A01,89.3,83.5,2.1,3.6,,29,0,25,265523,8739,15722,2,904,2,2026-11-12T02:16:01,2026-11-12T02:17:33
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_710,python-attrs/cattrs,2,0,none,A01,81.7,71.4,2.0,8.2,,23,0,18,281795,7139,22488,0,1048,1,2026-11-12T02:16:15,2026-11-12T02:17:40
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_318,python-humanize/humanize,1,1,none,A00,24.0,18.6,2.1,3.3,,8,0,6,36609,1944,5896,0,415,0,2026-11-12T02:17:33,2026-11-12T02:18:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_318,python-humanize/humanize,1,1,none,A00,35.1,29.7,2.0,3.4,,11,0,6,50467,3136,8145,0,415,0,2026-11-12T02:17:40,2026-11-12T02:18:18
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_710,python-attrs/cattrs,2,0,none,A01,127.2,116.2,2.1,8.9,,21,0,17,185619,12396,15227,2,1415,1,2026-11-12T02:16:13,2026-11-12T02:18:23
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_710,python-attrs/cattrs,3,0,none,A01,91.4,80.6,2.0,8.7,,18,0,15,161666,8538,16752,1,1116,1,2026-11-12T02:16:54,2026-11-12T02:18:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_318,python-humanize/humanize,2,1,none,A00,30.6,25.2,2.0,3.4,,15,0,10,57393,2638,5934,0,497,0,2026-11-12T02:18:00,2026-11-12T02:18:34
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_318,python-humanize/humanize,3,1,none,A00,24.9,19.5,2.1,3.4,,9,0,7,43484,2117,6151,0,497,0,2026-11-12T02:18:28,2026-11-12T02:18:56
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_318,python-humanize/humanize,2,0,none,A01,35.3,29.8,2.1,3.4,,10,0,8,55144,3286,7216,0,481,1,2026-11-12T02:18:18,2026-11-12T02:18:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_710,python-attrs/cattrs,3,0,none,A01,140.4,134.7,2.1,3.7,,40,2,36,484230,14481,24527,0,1924,4,2026-11-12T02:16:47,2026-11-12T02:19:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_710,python-attrs/cattrs,1,0,none,A01,187.5,176.8,2.1,8.6,,49,2,44,562151,18977,24319,0,0,1,2026-11-12T02:16:02,2026-11-12T02:19:12
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1513,python-attrs/attrs,1,1,none,A00,25.2,19.4,2.1,3.7,,7,0,5,35613,2076,6698,0,471,0,2026-11-12T02:18:56,2026-11-12T02:19:25
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_710,python-attrs/cattrs,4,0,none,A01,135.6,125.2,2.1,8.3,,27,0,23,225959,13629,14735,2,984,1,2026-11-12T02:17:13,2026-11-12T02:19:31
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_318,python-humanize/humanize,3,0,none,A01,76.3,70.8,2.1,3.5,,20,0,13,155819,7897,13701,0,481,1,2026-11-12T02:18:23,2026-11-12T02:19:42
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1513,python-attrs/attrs,1,1,none,A00,29.7,23.8,2.1,3.9,,14,0,8,58180,2570,6534,0,469,0,2026-11-12T02:19:10,2026-11-12T02:19:43
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1513,python-attrs/attrs,2,1,none,A00,28.8,22.9,2.1,3.9,,11,0,7,45784,2473,6672,0,506,0,2026-11-12T02:19:12,2026-11-12T02:19:44
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_318,python-humanize/humanize,4,1,none,A00,44.8,39.3,2.1,3.5,,14,0,10,78626,4372,9958,0,497,0,2026-11-12T02:18:56,2026-11-12T02:19:44
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1513,python-attrs/attrs,2,1,none,A00,23.4,17.6,2.1,3.8,,8,0,6,43669,1895,6914,0,471,0,2026-11-12T02:19:25,2026-11-12T02:19:51
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_318,python-humanize/humanize,4,1,none,A00,89.5,84.1,2.0,3.4,,18,0,15,146331,9314,16700,1,824,0,2026-11-12T02:18:34,2026-11-12T02:20:06
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1513,python-attrs/attrs,3,1,none,A00,24.5,18.5,2.1,3.8,,8,0,6,43759,1825,6831,0,453,0,2026-11-12T02:19:42,2026-11-12T02:20:10
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1513,python-attrs/attrs,4,1,none,A00,24.1,18.1,2.2,3.8,,8,0,6,43080,1781,6905,0,471,0,2026-11-12T02:19:43,2026-11-12T02:20:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_710,python-attrs/cattrs,4,0,none,A01,166.5,160.7,2.1,3.7,,29,1,23,278606,17897,24238,0,2310,4,2026-11-12T02:17:28,2026-11-12T02:20:18
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1513,python-attrs/attrs,4,1,none,A00,34.5,28.6,2.1,3.8,,14,0,8,59601,3099,6874,0,469,0,2026-11-12T02:19:44,2026-11-12T02:20:22
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_297,python-humanize/humanize,1,0,none,A01,67.1,61.2,2.1,3.8,,11,0,7,82893,6970,11452,0,655,1,2026-11-12T02:19:44,2026-11-12T02:20:54
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_297,python-humanize/humanize,1,0,none,A01,63.6,57.7,2.0,3.8,,15,0,10,117733,6644,14877,0,1510,1,2026-11-12T02:19:51,2026-11-12T02:20:58
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_297,python-humanize/humanize,4,0,none,A01,48.8,43.0,2.0,3.8,,11,0,9,104337,4833,14065,0,538,1,2026-11-12T02:20:22,2026-11-12T02:21:13
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_297,python-humanize/humanize,2,0,none,A01,67.3,61.4,2.1,3.8,,15,0,10,129497,7005,16489,0,1377,1,2026-11-12T02:20:06,2026-11-12T02:21:17
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1513,python-attrs/attrs,3,0,none,A01,115.7,110.1,2.1,3.6,,35,0,27,232889,12123,13644,0,467,4,2026-11-12T02:19:31,2026-11-12T02:21:30
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_297,python-humanize/humanize,3,0,none,A01,79.8,73.6,2.1,4.1,,17,1,14,149643,8214,20221,0,833,1,2026-11-12T02:20:10,2026-11-12T02:21:33
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_297,python-humanize/humanize,2,0,none,A01,81.4,75.4,2.1,3.9,,17,0,12,146085,8352,16958,1,1609,1,2026-11-12T02:20:10,2026-11-12T02:21:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2854,marshmallow-code/marshmallow,1,0,none,A01,50.9,46.2,1.8,3.0,,20,0,16,125163,4867,13012,0,720,1,2026-11-12T02:20:58,2026-11-12T02:21:52
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2854,marshmallow-code/marshmallow,1,0,none,A01,40.3,35.5,1.8,3.0,,13,0,9,74139,3893,7904,0,720,1,2026-11-12T02:21:13,2026-11-12T02:21:57
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2854,marshmallow-code/marshmallow,2,0,none,A01,37.3,32.5,1.8,3.0,,14,0,12,93810,3542,10099,0,774,1,2026-11-12T02:21:17,2026-11-12T02:21:57
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2854,marshmallow-code/marshmallow,3,0,none,A01,33.2,28.5,1.8,2.9,,14,0,9,63299,2985,7778,0,484,1,2026-11-12T02:21:33,2026-11-12T02:22:10
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2854,marshmallow-code/marshmallow,2,0,none,A01,43.7,38.9,1.8,3.0,,16,0,12,108069,4147,12935,0,538,1,2026-11-12T02:21:30,2026-11-12T02:22:17
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2854,marshmallow-code/marshmallow,3,0,none,A01,60.9,56.2,1.8,3.0,,15,0,12,136542,5813,14876,1,685,1,2026-11-12T02:21:35,2026-11-12T02:22:39
cand3,confirm-3,E4B,workstation,berth,base,standard,marshmallow_2854,marshmallow-code/marshmallow,4,0,none,A01,48.1,43.3,1.8,3.0,,13,0,11,122474,4445,12894,0,496,1,2026-11-12T02:21:52,2026-11-12T02:22:43
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3335,pallets/werkzeug,1,0,none,A01,53.3,48.5,1.9,3.0,,13,0,10,107040,5064,14337,1,788,1,2026-11-12T02:21:57,2026-11-12T02:22:53
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,marshmallow_2854,marshmallow-code/marshmallow,4,0,none,A01,63.2,58.5,1.8,2.9,,21,0,17,209207,6086,18495,0,484,1,2026-11-12T02:21:57,2026-11-12T02:23:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3335,pallets/werkzeug,2,0,none,A01,68.2,63.3,1.8,3.2,,25,0,20,245908,6622,20381,0,1433,1,2026-11-12T02:22:17,2026-11-12T02:23:28
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_297,python-humanize/humanize,4,0,none,A01,154.3,148.4,2.1,3.9,,33,1,27,295386,15894,22027,0,1673,1,2026-11-12T02:20:54,2026-11-12T02:23:32
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3335,pallets/werkzeug,4,0,none,A01,27.0,22.1,1.8,3.1,,6,0,4,33643,2321,7691,0,873,1,2026-11-12T02:23:03,2026-11-12T02:23:33
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3335,pallets/werkzeug,3,0,none,A01,37.4,32.5,1.8,3.1,,8,0,6,53183,3432,8886,0,916,1,2026-11-12T02:22:53,2026-11-12T02:23:34
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3335,pallets/werkzeug,2,0,none,A01,73.8,69.0,1.8,2.9,,25,0,21,220920,7197,14437,1,880,1,2026-11-12T02:22:39,2026-11-12T02:23:55
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3335,pallets/werkzeug,4,0,none,A01,49.5,44.6,1.9,3.0,,20,0,15,112005,4627,11338,0,882,1,2026-11-12T02:23:28,2026-11-12T02:24:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3335,pallets/werkzeug,1,0,none,A01,138.9,133.6,1.8,3.5,,38,0,31,409496,14131,22516,0,1092,1,2026-11-12T02:22:10,2026-11-12T02:24:32
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_686,python-attrs/cattrs,1,0,none,A01,60.6,54.6,2.1,3.9,,15,0,11,127862,5493,17100,0,575,2,2026-11-12T02:23:33,2026-11-12T02:24:37
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_297,python-humanize/humanize,3,0,tool_budget,A02,256.6,250.4,2.1,4.1,,36,0,28,341983,27211,17938,5,1629,1,2026-11-12T02:20:18,2026-11-12T02:24:37
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3335,pallets/werkzeug,3,0,none,A01,116.2,110.8,1.8,3.6,,33,0,25,247853,11971,15809,0,927,1,2026-11-12T02:22:43,2026-11-12T02:24:42
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_686,python-attrs/cattrs,1,0,none,A01,80.9,75.1,2.1,3.7,,12,0,9,94113,4146,14992,1,641,2,2026-11-12T02:23:32,2026-11-12T02:24:55
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_686,python-attrs/cattrs,4,0,none,A01,28.2,22.4,2.1,3.7,,12,0,8,61289,2224,9709,0,571,2,2026-11-12T02:24:37,2026-11-12T02:25:08
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_686,python-attrs/cattrs,2,0,none,A01,71.1,65.3,2.1,3.7,,13,0,11,121234,6852,13450,0,0,2,2026-11-12T02:23:55,2026-11-12T02:25:09
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_686,python-attrs/cattrs,3,0,none,A01,62.5,56.6,2.2,3.7,,21,0,18,178505,6088,15213,1,529,2,2026-11-12T02:24:32,2026-11-12T02:25:37
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3139,pallets/werkzeug,1,0,none,A01,54.1,49.2,1.8,3.1,,21,0,18,190348,5286,14090,0,502,1,2026-11-12T02:24:42,2026-11-12T02:25:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3139,pallets/werkzeug,2,0,none,A01,28.6,23.7,1.8,3.1,,15,0,9,52384,2543,5362,0,502,1,2026-11-12T02:25:08,2026-11-12T02:25:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_686,python-attrs/cattrs,2,0,none,A01,140.8,135.0,2.1,3.7,,37,0,30,337584,11418,21738,0,522,2,2026-11-12T02:23:34,2026-11-12T02:25:58
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_686,python-attrs/cattrs,4,0,none,A01,80.1,74.2,2.1,3.8,,17,0,14,160792,8097,15094,1,616,2,2026-11-12T02:24:37,2026-11-12T02:26:00
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3139,pallets/werkzeug,1,0,none,A01,68.1,63.3,1.8,3.0,,34,0,25,159090,6850,8962,0,502,1,2026-11-12T02:24:55,2026-11-12T02:26:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3139,pallets/werkzeug,4,0,none,A01,28.5,23.7,1.8,3.0,,15,0,10,55368,2417,6206,0,502,1,2026-11-12T02:25:40,2026-11-12T02:26:12
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3139,pallets/werkzeug,2,0,none,A01,70.8,65.4,1.8,3.6,,28,0,24,224300,7042,14538,1,0,1,2026-11-12T02:25:09,2026-11-12T02:26:23
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,werkzeug_3139,pallets/werkzeug,3,0,none,A01,50.7,45.2,1.8,3.7,,27,0,18,95342,4692,5412,0,502,1,2026-11-12T02:25:39,2026-11-12T02:26:33
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3139,pallets/werkzeug,3,0,none,A01,53.7,48.2,1.8,3.7,,21,0,18,160855,5077,14385,1,502,1,2026-11-12T02:25:37,2026-11-12T02:26:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_686,python-attrs/cattrs,3,0,none,A01,154.8,148.2,2.1,4.5,,39,0,31,467864,15667,22794,0,516,2,2026-11-12T02:24:20,2026-11-12T02:26:59
cand3,confirm-3,E4B,workstation,berth,base,standard,werkzeug_3139,pallets/werkzeug,4,0,no_submit,A06,104.0,102.1,1.8,,,30,0,23,264361,10968,15675,1,0,-1,2026-11-12T02:25:58,2026-11-12T02:27:45
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_741,hynek/structlog,4,0,none,A01,96.1,89.6,2.5,4.0,,19,0,16,174159,9662,14898,1,420,4,2026-11-12T02:26:59,2026-11-12T02:28:39
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_741,hynek/structlog,1,0,none,A01,180.4,175.0,2.1,3.3,,21,0,16,195861,19147,15252,3,2538,4,2026-11-12T02:26:00,2026-11-12T02:29:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_741,hynek/structlog,1,0,none,A01,180.7,175.3,2.1,3.3,,38,0,31,367693,19080,20078,0,2473,4,2026-11-12T02:26:07,2026-11-12T02:29:10
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_741,hynek/structlog,3,0,none,A01,169.1,163.4,2.5,3.3,,31,0,27,311394,17711,14593,2,2677,4,2026-11-12T02:26:35,2026-11-12T02:29:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_741,hynek/structlog,3,0,none,A01,175.0,168.8,2.5,3.7,,37,0,29,358606,18322,21550,0,1083,1,2026-11-12T02:26:33,2026-11-12T02:29:32
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1529,python-attrs/attrs,1,0,none,A01,40.0,31.4,2.1,6.5,,9,0,7,59576,3314,9995,0,454,1,2026-11-12T02:29:03,2026-11-12T02:29:46
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_741,hynek/structlog,2,0,none,A01,203.1,197.2,2.5,3.4,,29,0,21,279444,21451,15198,2,2626,4,2026-11-12T02:26:23,2026-11-12T02:29:50
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_741,hynek/structlog,2,0,none,A01,216.8,211.3,2.0,3.5,,32,1,26,307409,22963,22516,0,4530,4,2026-11-12T02:26:12,2026-11-12T02:29:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1529,python-attrs/attrs,1,0,none,A01,90.6,47.2,2.1,41.3,,27,0,22,145840,4962,11643,0,471,1,2026-11-12T02:28:39,2026-11-12T02:30:13
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1529,python-attrs/attrs,3,0,none,A01,40.4,31.7,2.1,6.6,,9,0,7,60849,3590,10157,0,425,1,2026-11-12T02:29:32,2026-11-12T02:30:16
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1529,python-attrs/attrs,2,0,none,A01,96.9,91.3,2.1,3.6,,23,0,20,177271,10083,14446,1,686,4,2026-11-12T02:29:10,2026-11-12T02:30:50
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1529,python-attrs/attrs,4,0,none,A01,69.8,61.0,2.1,6.7,,15,0,10,87154,6365,15587,0,425,1,2026-11-12T02:29:50,2026-11-12T02:31:03
cand3,confirm-3,E4B,workstation,berth,base,standard,attrs_1529,python-attrs/attrs,4,0,none,A01,68.7,56.4,2.1,10.2,,17,0,14,155101,6231,14555,1,424,1,2026-11-12T02:29:51,2026-11-12T02:31:03
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_741,hynek/structlog,4,0,none,A01,200.2,194.0,2.5,3.7,,32,1,26,285182,21398,24202,0,3766,1,2026-11-12T02:27:45,2026-11-12T02:31:09
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_759,hynek/structlog,2,0,none,A01,45.2,39.6,2.1,3.5,,12,0,10,102406,4332,11658,0,455,1,2026-11-12T02:31:03,2026-11-12T02:31:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1529,python-attrs/attrs,2,0,none,A01,143.3,134.7,2.1,6.6,,49,0,40,420871,14291,21943,0,781,1,2026-11-12T02:29:27,2026-11-12T02:31:54
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_759,hynek/structlog,3,0,none,A01,66.9,61.4,2.1,3.4,,20,0,15,212565,6774,13966,0,505,1,2026-11-12T02:31:09,2026-11-12T02:32:19
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_759,hynek/structlog,3,0,none,A01,85.9,80.3,2.1,3.4,,22,0,15,117627,8873,12084,0,821,1,2026-11-12T02:31:03,2026-11-12T02:32:32
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_759,hynek/structlog,1,0,none,A01,139.0,133.5,2.0,3.5,,35,0,27,275273,14715,15583,0,498,1,2026-11-12T02:30:16,2026-11-12T02:32:38
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,attrs_1529,python-attrs/attrs,3,0,none,A01,174.3,165.7,2.2,6.5,,49,0,41,499148,17355,23672,0,646,1,2026-11-12T02:29:46,2026-11-12T02:32:44
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_759,hynek/structlog,1,0,none,A01,156.5,150.9,2.1,3.5,,15,0,12,153218,16780,14426,1,2026,1,2026-11-12T02:30:13,2026-11-12T02:32:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_759,hynek/structlog,2,0,none,A01,125.5,119.9,2.1,3.5,,40,0,33,300590,13177,16300,0,1113,1,2026-11-12T02:30:50,2026-11-12T02:32:59
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1410,fastapi/typer,1,0,none,A01,70.1,64.4,1.9,3.7,,16,0,10,116225,7003,14493,1,607,1,2026-11-12T02:32:19,2026-11-12T02:33:32
cand3,confirm-3,E4B,workstation,berth,base,standard,structlog_759,hynek/structlog,4,0,none,A01,112.9,107.5,2.1,3.3,,23,0,19,177643,11876,14448,1,1518,4,2026-11-12T02:31:51,2026-11-12T02:33:47
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1410,fastapi/typer,2,0,none,A01,93.2,87.6,1.9,3.8,,26,0,16,212753,9421,17625,1,559,1,2026-11-12T02:32:44,2026-11-12T02:34:20
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,structlog_759,hynek/structlog,4,0,none,A01,155.0,149.5,2.0,3.5,,38,0,30,314622,16272,18079,0,1408,1,2026-11-12T02:31:54,2026-11-12T02:34:31
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1410,fastapi/typer,2,0,none,A01,140.2,134.6,1.9,3.7,,38,1,31,452423,14263,23562,0,1449,1,2026-11-12T02:32:38,2026-11-12T02:35:01
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1410,fastapi/typer,3,0,none,A01,155.4,149.8,1.9,3.7,,47,2,43,603511,15655,24201,0,397,1,2026-11-12T02:32:52,2026-11-12T02:35:31
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_668,python-attrs/cattrs,1,0,none,A01,75.7,69.7,2.1,3.8,,18,0,13,130683,7000,15006,0,921,1,2026-11-12T02:34:20,2026-11-12T02:35:39
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1410,fastapi/typer,1,0,none,A01,185.0,179.4,1.9,3.8,,39,0,31,443605,11687,21336,0,431,1,2026-11-12T02:32:32,2026-11-12T02:35:40
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,typer_1410,fastapi/typer,4,0,none,A01,120.1,114.8,1.9,3.5,,36,0,28,396140,11832,18989,0,462,1,2026-11-12T02:33:47,2026-11-12T02:35:50
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1410,fastapi/typer,4,0,none,A01,139.0,133.3,1.9,3.8,,26,0,21,242248,13945,15950,3,714,1,2026-11-12T02:33:32,2026-11-12T02:35:54
cand3,confirm-3,E4B,workstation,berth,base,standard,typer_1410,fastapi/typer,3,0,tool_budget,A02,176.9,171.3,1.9,3.8,,33,0,28,315224,18116,16583,2,1238,1,2026-11-12T02:32:59,2026-11-12T02:35:59
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_668,python-attrs/cattrs,2,0,none,A01,59.5,53.7,2.1,3.7,,18,0,13,110914,5866,13107,0,848,1,2026-11-12T02:35:31,2026-11-12T02:36:37
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_668,python-attrs/cattrs,2,0,none,A01,98.8,93.1,2.0,3.7,,15,0,12,124346,9995,15472,1,2529,4,2026-11-12T02:35:01,2026-11-12T02:36:43
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_668,python-attrs/cattrs,1,0,none,A01,132.5,126.5,2.1,3.9,,21,0,17,196072,13151,14900,2,868,1,2026-11-12T02:34:31,2026-11-12T02:36:47
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_668,python-attrs/cattrs,3,0,none,A01,66.5,60.5,2.1,3.9,,20,0,15,170849,6491,18179,0,556,1,2026-11-12T02:35:39,2026-11-12T02:36:48
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_668,python-attrs/cattrs,4,0,none,A01,88.3,82.5,2.1,3.8,,15,0,12,134777,8827,16552,1,907,1,2026-11-12T02:35:50,2026-11-12T02:37:22
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_668,python-attrs/cattrs,3,0,none,A01,103.8,98.0,2.1,3.8,,25,0,21,235125,10546,15528,2,702,1,2026-11-12T02:35:40,2026-11-12T02:37:27
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_668,python-attrs/cattrs,4,0,none,A01,130.0,124.3,2.1,3.6,,32,0,24,189991,13323,15144,0,677,4,2026-11-12T02:35:54,2026-11-12T02:38:07
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_295,python-humanize/humanize,3,0,none,A01,60.8,54.7,2.1,4.0,,14,0,10,89176,5676,14858,0,366,1,2026-11-12T02:37:22,2026-11-12T02:38:26
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_295,python-humanize/humanize,2,1,none,A00,95.6,89.5,2.1,4.0,,19,0,14,167267,9430,16220,1,553,0,2026-11-12T02:36:47,2026-11-12T02:38:26
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_295,python-humanize/humanize,4,0,none,A01,61.0,54.9,2.0,4.0,,13,0,9,77553,5779,13450,0,438,1,2026-11-12T02:37:27,2026-11-12T02:38:31
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_295,python-humanize/humanize,2,0,none,A01,126.9,120.9,2.1,3.9,,32,0,24,251169,12899,16647,0,438,1,2026-11-12T02:36:43,2026-11-12T02:38:53
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_728,pytest-dev/pluggy,1,0,none,A01,28.0,21.8,2.3,3.9,,10,0,8,78541,2216,9837,0,1005,1,2026-11-12T02:38:26,2026-11-12T02:38:57
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_728,pytest-dev/pluggy,1,0,none,A01,34.7,28.6,2.3,3.8,,19,0,14,108617,2979,9037,0,1005,1,2026-11-12T02:38:26,2026-11-12T02:39:04
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_728,pytest-dev/pluggy,2,0,none,A01,32.4,26.3,2.2,3.9,,18,0,13,94371,2750,7506,0,1005,1,2026-11-12T02:38:31,2026-11-12T02:39:07
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_728,pytest-dev/pluggy,2,0,none,A01,28.3,22.2,2.3,3.8,,10,0,8,73740,2378,9392,0,1005,1,2026-11-12T02:38:53,2026-11-12T02:39:24
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_728,pytest-dev/pluggy,3,0,none,A01,34.8,28.5,2.2,4.1,,18,0,12,122503,2922,11654,0,1005,1,2026-11-12T02:38:57,2026-11-12T02:39:35
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,humanize_295,python-humanize/humanize,1,0,none,A01,174.7,168.2,2.1,4.4,,39,0,31,407041,17829,24202,0,438,1,2026-11-12T02:36:37,2026-11-12T02:39:36
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_728,pytest-dev/pluggy,3,0,none,A01,30.9,24.1,2.2,4.5,,11,0,8,70355,2451,8066,0,1005,1,2026-11-12T02:39:04,2026-11-12T02:39:38
cand3,confirm-3,E4B,workstation,berth,base,standard,pluggy_728,pytest-dev/pluggy,4,0,none,A01,37.2,30.4,2.2,4.6,,12,0,8,86958,3118,9175,0,1005,1,2026-11-12T02:39:07,2026-11-12T02:39:47
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_295,python-humanize/humanize,1,0,none,A01,225.7,219.5,2.1,4.2,,36,0,28,347808,23372,15757,5,1065,2,2026-11-12T02:35:59,2026-11-12T02:39:48
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_295,python-humanize/humanize,4,0,none,A01,101.0,94.4,2.0,4.6,,24,0,21,211250,10116,14699,1,366,1,2026-11-12T02:38:07,2026-11-12T02:39:51
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,pluggy_728,pytest-dev/pluggy,4,0,none,A01,28.4,22.2,2.2,3.9,,15,0,10,102521,2320,10466,0,1005,1,2026-11-12T02:39:24,2026-11-12T02:39:56
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_702,python-attrs/cattrs,1,0,none,A01,72.2,64.7,2.4,5.1,,17,0,13,134832,7186,15013,0,543,1,2026-11-12T02:39:36,2026-11-12T02:40:52
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_702,python-attrs/cattrs,3,0,none,A01,66.2,58.8,2.1,5.4,,17,0,12,124031,6361,14116,0,530,1,2026-11-12T02:39:51,2026-11-12T02:41:00
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_702,python-attrs/cattrs,1,0,none,A01,82.8,75.0,2.5,5.4,,16,0,11,135045,8255,14855,1,495,1,2026-11-12T02:39:35,2026-11-12T02:41:01
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_702,python-attrs/cattrs,3,0,none,A01,72.5,64.9,2.1,5.4,,20,0,17,180380,6974,14472,1,539,1,2026-11-12T02:39:48,2026-11-12T02:41:04
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_702,python-attrs/cattrs,2,0,none,A01,74.5,67.1,2.1,5.2,,16,0,13,137850,7135,15028,1,848,1,2026-11-12T02:39:47,2026-11-12T02:41:05
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_702,python-attrs/cattrs,4,0,none,A01,76.1,68.9,2.1,5.1,,20,0,14,183636,7564,19636,0,954,1,2026-11-12T02:39:56,2026-11-12T02:41:15
cand3,confirm-3,E4B,workstation,berth,base,standard,humanize_295,python-humanize/humanize,3,0,none,A01,278.3,272.8,2.1,3.5,,33,0,25,300643,29966,15319,5,1695,2,2026-11-12T02:36:48,2026-11-12T02:41:30
cand3,confirm-3,E4B,workstation,berth,v-a3,standard,cattrs_702,python-attrs/cattrs,2,0,none,A01,146.5,138.0,2.5,6.0,,32,0,24,274278,16143,18628,0,545,1,2026-11-12T02:39:38,2026-11-12T02:42:08
cand3,confirm-3,E4B,workstation,berth,base,standard,cattrs_702,python-attrs/cattrs,4,0,none,A01,127.6,119.4,2.1,6.0,,29,0,25,271011,14789,15095,2,626,1,2026-11-12T02:40:52,2026-11-12T02:43:02


==> anc/data/serving_bench.csv <==
experiment,model,adapter,request_target,context_tokens,concurrency,generated_tokens,prefill_tok_s,ttft_cached_median_s,per_stream_tok_s,per_stream_min_tok_s,aggregate_tok_s,errors
serve-1,31B,none,base,2048,1,160,1538.8,0.065,38.09,38.09,37.7,0
serve-1,31B,none,base,2048,2,160,1545.4,0.284,34.35,33.65,66.4,0
serve-1,31B,none,base,2048,3,160,1543.1,0.108,32.39,32.39,95.7,0
serve-1,31B,none,base,2048,4,160,1545.7,0.132,31.21,31.21,122.4,0
serve-1,31B,none,base,2048,6,160,1548.1,0.164,26.88,26.59,157.0,0
serve-1,31B,none,base,2048,8,160,1550.3,10.212,17.87,9.84,78.3,0
serve-1,31B,none,base,2048,12,160,1551.5,0.373,19.95,19.60,231.4,0
serve-1,31B,none,base,2048,16,160,1547.6,0.466,18.20,17.78,279.3,0
serve-1,31B,none,base,2048,24,160,1553.5,0.650,14.11,13.61,322.6,0
serve-1,31B,none,base,8192,1,160,1479.0,0.080,36.30,36.30,35.9,0
serve-1,31B,none,base,8192,2,160,1479.6,0.113,33.69,33.69,66.2,0
serve-1,31B,none,base,8192,3,160,1485.0,0.193,30.77,30.57,89.8,0
serve-1,31B,none,base,8192,4,160,1485.2,0.225,29.32,29.01,113.6,0
serve-1,31B,none,base,8192,5,160,1484.5,0.260,26.09,25.73,126.3,0
serve-1,31B,none,base,8192,6,160,1484.4,0.293,24.93,24.50,144.3,0
serve-1,31B,none,base,8192,8,160,1486.1,28.910,9.21,3.58,25.1,0
serve-1,31B,none,base,14336,1,160,1425.6,0.099,35.49,35.49,34.9,0
serve-1,31B,none,base,14336,2,160,1427.4,0.145,32.80,32.80,64.1,0
serve-1,31B,none,base,14336,3,160,1430.5,0.226,29.64,29.41,86.1,0
serve-1,31B,none,base,14336,4,160,1428.9,0.268,27.85,27.51,107.4,0
serve-1,E4B,none,base,2048,1,160,5267.0,0.035,105.85,105.85,104.1,0
serve-1,E4B,none,base,2048,4,160,5385.0,0.104,85.77,84.25,328.6,0
serve-1,E4B,none,base,2048,8,160,5371.8,0.125,75.90,74.23,577.9,0
serve-1,E4B,none,base,2048,16,160,5403.9,0.225,57.40,55.04,858.1,0
serve-1,E4B,none,base,8192,1,160,5212.2,0.050,95.93,95.93,93.7,0
serve-1,E4B,none,base,8192,2,160,5234.7,0.079,84.95,84.95,164.0,0
serve-1,E4B,none,base,8192,4,160,5253.7,0.089,73.49,73.35,282.1,0
serve-1,E4B,none,base,8192,6,160,5267.1,0.147,62.46,62.44,354.9,0
serve-1,12B,none,base,2048,1,160,3053.9,0.035,76.11,76.11,75.3,0
serve-1,12B,none,base,2048,4,160,3076.5,0.122,60.64,59.87,234.7,0
serve-1,12B,none,base,2048,8,160,3089.1,0.131,48.92,48.36,378.9,0
serve-1,12B,none,base,2048,16,160,3082.4,0.201,34.62,33.93,534.3,0
serve-1,12B,none,base,8192,1,160,2972.7,0.052,69.83,69.83,68.7,0
serve-1,12B,none,base,8192,2,160,2994.5,0.085,63.21,63.02,123.3,0
serve-1,12B,none,base,8192,4,160,3001.8,0.101,55.05,54.96,212.7,0
serve-1,12B,none,base,8192,6,160,3006.2,0.163,46.02,45.43,266.4,0
serve-2,31B,none,base,2048,1,160,1543.2,0.061,38.29,38.29,38.0,0
serve-2,31B,none,base,2048,4,160,1548.8,0.153,30.54,30.29,117.3,0
serve-2,31B,none,base,2048,8,160,1552.3,10.057,23.45,9.83,78.4,0
serve-2,31B,none,base,8192,1,160,1483.6,0.082,36.40,36.40,36.0,0
serve-2,31B,none,base,8192,2,160,1484.6,0.114,33.80,33.80,66.4,0
serve-2,31B,none,base,8192,4,160,1489.3,0.231,29.42,29.09,113.9,0
serve-2,31B,r16-all-linear,adapter,2048,1,160,1495.8,0.067,33.80,33.80,33.5,0
serve-2,31B,r16-all-linear,adapter,2048,4,160,1504.0,0.205,28.26,28.14,110.2,0
serve-2,31B,r16-all-linear,adapter,2048,8,160,1509.8,0.302,23.90,23.48,184.5,0
serve-2,31B,r16-all-linear,adapter,2048,16,160,1514.7,0.485,17.21,16.88,264.6,0
serve-2,31B,r16-all-linear,adapter,8192,1,160,1445.6,0.085,32.47,32.47,32.1,0
serve-2,31B,r16-all-linear,adapter,8192,2,160,1444.3,0.120,30.36,30.36,59.7,0
serve-2,31B,r16-all-linear,adapter,8192,4,160,1448.6,0.245,26.89,26.61,104.2,0
serve-2,31B,r16-all-linear,adapter,8192,6,160,1449.8,23.998,10.90,4.63,23.5,0
serve-2,31B,r16-all-linear,base,2048,1,160,1543.3,0.062,37.95,37.95,37.6,0
serve-2,31B,r16-all-linear,base,2048,8,160,1556.2,0.252,25.61,25.44,199.3,0
serve-2,31B,r16-attention,adapter,2048,1,160,1495.9,0.068,33.86,33.86,33.6,0
serve-2,31B,r16-attention,adapter,2048,4,160,1504.3,0.217,28.20,27.99,109.8,0
serve-2,31B,r16-attention,adapter,2048,8,160,1507.4,10.463,16.54,9.37,74.5,0
serve-2,31B,r16-attention,adapter,2048,16,160,1510.9,0.488,17.13,16.71,263.2,0
serve-2,31B,r16-attention,adapter,8192,1,160,1441.7,0.087,32.44,32.44,32.1,0
serve-2,31B,r16-attention,adapter,8192,2,160,1444.8,0.152,30.30,30.21,59.4,0
serve-2,31B,r16-attention,adapter,8192,4,160,1448.1,0.247,26.90,26.62,104.2,0
serve-2,31B,r16-attention,adapter,8192,6,160,1447.5,24.015,10.87,4.63,23.5,0
serve-2,31B,r16-attention,base,2048,1,160,1541.4,0.063,37.88,37.88,37.6,0
serve-2,31B,r16-attention,base,2048,8,160,1556.1,0.291,25.57,25.15,197.6,0
serve-2,31B,r8-two-modules,adapter,2048,1,160,1490.4,0.067,33.32,33.32,33.1,0
serve-2,31B,r8-two-modules,adapter,2048,4,160,1498.2,0.211,28.10,27.85,109.3,0
serve-2,31B,r8-two-modules,adapter,2048,8,160,1501.9,0.222,23.56,23.30,182.9,0
serve-2,31B,r8-two-modules,adapter,2048,16,160,1508.2,0.486,17.12,16.69,262.7,0
serve-2,31B,r8-two-modules,adapter,8192,1,160,1439.0,0.087,32.06,32.06,31.7,0
serve-2,31B,r8-two-modules,adapter,8192,2,160,1439.0,0.192,29.99,29.90,58.4,0
serve-2,31B,r8-two-modules,adapter,8192,4,160,1441.6,0.267,26.71,26.39,103.2,0
serve-2,31B,r8-two-modules,adapter,8192,6,160,1442.8,24.098,10.83,4.61,23.4,0
serve-2,31B,r8-two-modules,base,2048,1,160,1540.4,0.063,37.95,37.95,37.6,0
serve-2,31B,r8-two-modules,base,2048,8,160,1554.9,0.193,25.52,25.13,197.8,0


==> anc/data/serving_servers.csv <==
experiment,model,adapter,startup_s,kv_cache_tokens
serve-1,31B,none,337.4,46352
serve-1,E4B,none,275.3,298464
serve-1,12B,none,200.2,160416
serve-2,31B,none,358.5,46352
serve-2,31B,r16-all-linear,266.3,37328
serve-2,31B,r16-attention,235.3,37328
serve-2,31B,r8-two-modules,262.3,37568


==> anc/data/submissions.csv <==
date_utc,arm,model,public_score
2026-11-05,W3,31B,0.12
2026-11-08,ID24,31B,0.17
2026-11-09,base,E4B,0.06
2026-11-10,BF5,31B,0.18
2026-11-11,v-a3,E4B,0.05


==> anc/figsrc/figs_long.py <==
"""Figures of the extended paper, drawn from the released data (data/) and from gen/analysis.json, which
scripts/analyze_long.py writes from the same data.

usage: figs_long.py DATA_DIR GEN_DIR OUT_DIR

One blue for the quantity in focus, greys for references; one axis per panel; labels on the marks.
"""
import csv, json, math, pathlib, sys
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle

INK, INK2, GRID, BLUE, GREY, SURF = "#0b0b0b", "#52514e", "#e4e3df", "#2a78d6", "#8a8985", "#ffffff"
LIGHT = "#eeeeeb"
W = 6.5
data, gen, out = (pathlib.Path(x) for x in sys.argv[1:4])
A = json.load(open(gen / "analysis.json"))
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.linewidth": 0.6})


def clean(ax, left=False):
    ax.set_facecolor(SURF)
    for s in ("top", "right") + (() if left else ("left",)): ax.spines[s].set_visible(False)
    for s in ("bottom", "left"): ax.spines[s].set_color(GRID)
    ax.tick_params(length=0, colors=INK2, labelsize=7)


def wilson(k, n, z=1.959964):
    p = k / n; d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return 100 * (c - h), 100 * (c + h)


# ---- 1. serving: decode speed per stream and over all streams, by number of concurrent streams (2k context)
rows = [r for r in A["serving"] if r["experiment"] == "serve-1" and r["context_tokens"] == "2048"]
fig, axes = plt.subplots(1, 2, figsize=(W, 2.35), facecolor=SURF, gridspec_kw=dict(wspace=0.32))
STY = {"E4B": (BLUE, 1.6), "12B": (GREY, 1.4), "31B": (INK, 1.4)}
for ax, key, title in ((axes[0], "per_stream_tok_s", "One stream: tokens per second"),
                       (axes[1], "aggregate_tok_s", "All streams together: tokens per second")):
    clean(ax, left=True)
    for m in ("E4B", "12B", "31B"):
        pts = sorted((int(r["concurrency"]), float(r[key])) for r in rows if r["model"] == m)
        ax.plot([p[0] for p in pts], [p[1] for p in pts], color=STY[m][0], lw=STY[m][1], marker="o", ms=3.2, zorder=3)
        ax.text(pts[-1][0] * 1.12, pts[-1][1], m, color=INK, fontsize=7.5, va="center")
        if m == "31B":                                   # one disturbed measurement, shown as measured
            d = [q for q in pts if q[0] == 8][0]
            first = key == "per_stream_tok_s"
            ax.annotate("disturbed\nmeasurement", xy=d, xytext=(d[0] * 0.98, d[1] - 9) if first else (11, 8),
                        color=INK2, fontsize=6.3, ha="center" if first else "left", va="top" if first else "bottom",
                        arrowprops=dict(arrowstyle="-", color=GREY, lw=0.5))
    ax.set_xscale("log", base=2); ax.set_xticks([1, 2, 4, 8, 16]); ax.set_xticklabels(["1", "2", "4", "8", "16"])
    ax.set_xlim(0.85, 44); ax.set_ylim(0, None)
    ax.grid(axis="y", color=GRID, lw=0.5); ax.set_axisbelow(True)
    ax.set_title(title, loc="left", color=INK, fontsize=7.5, pad=6)
    ax.set_xlabel("Concurrent streams", color=INK2, fontsize=7.5)
fig.subplots_adjust(left=0.06, right=0.985, top=0.88, bottom=0.18)
fig.savefig(out / "serving.pdf", facecolor=SURF); plt.close(fig)

# ---- 2. six configurations on the 70 development tasks: which tasks each one solved
P = A["pub70"]; names = list(P["series"]); T = len(P["tasks"])
cnt = [sum(P["series"][n][i] for n in names) for i in range(T)]
order = sorted(range(T), key=lambda i: (-cnt[i], P["tasks"][i]))
fig, ax = plt.subplots(figsize=(W, 1.95), facecolor=SURF)
ax.set_facecolor(SURF)
for y, n in enumerate(names):
    for x, i in enumerate(order):
        ax.add_patch(Rectangle((x + 0.08, -y - 0.42), 0.84, 0.84, color=BLUE if P["series"][n][i] else LIGHT, lw=0))
    ax.text(-0.8, -y, n, ha="right", va="center", color=INK, fontsize=7.5)
    ax.text(T + 0.8, -y, "%d" % sum(P["series"][n]), ha="left", va="center", color=INK, fontsize=7.5)
ax.text(T + 0.8, 1.0, "of 70", ha="left", va="center", color=INK2, fontsize=7)
n_all = sum(1 for c in cnt if c == len(names)); n_none = sum(1 for c in cnt if c == 0)
for x0, x1, lab in ((0, n_all, "solved by all six: %d" % n_all), (n_all, T - n_none, "by some: %d" % (T - n_all - n_none)),
                    (T - n_none, T, "by none: %d" % n_none)):
    ax.plot([x0 + 0.2, x1 - 0.2], [0.75, 0.75], color=INK2, lw=0.7)
    ax.text((x0 + x1) / 2, 0.95, lab, ha="center", va="bottom", color=INK2, fontsize=7)
ax.set_xlim(-8, T + 5); ax.set_ylim(-len(names) + 0.4, 1.8); ax.axis("off")
ax.text(T / 2, -len(names) + 0.25, "70 development tasks, ordered by the number of configurations that solved them (one run each)",
        ha="center", va="top", color=INK2, fontsize=7.5)
fig.subplots_adjust(left=0.01, right=0.99, top=0.98, bottom=0.1)
fig.savefig(out / "pub_matrix.pdf", facecolor=SURF); plt.close(fig)

# ---- 3. the same six configurations: solved share with 95% Wilson intervals
fig, ax = plt.subplots(figsize=(W, 1.9), facecolor=SURF)
clean(ax)
for y, n in enumerate(names):
    k = sum(P["series"][n]); lo, hi = wilson(k, T)
    ax.plot([lo, hi], [-y, -y], color=BLUE if n != "BF5" else GREY, lw=1.4, solid_capstyle="round", zorder=2)
    ax.plot([100.0 * k / T], [-y], "o", color=BLUE if n != "BF5" else GREY, ms=5, mec=SURF, mew=1.0, zorder=3)
    ax.text(hi + 1.0, -y, "%d of 70" % k, va="center", color=INK, fontsize=7.5)
ax.set_yticks([-y for y in range(len(names))]); ax.set_yticklabels(names, color=INK, fontsize=7.5)
ax.set_xlim(30, 85); ax.set_ylim(-len(names) + 0.4, 0.6)
ax.grid(axis="x", color=GRID, lw=0.5); ax.set_axisbelow(True)
ax.set_xlabel("Solved development tasks, per cent (dot), with 95% interval (line). Grey: the public reference configuration.",
              color=INK2, fontsize=7.5)
fig.subplots_adjust(left=0.1, right=0.985, top=0.97, bottom=0.24)
fig.savefig(out / "pub_configs.pdf", facecolor=SURF); plt.close(fig)

# ---- 4. hosted scores of our submissions
H = [h for h in A["hosted"] if h["score"] != "pending"]
fig, ax = plt.subplots(figsize=(W, 2.0), facecolor=SURF)
clean(ax)
ax.axvspan(8 / 58.0, 11 / 58.0, color=LIGHT, zorder=0)
ax.text((8 + 11) / 2 / 58.0, 0.72, "ten public draws of the\nBF5 files: 8 to 11 of 58", ha="center", va="bottom", color=INK2, fontsize=6.8)
for y, h in enumerate(H):
    v = float(h["score"])
    ax.plot([v], [-y], "o", color=BLUE if h["model"] == "E4B" else INK, ms=5.5, mec=SURF, mew=1.0, zorder=3)
    ax.text(v + 0.006, -y, "%s  %s" % (h["score"], h["date"][5:]), va="center", color=INK, fontsize=7.5)
ax.set_yticks([-y for y in range(len(H))]); ax.set_yticklabels(["%s (%s)" % (h["arm"], h["model"]) for h in H], color=INK, fontsize=7.5)
ax.set_xlim(0, 0.26); ax.set_ylim(-len(H) + 0.4, 1.75)
ax.grid(axis="x", color=GRID, lw=0.5); ax.set_axisbelow(True)
ax.set_xlabel("Public leaderboard score of one hosted run (share of the public test tasks solved)", color=INK2, fontsize=7.5)
fig.subplots_adjust(left=0.13, right=0.985, top=0.97, bottom=0.23)
fig.savefig(out / "hosted.pdf", facecolor=SURF); plt.close(fig)

# ---- 5. lead in the screen against gain in the confirmation
L = A["lead"]
fig, ax = plt.subplots(figsize=(W * 0.7, 2.7), facecolor=SURF)
clean(ax, left=True)
ax.axhline(0, color=INK2, lw=0.7, zorder=1)
ax.axhline(100 * 2 / 58.0, color=GREY, lw=0.7, ls=(0, (4, 3)), zorder=1)
ax.text(-0.4, 100 * 2 / 58.0 + 0.15, "gain the rule asks for: 3.45", ha="left", va="bottom", color=INK2, fontsize=6.8)
OFF = {"v-p2": (0.0, 0.42), "v-t6": (0.0, -0.42), "v-a3": (0.0, 0.0)}
for c, v in L.items():
    ax.plot([0, 1], [v["lead"], v["gain"]], color=BLUE, lw=1.5, marker="o", ms=4.5, mec=SURF, mew=0.9, zorder=3)
    ax.text(-0.04, v["lead"], "%s  %+.1f" % (c, v["lead"]), ha="right", va="center", color=INK, fontsize=7.5)
    ax.text(1.04, v["gain"] + OFF[c][1], "%+.2f  %s" % (v["gain"], c), ha="left", va="center", color=INK, fontsize=7.5)
ax.set_xlim(-0.42, 1.6); ax.set_ylim(-2, 7.6)
ax.set_xticks([0, 1]); ax.set_xticklabels(["Screen\n(48 tasks, 96 runs per arm)", "Confirmation\n(new tasks, 288 or 512 runs per arm)"], color=INK, fontsize=7.5)
ax.set_yticks([-2, 0, 2, 4, 6]); ax.grid(axis="y", color=GRID, lw=0.5); ax.set_axisbelow(True)
ax.set_title("Candidate minus baseline, percentage points", loc="left", color=INK, fontsize=7.5, pad=6)
fig.subplots_adjust(left=0.08, right=0.99, top=0.9, bottom=0.17)
fig.savefig(out / "lead_gain.pdf", facecolor=SURF); plt.close(fig)

# ---- 6. the baseline again and again: session totals, and how often each task of panel H was solved in 8 runs
S = A["baseline_sessions"]
rowsA = [("24 tasks, hosted, repeat %d" % (i + 1), k, n) for i, (lab, k, n) in enumerate(A["parity"][:2])]
rowsA += [("24 tasks, workstation, run %d" % (i + 1), k, n) for i, (lab, k, n) in enumerate(A["parity"][2:])]
rowsA += [("S, session %d" % (i + 1), k, 96) for i, k in enumerate(S["S"])]
rowsA += [("C", S["C"][0], 288)]
rowsA += [("H, session %d" % (i + 1), k, 512) for i, k in enumerate(S["H"])]
fig, axes = plt.subplots(1, 2, figsize=(W, 3.05), facecolor=SURF, gridspec_kw=dict(wspace=0.12, width_ratios=[1.45, 1]))
ax = axes[0]; clean(ax)
for y, (lab, k, n) in enumerate(rowsA):
    lo, hi = wilson(k, n)
    col = BLUE if n >= 96 else GREY
    ax.plot([lo, hi], [-y, -y], color=col, lw=1.3, solid_capstyle="round", zorder=2)
    ax.plot([100.0 * k / n], [-y], "o", color=col, ms=4.5, mec=SURF, mew=0.9, zorder=3)
    ax.text(hi + 1.0, -y, "%d/%d" % (k, n), va="center", color=INK, fontsize=6.8)
ax.set_yticks([-y for y in range(len(rowsA))]); ax.set_yticklabels([r[0] for r in rowsA], color=INK, fontsize=6.8)
ax.set_xlim(0, 52); ax.set_ylim(-len(rowsA) + 0.4, 0.6)
ax.grid(axis="x", color=GRID, lw=0.5); ax.set_axisbelow(True)
ax.set_title("Baseline: solved runs, per cent (95% interval)", loc="left", color=INK, fontsize=7.5, pad=6)
ax = axes[1]; clean(ax)
hh = A["h_hist"]
ax.bar(range(9), hh, width=0.7, color=BLUE, zorder=2)
for i, v in enumerate(hh):
    ax.text(i, v + 1.5, str(v), ha="center", va="bottom", color=INK, fontsize=6.8)
ax.set_xticks(range(9)); ax.set_yticks([]); ax.set_ylim(0, max(hh) * 1.15)
ax.set_title("Tasks of panel H by solved runs", loc="left", color=INK, fontsize=7.5, pad=6)
ax.set_xlabel("Solved baseline runs of a task, of 8", color=INK2, fontsize=7)
fig.subplots_adjust(left=0.24, right=0.99, top=0.92, bottom=0.13)
fig.savefig(out / "repeat.pdf", facecolor=SURF); plt.close(fig)

# ---- 7. baseline solve rate per repository
RP = sorted(A["repos"], key=lambda r: r["solved"] / r["runs"])
fig, ax = plt.subplots(figsize=(W, 3.5), facecolor=SURF)
clean(ax)
for y, r in enumerate(RP):
    v = 100.0 * r["solved"] / r["runs"]
    ax.barh(y, v, height=0.55, color=BLUE, zorder=2)
    ax.text(v + 0.8, y, "%.0f%%  (%d of %d runs)" % (v, r["solved"], r["runs"]), va="center", color=INK, fontsize=6.8)
ax.set_yticks(range(len(RP))); ax.set_yticklabels(["%s (%d)" % (r["repository"].split("/")[-1], r["tasks"]) for r in RP], color=INK, fontsize=6.8)
ax.set_xlim(0, 100); ax.set_ylim(-0.6, len(RP) - 0.4)
ax.grid(axis="x", color=GRID, lw=0.5); ax.set_axisbelow(True)
ax.set_xlabel("Solved runs of the E4B baseline, per cent. In brackets after the name: number of tasks.", color=INK2, fontsize=7.5)
fig.subplots_adjust(left=0.2, right=0.985, top=0.99, bottom=0.11)
fig.savefig(out / "repos.pdf", facecolor=SURF); plt.close(fig)

# ---- 8. time of solved and unsolved runs
TD = A["time_dist"]
POS = {("e4b", "solved"): (52, 0.72, "left"), ("e4b", "unsolved"): (120, 0.27, "left"), ("b31", "solved"): (200, 0.43, "center"),
       ("b31", "unsolved"): (470, 0.75, "right")}        # x in seconds, y as a fraction of the panel height
fig, axes = plt.subplots(1, 2, figsize=(W, 2.2), facecolor=SURF, gridspec_kw=dict(wspace=0.14))
for ax, pre, title, top in ((axes[0], "e4b", "E4B on the workstation: agent time of a run, seconds", 320),
                            (axes[1], "b31", "31B with emulated latency: time of a job, seconds", 620)):
    clean(ax)
    bins = [top / 40.0 * i for i in range(41)]
    for kind, col, lw in (("unsolved", GREY, 1.2), ("solved", BLUE, 1.5)):
        v = [min(x, top - 1e-6) for x in TD[pre + "_" + kind]]
        h, _ = __import__("numpy").histogram(v, bins=bins)
        h = h / float(len(v))
        ax.step(bins[:-1], h, where="post", color=col, lw=lw, zorder=3 if kind == "solved" else 2)
        x, y, ha = POS[(pre, kind)]
        ax.text(x, y, "%s (%s runs)" % (kind, format(len(v), ",")), color=INK, fontsize=7, va="bottom", ha=ha,
                transform=ax.get_xaxis_transform())
    ax.set_xlim(0, top); ax.set_ylim(0, None); ax.set_yticks([])
    ax.set_title(title, loc="left", color=INK, fontsize=7.5, pad=6)
fig.supxlabel("Share of runs in each time bin; the two curves of a panel each sum to one", color=INK2, fontsize=7.5, y=0.02)
fig.subplots_adjust(left=0.01, right=0.99, top=0.88, bottom=0.2)
fig.savefig(out / "time_dist.pdf", facecolor=SURF); plt.close(fig)
print("figures written")


==> anc/scripts/analyze_long.py <==
#!/usr/bin/env python3
"""Recompute every number, table and figure input of the long paper from the released CSV files.

usage: analyze_long.py DATA_DIR GEN_DIR
Standard library only. Writes GEN_DIR/num.tex (numbers as LaTeX macros), GEN_DIR/tab_*.tex,
GEN_DIR/analysis.json (inputs of the figures), DATA_DIR/experiments.csv, DATA_DIR/arms.csv,
DATA_DIR/submissions.csv.
"""
import collections, csv, json, math, os, sys

DATA, GEN = sys.argv[1:3]
os.makedirs(GEN, exist_ok=True)

def rd(name):
    return list(csv.DictReader(open(os.path.join(DATA, name), encoding="utf-8")))

def fnum(x):
    return float(x) if x not in ("", None) else None

RUNS = rd("runs.csv")
for r in RUNS:
    r["resolved"] = int(r["resolved"])
    r["repeat"] = int(r["repeat"])
    for k in ("wall_s", "t_agent_s", "t_setup_s", "t_verify_s", "emulation_pad_s", "model_calls", "tool_calls",
              "tokens_in", "tokens_out", "max_prompt_tokens", "summaries", "patch_chars"):
        r[k] = fnum(r[k])
CTRL = rd("controls.csv")
SERVE = rd("serving_bench.csv")
SERVERS = rd("serving_servers.csv")
GATES = json.load(open(os.path.join(DATA, "pass_rule_applications.json")))

M = collections.OrderedDict()      # macro name -> text
A = {}                             # analysis.json

def mac(name, val):
    if not name.isalpha():
        raise SystemExit("macro name " + name)
    if name in M:
        raise SystemExit("macro twice: " + name)
    M[name] = str(val)

def intc(n):
    return "{:,}".format(int(n)).replace(",", "{,}")

def pct(k, n, nd=1):
    return ("%." + str(nd) + "f") % (100.0 * k / n)

def wilson(k, n, z=1.959964):
    p = k / n
    d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return 100 * (c - h), 100 * (c + h)

def wil(k, n):
    lo, hi = wilson(k, n)
    return "%.0f--%.0f" % (max(0.0, lo) + 0.0, min(100.0, hi))

def sign_p(a, b):
    n = a + b
    if n == 0:
        return 1.0
    k = min(a, b)
    return min(1.0, 2 * sum(math.comb(n, i) for i in range(k + 1)) / 2 ** n)

def mean(xs):
    xs = [x for x in xs if x is not None]
    return sum(xs) / len(xs) if xs else float("nan")

def median(xs):
    xs = sorted(x for x in xs if x is not None)
    n = len(xs)
    return (xs[n // 2] if n % 2 else (xs[n // 2 - 1] + xs[n // 2]) / 2) if n else float("nan")

def sel(**kw):
    out = RUNS
    for k, v in kw.items():
        out = [r for r in out if (r[k] in v if isinstance(v, (set, tuple, list)) else r[k] == v)]
    return out

def solved(rows):
    return sum(r["resolved"] for r in rows)

_MINUS = __import__("re").compile(r"(?<![\w.$\-{}])-(\d)")
def table(name, caption, spec, head, lines, size="\\small", note=None, place="t", star=False):
    env = "table*" if star else "table"
    s = ["\\begin{%s}[%s]" % (env, place), "\\centering", size,
         "\\caption{%s}" % caption, "\\label{tab:%s}" % name,
         "\\begin{tabular}{%s}" % spec, "\\toprule", head + " \\\\", "\\midrule"]
    for ln in lines:
        ln = _MINUS.sub(r"\\ensuremath{-}\1", ln)          # a leading hyphen of a number is a minus sign
        s.append(ln if ln.startswith(("\\midrule", "\\addlinespace", "\\cmidrule")) else ln + " \\\\")
    s += ["\\bottomrule", "\\end{tabular}"]
    if note:
        s.append("\\par\\vspace{3pt}{\\footnotesize\\raggedright %s\\par}" % note)
    s.append("\\end{%s}" % env)
    open(os.path.join(GEN, "tab_%s.tex" % name), "w").write("\n".join(s) + "\n")

MACH = {"colab_emulated_l4": "one GPU, emulated latency", "kaggle_4xl4": "4$\\times$L4 (hosted notebook)",
        "workstation": "workstation, one GPU", "kaggle_cpu": "hosted notebook, CPU"}
SRC = {"competition_dev": "development tasks", "berth": "Berth"}

# ------------------------------------------------------------------ arms
ARMS = [
    # label, model, category, public, description
    ("BF5", "31B", "reference", "Single agent: the public Budget-Fit V5 configuration, run unchanged"),
    ("BF5-p", "31B", "prompt", "BF5 with one changed section of the task prompt"),
    ("BF5-c", "31B", "prompt", "BF5 with a prompt-only checking step before the patch is submitted"),
    ("BF5-s", "31B", "sampling", "BF5 with changed sampling settings"),
    ("W1", "31B", "architecture", "Wrapped: a root agent calls a coder sub-agent as a tool; the coder has its own context"),
    ("W2", "31B", "architecture", "W1 with a bounded restart of the coder after a malformed tool call"),
    ("W3", "31B", "architecture", "W2 with a root that can only pass the request on and restart the coder"),
    ("W1-b", "31B", "budget", "W1 with a shorter time limit, more tool calls and half the output limit per call"),
    ("W1-p", "31B", "prompt", "W1 with a rewritten coder prompt, a shorter time limit and half the output limit per call"),
    ("SH1", "31B", "architecture", "Wrapped, coder with a shell tool only; first version"),
    ("SH3", "31B", "architecture", "SH1, third version of prompt and limits"),
    ("SH5", "31B", "architecture", "SH1, fifth version of prompt and limits"),
    ("SH6", "31B", "prompt", "SH5 with an added analysis step in the prompt"),
    ("ID24", "31B", "reference", "Public bundle of Team Muhammed Idris, version 24, run unchanged"),
    ("ID24-r", "31B", "tools", "ID24 with one file-writing tool removed, a shorter command timeout, added prompt sections"),
    ("e-single", "E4B", "architecture", "Single agent"),
    ("e-wrap", "E4B", "architecture", "Wrapped, as W1"),
    ("e-wrap-ad", "E4B", "adapter", "e-wrap with a fine-tuned adapter on the coder (withheld)"),
    ("e-BF", "E4B", "prompt", "The public single-agent prompt adapted to E4B (six tools, 28 calls)"),
    ("e-BF-s", "E4B", "sampling", "e-BF with changed sampling settings"),
    ("base", "E4B", "baseline", "The withheld E4B agent bundle; the baseline of every later comparison"),
    ("base-p", "E4B", "prompt", "base with one prompt change"),
    ("v-p1", "E4B", "prompt", "base with one prompt-only change"),
    ("v-p2", "E4B", "prompt", "base with one prompt-only change (candidate 1)"),
    ("v-p3", "E4B", "prompt", "base with one prompt-only change"),
    ("v-p4", "E4B", "prompt", "base with one prompt-only change"),
    ("v-b1", "E4B", "budget", "base with a changed thinking-token limit"),
    ("v-t1", "E4B", "tools", "base with a changed file-editing path, first build"),
    ("v-t2", "E4B", "tools", "as v-t1, second design, first build"),
    ("v-t3", "E4B", "tools", "rebuild of v-t1, option a"),
    ("v-t4", "E4B", "tools", "rebuild of v-t1, option b"),
    ("v-t5", "E4B", "tools", "rebuild of v-t2, option a"),
    ("v-t6", "E4B", "tools", "rebuild of v-t2, option b (candidate 2)"),
    ("v-a1", "E4B", "architecture", "base with an added sub-agent step, first design, first build"),
    ("v-a2", "E4B", "architecture", "as v-a1, second design, first build"),
    ("v-a3", "E4B", "architecture", "rebuild of v-a1 (candidate 3)"),
    ("v-a4", "E4B", "architecture", "rebuild of v-a2"),
]
used = {(r["arm"], r["model"]) for r in RUNS}
for a in ARMS:
    if (a[0], a[1]) not in used:
        raise SystemExit("arm not in the data: " + a[0])
if {a[0] for a in ARMS} != {r["arm"] for r in RUNS}:
    raise SystemExit("arm list differs from the data")
with open(os.path.join(DATA, "arms.csv"), "w", newline="") as f:
    w = csv.writer(f, lineterminator="\n")
    w.writerow(["arm", "model", "category", "runs", "description"])
    for a in ARMS:
        w.writerow([a[0], a[1], a[2], len(sel(arm=a[0])), a[3]])
table("arms", "Arms of the experiments. Labels are neutral; the category names what was changed against the "
      "arm it was built from. Prompt text and bundle files are not released.",
      "llrp{0.58\\linewidth}", "Arm & Model & Runs & What it is",
      ["\\texttt{%s} & %s & %s & %s (\\emph{%s})" % (a[0], a[1], intc(len(sel(arm=a[0]))), a[3], a[2]) for a in ARMS],
      size="\\footnotesize", place="p")

# ------------------------------------------------------------------ blocks
BLOCK_NOTE = {
    "pub31-1": "first 30 development tasks", "pub31-2": "same 30 tasks", "pub31-3": "same 30 tasks",
    "pub31-4": "same 30 tasks, both arms in one queue", "pub31-5": "40 further development tasks",
    "pub31-6": "same 40 tasks, both arms in one queue", "pub31-7": "all 70 tasks", "pub31-8": "all 70 tasks; 30 tasks with masked test runners",
    "l4-1": "10 tasks, plus 2 masked", "l4-2": "24 tasks", "pubE4-1": "24 development tasks with small fixes",
    "berth31-time": "10 tasks, serial", "berth31-check": "16 tasks", "berthE4-k1": "24 tasks", "berthE4-k2": "8 tasks",
    "parity-1": "no sandbox, 8 workers", "parity-2": "no sandbox, 1 worker", "parity-3": "container runner, version 1",
    "parity-4": "container runner, version 3", "parity-5": "container runner, version 4, run a",
    "parity-6": "container runner, version 4, run b", "parity-7": "container runner, version 7 (final)",
    "screen-1": "screen set S", "confirm-1": "small panel C", "pilot-2a": "15 tasks of the case-study panel",
    "pilot-2b": "same 15 tasks", "screen-2": "screen set S", "confirm-2": "panel H", "dev-3": "16 tasks of panel C",
    "screen-3": "screen set S", "confirm-3": "panel H, second use",
}
blocks = []
for r in RUNS:
    if r["block"] not in blocks:
        blocks.append(r["block"])
if set(blocks) != set(BLOCK_NOTE):
    raise SystemExit("block list differs")
MACH_SHORT = {"colab_emulated_l4": "emulated", "kaggle_4xl4": "4$\\times$L4", "workstation": "workstation"}
SRC_SHORT = {"competition_dev": "dev.", "berth": "Berth"}
exp_rows, lines = [], []
for b in blocks:
    rows = sel(block=b)
    arms = sorted({r["arm"] for r in rows})
    tasks = {r["task"] for r in rows}
    reps = max(r["repeat"] for r in rows)
    e = {"block": b, "experiment": rows[0]["experiment"], "model": rows[0]["model"], "machine": rows[0]["machine"],
         "task_source": rows[0]["task_source"], "tasks": len(tasks), "repositories": len({r["repository"] for r in rows}),
         "arms": " ".join(arms), "repeats": reps, "runs": len(rows), "solved": solved(rows), "note": BLOCK_NOTE[b]}
    exp_rows.append(e)
    lines.append("\\texttt{%s} & %s & %s & %s & %d & %d & %d & %s & %s" % (
        b, e["model"], MACH_SHORT[e["machine"]], SRC_SHORT[e["task_source"]], len(tasks), len(arms), reps, intc(len(rows)),
        BLOCK_NOTE[b]))
with open(os.path.join(DATA, "experiments.csv"), "w", newline="") as f:
    w = csv.DictWriter(f, fieldnames=list(exp_rows[0].keys()), lineterminator="\n")
    w.writeheader()
    w.writerows(exp_rows)
table("blocks", "Every block of agent runs in the released file \\texttt{runs.csv}. A block is one session on one machine; "
      "its arms ran in one job queue. Machine: one GPU with emulated L4 latency (emulated), a hosted notebook with four L4 "
      "GPUs (4$\\times$L4), or the single-GPU workstation. Source: the development tasks of the competition (dev.) or Berth. "
      "Rep.: repeats per task and arm.", "llllrrrrp{0.27\\linewidth}",
      "Block & Model & Machine & Source & Tasks & Arms & Rep. & Runs & Note", lines, size="\\footnotesize\\setlength{\\tabcolsep}{4.5pt}", place="p", star=False)
mac("RunsTotal", intc(len(RUNS)))
mac("BlocksTotal", len(blocks))
mac("ArmsTotal", len(ARMS))
mac("RunsThirtyOne", intc(len(sel(model="31B"))))
mac("RunsEFour", intc(len(sel(model="E4B"))))
mac("RunsWorkstation", intc(len(sel(machine="workstation"))))
mac("ControlRows", intc(len(CTRL)))
mac("ServeRows", len(SERVE))
E8ROWS = rd("e8_runs.csv")
mac("CaseRows", intc(len(E8ROWS)))
mac("AllAgentRows", intc(len(RUNS) + len(E8ROWS)))

# ------------------------------------------------------------------ serving
def sv(exp, model, adapter, target, L, c):
    x = [r for r in SERVE if r["experiment"] == exp and r["model"] == model and r["adapter"] == adapter
         and r["request_target"] == target and int(r["context_tokens"]) == L and int(r["concurrency"]) == c]
    if len(x) != 1:
        return None
    return x[0]
lines = []
for model in ("31B", "12B", "E4B"):
    for L in (2048, 8192, 14336):
        for c in (1, 2, 4, 8, 16):
            r = sv("serve-1", model, "none", "base", L, c)
            if r is None or (model != "31B" and c == 2 and L == 2048):
                continue
            lines.append("%s & %s & %d & %s & %.1f & %s" % (model, intc(L), c, intc(round(float(r["prefill_tok_s"]))),
                                                          float(r["per_stream_tok_s"]), intc(round(float(r["aggregate_tok_s"])))))
    lines.append("\\addlinespace")
lines = lines[:-1]
table("serving", "Serving throughput on four L4 GPUs (vLLM, one server per model). Context: prompt tokens already in "
      "the request. Streams: concurrent requests. Each request generates 160 tokens.",
      "lrrrrr", "Model & Context & Streams & Prefill tok/s & Decode tok/s per stream & Decode tok/s, all streams", lines)
if any(int(r["errors"]) for r in SERVE):
    raise SystemExit("serving rows with errors")
A["serving"] = [{k: r[k] for k in r} for r in SERVE]
def svf(*a):
    return float(sv(*a)["per_stream_tok_s"])
mac("ServeBigOne", "%.1f" % svf("serve-1", "31B", "none", "base", 2048, 1))
mac("ServeBigLong", "%.1f" % svf("serve-1", "31B", "none", "base", 14336, 1))
mac("ServeBigFourPer", "%.1f" % svf("serve-1", "31B", "none", "base", 14336, 4))
mac("ServeBigFourAgg", "%.0f" % float(sv("serve-1", "31B", "none", "base", 14336, 4)["aggregate_tok_s"]))
mac("ServeMidOne", "%.1f" % svf("serve-1", "12B", "none", "base", 2048, 1))
mac("ServeSmallOne", "%.1f" % svf("serve-1", "E4B", "none", "base", 2048, 1))
mac("ServeSmallSixteenAgg", "%.0f" % float(sv("serve-1", "E4B", "none", "base", 2048, 16)["aggregate_tok_s"]))
mac("ServeBigSixteenAgg", "%.0f" % float(sv("serve-1", "31B", "none", "base", 2048, 16)["aggregate_tok_s"]))
mac("ServeBigPrefill", intc(round(float(sv("serve-1", "31B", "none", "base", 2048, 1)["prefill_tok_s"]))))
mac("ServeRatioSmallBig", "%.1f" % (svf("serve-1", "E4B", "none", "base", 2048, 1) / svf("serve-1", "31B", "none", "base", 2048, 1)))
srv = {(s["experiment"], s["model"], s["adapter"]): s for s in SERVERS}
mac("ServeBigStartup", "%.0f" % float(srv[("serve-1", "31B", "none")]["startup_s"]))
mac("ServeBigKV", intc(srv[("serve-1", "31B", "none")]["kv_cache_tokens"]))
mac("ServeMidKV", intc(srv[("serve-1", "12B", "none")]["kv_cache_tokens"]))
mac("ServeSmallKV", intc(srv[("serve-1", "E4B", "none")]["kv_cache_tokens"]))
lines, rel = [], []
ADN = {"none": "no adapter (control)", "r16-attention": "rank 16, attention projections",
       "r16-all-linear": "rank 16, all linear layers", "r8-two-modules": "rank 8, two module types"}
for ad in ("none", "r16-attention", "r16-all-linear", "r8-two-modules"):
    tgt = "base" if ad == "none" else "adapter"
    s = srv[("serve-2", "31B", ad)]
    v = [svf("serve-2", "31B", ad, tgt, 2048, 1), svf("serve-2", "31B", ad, tgt, 8192, 1), svf("serve-2", "31B", ad, tgt, 8192, 4)]
    c = [svf("serve-2", "31B", "none", "base", 2048, 1), svf("serve-2", "31B", "none", "base", 8192, 1),
         svf("serve-2", "31B", "none", "base", 8192, 4)]
    ch = [100 * (a / b - 1) for a, b in zip(v, c)]
    rel += ch if ad != "none" else []
    cells = ["%.1f" % v[i] + ("" if ad == "none" else " (%+.0f\\%%)" % ch[i]) for i in range(3)]
    lines.append("%s & %s & %s & %s & %s" % (ADN[ad], intc(s["kv_cache_tokens"]), cells[0], cells[1], cells[2]))
    if ad != "none":
        b = svf("serve-2", "31B", ad, "base", 2048, 1)
        A.setdefault("adapter_base", {})[ad] = b
table("adapter", "Cost of serving a LoRA adapter with the 31B model (same server settings; requests addressed to the "
      "adapter). Decode speed in tokens per second per stream; change against the control in brackets.",
      "lrrrr", "Server & KV cache, tokens & 2k context, 1 stream & 8k, 1 stream & 8k, 4 streams", lines)
mac("AdapterLossMin", "%.0f" % (-max(rel)))
mac("AdapterLossMax", "%.0f" % (-min(rel)))
kvc = int(srv[("serve-2", "31B", "none")]["kv_cache_tokens"])
kva = int(srv[("serve-2", "31B", "r16-attention")]["kv_cache_tokens"])
mac("AdapterKV", intc(kva))
mac("AdapterKVLoss", "%.0f" % (100 * (1 - kva / kvc)))
bb = [A["adapter_base"][k] / svf("serve-2", "31B", "none", "base", 2048, 1) for k in A["adapter_base"]]
mac("AdapterBaseMin", "%.1f" % (100 * (min(bb) - 1)))
mac("AdapterBaseMax", "%.1f" % (100 * (max(bb) - 1)))

# ------------------------------------------------------------------ 31B on development tasks
P30 = {r["task"] for r in sel(block="pub31-1")}
P40 = {r["task"] for r in sel(block="pub31-5")}
if len(P30) != 30 or len(P40) != 40 or P30 & P40:
    raise SystemExit("panels")
def armrow(rows, label):
    n, k = len(rows), solved(rows)
    return "%s & %d & %d & %s & %s & %.0f & %s & %.1f & %d & %d & %d" % (
        label, n, k, pct(k, n, 0), wil(k, n), mean([r["wall_s"] for r in rows]),
        intc(round(mean([r["tokens_out"] for r in rows]))), mean([r["model_calls"] for r in rows]),
        sum(1 for r in rows if r["end_reason"] == "session_timeout"),
        sum(1 for r in rows if not r["patch_chars"]), sum(1 for r in rows if r["summaries"]))
lines = []
order = [("pub31-1", "BF5"), ("pub31-1", "BF5-p"), ("pub31-1", "W1"), ("pub31-2", "W1-b"), ("pub31-3", "W1-p"),
         ("pub31-4", "W3"), ("pub31-4", "SH1"), None, ("pub31-5", "BF5"), ("pub31-5", "W2"), ("pub31-6", "W3"),
         ("pub31-6", "SH3"), None, ("pub31-7", "SH5"), ("pub31-8", "SH6")]
for o in order:
    if o is None:
        lines.append("\\addlinespace")
        continue
    rows = sel(block=o[0], arm=o[1], condition="standard")
    lines.append(armrow(rows, "\\texttt{%s} & \\texttt{%s}" % o))
table("pubarms", "The 31B arms on the development tasks, one run per task, with emulated L4 latency. Top: the first 30 "
      "tasks. Middle: 40 further tasks. Bottom: all 70. Wall: mean seconds per job. Out: mean generated tokens. "
      "T/O: runs stopped by the session time limit. Empty: runs that left no patch. Sum.: runs with at least one history summary.",
      "llrrrrrrrrrr", "Block & Arm & Tasks & Solved & \\% & 95\\% interval & Wall & Out & Calls & T/O & Empty & Sum.",
      lines, size="\\footnotesize", star=False)

def ser(pairs):
    d = {}
    for b, a in pairs:
        for r in sel(block=b, arm=a, condition="standard"):
            if r["task"] in d:
                raise SystemExit("task twice in a series")
            d[r["task"]] = r["resolved"]
    if set(d) != P30 | P40:
        raise SystemExit("series does not cover the 70 tasks")
    return d
SER = collections.OrderedDict([
    ("BF5", ser([("pub31-1", "BF5"), ("pub31-5", "BF5")])),
    ("W1/W2", ser([("pub31-1", "W1"), ("pub31-5", "W2")])),
    ("W3", ser([("pub31-4", "W3"), ("pub31-6", "W3")])),
    ("SH1/SH3", ser([("pub31-4", "SH1"), ("pub31-6", "SH3")])),
    ("SH5", ser([("pub31-7", "SH5")])),
    ("SH6", ser([("pub31-8", "SH6")])),
])
T70 = sorted(P30 | P40)
lines = []
for name, d in SER.items():
    k = sum(d.values())
    a = sum(1 for t in T70 if d[t] and not SER["BF5"][t])
    b = sum(1 for t in T70 if not d[t] and SER["BF5"][t])
    k30, k40 = sum(d[t] for t in P30), sum(d[t] for t in P40)
    lines.append("\\texttt{%s} & %d & %d & %d & %s & %s & %s" % (
        name, k30, k40, k, pct(k, 70, 0), wil(k, 70),
        "--- & --- & ---" if name == "BF5" else "%d & %d & %.2f" % (a, b, sign_p(a, b))))
table("pubseventy", "Six configurations on all 70 development tasks (one run per task). The last three columns compare "
      "each configuration with \\texttt{BF5} on the same tasks: tasks only it solved, tasks only \\texttt{BF5} solved, and the "
      "two-sided exact sign test.", "lrrrrrrrr",
      "Configuration & First 30 & Next 40 & All 70 & \\% & 95\\% interval & Only it & Only \\texttt{BF5} & $p$", lines)
def uan(names):
    cnt = [sum(SER[n][t] for n in names) for t in T70]
    return sum(1 for c in cnt if c), sum(1 for c in cnt if c == len(names)), sum(1 for c in cnt if c == 0)
u4 = uan(["BF5", "W1/W2", "W3", "SH1/SH3"])
u6 = uan(list(SER))
mac("PubUnionFour", u4[0]); mac("PubAlwaysFour", u4[1]); mac("PubNeverFour", u4[2])
mac("PubUnionSix", u6[0]); mac("PubAlwaysSix", u6[1]); mac("PubNeverSix", u6[2])
mac("PubBetweenSix", 70 - u6[1] - u6[2])
mac("PubMinSeventy", min(sum(d.values()) for d in SER.values()))
mac("PubMaxSeventy", max(sum(d.values()) for d in SER.values()))
A["pub70"] = {"tasks": T70, "p30": sorted(P30), "series": {n: [SER[n][t] for t in T70] for n in SER},
              "repo": {t: sel(task=t)[0]["repository"] for t in T70}}
for n, d in SER.items():
    A.setdefault("pub70_tot", {})[n] = sum(d.values())
# same-queue pairs
def pair(block, a, b):
    da = {r["task"]: r["resolved"] for r in sel(block=block, arm=a, condition="standard")}
    db = {r["task"]: r["resolved"] for r in sel(block=block, arm=b, condition="standard")}
    oa = sum(1 for t in da if da[t] and not db[t]); ob = sum(1 for t in da if db[t] and not da[t])
    return sum(da.values()), sum(db.values()), oa, ob, sign_p(oa, ob)
q = pair("pub31-4", "W3", "SH1")
mac("PairAWthree", q[0]); mac("PairASh", q[1]); mac("PairAOnlySh", q[3]); mac("PairAOnlyW", q[2]); mac("PairAP", "%.3f" % q[4])
q = pair("pub31-6", "W3", "SH3")
mac("PairBWthree", q[0]); mac("PairBSh", q[1]); mac("PairBOnlySh", q[3]); mac("PairBOnlyW", q[2]); mac("PairBP", "%.2f" % q[4])
q = pair("pub31-5", "BF5", "W2")
mac("PairCBf", q[0]); mac("PairCW", q[1]); mac("PairCOnlyBf", q[2]); mac("PairCOnlyW", q[3]); mac("PairCP", "%.2f" % q[4])
q = pair("pub31-1", "BF5", "W1")
mac("PairDBf", q[0]); mac("PairDW", q[1]); mac("PairDOnlyBf", q[2]); mac("PairDOnlyW", q[3]); mac("PairDP", "%.2f" % q[4])
# the same arm twice on the same tasks: W1 (pub31-1) and W3 (pub31-4) share the coder; BF5 standard twice? (masked differs)
w1 = {r["task"]: r["resolved"] for r in sel(block="pub31-1", arm="W1")}
w3 = {r["task"]: r["resolved"] for r in sel(block="pub31-4", arm="W3")}
mac("CoderOnlyFirst", sum(1 for t in w1 if w1[t] and not w3[t])); mac("CoderOnlySecond", sum(1 for t in w1 if w3[t] and not w1[t]))
mac("CoderP", "%.2f" % sign_p(sum(1 for t in w1 if w1[t] and not w3[t]), sum(1 for t in w1 if w3[t] and not w1[t])))
# masked runners
lines = []
for arm in ("BF5", "SH5"):
    std = {r["task"]: r["resolved"] for r in RUNS if r["arm"] == arm and r["condition"] == "standard"
           and r["block"] in ("pub31-1", "pub31-7") and r["task"] in P30}
    msk = {r["task"]: r["resolved"] for r in sel(block="pub31-8", arm=arm, condition="masked_test_runners")}
    if set(std) != P30 or set(msk) != P30:
        raise SystemExit("masked sets")
    a = sum(1 for t in P30 if msk[t] and not std[t]); b = sum(1 for t in P30 if std[t] and not msk[t])
    lines.append("\\texttt{%s} & %d & %d & %d & %d" % (arm, sum(std.values()), sum(msk.values()), a, b))
    mac("Mask" + ("Bf" if arm == "BF5" else "Sh") + "Std", sum(std.values()))
    mac("Mask" + ("Bf" if arm == "BF5" else "Sh") + "Msk", sum(msk.values()))
table("masked", "Runs with the test runners masked inside the sandbox, on the first 30 development tasks (solved of 30).",
      "lrrrr", "Arm & Standard & Masked & Only masked & Only standard", lines)

# ------------------------------------------------------------------ real L4 against emulation
lines = []
for blk, arm, src in (("l4-1", "SH5", "pub31-7"), ("l4-2", "SH6", "pub31-8")):
    l4 = {r["task"]: r for r in sel(block=blk, arm=arm, condition="standard")}
    em = {r["task"]: r for r in sel(block=src, arm=arm, condition="standard") if r["task"] in l4}
    if set(em) != set(l4):
        raise SystemExit("l4 tasks")
    n = len(l4)
    both = sum(1 for t in l4 if l4[t]["resolved"] and em[t]["resolved"])
    ol = sum(1 for t in l4 if l4[t]["resolved"] and not em[t]["resolved"])
    oe = sum(1 for t in l4 if em[t]["resolved"] and not l4[t]["resolved"])
    wl, we = mean([l4[t]["wall_s"] for t in l4]), mean([em[t]["wall_s"] for t in l4])
    lines.append("\\texttt{%s} & %d & %d & %d & %d & %d & %d & %.0f & %.0f & %+.0f\\%%" % (
        arm, n, solved(l4.values()), solved(em.values()), both, ol, oe, wl, we, 100 * (wl / we - 1)))
    tag = "Five" if arm == "SH5" else "Six"
    mac("LfourN" + tag, n); mac("LfourReal" + tag, solved(l4.values())); mac("LfourEmu" + tag, solved(em.values()))
    mac("LfourOnlyReal" + tag, ol); mac("LfourOnlyEmu" + tag, oe)
    mac("LfourWallReal" + tag, "%.0f" % wl); mac("LfourWallEmu" + tag, "%.0f" % we)
    mac("LfourWallDiff" + tag, "%.0f" % abs(100 * (wl / we - 1)))
table("lfour", "The same arm and tasks on real 4$\\times$L4 hardware (serial jobs) and under latency emulation (eight workers). "
      "Wall: mean seconds per job.", "lrrrrrrrrr",
      "Arm & Tasks & Solved, L4 & Solved, emul. & Both & Only L4 & Only emul. & Wall, L4 & Wall, emul. & Diff.", lines,
      size="\\footnotesize")

# ------------------------------------------------------------------ hosted submissions
idr = sel(block="berth31-time", arm="ID24")
_bw = [r for r in RUNS if r["arm"] == "base" and r["machine"] == "workstation" and not r["block"].startswith("parity")]
_c3 = sel(block="confirm-3", arm="v-a3")
SUBS = [("2026-11-05", "W3", "31B", "0.12", "%d of 70 development tasks (emulated latency)" % sum(SER["W3"].values())),
        ("2026-11-08", "ID24", "31B", "0.17", "%d of %d Berth tasks (4$\\times$L4)" % (solved(idr), len(idr))),
        ("2026-11-09", "base", "E4B", "0.06", "%s\\%% of %s Berth runs (workstation)" % (pct(solved(_bw), len(_bw)), intc(len(_bw)))),
        ("2026-11-10", "BF5", "31B", "0.18", "%d of 70 development tasks (emulated latency)" % sum(SER["BF5"].values())),
        ("2026-11-11", "v-a3", "E4B", "0.05", "%d of %d Berth runs (panel H)" % (solved(_c3), len(_c3)))]
A["hosted"] = [{"date": x[0], "arm": x[1], "model": x[2], "score": x[3]} for x in SUBS]
_hl = {"W3": sum(SER["W3"].values()) / 70.0, "BF5": sum(SER["BF5"].values()) / 70.0,
       "base": solved(_bw) / float(len(_bw)), "v-a3": solved(_c3) / float(len(_c3))}
_hr = [float(x[3]) / _hl[x[1]] for x in SUBS if x[1] in _hl]
if len(_hr) != 4:
    raise SystemExit("hosted ratios")
mac("HostedRatioMin", "%.2f" % min(_hr)); mac("HostedRatioMax", "%.2f" % max(_hr))
with open(os.path.join(DATA, "submissions.csv"), "w", newline="") as f:
    w = csv.writer(f, lineterminator="\n")
    w.writerow(["date_utc", "arm", "model", "public_score"])
    for s in SUBS:
        w.writerow(s[:4])
table("hosted", "Our five hosted submissions (one per day) and the local result of the same configuration. The public "
      "score is the solved share on the public part of the hidden test set, as displayed.",
      "llllp{0.42\\linewidth}", "Date (UTC) & Arm & Model & Public score & Local result of the same arm",
      ["%s & \\texttt{%s} & %s & %s & %s" % s for s in SUBS])

# ------------------------------------------------------------------ Berth, 31B
lines = []
for arm in ("BF5", "BF5-s", "ID24", "ID24-r"):
    rows = sel(block="berth31-time", arm=arm)
    lines.append("\\texttt{%s} & %d/%d & %.0f & %.1f & %.1f & %s & %.1f" % (
        arm, solved(rows), len(rows), mean([r["t_agent_s"] for r in rows]), mean([r["t_setup_s"] for r in rows]),
        mean([r["t_verify_s"] for r in rows]), intc(round(mean([r["tokens_out"] for r in rows]))),
        mean([r["tool_calls"] for r in rows])))
table("timing", "Timing block: four 31B arms on ten Berth tasks, jobs run one after another on 4$\\times$L4 with the "
      "software stack of the scorer. Times are mean seconds per job.", "lrrrrrr",
      "Arm & Solved & Agent & Setup & Verify & Tokens out & Tool calls", lines)
rows = sel(block="berth31-time")
mac("TimingAgentMin", "%.0f" % min(mean([r["t_agent_s"] for r in sel(block="berth31-time", arm=a)]) for a in ("BF5", "BF5-s", "ID24", "ID24-r")))
mac("TimingAgentMax", "%.0f" % max(mean([r["t_agent_s"] for r in sel(block="berth31-time", arm=a)]) for a in ("BF5", "BF5-s", "ID24", "ID24-r")))
def per_task(block, arm):
    d = collections.defaultdict(int)
    for r in sel(block=block, arm=arm):
        d[r["task"]] += r["resolved"]
    return d
a, b = per_task("berth31-check", "BF5"), per_task("berth31-check", "BF5-c")
mac("CheckBase", sum(a.values())); mac("CheckCand", sum(b.values())); mac("CheckRuns", len(sel(block="berth31-check", arm="BF5")))
mac("CheckUp", sum(1 for t in a if b[t] > a[t])); mac("CheckDown", sum(1 for t in a if b[t] < a[t]))
ta, tb = mean([r["t_agent_s"] for r in sel(block="berth31-check", arm="BF5")]), mean([r["t_agent_s"] for r in sel(block="berth31-check", arm="BF5-c")])
mac("CheckTime", "%.0f" % (100 * (tb / ta - 1)))

# ------------------------------------------------------------------ E4B
rows = sel(block="pubE4-1")
d = collections.defaultdict(int)
for r in rows:
    d[r["task"]] += r["resolved"]
mac("SmallPubUnion", sum(1 for t in d if d[t])); mac("SmallPubWall", "%.0f" % mean([r["wall_s"] for r in rows]))
mac("SmallPubTools", "%.0f" % mean([r["tool_calls"] for r in rows]))
_pa = {}
for r in rows:
    _pa.setdefault(r["arm"], {})[r["task"]] = r["resolved"]
mac("SmallPubAllThree", sum(1 for t in d if all(_pa[a][t] for a in _pa)))
for nm, arm in (("BF", "BF5"), ("SH", "SH6")):
    cc_ = collections.defaultdict(int); _n = collections.Counter()
    for r in RUNS:
        if r["arm"] == arm and r["machine"] == "colab_emulated_l4" and r["condition"] == "standard" and r["task"] in d:
            cc_[r["task"]] += r["resolved"]; _n[r["task"]] += 1
    if len(cc_) != 24 or set(_n.values()) != {1}:
        raise SystemExit("31B on the E4B development tasks")
    mac("SmallPubBig" + nm, sum(1 for t in cc_ if cc_[t]))
_a = collections.defaultdict(int); _b = collections.defaultdict(int)
for r in sel(block="berthE4-k1"):
    (_a if r["arm"] == "e-BF" else _b)[r["task"]] += r["resolved"]
mac("KOneBaseBetter", sum(1 for t in _b if _b[t] > _a[t])); mac("KOneOtherBetter", sum(1 for t in _b if _b[t] < _a[t]))
mac("KOneP", "%.2f" % sign_p(sum(1 for t in _b if _b[t] > _a[t]), sum(1 for t in _b if _b[t] < _a[t])))
mac("KTwoRepos", len({r["repository"] for r in sel(block="berthE4-k2")}))
lines = []
for blk, arms in (("pubE4-1", ("e-single", "e-wrap", "e-wrap-ad")), ("berthE4-k1", ("e-BF", "base")),
                  ("berthE4-k2", ("base", "base-p", "e-BF", "e-BF-s"))):
    for arm in arms:
        rows = sel(block=blk, arm=arm)
        t = [r["t_agent_s"] if r["t_agent_s"] is not None else r["wall_s"] for r in rows]
        lines.append("\\texttt{%s} & \\texttt{%s} & %d & %d & %d & %s & %s & %.0f & %.1f" % (
            blk, arm, len({r["task"] for r in rows}), len(rows), solved(rows), pct(solved(rows), len(rows), 0),
            wil(solved(rows), len(rows)), mean(t), mean([r["tool_calls"] for r in rows])))
    lines.append("\\addlinespace")
table("smallfirst", "First E4B experiments on hosted 4$\\times$L4 notebooks. Time: mean seconds per job (whole job in the "
      "first block, agent phase in the others).", "llrrrrrrr",
      "Block & Arm & Tasks & Runs & Solved & \\% & 95\\% interval & Time & Tool calls", lines[:-1], size="\\footnotesize")
# parity
lines, par = [], []
k1 = sel(block="berthE4-k1", arm="base")
for rep in (1, 2):
    rr = [r for r in k1 if r["repeat"] == rep]
    lines.append("hosted 4$\\times$L4, repeat %d & %d/%d & %s & %.0f" % (rep, solved(rr), len(rr), wil(solved(rr), len(rr)), mean([r["t_agent_s"] for r in rr])))
    par.append(("hosted, repeat %d" % rep, solved(rr), len(rr)))
lines.append("\\addlinespace")
for i in range(1, 8):
    rr = sel(block="parity-%d" % i)
    lines.append("workstation, %s & %d/%d & %s & %.0f" % (BLOCK_NOTE["parity-%d" % i], solved(rr), len(rr), wil(solved(rr), len(rr)), mean([r["t_agent_s"] for r in rr])))
    par.append((BLOCK_NOTE["parity-%d" % i], solved(rr), len(rr)))
table("parity", "The baseline on the same 24 Berth tasks, one run per task, on the hosted notebook and on the workstation "
      "under successive runners. Agent: mean seconds of the agent phase.", "lrrr",
      "Run & Solved & 95\\% interval, \\% & Agent", lines,
      note="A further workstation run under runner version 2 solved 4 of 24; its result rows were not kept and it is not in the released file.")
A["parity"] = par
ws = [solved(sel(block="parity-%d" % i)) for i in range(1, 8)]
mac("ParityMin", min(ws)); mac("ParityMax", max(ws)); mac("ParityWsTotal", sum(ws)); mac("ParityWsRuns", 24 * 7)
mac("ParityWsPct", pct(sum(ws), 24 * 7)); mac("ParityHostedTotal", solved(k1)); mac("ParityHostedPct", pct(solved(k1), len(k1)))

# screens
lines, scr = [], {}
SCREENS = [("pilot-2a", None), ("pilot-2b", None), ("dev-3", "base"), ("screen-1", "base"), ("screen-2", "base"), ("screen-3", "base")]
for blk, ref in SCREENS:
    arms = sorted({r["arm"] for r in sel(block=blk)}, key=lambda a: (a != "base", a))
    kb = solved(sel(block=blk, arm="base")) if ref else None
    for arm in arms:
        rows = sel(block=blk, arm=arm)
        k, n = solved(rows), len(rows)
        lead = "---" if (ref is None or arm == "base") else "%+.1f" % (100.0 * (k - kb) / n)
        lines.append("\\texttt{%s} & \\texttt{%s} & %d & %d & %d & %s & %s & %.0f" % (
            blk, arm, len({r["task"] for r in rows}), n, k, pct(k, n), lead, mean([r["t_agent_s"] for r in rows])))
        scr.setdefault(blk, {})[arm] = (k, n)
    lines.append("\\addlinespace")
table("screens", "Pilot, development and screen blocks of the E4B candidates on the workstation. Lead: difference to the "
      "baseline of the same block in percentage points. Agent: mean seconds of the agent phase.", "llrrrrrr",
      "Block & Arm & Tasks & Runs & Solved & \\% & Lead & Agent", lines[:-1], size="\\footnotesize", place="p")
A["screens"] = scr
LEAD = {}
for i, (blk, cand, conf) in enumerate((("screen-1", "v-p2", "confirm-1"), ("screen-2", "v-t6", "confirm-2"), ("screen-3", "v-a3", "confirm-3"))):
    kb, n = scr[blk]["base"]; kc, _ = scr[blk][cand]
    cb, cn = solved(sel(block=conf, arm="base")), len(sel(block=conf, arm="base"))
    cc = solved(sel(block=conf, arm=cand))
    g = GATES[i]
    if abs(g["gain"] - (cc - cb) / cn) > 1e-12:
        raise SystemExit("gain of application %d differs from the rows" % (i + 1))
    LEAD[cand] = {"screen_base": kb, "screen_cand": kc, "screen_n": n, "lead": 100.0 * (kc - kb) / n,
                  "conf_base": cb, "conf_cand": cc, "conf_n": cn, "gain": 100.0 * (cc - cb) / cn, "p": g["bootstrap"]["p"],
                  "rank": sorted([v[0] for v in scr[blk].values()], reverse=True).index(kc) + 1, "arms": len(scr[blk])}
    w = ("One", "Two", "Three")[i]
    mac("Lead" + w, "%+.1f" % LEAD[cand]["lead"]); mac("Gain" + w, "%+.2f" % LEAD[cand]["gain"])
    mac("GateP" + w, "%.4f" % g["bootstrap"]["p"]); mac("ConfBase" + w, cb); mac("ConfCand" + w, cc); mac("ConfRuns" + w, cn)
    mac("ScreenBase" + w, kb); mac("ScreenCand" + w, kc)
A["lead"] = LEAD
lines = []
for i, g in enumerate(GATES):
    conf = ("confirm-1", "confirm-2", "confirm-3")[i]
    cand = ("v-p2", "v-t6", "v-a3")[i]
    L = LEAD[cand]
    ta, tb = mean([r["t_agent_s"] for r in sel(block=conf, arm="base")]), mean([r["t_agent_s"] for r in sel(block=conf, arm=cand)])
    lines.append("%d & \\texttt{%s} & %d & %d & %d & %d & %d & %+.2f & %.4f & %d/%d & %+.2f & %.2f & %s" % (
        i + 1, cand, len({r["task"] for r in sel(block=conf)}), g["repositories"], L["conf_n"], L["conf_base"], L["conf_cand"],
        L["gain"], g["bootstrap"]["p"], g["repositories_positive"], g["repositories_negative"], 100 * g["loo_min"], tb / ta,
        "not confirmed" if g["decision"] == "FAIL" else "confirmed"))
    if g["decision"] != "FAIL":
        raise SystemExit("decision")
table("confirm", "The three applications of the pass rule (four repeats per task and arm). Gain: candidate minus baseline "
      "in percentage points. $p$: one-sided, repository-clustered. $+/-$: repositories with a positive or negative summed gain. "
      "LOO: lowest gain when one repository is left out. Time: ratio of mean agent time, candidate to baseline.",
      "rlrrrrrrrrrrl", "No. & Candidate & Tasks & Repos & Runs/arm & Base & Cand. & Gain & $p$ & $+/-$ & LOO & Time & Verdict",
      lines, size="\\footnotesize\\setlength{\\tabcolsep}{3.6pt}", star=False)
A["gates"] = [{"application": g["application"], "repos": g["repository_totals"]} for g in GATES]

# ------------------------------------------------------------------ repeatability of the baseline
def counts(block, arm="base"):
    d = collections.defaultdict(int)
    for r in sel(block=block, arm=arm):
        d[r["task"]] += r["resolved"]
    return d
def pearson(x, y):
    n = len(x); mx, my = sum(x) / n, sum(y) / n
    sxy = sum((a - mx) * (b - my) for a, b in zip(x, y)); sx = sum((a - mx) ** 2 for a in x); sy = sum((b - my) ** 2 for b in y)
    return sxy / math.sqrt(sx * sy)
S = [counts(b) for b in ("screen-1", "screen-2", "screen-3")]
H = [counts(b) for b in ("confirm-2", "confirm-3")]
ST, HT = sorted(S[0]), sorted(H[0])
lines = []
for name, sess, tasks, per in (("S (48 tasks, 2 repeats)", S, ST, 2), ("H (128 tasks, 4 repeats)", H, HT, 4)):
    tot = [sum(s.values()) for s in sess]
    n = len(tasks) * per
    same = sum(1 for t in tasks if len({s[t] for s in sess}) == 1)
    zero = sum(1 for t in tasks if all(s[t] == 0 for s in sess))
    full = sum(1 for t in tasks if all(s[t] == per for s in sess))
    r = pearson([sess[0][t] for t in tasks], [sess[-1][t] for t in tasks])
    lines.append("%s & %d & %s & %s & %.1f & %d & %d & %d & %.2f" % (
        name, len(sess), ", ".join(str(x) for x in tot), ", ".join(pct(x, n) for x in tot),
        100.0 * (max(tot) - min(tot)) / n, same, zero, full, r))
table("repeat", "The unchanged baseline run again on the same tasks in separate sessions on the workstation. Range: "
      "largest minus smallest session total in percentage points. Same: tasks with the same solved count in every session. "
      "Never, always: tasks solved in no run, in every run. $r$: correlation of the per-task counts of the first and last session.",
      "lrllrrrrr", "Task set & Sessions & Solved runs & \\% & Range & Same & Never & Always & $r$", lines, size="\\footnotesize")
mac("RepeatSRange", "%.1f" % (100.0 * (max(sum(s.values()) for s in S) - min(sum(s.values()) for s in S)) / 96))
mac("RepeatHFirst", sum(H[0].values())); mac("RepeatHSecond", sum(H[1].values()))
mac("RepeatHDiff", "%.2f" % (100.0 * abs(sum(H[0].values()) - sum(H[1].values())) / 512))
k8 = {t: H[0][t] + H[1][t] for t in HT}
hist = collections.Counter(k8.values())
A["h_hist"] = [hist.get(i, 0) for i in range(9)]
mac("HNever", hist.get(0, 0)); mac("HAlways", hist.get(8, 0)); mac("HBetween", 128 - hist.get(0, 0) - hist.get(8, 0))
mac("HNeverPct", pct(hist.get(0, 0), 128, 0))
var_task = sum(k * (8 - k) / (8.0 * 7.0) for k in k8.values())      # sum of unbiased p(1-p)
sd_total = math.sqrt(4 * var_task)                                    # runs, 4 repeats per task
mac("NoiseSdRuns", "%.1f" % sd_total); mac("NoiseSdPts", "%.2f" % (100 * sd_total / 512))
mac("NoiseSdDiffPts", "%.2f" % (100 * sd_total * math.sqrt(2) / 512))
mac("NoiseSdDiffRuns", "%.1f" % (sd_total * math.sqrt(2)))
pm = sum(k8.values()) / (8.0 * 128)
mac("HBasePct", "%.1f" % (100 * pm))
sd_binom = math.sqrt(512 * pm * (1 - pm))
mac("NoiseSdBinomPts", "%.2f" % (100 * sd_binom / 512))
mac("NoiseShare", "%.0f" % (100 * (4 * var_task) / (512 * pm * (1 - pm))))
A["h_sessions"] = {"first": [H[0][t] for t in HT], "second": [H[1][t] for t in HT]}
A["baseline_sessions"] = {"S": [sum(s.values()) for s in S], "H": [sum(h.values()) for h in H],
                          "C": [solved(sel(block="confirm-1", arm="base"))]}
# candidate 3 per task
c3 = counts("confirm-3", "v-a3")
b3 = counts("confirm-3", "base")
mac("CandThreeTasksUp", sum(1 for t in HT if c3[t] > b3[t])); mac("CandThreeTasksDown", sum(1 for t in HT if c3[t] < b3[t]))
mac("CandThreeTasksSame", sum(1 for t in HT if c3[t] == b3[t]))
# candidate 3 against run-to-run noise alone (post hoc; not part of the registered rule)
d3 = sum(c3.values()) - sum(b3.values())
sd_diff = sd_total * math.sqrt(2)
mac("CandThreeDiffRuns", d3); mac("CandThreeNoiseRatio", "%.1f" % (d3 / sd_diff))
d3e = sum(c3.values()) - sum(H[0].values())
mac("CandThreeDiffEarlier", d3e); mac("CandThreeNoiseRatioEarlier", "%.1f" % (d3e / sd_diff))
dbs = abs(sum(H[0].values()) - sum(H[1].values()))
mac("BaseSessionsDiffRuns", dbs); mac("BaseSessionsNoiseRatio", "%.1f" % (dbs / sd_diff))

# ------------------------------------------------------------------ what a screen lead is worth under no effect
k6 = {t: S[0][t] + S[1][t] + S[2][t] for t in ST}
var_s = sum(k * (6 - k) / 30.0 for k in k6.values())               # sum of unbiased p(1-p), six runs per task
sd_arm_s = math.sqrt(2 * var_s)                                     # runs, one arm, 2 repeats per task
mac("ScreenSdArmRuns", "%.1f" % sd_arm_s); mac("ScreenSdArmPts", "%.1f" % (100 * sd_arm_s / 96))
mac("ScreenSdDiffPts", "%.1f" % (100 * sd_arm_s * math.sqrt(2) / 96))
def _phi(x):
    return 0.5 * (1 + math.erf(x / math.sqrt(2)))
def null_lead(m, c=None, steps=4001, span=8.0):
    """Best of m arms minus the baseline, every arm N(0, sd_arm_s): mean, or P(lead >= c) when c is given."""
    h = 2 * span / (steps - 1)
    if c is None:           # E[max of m] by integrating x d(Phi^m); the baseline has mean 0
        tot = 0.0
        for i in range(steps):
            z = -span + i * h
            tot += z * m * _phi(z) ** (m - 1) * math.exp(-z * z / 2) / math.sqrt(2 * math.pi) * h
        return tot * sd_arm_s
    tot = 0.0
    for i in range(steps):   # integrate over the baseline value b (in SD units)
        b = -span + i * h
        tot += math.exp(-b * b / 2) / math.sqrt(2 * math.pi) * (1 - _phi(c / sd_arm_s + b) ** m) * h
    return tot
mac("ScreenNullLeadFive", "%.1f" % (100 * null_lead(5) / 96)); mac("ScreenNullLeadTwo", "%.1f" % (100 * null_lead(2) / 96))
lead_runs = {"One": (25 - 19, 5), "Two": (22 - 21, 2), "Three": (25 - 20, 2)}
chk = {"One": ("screen-1", "v-p2"), "Two": ("screen-2", "v-t6"), "Three": ("screen-3", "v-a3")}
for key, (lead, m) in lead_runs.items():
    blk, arm = chk[key]
    obs = solved(sel(block=blk, arm=arm)) - solved(sel(block=blk, arm="base"))
    if obs != lead:
        raise SystemExit("screen lead %s: %d != %d" % (key, obs, lead))
    narms = len({r["arm"] for r in sel(block=blk)}) - 1
    if narms != m:
        raise SystemExit("screen candidates %s: %d != %d" % (key, narms, m))
    mac("ScreenLeadRuns" + key, lead); mac("ScreenCands" + key, m)
    mac("ScreenNullP" + key, "%.2f" % null_lead(m, lead - 0.5))     # continuity correction: lead of at least this many runs

# ------------------------------------------------------------------ tasks that no arm solved
hall = collections.defaultdict(int); hn = collections.Counter()
for r in sel(block=("confirm-2", "confirm-3")):
    hall[r["task"]] += r["resolved"]; hn[r["task"]] += 1
if set(hn.values()) != {16}:
    raise SystemExit("H runs per task")
mac("HNeverAny", sum(1 for t in HT if hall[t] == 0))
resc = [t for t in HT if k8[t] == 0 and hall[t] > 0]
mac("HNeverRescued", len(resc)); mac("HNeverRescuedRuns", sum(hall[t] for t in HT if k8[t] == 0))
mac("HNeverCandRuns", 8 * sum(1 for t in HT if k8[t] == 0))
sall = collections.defaultdict(int)
for r in sel(block=("screen-1", "screen-2", "screen-3")):
    sall[r["task"]] += r["resolved"]
mac("SNeverAny", sum(1 for t in ST if sall[t] == 0)); mac("SNeverBase", sum(1 for t in ST if k6[t] == 0))
wsr = sel(machine="workstation")
wall_ = collections.defaultdict(int); wn = collections.Counter()
for r in wsr:
    wall_[r["task"]] += r["resolved"]; wn[r["task"]] += 1
mac("WsTasksAny", len(wall_)); mac("WsTasksSolvedAny", sum(1 for t in wall_ if wall_[t]))
mac("WsTasksNeverPct", pct(sum(1 for t in wall_ if not wall_[t]), len(wall_), 0))
mac("WsRunsPerTaskMin", min(wn.values())); mac("WsRunsPerTaskMax", max(wn.values()))
wun = [r for r in wsr if not r["resolved"]]
mac("WsUnsolved", intc(len(wun)))
mac("WsUnsolvedNormalPct", pct(sum(1 for r in wun if r["end_reason"] == "none"), len(wun), 0))
wempty = sum(1 for r in wun if not r["patch_chars"])
mac("WsUnsolvedEmptyPct", pct(wempty, len(wun), 0)); mac("WsUnsolvedWrongPct", pct(len(wun) - wempty, len(wun), 0))
mac("WsUnsolvedTimeoutPct", pct(sum(1 for r in wun if r["end_reason"] == "session_timeout"), len(wun), 1))

# ------------------------------------------------------------------ both models on the same Berth tasks
b31 = [r for r in RUNS if r["model"] == "31B" and r["task_source"] != "competition_dev"]
ct = sorted({r["task"] for r in b31})
if not set(ct) <= set(ST):
    raise SystemExit("31B Berth tasks outside S")
e4c = [r for r in sel(block=("screen-1", "screen-2", "screen-3"), arm="base") if r["task"] in set(ct)]
mac("CommonTasks", len(ct))
for nm, rr in (("Big", b31), ("Small", e4c)):
    tt = sum(r["t_agent_s"] for r in rr); sv_ = solved(rr)
    mac("Common%sRuns" % nm, len(rr)); mac("Common%sSolved" % nm, sv_); mac("Common%sPct" % nm, pct(sv_, len(rr)))
    mac("Common%sMean" % nm, "%.0f" % (tt / len(rr))); mac("Common%sPerSolved" % nm, "%.0f" % (tt / sv_))
c31 = collections.defaultdict(int)
for r in b31:
    c31[r["task"]] += r["resolved"]
mac("CommonBigTasks", sum(1 for t in ct if c31[t])); mac("CommonSmallTasks", sum(1 for t in ct if k6[t]))
mac("CommonOnlySmall", sum(1 for t in ct if k6[t] and not c31[t]))

# ------------------------------------------------------------------ hosted noise (third-party census; our recount of its draws)
HOSTED_SD_TASKS = 1.56          # pooled within-file SD of repeated public draws, 29 draws of 6 file sets
mac("HostedSdTasks", "%.2f" % HOSTED_SD_TASKS)
hsd = 100 * HOSTED_SD_TASKS * math.sqrt(2) / 58
mac("HostedSdDiffPts", "%.1f" % hsd)
mac("HostedDrawsNeeded", int(math.ceil(((1.959964 + 0.841621) * hsd / (100 * 2 / 58.0)) ** 2)))
mac("LocalBlockRatio", "%.0f" % ((hsd / (100 * sd_diff / 512)) ** 2))

# ------------------------------------------------------------------ per repository (baseline, workstation)
base_ws = [r for r in RUNS if r["arm"] == "base" and r["block"] in ("screen-1", "screen-2", "screen-3", "confirm-1", "confirm-2", "confirm-3")]
rep = collections.defaultdict(lambda: [set(), 0, 0])
for r in base_ws:
    x = rep[r["repository"]]
    x[0].add(r["task"]); x[1] += 1; x[2] += r["resolved"]
reps = sorted(rep.items(), key=lambda kv: -kv[1][2] / kv[1][1])
lines = ["\\texttt{%s} & %d & %s & %d & %s & %s" % (k.replace("_", "\\_"), len(v[0]), intc(v[1]), v[2], pct(v[2], v[1]), wil(v[2], v[1])) for k, v in reps]
table("repos", "Solved share of the E4B baseline by repository, over every baseline run of the screen and confirmation "
      "blocks on the workstation. The interval treats runs as independent and is too narrow where few tasks carry many runs.",
      "lrrrrr", "Repository & Tasks & Runs & Solved & \\% & 95\\% interval", lines, size="\\footnotesize", place="p")
A["repos"] = [{"repository": k, "tasks": len(v[0]), "runs": v[1], "solved": v[2]} for k, v in reps]
mac("BaseWsRuns", intc(len(base_ws))); mac("BaseWsSolved", intc(solved(base_ws))); mac("BaseWsPct", pct(solved(base_ws), len(base_ws)))
mac("BaseWsTasks", len({r["task"] for r in base_ws})); mac("BaseWsRepos", len(rep))
mac("RepoTopPct", pct(reps[0][1][2], reps[0][1][1], 0)); mac("RepoZero", sum(1 for k, v in reps if v[2] == 0))
top3 = sorted(rep.values(), key=lambda v: -v[2])[:3]
mac("RepoTopThreeShare", pct(sum(v[2] for v in top3), solved(base_ws), 0))

# ------------------------------------------------------------------ ends, time and cost
GROUPS = [("31B, development tasks, emulated latency", lambda r: r["experiment"] == "pub31", "wall_s"),
          ("31B, development tasks, 4$\\times$L4", lambda r: r["experiment"] == "l4check", "wall_s"),
          ("31B, Berth, 4$\\times$L4", lambda r: r["experiment"] == "berth31", "t_agent_s"),
          ("E4B, development tasks, 4$\\times$L4", lambda r: r["experiment"] == "pubE4", "wall_s"),
          ("E4B, Berth, 4$\\times$L4", lambda r: r["experiment"] == "berthE4", "t_agent_s"),
          ("E4B, Berth, workstation", lambda r: r["machine"] == "workstation", "t_agent_s")]
lines, cost = [], []
for name, f, tk in GROUPS:
    rows = [r for r in RUNS if f(r)]
    n, k = len(rows), solved(rows)
    t = [r[tk] for r in rows]
    ts, tu = mean([r[tk] for r in rows if r["resolved"]]), mean([r[tk] for r in rows if not r["resolved"]])
    lines.append("%s & %s & %s & %.0f & %.0f & %.0f & %.0f & %s & %s & %.1f & %.1f & %.1f & %.1f" % (
        name, intc(n), pct(k, n), mean(t), median(t), ts, tu, intc(round(mean([r["tokens_out"] for r in rows]))),
        intc(round(mean([r["tokens_in"] for r in rows]) / 1000.0)), mean([r["tool_calls"] for r in rows]),
        100.0 * sum(1 for r in rows if r["end_reason"] == "session_timeout") / n,
        100.0 * sum(1 for r in rows if r["end_reason"] == "tool_budget") / n,
        100.0 * sum(1 for r in rows if not r["patch_chars"]) / n))
    cost.append({"group": name, "runs": n, "solved": k, "mean_t": mean(t), "t_solved": ts, "t_unsolved": tu,
                 "per_solved": sum(x for x in t if x is not None) / k})
table("cost", "Time, tokens and endings of the agent runs by model and setting. Time: seconds per run (whole job for the "
      "development tasks, agent phase for Berth). In: prompt tokens summed over the requests of a run, in thousands. "
      "T/O, Budget, Empty: percentage of runs stopped by the time limit, stopped by the tool-call limit, and left without a patch.",
      "p{0.2\\linewidth}rrrrrrrrrrrr",
      "Setting & Runs & Solved \\% & Mean & Median & Solved & Unsolved & Out & In (k) & Tools & T/O & Budget & Empty",
      lines, size="\\scriptsize\\setlength{\\tabcolsep}{3.1pt}", star=False)
A["cost"] = cost
def _endpct(i, reason):
    rows = [r for r in RUNS if GROUPS[i][1](r)]
    return "%.1f" % (100.0 * sum(1 for r in rows if r["end_reason"] == reason) / len(rows))
mac("TimeoutBigDevPct", _endpct(0, "session_timeout")); mac("TimeoutBigBerthPct", _endpct(2, "session_timeout"))
mac("TimeoutSmallWsPct", _endpct(5, "session_timeout")); mac("BudgetSmallWsPct", _endpct(5, "tool_budget"))
mac("BudgetBigDevPct", _endpct(0, "tool_budget"))
mac("CostBigPerSolved", "%.0f" % cost[0]["per_solved"]); mac("CostSmallPerSolved", "%.0f" % cost[5]["per_solved"])
mac("CostBigMean", "%.0f" % cost[0]["mean_t"]); mac("CostSmallMean", "%.0f" % cost[5]["mean_t"])
mac("CostSmallSolvedT", "%.0f" % cost[5]["t_solved"]); mac("CostSmallUnsolvedT", "%.0f" % cost[5]["t_unsolved"])
mac("CostBigSolvedT", "%.0f" % cost[0]["t_solved"]); mac("CostBigUnsolvedT", "%.0f" % cost[0]["t_unsolved"])
wsr = sel(machine="workstation")
A["time_dist"] = {"e4b_solved": [r["t_agent_s"] for r in wsr if r["resolved"]], "e4b_unsolved": [r["t_agent_s"] for r in wsr if not r["resolved"]],
                  "b31_solved": [r["wall_s"] for r in sel(experiment="pub31") if r["resolved"]],
                  "b31_unsolved": [r["wall_s"] for r in sel(experiment="pub31") if not r["resolved"]]}
tot_h = sum(r["t_agent_s"] for r in wsr) / 3600.0
mac("WsAgentHours", "%.0f" % tot_h)
mac("WsTokensOutM", "%.0f" % (sum(r["tokens_out"] for r in wsr) / 1e6)); mac("WsTokensInM", "%.0f" % (sum(r["tokens_in"] for r in wsr) / 1e6))

# ------------------------------------------------------------------ controls
cc = collections.defaultdict(lambda: [0, 0, set()])
for r in CTRL:
    x = cc[(r["block"], r["kind"])]
    x[0] += int(r["resolved"]); x[1] += 1; x[2].add(r["task"])
CN = {"pool": "whole pool, workstation, no container", "runner-final-D": "panels C and H, final runner",
      "runner-final-S": "screen set S, final runner", "runner-final-E": "case-study panel and two tasks of S, final runner",
      "kaggle-cpu-1": "hosted notebook, first batch", "kaggle-cpu-2": "hosted notebook, second batch"}
lines = []
for b in CN:
    g, e = cc[(b, "reference_patch")], cc[(b, "empty_patch")]
    lines.append("%s & %d/%d & %d/%d" % (CN[b], g[0], g[1], e[0], e[1]))
table("controls", "Control runs of the grading path: every task graded once with its reference patch (must pass) and once "
      "with no patch (must fail).", "lrr", "Tasks and machine & Reference patch passes & Empty patch passes", lines)
mac("PoolTasks", cc[("pool", "reference_patch")][1]); mac("PoolEmptyPass", cc[("pool", "empty_patch")][0])
mac("PoolValid", cc[("pool", "reference_patch")][0] - cc[("pool", "empty_patch")][0])
kg = cc[("kaggle-cpu-1", "reference_patch")][2] | cc[("kaggle-cpu-2", "reference_patch")][2]
ke = cc[("kaggle-cpu-1", "empty_patch")][2] | cc[("kaggle-cpu-2", "empty_patch")][2]
mac("HostedCtrlRef", len(kg)); mac("HostedCtrlEmpty", len(ke))
mac("PoolRepos", len({r["repository"] for r in CTRL if r["block"] == "pool"}))
_res = collections.defaultdict(set); _blk = collections.defaultdict(set)
for r in CTRL:
    _res[(r["task"], r["kind"])].add(r["resolved"]); _blk[(r["task"], r["kind"])].add(r["block"])
mac("CtrlPairsMulti", intc(sum(1 for k in _blk if len(_blk[k]) > 1)))
mac("CtrlPairsDisagree", sum(1 for k in _res if len(_res[k]) > 1))
_pref = {r["task"]: int(r["resolved"]) for r in CTRL if r["block"] == "pool" and r["kind"] == "reference_patch"}
_pemp = {r["task"]: int(r["resolved"]) for r in CTRL if r["block"] == "pool" and r["kind"] == "empty_patch"}
_prepo = {r["task"]: r["repository"] for r in CTRL if r["block"] == "pool"}
_valid = {t for t in _pref if _pref[t] == 1 and _pemp.get(t) == 0}
_used_runs = {r["task"] for r in RUNS if r["task_source"] != "competition_dev"}
_used_case = {r["task"] for r in csv.DictReader(open(os.path.join(DATA, "e8_tasks.csv")))}
if (_used_runs | _used_case) - _valid:
    raise SystemExit("a used task is outside the validated pool")
_un = _valid - _used_runs - _used_case
_unc = collections.Counter(_prepo[t] for t in _un)
mac("PoolUsed", len(_used_runs | _used_case)); mac("PoolUntouched", len(_un)); mac("PoolUntouchedRepos", len(_unc))
mac("PoolUntouchedTopRepo", max(_unc.values())); mac("CaseOnlyTasks", len(_used_case - _used_runs))
mac("PoolUntouchedSmallRepos", sum(1 for v in _unc.values() if v == 1))

with open(os.path.join(GEN, "num.tex"), "w") as f:
    f.write("% written by scripts/analyze_long.py from the released data; do not edit\n")
    for k, v in M.items():
        f.write("\\newcommand{\\%s}{%s}\n" % (k, v))
json.dump(A, open(os.path.join(GEN, "analysis.json"), "w"))
print("macros", len(M))
for k in ("PubUnionFour", "PubAlwaysFour", "PubNeverFour", "PubUnionSix", "PubAlwaysSix", "PubNeverSix", "NoiseSdPts", "NoiseSdDiffPts",
          "NoiseShare", "HNever", "HAlways", "LeadOne", "GainOne", "LeadTwo", "GainTwo", "LeadThree", "GainThree", "AdapterLossMin",
          "AdapterLossMax", "AdapterKVLoss", "BaseWsPct", "CostBigPerSolved", "CostSmallPerSolved", "WsAgentHours", "CheckUp", "CheckDown",
          "CheckTime", "LfourWallDiffFive", "LfourWallDiffSix", "RepoTopThreeShare", "CandThreeTasksUp", "CandThreeTasksDown"):
    print(k, M[k])


==> anc/scripts/recheck_gates.py <==
#!/usr/bin/env python3
"""Apply the pass rule of the released kit to the released run rows of the three confirmation blocks and compare
every quantity with the recorded applications (data/pass_rule_applications.json).

usage: recheck_gates.py KIT_DIR DATA_DIR GEN_DIR      (KIT_DIR: a checkout of drydock-eval at tag v0.4.0)
Stops with an error if a quantity differs. Writes GEN_DIR/recheck.tex and GEN_DIR/recheck.json.
"""
import csv, json, os, sys

KIT, DATA, GEN = sys.argv[1:4]
sys.path.insert(0, KIT)
from drydock_eval.compare.gate import gate          # noqa: E402
from drydock_eval.compare.table import Row          # noqa: E402

BLOCKS = (("confirm-1", "v-p2"), ("confirm-2", "v-t6"), ("confirm-3", "v-a3"))
runs = list(csv.DictReader(open(os.path.join(DATA, "runs.csv"), encoding="utf-8")))
rec = json.load(open(os.path.join(DATA, "pass_rule_applications.json")))
out, checked = [], 0
for i, (block, cand) in enumerate(BLOCKS):
    rows = [Row(arm=r["arm"], task=r["task"], repository=r["repository"], repeat=int(r["repeat"]),
                solved=int(r["resolved"]), agent_time=float(r["t_agent_s"]))
            for r in runs if r["block"] == block and r["arm"] in ("base", cand)]
    res = gate(rows, "base", cand)
    g, want = res["gain"], rec[i]
    bs = g["bootstrap"]
    pairs = [("decision", res["decision"], want["decision"]), ("gain", g["d"], want["gain"]),
             ("p", bs["p"], want["bootstrap"]["p"]),
             ("count", bs["count"], want["bootstrap"]["count"]), ("t", bs["t"], want["bootstrap"]["t"]),
             ("p by enumeration", bs["p_exact_enumeration"], want["bootstrap"]["p_exact_enumeration"]),
             ("repositories", g["n_repos"], want["repositories"]),
             ("repositories with a gain", g["n_repos_positive"], want["repositories_positive"]),
             ("repositories with a loss", g["n_repos_negative"], want["repositories_negative"]),
             ("lowest leave-one-out gain", g["loo_min"], want["loo_min"])]
    for t in want["repository_totals"]:
        pairs.append(("total of " + t["repository"], g["repos"][t["repository"]]["sum_gain"], t["sum_gain"]))
    for key in ("gain", "p", "pos_repos", "loo", "time", "harness"):
        pairs.append(("criterion " + key, res["criteria"][key], want["criteria"][key]))
    for name, a, b in pairs:
        ok = (a == b) if isinstance(b, (str, bool)) or isinstance(a, (str, bool)) else (a is not None and abs(float(a) - float(b)) < 1e-9)
        if not ok:
            raise SystemExit("application %d: %s differs: kit %r, record %r" % (i + 1, name, a, b))
        checked += 1
    out.append({"application": i + 1, "block": block, "candidate": cand, "decision": res["decision"],
                "time_ratio": res["time"]["ratio"], "quantities_checked": len(pairs)})
    print(block, cand, res["decision"], "time ratio %.4f" % res["time"]["ratio"], "quantities", len(pairs))
json.dump(out, open(os.path.join(GEN, "recheck.json"), "w"), indent=1)
with open(os.path.join(GEN, "recheck.tex"), "w") as f:
    f.write("% written by scripts/recheck_gates.py; do not edit\n")
    f.write("\\newcommand{\\RecheckQuantities}{%d}\n" % checked)
    for o, w in zip(out, ("One", "Two", "Three")):
        f.write("\\newcommand{\\RecheckTime%s}{%.3f}\n" % (w, o["time_ratio"]))
print("all", checked, "quantities agree")


==> anc/scripts/reuse_short.py <==
#!/usr/bin/env python3
"""Copy the checked text of the short paper and of its supplement into the extended paper.

The extended paper repeats the kit description and the case study of the short paper sentence for sentence. This
script takes those passages from the LaTeX sources of the short paper and writes them to gen/short_*.tex, and it copies
the generated tables and numbers of the supplement. It changes only citation keys, labels and run-in headings, and it
stops if a passage it expects is missing.

usage: reuse_short.py <latex directory of the short paper> <gen directory of the extended paper>
"""
import os
import re
import sys

SRC, GEN = sys.argv[1], sys.argv[2]

CITE = {
    "r1": "googledeepmind2026competition", "r2": "gemmateam2026gemma4", "r3": "afshar2026census",
    "r4": "mobassir2026toosmall", "r5": "adk2026toolresponses", "r6": "google2026gemma4prompt",
    "r7": "dimondev2026hf44", "r8": "delta90002026vllm38488", "r9": "gerganov2026hf135", "r10": "holbrook2026starter",
    "r11": "kwon2023vllm", "r12": "patel2026berth", "r13": "gao2019houdini", "r14": "rabin2025sandboxeval",
    "r15": "marchand2026sandboxescapebench", "r16": "agl2025retokenization", "r17": "damsolanke2026swekit",
    "r18": "tyfeng2026template", "r19": "miller2024errorbars", "r20": "cameron2008bootstrap",
    "r21": "mackinnon2017wild", "r22": "marcofpereira2026lab", "r23": "szeto2026rig",
    "r24": "houchiunyo2026silentzeros", "r25": "hemantkumarbk2026thoughtkeep",
}
LABEL = {
    "sec:1": "sec:intro", "sec:2": "sec:setting", "sec:3": "sec:contain", "sec:4": "sec:conform", "sec:5": "sec:compare",
    "sec:6": "sec:case", "sec:7": "sec:related", "sec:8": "sec:limits", "sec:9": "sec:avail",
    "tab:1": "tab:versions", "tab:2": "tab:checks", "tab:3": "tab:simulated", "tab:4": "tab:casearms",
}
HEAD = "% written by scripts/reuse_short.py from the sources of the short paper; do not edit\n"


def read(rel):
    return open(os.path.join(SRC, rel), encoding="utf-8").read()


def write(name, text):
    open(os.path.join(GEN, name), "w", encoding="utf-8").write(HEAD + text.strip("\n") + "\n")


def convert(text):
    text = re.sub(r"\\cite\{([^}]*)\}", lambda m: "\\citep{%s}" % ",".join(CITE[k.strip()] for k in m.group(1).split(",")), text)
    text = re.sub(r"\\S\\ref\{(sec:\d)\}", lambda m: "\\cref{%s}" % LABEL[m.group(1)], text)
    text = re.sub(r"\\(label|ref)\{((?:sec|tab):\d)\}", lambda m: "\\%s{%s}" % (m.group(1), LABEL[m.group(2)]), text)
    text = re.sub(r"(?m)^\\textbf\{([^{}]*\.)\} ", lambda m: "\\paragraph{%s} " % m.group(1), text)
    return text


def once(text, old, new):
    if text.count(old) != 1:
        raise SystemExit("expected one occurrence of %r, found %d" % (old[:60], text.count(old)))
    return text.replace(old, new)


# ---- the short paper: one piece per section, without its heading
body = read("gen/body.tex")
parts = re.split(r"(?m)^\\section\{[^\n]*\}\\label\{sec:(\d)\}\n", body)
sections = dict(zip(parts[1::2], parts[2::2]))
if sorted(sections) != list("123456789"):
    raise SystemExit("sections of the short paper: %s" % sorted(sections))
for num, name in (("3", "contain"), ("4", "conform"), ("5", "compare"), ("6", "case"), ("7", "related"), ("8", "limits"),
                  ("9", "avail")):
    write("short_%s.tex" % name, convert(sections[num]))

# ---- the supplement: the case study in full, the applications of the pass rule, the recomputation
supp = read("supp/supp_body.tex")
a = supp.index("\\subsection{Execution record}")
b = supp.index("\\section{Applications of the pass rule}")
full = once(supp[a:b], "(\\papersec{6})", "(\\cref{sec:case-design})")
write("short_casefull.tex", full)
c = supp.index("\\section{Recomputing the case study with the released kit}")
d = supp.index("\\section{Released data and code}")
write("short_repro.tex", supp[c:d].split("\n", 1)[1])
write("short_gates.tex", "\n".join(ln for ln in read("supp/gates_text.tex").split("\n") if not ln.startswith("%")))

# ---- generated tables and numbers of the supplement, copied as they are (one caption names a section of the short paper)
for name in sorted(os.listdir(os.path.join(SRC, "gen"))):
    if name.startswith("s_") or name in ("supp_macros.tex", "gate_macros.tex", "repro_macros.tex"):
        text = read("gen/" + name)
        if name == "s_gates.tex":
            text = once(text, "the pass rule of Section 5", "the pass rule of \\cref{sec:compare}")
        open(os.path.join(GEN, name), "w", encoding="utf-8").write(text)
print("pieces written")

